General Fourier expansion of post-Newtonian binary dynamics based on a quasi-Keplerian framework

We have introduced a new method for computing gravitational-wave emission from nonspinning binaries which systematically unifies the various integrals arising in the Fourier expansions of post-Newtonian dynamics, providing a simple, practical scheme for calculations at arbitrary precision. Using this approach, we derived the full set of 3PN dynamical quantities and gravitational-wave Fourier modes and have released the corresponding numerical code as open source. Furthermore, when radiation-reaction effects is not included, we found that the tail contribution to the energy and angular momentum fluxes can be resummed into an exceptionally compact expression with the help of the new method. These advances pave the way for more convenient and accurate frequency-domain waveform modeling in the future.

==> anc/pyPNFourier/pyPNFourier/CMakeLists.txt <==
# version requirement
cmake_minimum_required(VERSION 3.22.2)

# Cross-platform compiler setup
if(NOT DEFINED CMAKE_C_COMPILER)
    if(APPLE)
        # macOS: Use system Clang by default (more stable with macOS headers)
        # Only use Homebrew GCC if explicitly requested
        if(DEFINED ENV{FORCE_GCC} OR DEFINED FORCE_GCC)
            if(EXISTS "/opt/homebrew/bin/gcc-15")
                set(CMAKE_C_COMPILER /opt/homebrew/bin/gcc-15 CACHE STRING "" FORCE)
            elseif(EXISTS "/usr/local/bin/gcc-15")
                set(CMAKE_C_COMPILER /usr/local/bin/gcc-15 CACHE STRING "" FORCE)
            elseif(EXISTS "/opt/homebrew/bin/gcc")
                set(CMAKE_C_COMPILER /opt/homebrew/bin/gcc CACHE STRING "" FORCE)
            endif()
        endif()
        # Default: Use system Clang which works well with libomp
    elseif(WIN32)
        # Windows: Let CMake find the best available compiler
        # Could be MSVC, MinGW, or Clang
        # You can also specify a preferred compiler here if needed
        # set(CMAKE_C_COMPILER "gcc" CACHE STRING "" FORCE)  # for MinGW
    elseif(UNIX)
        # Linux/Unix: Try to find GCC, prefer newer versions
        find_program(GCC_15 gcc-15)
        find_program(GCC_14 gcc-14)
        find_program(GCC_13 gcc-13)
        find_program(GCC_12 gcc-12)
        find_program(GCC_11 gcc-11)
        find_program(GCC_GENERIC gcc)
        
        if(GCC_15)
            set(CMAKE_C_COMPILER ${GCC_15} CACHE STRING "" FORCE)
        elseif(GCC_14)
            set(CMAKE_C_COMPILER ${GCC_14} CACHE STRING "" FORCE)
        elseif(GCC_13)
            set(CMAKE_C_COMPILER ${GCC_13} CACHE STRING "" FORCE)
        elseif(GCC_12)
            set(CMAKE_C_COMPILER ${GCC_12} CACHE STRING "" FORCE)
        elseif(GCC_11)
            set(CMAKE_C_COMPILER ${GCC_11} CACHE STRING "" FORCE)
        elseif(GCC_GENERIC)
            set(CMAKE_C_COMPILER ${GCC_GENERIC} CACHE STRING "" FORCE)
        endif()
    endif()
endif()

# project
project(pyPNFourier LANGUAGES C)

option(USE_OPENMP "Enable multi-threaded code via OpenMP" ON)

# Platform-specific architecture settings
if(APPLE)
    if(NOT CMAKE_OSX_ARCHITECTURES)
        set(CMAKE_OSX_ARCHITECTURES "${CMAKE_SYSTEM_PROCESSOR}" CACHE STRING "" FORCE)
    endif()
endif()

# Create interface library for compiler options
add_library(project_options INTERFACE)

# Cross-platform compiler optimization flags
if(MSVC)
    target_compile_options(project_options INTERFACE /O2 /W3)
    # Add MSVC-specific definitions if needed
    target_compile_definitions(project_options INTERFACE _CRT_SECURE_NO_WARNINGS)
elseif(CMAKE_C_COMPILER_ID MATCHES "Clang|AppleClang|GNU")
    target_compile_options(project_options INTERFACE -O3 -ffast-math)
    
    # Add -march=native only if not cross-compiling
    if(NOT CMAKE_CROSSCOMPILING)
        target_compile_options(project_options INTERFACE -march=native)
    endif()
    
    # Additional GCC/Clang warnings
    target_compile_options(project_options INTERFACE -Wall -Wextra)
endif()

# Cross-platform OpenMP detection
if(USE_OPENMP)
    find_package(OpenMP QUIET)
    
    # Platform-specific OpenMP handling
    if(NOT OpenMP_C_FOUND)
        if(APPLE)
            # macOS: Try Homebrew libomp
            message(STATUS "Trying Homebrew OpenMP libraries...")
            
            # Check multiple possible Homebrew prefixes
            set(HOMEBREW_PREFIXES "/opt/homebrew" "/usr/local")
            
            foreach(PREFIX ${HOMEBREW_PREFIXES})
                if(NOT OpenMP_C_FOUND)
                    find_path(OPENMP_INCL_DIR omp.h PATHS "${PREFIX}/include" NO_DEFAULT_PATH)
                    find_library(OPENMP_LIB NAMES omp gomp PATHS "${PREFIX}/lib" NO_DEFAULT_PATH)
                    
                    if(OPENMP_INCL_DIR AND OPENMP_LIB)
                        set(OpenMP_C_FOUND TRUE)
                        set(OpenMP_C_LIBRARIES ${OPENMP_LIB})
                        target_include_directories(project_options INTERFACE ${OPENMP_INCL_DIR})
                        
                        if(CMAKE_C_COMPILER_ID STREQUAL "GNU")
                            set(OpenMP_C_FLAGS "-fopenmp")
                        else()
                            set(OpenMP_C_FLAGS "-Xpreprocessor -fopenmp")
                        endif()
                        
                        message(STATUS "Found OpenMP at ${PREFIX}: ${OPENMP_LIB}")
                        break()
                    endif()
                endif()
            endforeach()
            
        elseif(WIN32)
            # Windows: Additional search paths for different compilers
            if(MSVC)
                # MSVC uses different OpenMP implementation
                find_package(OpenMP REQUIRED)
            elseif(MINGW)
                # MinGW might need additional paths
                find_library(OPENMP_LIB NAMES omp gomp pthread 
                           PATHS 
                           "${CMAKE_C_COMPILER}/../lib"
                           "${CMAKE_C_COMPILER}/../../lib")
                if(OPENMP_LIB)
                    set(OpenMP_C_FOUND TRUE)
                    set(OpenMP_C_FLAGS "-fopenmp")
                    set(OpenMP_C_LIBRARIES ${OPENMP_LIB})
                endif()
            endif()
            
        elseif(UNIX)
            # Linux: Try system package manager installations
            find_path(OPENMP_INCL_DIR omp.h PATHS 
                      "/usr/include"
                      "/usr/local/include")
            find_library(OPENMP_LIB NAMES omp gomp pthread PATHS 
                        "/usr/lib" 
                        "/usr/local/lib"
                        "/usr/lib/x86_64-linux-gnu"
                        "/usr/lib64")
            
            if(OPENMP_INCL_DIR AND OPENMP_LIB)
                set(OpenMP_C_FOUND TRUE)
                set(OpenMP_C_FLAGS "-fopenmp")
                set(OpenMP_C_LIBRARIES ${OPENMP_LIB})
                target_include_directories(project_options INTERFACE ${OPENMP_INCL_DIR})
            endif()
        endif()
    endif()
    
    # Apply OpenMP settings if found
    if(OpenMP_C_FOUND)
        target_compile_options(project_options INTERFACE ${OpenMP_C_FLAGS})
        target_link_libraries(project_options INTERFACE ${OpenMP_C_LIBRARIES})
        target_compile_definitions(project_options INTERFACE USE_OPENMP=1)
        message(STATUS "OpenMP enabled → ${OpenMP_C_FLAGS}")
    else()
        message(WARNING "OpenMP NOT found – building serial version.")
        message(STATUS "To install OpenMP:")
        if(APPLE)
            message(STATUS "  macOS: brew install libomp")
        elseif(WIN32)
            message(STATUS "  Windows: Install with your compiler (MSVC/MinGW)")
        else()
            message(STATUS "  Linux: sudo apt-get install libomp-dev (Ubuntu/Debian)")
            message(STATUS "         sudo yum install libgomp-devel (CentOS/RHEL)")
        endif()
    endif()
endif()

# Print configuration summary
message(STATUS "Configuration Summary:")
message(STATUS "  System: ${CMAKE_SYSTEM_NAME}")
message(STATUS "  Compiler: ${CMAKE_C_COMPILER}")
message(STATUS "  Compiler ID: ${CMAKE_C_COMPILER_ID}")
message(STATUS "  Build Type: ${CMAKE_BUILD_TYPE}")
if(USE_OPENMP)
    message(STATUS "  OpenMP: ${OpenMP_C_FOUND}")
endif()

# sub directories
add_subdirectory(libbasic)
add_subdirectory(libpnfourier)

==> anc/pyPNFourier/pyPNFourier/__init__.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sat, 30 Nov 2024 13:24:35 +0000

@author: Shallyn
"""
import numpy as np
import matplotlib.pyplot as plt
import sys, os
from optparse import OptionParser
from pathlib import Path
import ctypes
from .ctypes_structs import *

#pwd = Path(__file__).absolute().parent
#pwd = Path(sys.path[0])
pwd = Path(os.getcwd())

libBasic_path = Path(__file__).parent / 'libbasic/libbasic.dylib'
myLibBasic = ctypes.CDLL(libBasic_path)

libcore_path = Path(__file__).parent / 'libpnfourier/libpnFourier.dylib'
myLibcore = ctypes.CDLL(libcore_path)

myLibBasic.CreateREAL8Vector.restype = ctypes.POINTER(pyREAL8Vector)

myLibcore.BesselJ.restype = ctypes.c_double
myLibcore.J_pq10_series.restype = ctypes.c_double
myLibcore.J_pqa0_series.restype = ctypes.c_double
myLibcore.J_pqa1_series.restype = ctypes.c_double
myLibcore.J_pqa2_series.restype = ctypes.c_double
myLibcore.J_pqa3_series.restype = ctypes.c_double

myLibcore.K_pqa0_series.restype = ctypes.c_double

myLibcore.laplace_na.restype = ctypes.c_double
myLibcore.loglaplace_na.restype = ctypes.c_double

myLibcore.Dlaplace_na.restype = ctypes.c_double


def convert_REAL8Vector_to_numpy(vec:ctypes.POINTER(pyREAL8Vector)):
    length = vec.contents.length
    ret = np.zeros(length)
    npdata = ret.ctypes.data
    ctypes.memmove(npdata, vec.contents.data, length*ctypes.sizeof(ctypes.c_double))
    return ret

def convert_ndarray_to_REAL8Vector(vec:np.ndarray):
    if len(vec.shape) > 1:
        raise Exception('the shape of vec should be 1-d')
    length = int(len(vec))
    npvec = np.zeros(length)
    npvec[:] = vec[:]
    ret = myLibBasic.CreateREAL8Vector(ctypes.c_uint(length))
    ctypes.memmove(ret.contents.data, npvec.ctypes.data_as(ctypes.POINTER(ctypes.c_double)), length * ctypes.sizeof(ctypes.c_double))
    # print(ret.contents.data)
    # print(vec.ctypes.data_as(ctypes.POINTER(ctypes.c_double)))
    # ctypes.memmove(ret.contents.data, vec.ctypes.data, vec.nbytes)
    return ret


def J_pqa0(p:int, q:int, a:int, e:float, atol:float=1e-10, rtol:float=1e-10):
    return myLibcore.J_pqa0_series(ctypes.c_int(p), ctypes.c_int(q), ctypes.c_int(a), ctypes.c_double(e), ctypes.c_double(atol), ctypes.c_double(rtol))
def J_pqa1(p:int, q:int, a:int, e:float, atol:float=1e-10, rtol:float=1e-10):
    return myLibcore.J_pqa1_series(ctypes.c_int(p), ctypes.c_int(q), ctypes.c_int(a), ctypes.c_double(e), ctypes.c_double(atol), ctypes.c_double(rtol))
def J_pqa2(p:int, q:int, a:int, e:float, atol:float=1e-10, rtol:float=1e-10):
    return myLibcore.J_pqa2_series(ctypes.c_int(p), ctypes.c_int(q), ctypes.c_int(a), ctypes.c_double(e), ctypes.c_double(atol), ctypes.c_double(rtol))
def J_pqa3(p:int, q:int, a:int, e:float, atol:float=1e-10, rtol:float=1e-10):
    return myLibcore.J_pqa3_series(ctypes.c_int(p), ctypes.c_int(q), ctypes.c_int(a), ctypes.c_double(e), ctypes.c_double(atol), ctypes.c_double(rtol))
def K_pqa0(p:int, q:int, a:int, e:float, atol:float=1e-10, rtol:float=1e-10):
    return myLibcore.K_pqa0_series(ctypes.c_int(p), ctypes.c_int(q), ctypes.c_int(a), ctypes.c_double(e), ctypes.c_double(atol), ctypes.c_double(rtol))



==> anc/pyPNFourier/pyPNFourier/ctypes_structs.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon, 02 Dec 2024 23:11:12 +0000

@author: Shallyn
"""
import numpy as np
import matplotlib.pyplot as plt
import sys, os
from optparse import OptionParser
from pathlib import Path
import ctypes

#pwd = Path(__file__).absolute().parent
#pwd = Path(sys.path[0])
pwd = Path(os.getcwd())

class pyREAL8Vector(ctypes.Structure):
    _fields_ = (('length', ctypes.c_uint),
                ('data', ctypes.POINTER(ctypes.c_double)))

class c_complex(ctypes.Structure):
    _fields_ = (('real', ctypes.c_double),
                ('imag', ctypes.c_double))
    @property
    def value(self):
        return self.real+1j*self.imag # fields declared above

c_double_complex_p = ctypes.POINTER(c_complex)
c_double_p = ctypes.POINTER(ctypes.c_double)
b_double_complex = lambda c: ctypes.byref(c_complex(c.real, c.imag))



==> anc/pyPNFourier/pyPNFourier/libbasic/CMakeLists.txt <==
# files
set(DIR_LIB_SRCS 
	basic_Alloc.c
	basic_Debug.c
	basic_Error.c
	basic_String.c
	basic_gValue.c
	basic_gList.c
	basic_gDict.c
	utils_Factories.c
	utils_OptionParser.c 
	utils_StringConvert.c
	utils_stringVector.c)

# set dy-library
add_library (basic SHARED ${DIR_LIB_SRCS})
add_library (proj::basic ALIAS basic)
target_include_directories(basic PUBLIC "$<BUILD_INTERFACE:${CMAKE_CURRENT_SOURCE_DIR}>")
target_link_libraries(basic)

# profect info
# project(MAIN_BASIC)

# target
# add_executable(MAIN_BASIC main.c)
# target_link_libraries(MAIN_BASIC basic)

==> anc/pyPNFourier/pyPNFourier/libbasic/basic.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_BASIC__
#define __INCLUDE_BASIC__

#include <math.h>
#include <stdio.h>
#include <unistd.h>
#include <string.h>

#include "basic_Constants.h"
#include "basic_Datatypes.h"
#include "basic_StatusMacros.h"
#include "basic_Alloc.h"
#include "basic_Error.h"
#include "basic_Debug.h"
#include "basic_String.h"
#include "basic_gDict.h"
#include "basic_gList.h"

#include "utils_Datatypes.h"
#include "utils_Factories.h"
#include "utils_StringConvert.h"
#include "utils_StringConvert.h"
#include "utils_StringVector.h"
// #include "utils_GSL.h"
#include "utils_OptionParser.h"
// #include "utils_config.h"
// #include "utils_hdf5.h"

#ifndef QUADMATH_H
#define sinq sinl
#define cosq cosl
#define powq powl
#define expq expl
#define sqrtq sqrtl
#define fabsq fabsl
#define crealq creall
#define cimagq cimagl
#define csinq csinl
#define ccosq ccosl
#define acosq acosl
#define conjq conjl
#define cpowq cpowl
#define cexpq cexpl
#define logq logl
#endif

#endif



==> anc/pyPNFourier/pyPNFourier/libbasic/basic_Alloc.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel:
* 20xx.xx.xx, LOC
**/
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <signal.h>
#include "basic_Alloc.h"
#include "basic_Error.h"

#ifdef __GNUC__
#define UNUSED __attribute__ ((unused))
#else
#define UNUSED
#endif

/* global variables */
size_t g_MallocTotal = 0;	/**< current amount of memory allocated by process */
size_t g_MallocTotalPeak = 0;	/**< peak amount of memory allocated so far */

/*
 *
 * X Routines.
 *
 */

#define X_TEST_POINTER( ptr, size )                                    \
    if ( ! (ptr) && (size) )                                              \
       X_ERROR_NULL( X_ENOMEM );                                    \
    else (void)(0)
#define X_TEST_POINTER_LONG( ptr, size, file, line )                   \
    if ( ! (ptr) && (size) )                                              \
    {                                                                     \
       XPrintError( "XError - %s in %s:%d", __func__, file, line ); \
       X_ERROR_NULL( X_ENOMEM );                                    \
    }                                                                     \
    else (void)(0)
#define X_TEST_POINTER_ALIGNED( ptr, size, retval )                    \
    if ( ! (ptr) && (size) && (retval) )                                  \
       X_ERROR_NULL( X_ENOMEM );                                    \
    else (void)(0)
#define X_TEST_POINTER_ALIGNED_LONG( ptr, size, retval, file, line )   \
    if ( ! (ptr) && (size) && (retval) )                                  \
    {                                                                     \
       XPrintError( "XError - %s in %s:%d", __func__, file, line ); \
       X_ERROR_NULL( X_ENOMEM );                                    \
    }                                                                     \
    else (void)(0)

void *(XMalloc) (size_t n) {
    void *p;
    p = MallocShort(n);
    X_TEST_POINTER(p, n);
    return p;
}

void *XMallocLong(size_t n, const char *file, int line)
{
    void *p;
    p = MallocLong(n, file, line);
    X_TEST_POINTER_LONG(p, n, file, line);
    return p;
}

void *(XCalloc) (size_t m, size_t n) {
    void *p;
    p = CallocShort(m, n);
    X_TEST_POINTER(p, m && n);
    return p;
}

void *XCallocLong(size_t m, size_t n, const char *file, int line)
{
    void *p;
    p = CallocLong(m, n, file, line);
    X_TEST_POINTER_LONG(p, m && n, file, line);
    return p;
}

void *(XRealloc) (void *p, size_t n) {
    p = ReallocShort(p, n);
    X_TEST_POINTER(p, n);
    return p;
}

void *XReallocLong(void *p, size_t n, const char *file, int line)
{
    p = ReallocLong(p, n, file, line);
    X_TEST_POINTER_LONG(p, n, file, line);
    return p;
}

void (XFree) (void *p)
{
    if (p)
        FreeShort(p);
    return;
}

void XFreeLong(void *p, const char *file UNUSED, int line UNUSED)
{
    if (p)
        FreeLong(p, file, line);
    return;
}

#include <pthread.h>
static pthread_mutex_t mut = PTHREAD_MUTEX_INITIALIZER;

char *g_MemDbgArgPtr = NULL;   /* set to ptr arg in free or realloc */
char *g_MemDbgRetPtr = NULL;   /* set to ptr returned in alloc functions */
char *g_MemDbgPtr = NULL;      /* set in both cases */
char *g_MemDbgUsrPtr = NULL;   /* avaliable global memory pointer for user */
void **g_MemDbgUsrHndl = NULL; /* avaliable global memory handle for user */
int g_IsMemDbgArgPtr;  /* ( g_MemDbgUsrPtr == g_MemDbgArgPtr ) */
int g_IsMemDbgRetPtr;  /* ( g_MemDbgUsrPtr == g_MemDbgRetPtr ) */
int g_IsMemDbgPtr;     /* ( g_MemDbgUsrPtr == g_MemDbgPtr ) */

enum { nprefix = 2 };
static const size_t prefix = nprefix * sizeof(size_t);
static const size_t padFactor = 2;
static const size_t padding = 0xDeadBeef;
static const size_t repadding = 0xBeefDead;
static const size_t magic = 0xABadCafe;

#define allocsz(n) ((DEBUG_LEVEL & E_MEMPADBIT) ? (padFactor * (n) + prefix) : (n))

static struct allocNode {
    void *addr;
    size_t size;
    const char *file;
    int line;
} **alloc_data = NULL;		/* Allocation hash table with open addressing and linear probing */
static int alloc_data_len = 0;	/* Size of the memory block 'alloc_data', in number of elements */
static int alloc_n = 0;		/* Number of valid elements in the hash */
static int alloc_q = 0;		/* Number of non-NULL elements in the hash */

/* Special allocation hash table element value to indicate elements that have been deleted */
static const void *hash_del = 0;
#define DEL   ((struct allocNode*) &hash_del)

/* Evaluates to the hash value of x, restricted to the length of the allocation hash table */
#define HASHIDX(x)   ((int)( ((intptr_t)( (x)->addr )) % alloc_data_len ))

/* Increment the next hash index, restricted to the length of the allocation hash table */
#define INCRIDX(i)   do { if (++(i) == alloc_data_len) { (i) = 0; } } while(0)

/* Evaluates true if the elements x and y are equal */
#define EQUAL(x, y)   ((x)->addr == (y)->addr)

/* Resize and rebuild the allocation allocation hash table */
UNUSED static int AllocHashTblResize(void)
{
    struct allocNode **old_data = alloc_data;
    int old_data_len = alloc_data_len;
    alloc_data_len = 2;
    while (alloc_data_len < 3*alloc_n) {
        alloc_data_len *= 2;
    }
    alloc_data = calloc(alloc_data_len, sizeof(alloc_data[0]));
    if (alloc_data == NULL) {
        return 0;
    }
    alloc_q = alloc_n;
    for (int k = 0; k < old_data_len; ++k) {
        if (old_data[k] != NULL && old_data[k] != DEL) {
            int i = HASHIDX(old_data[k]);
            while (alloc_data[i] != NULL) {
                INCRIDX(i);
            }
            alloc_data[i] = old_data[k];
        }
    }
    free(old_data);
    return 1;
}

/* Find node in allocation hash table */
UNUSED static struct allocNode *AllocHashTblFind(struct allocNode *x)
{
    struct allocNode *y = NULL;
    if (alloc_data_len > 0) {
        int i = HASHIDX(x);
        while (alloc_data[i] != NULL) {
            y = alloc_data[i];
            if (y != DEL && EQUAL(x, y)) {
                return y;
            }
            INCRIDX(i);
        }
    }
    return NULL;
}

/* Add node to allocation hash table */
UNUSED static int AllocHashTblAdd(struct allocNode *x)
{
    if (2*(alloc_q + 1) > alloc_data_len) {
        /* Resize allocation hash table to preserve maximum 50% occupancy */
        if (!AllocHashTblResize()) {
            return 0;
        }
    }
    int i = HASHIDX(x);
    while (alloc_data[i] != NULL && alloc_data[i] != DEL) {
        INCRIDX(i);
    }
    if (alloc_data[i] == NULL) {
        ++alloc_q;
    }
    ++alloc_n;
    alloc_data[i] = x;
    return 1;
}

/* Extract node from allocation hash table */
UNUSED static struct allocNode *AllocHashTblExtract(struct allocNode *x)
{
    if (alloc_data_len > 0) {
        int i = HASHIDX(x);
        while (alloc_data[i] != NULL) {
            struct allocNode *y = alloc_data[i];
            if (y != DEL && EQUAL(x, y)) {
                alloc_data[i] = DEL;
                --alloc_n;
                if (alloc_n == 0) {
                    /* Free all hash table memory */
                    free(alloc_data);
                    alloc_data = NULL;
                    alloc_data_len = 0;
                    alloc_q = 0;
                } else if (8*alloc_n < alloc_data_len) {
                    /* Resize hash table to preserve minimum 50% occupancy */
                    if (!AllocHashTblResize()) {
                        return NULL;
                    }
                }
                return y;
            }
            INCRIDX(i);
        }
    }
    return NULL;
}

/* Useful function for debugging */
/* Checks to make sure alloc list is OK */
/* Returns 0 if list is corrupted; 1 if list is OK */
UNUSED static int CheckAllocList(void)
{
    int count = 0;
    size_t total = 0;
    for (int k = 0; k < alloc_data_len; ++k) {
        if (alloc_data[k] != NULL && alloc_data[k] != DEL) {
            ++count;
            total += alloc_data[k]->size;
        }
    }
    return count == alloc_n && total == g_MallocTotal;
}

/* Useful function for debugging */
/* Finds the node of the alloc list for the desired alloc */
/* Returns NULL if not found  */
UNUSED static struct allocNode *FindAlloc(void *p)
{
    struct allocNode key = { .addr = p };
    return AllocHashTblFind(&key);
}

static void *PadAlloc(size_t * p, size_t n, int keep, const char *func, const char *file, int line)
{
    size_t i;

    if (!(DEBUG_LEVEL & E_MEMPADBIT)) {
        return p;
    }

    if (!p) {
        return NULL;
    }

    if (DEBUG_LEVEL & E_MEMINFOBIT) {
        XPrintError("%s meminfo: allocating %zu bytes at address %p in %s:%d\n",
                       func, n, p + nprefix, file, line);
    }

    /* store the size in a known position */
    p[0] = n;
    p[1] = magic;

    /* pad the memory */
    for (i = keep ? n : 0; i < padFactor * n; ++i) {
        ((char *) p)[i + prefix] = (char) (i ^ padding);
    }

    pthread_mutex_lock(&mut);
    g_MallocTotal += n;
    g_MallocTotalPeak = (g_MallocTotalPeak > g_MallocTotal) ? g_MallocTotalPeak : g_MallocTotal;
    pthread_mutex_unlock(&mut);

    return (void *) (((char *) p) + prefix);
}

static void *UnPadAlloc(void *p, int keep, const char *func, const char *file, int line)
{
    size_t n;
    size_t i;
    size_t *q;
    char *s;

    if (!(DEBUG_LEVEL & E_MEMPADBIT)) {
        return p;
    }

    if (!p || !(q = ((size_t *) p) - nprefix)) {
        g_RaiseHook(SIGSEGV, "%s error: tried to free NULL pointer in %s:%d\n",
                     func, file, line);
        return NULL;
    }

    n = q[0];
    s = (char *) q;

    if (DEBUG_LEVEL & E_MEMINFOBIT) {
        XPrintError("%s meminfo: freeing %zu bytes at address %p in %s:%d\n",
                       func, n, p, file, line);
    }

    if (n == (size_t)(-1)) {
        g_RaiseHook(SIGSEGV,
                     "%s error: tried to free a freed pointer at address %p in %s:%d\n",
                     func, p, file, line);
        return NULL;
    }

    if (q[1] != magic) {
        g_RaiseHook(SIGSEGV,
                     "%s error: wrong magic for pointer at address %p in %s:%d\n",
                     func, p, file, line);
        return NULL;
    }

    if (((long) n) < 0) {
        g_RaiseHook(SIGSEGV,
                     "%s error: corrupt size descriptor for pointer at address %p in %s:%d\n",
                     func, p, file, line);
        return NULL;
    }

    /* check for writing past end of array: */
    for (i = n; i < padFactor * n; ++i) {
        if (s[i + prefix] != (char) (i ^ padding)) {
            g_RaiseHook(SIGSEGV, "%s error: array bounds overwritten\n"
                         "Byte %ld past end of array has changed\n"
                         "Corrupted address: %p\nArray address: %p\n"
                         "Location: %s:%d\n",
                         func, i - n + 1, s + i + prefix, s + prefix, file, line);
            return NULL;
        }
    }

    /* see if there is enough allocated memory to be freed */
    if (g_MallocTotal < n) {
        g_RaiseHook(SIGSEGV, "%s error: g_MallocTotal too small\n",
                     func);
        return NULL;
    }

    /* repad the memory */
    for (i = keep ? n : 0; i < padFactor * n; ++i) {
        s[i + prefix] = (char) (i ^ repadding);
    }

    q[0] = -1;  /* set negative to detect duplicate frees */
    q[1] = ~magic;

    pthread_mutex_lock(&mut);
    g_MallocTotal -= n;
    pthread_mutex_unlock(&mut);

    return q;
}


static void *PushAlloc(void *p, size_t n, const char *file, int line)
{
    struct allocNode *newnode;
    if (!(DEBUG_LEVEL & E_MEMTRKBIT)) {
        return p;
    }
    if (!p) {
        return NULL;
    }
    if (!(newnode = malloc(sizeof(*newnode)))) {
        return NULL;
    }
    pthread_mutex_lock(&mut);
    newnode->addr = p;
    newnode->size = n;
    newnode->file = file;
    newnode->line = line;
    if (!AllocHashTblAdd(newnode)) {
        free(newnode);
        return NULL;
    }
    pthread_mutex_unlock(&mut);
    return p;
}


static void *PopAlloc(void *p, const char *func, const char *file, int line)
{
    if (!(DEBUG_LEVEL & E_MEMTRKBIT)) {
        return p;
    }
    if (!p) {
        return NULL;
    }
    pthread_mutex_lock(&mut);
    struct allocNode key = { .addr = p };
    struct allocNode *node = AllocHashTblExtract(&key);
    if (node == NULL) {
        pthread_mutex_unlock(&mut);
        g_RaiseHook(SIGSEGV, "%s error: alloc %p not found\n"
                     "Location: %s:%d\n",
                     func, p, file, line);
        return NULL;
    }
    free(node);
    pthread_mutex_unlock(&mut);
    return p;
}


static void *ModAlloc(void *p, void *q, size_t n, const char *func,
                      const char *file, int line)
{
    if (!(DEBUG_LEVEL & E_MEMTRKBIT)) {
        return q;
    }
    if (!p || !q) {
        return NULL;
    }
    pthread_mutex_lock(&mut);
    struct allocNode key = { .addr = p };
    struct allocNode *node = AllocHashTblExtract(&key);
    if (node == NULL) {
        pthread_mutex_unlock(&mut);
        g_RaiseHook(SIGSEGV, "%s error: alloc %p not found\n"
                     "Location: %s:%d\n",
                     func, p, file, line);
        return NULL;
    }
    node->addr = q;
    node->size = n;
    node->file = file;
    node->line = line;
    if (!AllocHashTblAdd(node)) {
        free(node);
        return NULL;
    }
    pthread_mutex_unlock(&mut);
    return q;
}

// alloc memory

void *MallocShort(size_t n)
{
    return (DEBUG_LEVEL & E_MEMDBGBIT) ? MallocLong(n, "unknown", -1) : malloc(n);
}



void *MallocLong(size_t n, const char *file, int line)
{
    void *p;
    void *q;
    // printf("(DEBUG_LEVEL & E_MEMDBGBIT) = %d\n", (DEBUG_LEVEL & E_MEMDBGBIT));
    if (!(DEBUG_LEVEL & E_MEMDBGBIT)) {
        return malloc(n);
    }

    p = malloc(allocsz(n));
    q = PushAlloc(PadAlloc(p, n, 0, "Malloc", file, line), n, file, line);
    g_MemDbgPtr = g_MemDbgRetPtr = q;
    g_IsMemDbgPtr = g_IsMemDbgRetPtr = (g_MemDbgRetPtr == g_MemDbgUsrPtr);
    if (!q) {
        XPrintError("Malloc: failed to allocate %zd bytes of memory\n", n);
        XPrintError("Malloc: %zd bytes of memory already allocated\n", g_MallocTotal);
        if (DEBUG_LEVEL & E_MEMINFOBIT) {
            XPrintError("Malloc meminfo: out of memory\n");
        }
        if (p) {
            free(p);
        }
    }
    return q;
}



void *CallocShort(size_t m, size_t n)
{
    return (DEBUG_LEVEL & E_MEMDBGBIT) ? CallocLong(m, n, "unknown", -1) :
 calloc(m, n);
}



void *CallocLong(size_t m, size_t n, const char *file, int line)
{
    size_t sz;
    void *p;
    void *q;

    if (!(DEBUG_LEVEL & E_MEMDBGBIT)) {
        return calloc(m, n);
    }

    sz = m * n;
    p = malloc(allocsz(sz));
    q = PushAlloc(PadAlloc(p, sz, 1, "LALCalloc", file, line), sz, file, line);
    g_MemDbgPtr = g_MemDbgRetPtr = q;
    g_IsMemDbgPtr = g_IsMemDbgRetPtr = (g_MemDbgRetPtr == g_MemDbgUsrPtr);
    if (!q) {
        XPrintError("Malloc: failed to allocate %zd bytes of memory\n", n);
        XPrintError("Malloc: %zd bytes of memory already allocated\n", g_MallocTotal);
        if (DEBUG_LEVEL & E_MEMINFOBIT) {
            XPrintError("LALCalloc meminfo: out of memory\n");
        }
        if (p) {
            free(p);
        }
    }
    return q ? memset(q, 0, sz) : NULL;
}



void *ReallocShort(void *p, size_t n)
{
    return (DEBUG_LEVEL & E_MEMDBGBIT) ? ReallocLong(p, n, "unknown", -1): realloc(p, n);
}



void *ReallocLong(void *q, size_t n, const char *file, const int line)
{
    void *p;
    if (!(DEBUG_LEVEL & E_MEMDBGBIT)) {
        return realloc(q, n);
    }

    g_MemDbgPtr = g_MemDbgArgPtr = q;
    g_IsMemDbgPtr = g_IsMemDbgArgPtr = (g_MemDbgArgPtr == g_MemDbgUsrPtr);
    if (!q) {
        p = malloc(allocsz(n));
        q = PushAlloc(PadAlloc(p, n, 0, "LALRealloc", file, line), n, file, line);
        if (!q) {
            XPrintError("Malloc: failed to allocate %zd bytes of memory\n", n);
            XPrintError("Malloc: %zd bytes of memory already allocated\n", g_MallocTotal);
            if (DEBUG_LEVEL & E_MEMINFOBIT) {
                XPrintError("LALRealloc meminfo: out of memory\n");
            }
            if (p) {
                free(p);
            }
        }
        return q;
    }

    if (!n) {
        p = UnPadAlloc(PopAlloc(q, "LALRealloc", file, line), 0, "LALRealloc", file, line);
        if (p) {
            free(p);
        }
        return NULL;
    }

    p = UnPadAlloc(q, 1, "LALRealloc", file, line);
    if (!p) {
        return NULL;
    }

    q = ModAlloc(q, PadAlloc(realloc(p, allocsz(n)), n, 1, "LALRealloc", file, line), n, "LALRealloc", file, line);
    g_MemDbgPtr = g_MemDbgRetPtr = q;
    g_IsMemDbgPtr = g_IsMemDbgRetPtr = (g_MemDbgRetPtr == g_MemDbgUsrPtr);

    return q;
}

void (LALFree)(void *q);
void (LALFree)(void *q)
{
    FreeShort(q);
    return;
}
void FreeShort(void *q)
{
    FreeLong(q, "unknown", -1);
    return;
}

void FreeLong(void *q, const char *file, const int line)
{
    void *p;
    if (q == NULL)
        return;
    if (!(DEBUG_LEVEL & E_MEMDBGBIT)) {
        free(q);
        return;
    }
    g_MemDbgPtr = g_MemDbgArgPtr = q;
    g_IsMemDbgPtr = g_IsMemDbgArgPtr = (g_MemDbgArgPtr == g_MemDbgUsrPtr);
    p = UnPadAlloc(PopAlloc(q, "Free", file, line), 0, "Free", file, line);
    if (p) {
        free(p);
    }
    return;
}



void CheckMemoryLeaks(void)
{
    int leak = 0;
    if (!(DEBUG_LEVEL & E_MEMDBGBIT)) {
        return;
    }
    // printf("DEBUG_LEVEL & E_MEMTRKBIT = %d, alloc_data_len = %d\n", DEBUG_LEVEL & E_MEMTRKBIT, alloc_data_len);
    /* alloc_data_len should be zero */
    if ((DEBUG_LEVEL & E_MEMTRKBIT) && alloc_data_len > 0) {
        XPrintError("CheckMemoryLeaks: allocation list\n");
        for (int k = 0; k < alloc_data_len; ++k) {
            if (alloc_data[k] != NULL && alloc_data[k] != DEL) {
                XPrintError("%p: %zu bytes (%s:%d)\n", alloc_data[k]->addr,
                               alloc_data[k]->size, alloc_data[k]->file,
                               alloc_data[k]->line);
            }
        }
        leak = 1;
    }

    /* g_MallocTotal and alloc_n should be zero */
    if ((DEBUG_LEVEL & E_MEMPADBIT) && (g_MallocTotal || alloc_n)) {
        XPrintError("CheckMemoryLeaks: %d allocs, %zd bytes\n", alloc_n, g_MallocTotal);
        leak = 1;
    }

    if (leak) {
        g_RaiseHook(SIGSEGV, "CheckMemoryLeaks: memory leak, we are going to raise Segmentation fault\n");
    } else if (DEBUG_LEVEL & E_MEMINFOBIT) {
        XPrintError
            ("CheckMemoryLeaks meminfo: no memory leaks detected\n");
    }

    return;
}


==> anc/pyPNFourier/pyPNFourier/libbasic/basic_Alloc.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_BASIC_ALLOC__
#define __INCLUDE_BASIC_ALLOC__
#include <stddef.h>

#ifdef __cplusplus
extern "C" \{
#endif

#define ___PASTE(a,b) a##b
#define __PASTE(a,b) ___PASTE(a,b)
#define __UNIQUE_ID(prefix) __PASTE(__PASTE(__UNIQUE_ID_, prefix), __COUNTER__)

#define _SWAP(a,b,tmp) \
do{typeof(a) tmp = (a);(a)=(b);(b)=tmp;} while(0)

#define SWAP(a,b) \
_SWAP(a,b,__UNIQUE_ID(tmp))

#define STRUCTFREE(vec, struc) \
do{\
if((vec)){\
__PASTE(Destroy,struc)((vec));\
(vec)=NULL;}\
}while(0)

extern size_t g_MallocTotal;
extern size_t g_MallocTotalPeak;

void *XMalloc(size_t n);
void *XMallocLong(size_t n, const char *file, int line);
void *XCalloc(size_t m, size_t n);
void *XCallocLong(size_t m, size_t n, const char *file, int line);
void *XRealloc(void *p, size_t n);
void *XReallocLong(void *p, size_t n, const char *file, int line);
void XFree(void *p);
void XFreeLong(void *p, const char *file, const int line);

#define XMalloc( n )        XMallocLong( n, __FILE__, __LINE__ )
#define XCalloc( m, n )     XCallocLong( m, n, __FILE__, __LINE__ )
#define XRealloc( p, n )    XReallocLong( p, n, __FILE__, __LINE__ )
#define XFree( p )          XFreeLong( p, __FILE__, __LINE__ )

#define MYMalloc( n )        MallocLong( n, __FILE__, __LINE__ )
#define MYCalloc( m, n )     CallocLong( m, n, __FILE__, __LINE__ )
#define MYRealloc( p, n )    ReallocLong( p, n, __FILE__, __LINE__ )
#define MYFree( p )          FreeLong( p, __FILE__, __LINE__ )

extern char *g_MemDbgArgPtr;   /* set to ptr arg in free or realloc */
extern char *g_MemDbgRetPtr;   /* set to ptr returned in alloc functions */
extern char *g_MemDbgPtr;      /* set in both cases */
extern char *g_MemDbgUsrPtr;   /* avaliable global memory pointer for user */
extern void **g_MemDbgUsrHndl; /* avaliable global memory handle for user */
extern int g_IsMemDbgArgPtr;   /* ( g_MemDbgUsrPtr == g_MemDbgArgPtr ) */
extern int g_IsMemDbgRetPtr;   /* ( g_MemDbgUsrPtr == g_MemDbgRetPtr ) */
extern int g_IsMemDbgPtr;      /* ( g_MemDbgUsrPtr == g_MemDbgPtr ) */

void *MallocShort(size_t n);
void *MallocLong(size_t n, const char *file, int line);
void *CallocShort(size_t m, size_t n);
void *CallocLong(size_t m, size_t n, const char *file, int line);
void *ReallocShort(void *p, size_t n);
void *ReallocLong(void *p, size_t n, const char *file, int line);
void FreeShort(void *p);
void FreeLong(void *p, const char *file, int line);

void (CheckMemoryLeaks) (void);


#ifdef __cplusplus
\}
#endif
#endif



==> anc/pyPNFourier/pyPNFourier/libbasic/basic_Constants.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_BASIC_CONSTANTS__
#define __INCLUDE_BASIC_CONSTANTS__

#include "basic_Datatypes.h"

#ifdef  __cplusplus
extern "C" {
#endif

#if __STDC_VERSION__ >= 199901L
#define MY_REAL4_MANT 24 /**< Bits of precision in the mantissa of a REAL4 */
#define MY_REAL4_MAX 0x1.fffffe0000000p+127 /**< Largest normalized REAL4 number (2-2^-23)*2^127 */
#define MY_REAL4_MIN 0x1.0000000000000p-126 /**< Smallest normalized REAL4 number 2^-126 */
#define MY_REAL4_EPS 0x1.0000000000000p-23 /**< Difference between 1 and the next resolvable REAL4 2^-23 */
#define MY_REAL8_MANT 53 /**< Bits of precision in the mantissa of a REAL8 */
#define MY_REAL8_MAX 0x1.fffffffffffffp+1023 /**< Largest normalized REAL8 number (2-2^-52)*2^1023 */
#define MY_REAL8_MIN 0x1.0000000000000p-1022 /**< Smallest normalized REAL8 number 2^-1022 */
#define MY_REAL8_EPS 0x1.0000000000000p-52 /**< Difference between 1 and the next resolvable REAL8 2^-52 */
#else
#define MY_REAL4_MANT 24
#define MY_REAL4_MAX 3.4028234663852886e+38
#define MY_REAL4_MIN 1.1754943508222875e-38
#define MY_REAL4_EPS 1.1920928955078125e-07
#define MY_REAL8_MANT 53
#define MY_REAL8_MAX 1.797693134862315708145274237317043568e308
#define MY_REAL8_MIN 2.225073858507201383090232717332404064e-308
#define MY_REAL8_EPS 2.220446049250313080847263336181640625e-16
#endif

#define MY_REAL16_MAX LDBL_MAX
#define MY_REAL16_MIN LDBL_MIN
#define MY_REAL16_EPS LDBL_EPSILON

#ifdef QUADMATH_H
#define MY_REAL32_MAX FLT128_MAX
#define MY_REAL32_MIN FLT128_MIN
#define MY_REAL32_EPS FLT128_EPSILON
#else 
#define MY_REAL32_MAX LDBL_MAX
#define MY_REAL32_MIN LDBL_MIN
#define MY_REAL32_EPS LDBL_EPSILON
#endif

#define MY_UINT8_MAX   UINT64_C(18446744073709551615)
#define MY_UINT4_MAX   UINT64_C(4294967295)
#define MY_UINT2_MAX   UINT64_C(65535)
#define MY_INT8_MAX    UINT64_C(9223372036854775807)
#define MY_INT4_MAX    UINT64_C(2147483647)
#define MY_INT2_MAX    UINT64_C(32767)


// e
#define CST_E         2.718281828459045235360287471352662498
// ln2
#define CST_LN2       0.693147180559945309417232121458176568
// ln10
#define CST_LN10      2.302585092994045684017991454684364208
// sqrt(2)
#define CST_SQRT2     1.414213562373095048801688724209698079
// 1/sqrt(2)
#define CST_SQRT1_2   0.707106781186547524400844362104849039
// Euler gamma constant
#define CST_GAMMA     0.577215664901532860606512090082402431
// exp(gamma)
#define CST_EXPGAMMA  1.781072417990197985236504103107179549
// pi
#define CST_PI        3.141592653589793238462643383279502884
// 2pi
#define CST_2PI       6.283185307179586476925286766559005768
// sqrt(2pi)
#define CST_SQRT2PI   2.506628274631000502415765284811045253
// pi/2
#define CST_PI_2      1.570796326794896619231321691639751442
// pi/4
#define CST_PI_4      0.785398163397448309615660845819875721
// 1/pi
#define CST_1_PI      0.318309886183790671537767526745028724
// 2/pi
#define CST_2_PI      0.636619772367581343075535053490057448
// 1/2pi
#define CST_1_2PI     0.15915494309189533576888376337251
// 2/sqrt(pi)
#define CST_2_SQRTPI  1.128379167095512573896158903121545172
// 1/sqrt(2pi)
#define CST_1_SQRT2PI 0.398942280401432677939946059934381868
// pi/180
#define CST_PI_180    1.745329251994329576923690768488612713e-2
// 180/pi
#define CST_180_PI    57.295779513082320876798154814105170332
// ln(pi)
#define CST_LNPI      1.144729885849400174143427351353058712

/**< Speed of light in vacuum, m s^-1 */
#define CST_C_SI 299792458e0 

/**< Gravitational constant, N m^2 kg^-2 */
#define CST_G_SI 6.67430e-11

#define CST_PC_SI       3.0856775807e16 /**< Parsec, m */
#define CST_MRSUN_SI    1.47662504e3    /**< Geometrized solar mass, m */
#define CST_MTSUN_SI    4.92549095e-6   /**< Geometrized solar mass, s */

#ifndef	FALSE
#define	FALSE	(0)
#endif

#ifndef	TRUE
#define	TRUE	(!FALSE)
#endif

#ifdef NAN
# define X_NAN NAN
#elif defined(INFINITY)
# define X_NAN (INFINITY/INFINITY)
#else
# define X_NAN (0./0.)
#endif

#define X_INFINITY_REAL8 HUGE_VALF
#define X_INFINITY_REAL16 HUGE_VALL
// #define X_NAN NAN

#define MAX_STR_LEN 256

#ifdef  __cplusplus
}
#endif
#endif



==> anc/pyPNFourier/pyPNFourier/libbasic/basic_Datatypes.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_BASIC_DATATYPES__
#define __INCLUDE_BASIC_DATATYPES__

#include <inttypes.h>
#include <stdint.h>
#include "basic_Alloc.h"
// #include <quadmath.h>

/* macros for certain keywords */
#if __STDC_VERSION__ >= 199901L
# define _RESTRICT_ restrict
# define _INLINE_ inline
#elif defined __GNUC__
# define _RESTRICT_ __restrict__
# define _INLINE_ __inline__
#else
# define _RESTRICT_
# define _INLINE_
#endif

/* macros for compiler-specific attributes */
#if defined(__GNUC__)
# define _GCC_PRINTF_FORMAT_(NFMT, NARG) __attribute__ ((format (printf, NFMT, NARG)))
# define _GCC_VPRINTF_FORMAT_(NFMT) __attribute__ ((format (printf, NFMT, 0)))
#else
# define _GCC_PRINTF_FORMAT_(NFMT, NARG)
# define _GCC_VPRINTF_FORMAT_(NFMT)
#endif

#if defined(__cplusplus)
extern "C" {
#endif

// undef everything
#undef CHAR
#undef UCHAR
#undef INT
#undef INT2
#undef INT4
#undef INT8
#undef UINT
#undef UINT2
#undef UINT4
#undef UINT8
#undef REAL4
#undef REAL8
#undef REAL16
#undef REAL32
#undef COMPLEX8
#undef COMPLEX16
#undef COMPLEX32
#undef COMPLEX64

typedef char CHAR;
typedef unsigned char UCHAR;
typedef unsigned char BOOLEAN;	/**< Boolean logical type, see \ref Datatypes for more details */

/* Integer types */
typedef int16_t  INT2;		/**< Two-byte signed integer */
typedef int32_t  INT4;		/**< Four-byte signed integer. */
typedef uint16_t UINT2;		/**< Two-byte unsigned integer. */
typedef uint32_t UINT4;		/**< Four-byte unsigned integer. */
typedef int64_t  INT8;		/**< Eight-byte signed integer; on some platforms this is equivalent to <tt>long int</tt> instead. */
typedef uint64_t UINT8;		/**< Eight-byte unsigned integer; on some platforms this is equivalent to <tt>unsigned long int</tt> instead. */
typedef int INT;
typedef unsigned int UINT;
/** MACRO to initialize arbitrary variable 'x' to zero */
#define INIT_MEM(x) memset(&(x), 0, sizeof((x)))

/** C99 MACRO to declare and zero-initialize a variable".
    To declare and zero-initialize an array variable, use as "type INIT_DECL(var, [n]);" */
#define INIT_DECL(var, ...) var __VA_ARGS__; INIT_MEM(var)

/** MACRO which gives the number of elements in a fixed-size array */
#define ARR_NUM_ELEM(x) ( sizeof((x)) / sizeof((x)[0]) )
/** MACRO to access the last element in a fixed-size array */
#define ARR_LAST_ELEM(x) (x)[ NUM_ELEM(x) - 1 ]

#define MY_INT8_C(c) INT64_C(c)
#define MY_UINT8_C(c) UINT64_C(c)

/* Real types */
typedef float REAL4;            /**< Single precision real floating-point number (4 bytes). */
typedef double REAL8;           /**< Double precision real floating-point number (8 bytes). */
typedef long double REAL16;     /**< Double precision real floating-point number (12 bytes). */
#ifdef QUADMATH_H
typedef __float128 REAL32;      /**< Quadupole precision real floating-point number (16 bytes). */
#else
typedef long double REAL32;
#endif
/* Complex types */

/* Use C99 complex numbers where available: C99, gcc with non-ANSI extensions */
#if !defined(__cplusplus)
# if __STDC_VERSION__ >= 199901L || (defined(__GNUC__) && !defined(__STRICT_ANSI__))
#  define _C99_COMPLEX_NUMBERS_
# endif
#endif

#ifdef _C99_COMPLEX_NUMBERS_

#include <complex.h>

typedef float  complex COMPLEX8;	/**< Single-precision floating-point complex number (8 bytes total) */
typedef double complex COMPLEX16;	/**< Double-precision floating-point complex number (16 bytes total) */
typedef long double complex COMPLEX32; /**< LDouble-precision floating-point complex number (16 bytes total) */
#ifdef QUADMATH_H
typedef __complex128 COMPLEX64; /**< Quad-Double-precision floating-point complex number (16 bytes total) */
#else 
typedef long double complex COMPLEX64;
#endif

#define crectf(re, im) (((REAL4)(re)) + _Complex_I*((REAL4)(im)))	/**< Construct a COMPLEX8 from real and imaginary parts */
#define crect(re, im)  (((REAL8)(re)) + _Complex_I*((REAL8)(im)))	/**< Construct a COMPLEX16 from real and imaginary parts */
#define crectl(re, im)  (((REAL16)(re)) + _Complex_I*((REAL16)(im)))	/**< Construct a COMPLEX16 from real and imaginary parts */
#define crectq(re, im)  (((REAL32)(re)) + _Complex_I*((REAL32)(im)))	/**< Construct a COMPLEX16 from real and imaginary parts */

#define cpolarf(r, th) (((REAL4)(r)) * cexpf(crectf(0, th)))		/**< Construct a COMPLEX8 from polar modulus and argument */
#define cpolar(r, th)  (((REAL8)(r)) * cexp(crect(0, th)))		/**< Construct a COMPLEX16 from polar modulus and argument */
#define cpolarl(r, th)  (((REAL16)(r)) * cexpl(crectl(0, th)))		/**< Construct a COMPLEX16 from polar modulus and argument */
#define cpolarq(r, th)  (((REAL32)(r)) * cexpl(crectl(0, th)))		/**< Construct a COMPLEX16 from polar modulus and argument */


#else /* !_C99_COMPLEX_NUMBERS_ */
/** \cond DONT_DOXYGEN */

/****************************************************************************/
/* Fall back to GSL complex number types if C99 complex numbers are not     */
/* available.  GSL complex numbers are implemented as a struct containing   */
/* an array of 2 elements of the corresponding real type.  The C99 standard */
/* should guarantee that GSL complex numbers are binary-compatible with C99 */
/* complex numbers; 6.2.5 point 13 of the standard states that C99 complex  */
/* numbers are equivalent to an array of 2 elements of the corresponding    */
/* real type, and 6.7.2.1 point 13 states that padding is never added to    */
/* the beginning of a struct.                                               */
/****************************************************************************/

#include <math.h>
#include <gsl/gsl_complex.h>

typedef gsl_complex_float COMPLEX8;
typedef gsl_complex       COMPLEX16;
typedef gsl_complex_long_double  COMPLEX32
typedef gsl_complex_long_double  COMPLEX64

static _INLINE_ COMPLEX8 crectf(const REAL4 re, const REAL4 im);
static _INLINE_ COMPLEX8 crectf(const REAL4 re, const REAL4 im) {
  COMPLEX8 z; GSL_SET_COMPLEX(&z, re, im); return z;
}
static _INLINE_ COMPLEX16 crect(const REAL8 re, const REAL8 im);
static _INLINE_ COMPLEX16 crect(const REAL8 re, const REAL8 im) {
  COMPLEX16 z; GSL_SET_COMPLEX(&z, re, im); return z;
}

static _INLINE_ COMPLEX32 crectl(const REAL16 re, const REAL16 im);
static _INLINE_ COMPLEX32 crectl(const REAL16 re, const REAL16 im) {
  COMPLEX32 z; GSL_SET_COMPLEX(&z, re, im); return z;
}

static _INLINE_ COMPLEX8 cpolarf(const REAL4 r, const REAL4 th);
static _INLINE_ COMPLEX8 cpolarf(const REAL4 r, const REAL4 th) {
  COMPLEX8 z; GSL_SET_COMPLEX(&z, r*cos(th), r*sin(th)); return z;
}
static _INLINE_ COMPLEX16 cpolar(const REAL8 r, const REAL8 th);
static _INLINE_ COMPLEX16 cpolar(const REAL8 r, const REAL8 th) {
  COMPLEX16 z; GSL_SET_COMPLEX(&z, r*cos(th), r*sin(th)); return z;
}

#define crealf(z) GSL_REAL(z)
#define cimagf(z) GSL_IMAG(z)
#define creal(z)  GSL_REAL(z)
#define cimag(z)  GSL_IMAG(z)
#define creall(z)  GSL_REAL(z)
#define cimagl(z)  GSL_IMAG(z)

/** \endcond */
#endif /* _C99_COMPLEX_NUMBERS_ */

/**
 * \name Format macros for printing (U)INT2
 */
/** @{ */
#define INT2_PRId PRId16
#define INT2_PRIi PRIi16
#define INT2_PRIo PRIo16
#define INT2_PRIu PRIu16
#define INT2_PRIx PRIx16
#define INT2_PRIX PRIX16
/** @} */

/**
 * \name Format macros for printing (U)INT4
 */
/** @{ */
#define INT4_PRId PRId32
#define INT4_PRIi PRIi32
#define INT4_PRIo PRIo32
#define INT4_PRIu PRIu32
#define INT4_PRIx PRIx32
#define INT4_PRIX PRIX32
/** @} */

/**
 * \name Format macros for printing (U)INT8
 */
/** @{ */
#define INT8_PRId PRId64
#define INT8_PRIi PRIi64
#define INT8_PRIo PRIo64
#define INT8_PRIu PRIu64
#define INT8_PRIx PRIx64
#define INT8_PRIX PRIX64
/** @} */

/**
 * \name Format macros for scanning (U)INT2
 */
/** @{ */
#define INT2_SCNd SCNd16
#define INT2_SCNi SCNi16
#define INT2_SCNo SCNo16
#define INT2_SCNu SCNu16
#define INT2_SCNx SCNx16
/** @} */

/**
 * \name Format macros for scanning (U)INT4
 */
/** @{ */
#define INT4_SCNd SCNd32
#define INT4_SCNi SCNi32
#define INT4_SCNo SCNo32
#define INT4_SCNu SCNu32
#define INT4_SCNx SCNx32
/** @} */

/**
 * \name Format macros for scanning (U)INT8
 */
/** @{ */
#define INT8_SCNd SCNd64
#define INT8_SCNi SCNi64
#define INT8_SCNo SCNo64
#define INT8_SCNu SCNu64
#define INT8_SCNx SCNx64
/** @} */

/**
 * \name Format macros for printing and scanning (U)INT* (decimal only) and REAL*
 */
/** @{ */
#define INT2_FORMAT  INT2_SCNd
#define INT4_FORMAT  INT4_SCNd
#define INT8_FORMAT  INT8_SCNd
#define UINT2_FORMAT INT2_SCNu
#define UINT4_FORMAT INT4_SCNu
#define UINT8_FORMAT INT8_SCNu
#define REAL4_FORMAT "g"
#define REAL8_FORMAT "lg"
#define REAL16_FORMAT "Lg"


#if defined(__cplusplus)
}
#endif
#endif



==> anc/pyPNFourier/pyPNFourier/libbasic/basic_Debug.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#include <stdlib.h>
#include <ctype.h>
#include <string.h>
// #include <config.h>
#include "basic_Debug.h"
#include "basic_Error.h"

#undef s_DebugLevel

#include <pthread.h>
static pthread_once_t p_Once = PTHREAD_ONCE_INIT;
#define INIT_ONCE(init) pthread_once(&p_Once, (init))

static int s_DebugLevel = 0;

void XClobberDebugLevel(int level)
{
    s_DebugLevel = level;
}

static void XSetDebugLevel(void)
{
    int level;
    char *end;
    const char *env = getenv("DEBUG");
    if (env == NULL || *env == '\0')
        return;

    /* parse the environment string */

    /* see if it is an integer */
    level = (int) strtol(env, &end, 0);
    if (*end == '\0') { /* conversion successful */
        s_DebugLevel = level;
        return;
    }

    /* try to parse as a comma-separated list of debug level names */
    const char *const seps = ",";
    const char *token = env;
    do {
        size_t toklen = strcspn(token, seps);
        if (toklen > 0) {
            if (XStringNCaseCompare("NDEBUG", token, toklen) == 0) {
                level |= 0; /* no debugging */
            } else if (XStringNCaseCompare("ERROR", token, toklen) == 0) {
                level |= E_ERRORBIT; /* enable error messages */
            } else if (XStringNCaseCompare("WARNING", token, toklen) == 0) {
                level |= E_WARNINGBIT; /* enable warning messages */
            } else if (XStringNCaseCompare("INFO", token, toklen) == 0) {
                level |= E_INFOBIT; /* enable info messages */
            } else if (XStringNCaseCompare("TRACE", token, toklen) == 0) {
                level |= E_TRACEBIT; /* enable tracing messages */
            } else if (XStringNCaseCompare("MSGLVL1", token, toklen) == 0) {
                level |= E_ERRORBIT; /* enable error messages */
            } else if (XStringNCaseCompare("MSGLVL2", token, toklen) == 0) {
                level |= E_ERRORBIT | E_WARNINGBIT; /* enable error and warning messages */
            } else if (XStringNCaseCompare("MSGLVL3", token, toklen) == 0) {
                level |= E_ERRORBIT | E_WARNINGBIT | E_INFOBIT; /* enable error, warning, and info messages */
            } else if (XStringNCaseCompare("MEMDBG", token, toklen) == 0) {
                level |= E_MEMDBGBIT | E_MEMPADBIT | E_MEMTRKBIT; /* enable memory debugging tools */
            } else if (XStringNCaseCompare("MEMTRACE", token, toklen) == 0) {
                level |= E_TRACEBIT | E_MEMDBG | E_MEMINFOBIT; /* enable memory tracing tools */
            } else if (XStringNCaseCompare("ALLDBG", token, toklen) == 0) {
                level |= ~E_NDEBUG; /* enable all debugging */
            } else {
              /* not a valid debug level name */
                g_AbortHook("%s: could not parse TRAJECTEUK_DEBUG_LEVEL='%s'\n", __func__, env);
                return;
            }
        }
        token += toklen;
    } while (*(token++) != '\0');
    s_DebugLevel = level;
    return;

}

int XGetDebugLevel(void)
{
    INIT_ONCE(XSetDebugLevel);
    return s_DebugLevel;
}

static int myPrintVstderr(const char *fmt, va_list ap)
{
    return vfprintf(stderr, fmt, ap);
}

int print_debug(char *fmt, ...)
{
    int n = 0;
    int len = strlen(fmt);
    char paste[len+25];
    memset(paste, '\0', sizeof(paste));
    char debug[] = "\033[1;32;47mDEBUG\033[0m:";
    strcat(paste, debug);
    strcat(paste, fmt);
    
    va_list ap;
    va_start(ap, fmt);
    n = myPrintVstderr(paste, ap);
    va_end(ap);
    return n;
}

int print_err(const char *fmt, ...)
{
    int n = 0;
    va_list ap;
    va_start(ap, fmt);
    n = myPrintVstderr(fmt, ap);
    va_end(ap);
    return n;
}

int print_log(char *fmt, ...)
{
    int n = 0;
    int len = strlen(fmt);
    char paste[len+25];
    memset(paste, '\0', sizeof(paste));
    char log[] = "\033[1;34;47mLOG\033[0m:";
    strcat(paste, log);
    strcat(paste, fmt);

    va_list ap;
    va_start(ap, fmt);
    n = myPrintVstderr(paste, ap);
    va_end(ap);
    return n;
}

int print_warning(char *fmt, ...)
{
    int n = 0;
    int len = strlen(fmt);
    char paste[len+25];
    memset(paste, '\0', sizeof(paste));
    char war[] = "\033[1;35mWARNING\033[0m:";
    strcat(paste, war);
    strcat(paste, fmt);
    
    va_list ap;
    va_start(ap, fmt);
    n = myPrintVstderr(paste, ap);
    va_end(ap);
    return n;
}

int print_error(char *fmt, ...)
{
    int n = 0;
    int len = strlen(fmt);
    char paste[len+25];
    memset(paste, '\0', sizeof(paste));
    char war[] = "\033[4;31mERROR\033[0m:";
    strcat(paste, war);
    strcat(paste, fmt);
    
    va_list ap;
    va_start(ap, fmt);
    n = myPrintVstderr(paste, ap);
    va_end(ap);
    return n;
}

static int myPrintVstdout(const char *fmt, va_list ap)
{
    return vfprintf(stdout, fmt, ap);
}


int print_out(const char *fmt, ...)
{
    int n = 0;
    va_list ap;
    va_start(ap, fmt);
    n = myPrintVstdout(fmt, ap);
    va_end(ap);
    return n;
}



==> anc/pyPNFourier/pyPNFourier/libbasic/basic_Debug.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_BASIC_DEBUG__
#define __INCLUDE_BASIC_DEBUG__

#include "basic_String.h"

#ifdef __cplusplus
extern "C" {
#endif

int print_debug(char *fmt, ...);
int print_err(const char *fmt, ...);
int print_log(char *fmt, ...);
int print_warning(char *fmt, ...);
int print_error(char *fmt, ...);
int print_out(const char *fmt, ...);


/** lalDebugLevel bit field values */
enum {
    E_ERRORBIT = 0001,   /**< enable error messages */
    E_WARNINGBIT = 0002, /**< enable warning messages */
    E_INFOBIT = 0004,    /**< enable info messages */
    E_TRACEBIT = 0010,   /**< enable tracing messages */
    E_MEMDBGBIT = 0020,  /**< enable memory debugging routines */
    E_MEMPADBIT = 0040,  /**< enable memory padding */
    E_MEMTRKBIT = 0100,  /**< enable memory tracking */
    E_MEMINFOBIT = 0200  /**< enable memory info messages */
};

/** composite lalDebugLevel values */
enum {
    E_NDEBUG = 0,      /**< no debug */
    E_ERROR = E_ERRORBIT,             /**< enable error messages */
    E_WARNING = E_WARNINGBIT,         /**< enable warning messages */
    E_INFO = E_INFOBIT,               /**< enable info messages */
    E_TRACE = E_TRACEBIT,             /**< enable tracing messages */
    E_MSGLVL1 = E_ERRORBIT,           /**< enable error messages */
    E_MSGLVL2 = E_ERRORBIT | E_WARNINGBIT,   /**< enable error and warning messages */
    E_MSGLVL3 = E_ERRORBIT | E_WARNINGBIT | E_INFOBIT,      /**< enable error, warning, and info messages */
    E_MEMDBG = E_MEMDBGBIT | E_MEMPADBIT | E_MEMTRKBIT,     /**< enable memory debugging tools */
    E_MEMTRACE = E_TRACEBIT | E_MEMDBG | E_MEMINFOBIT,      /**< enable memory tracing tools */
    E_ALLDBG = ~E_NDEBUG      /**< enable all debugging */
};

#define DEBUG_LEVEL (XGetDebugLevel())
int XGetDebugLevel(void);
void XClobberDebugLevel(int level);

#ifdef __cplusplus
}
#endif
#endif



==> anc/pyPNFourier/pyPNFourier/libbasic/basic_Error.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/
#include <math.h>
#include <stdio.h>
#include <stdarg.h>
#include <stdlib.h>
#include <string.h>
#include <signal.h>
#include <time.h>
#include <sys/time.h>

#include "basic_Error.h"

#ifdef __GNUC__
#define UNUSED __attribute__ ((unused))
#else
#define UNUSED
#endif



/* Prints an error message if error printing is enabled by DEBUG_LEVEL. */
int XVPrintError(const char *fmt, va_list ap)
{
    // printf("DEBUG_LEVEL & E_ERROR = %d\n", DEBUG_LEVEL & E_ERROR);
    return (DEBUG_LEVEL & E_ERROR) ? vfprintf(stderr, fmt, ap) : 0;
}

/* Prints a warning message if warning printing is enabled by DEBUG_LEVEL. */
int XVPrintWarning(const char *fmt, va_list ap)
{
    return (DEBUG_LEVEL & E_WARNING) ? vfprintf(stderr, fmt, ap) : 0;
}

/* Prints an info message if info printing is enabled by DEBUG_LEVEL. */
int XVPrintInfo(const char *fmt, va_list ap)
{
    return (DEBUG_LEVEL & E_INFO) ? vfprintf(stderr, fmt, ap) : 0;
}

/* Prints an error message if error printing is enabled by DEBUG_LEVEL. */
int XPrintError(const char *fmt, ...)
{
    int n = 0;
    va_list ap;
    va_start(ap, fmt);
    n = XVPrintError(fmt, ap);
    va_end(ap);
    return n;
}

/* Prints a warning message if warning printing is enabled by DEBUG_LEVEL. */
int XPrintWarning(const char *fmt, ...)
{
    int n = 0;
    va_list ap;
    va_start(ap, fmt);
    n = XVPrintWarning(fmt, ap);
    va_end(ap);
    return n;
}

/* Prints an info message if info printing is enabled by DEBUG_LEVEL. */
int XPrintInfo(const char *fmt, ...)
{
    int n = 0;
    va_list ap;
    va_start(ap, fmt);
    n = XVPrintInfo(fmt, ap);
    va_end(ap);
    return n;
}

/*
 * Prints a standard-formatted error message
 * (if error printing is enabled by DEBUG_LEVEL).
 */

static void XVGetLogTime(unsigned char *ucTime, unsigned long ulBufLen)
{
    struct tm* pstTmSec;
    struct timeval stTmMsec;
	
	if(NULL == ucTime)
	{
		return;
	}
	gettimeofday(&stTmMsec, NULL);
	pstTmSec = localtime(&stTmMsec.tv_sec);
	snprintf((char *)ucTime, ulBufLen - 1, "%04d-%02d-%02d %02d:%02d:%02d %03dms",
            pstTmSec->tm_year + 1900, pstTmSec->tm_mon + 1, pstTmSec->tm_mday, pstTmSec->tm_hour, 
            pstTmSec->tm_min, pstTmSec->tm_sec, stTmMsec.tv_usec / 1000);
	return;
}

#define STR_UCTIME_SIZE 128

void XVPrintErrorMessage(const char *func, const char *file, int line,
                            const char *fmt, va_list ap)
{
	unsigned char ucTime[STR_UCTIME_SIZE] = {0};
    XVGetLogTime(ucTime, sizeof(ucTime));
    // printf("debug: %s_%s_%s\n", func, file, fmt);
    XPrintError("[%s]\033[1;31mError\033[0m", ucTime);
    if (func && *func)
        XPrintError(" - %s", func);
    if (file && *file)
        XPrintError(" (%s:%d)", file, line);
    XPrintError(": ");
    XVPrintError(fmt, ap);
    XPrintError("\n");
    return;
}

void XVPrintWarningMessage(const char *func, const char *file, int line,
                              const char *fmt, va_list ap)
{
	unsigned char ucTime[STR_UCTIME_SIZE] = {0};
    XVGetLogTime(ucTime, sizeof(ucTime));
    XPrintWarning("[%s]\033[1;33mWarning\033[0m", ucTime);
    if (func && *func)
        XPrintWarning(" - %s", func);
    if (file && *file)
        XPrintWarning(" (%s:%d)", file, line);
    XPrintWarning(": ");
    XVPrintWarning(fmt, ap);
    XPrintWarning("\n");
    return;
}

void XVPrintInfoMessage(const char *func, const char *file, int line,
                           const char *fmt, va_list ap)
{
	unsigned char ucTime[STR_UCTIME_SIZE] = {0};
    XVGetLogTime(ucTime, sizeof(ucTime));
    XPrintInfo("[%s]\033[1;37mInfo\033[0m", ucTime);
    if (func && *func)
        XPrintInfo(" - %s", func);
    if (file && *file)
        XPrintInfo(" (%s:%d)", file, line);
    XPrintInfo(": ");
    XVPrintInfo(fmt, ap);
    XPrintInfo("\n");
    return;
}

void XPrintErrorMessage(const char *func, const char *file, int line,
                           const char *fmt, ...)
{
    va_list ap;
    va_start(ap, fmt);
    XVPrintErrorMessage(func, file, line, fmt, ap);
    va_end(ap);
    return;
}

void XPrintWarningMessage(const char *func, const char *file, int line,
                             const char *fmt, ...)
{
    va_list ap;
    va_start(ap, fmt);
    XVPrintWarningMessage(func, file, line, fmt, ap);
    va_end(ap);
    return;
}

void XPrintInfoMessage(const char *func, const char *file, int line,
                          const char *fmt, ...)
{
    va_list ap;
    va_start(ap, fmt);
    XVPrintInfoMessage(func, file, line, fmt, ap);
    va_end(ap);
    return;
}



/*
 * Prints a progress bar at the "info" verbosity level.
 */
int XPrintProgressBar(double fraction)
{
    static const char mrk[] =
        "+++++++++++++++++++++++++++++++++++++++++++++++++)";
    static const char spc[] =
        "-------------------------------------------------)";
    int l = ARR_NUM_ELEM(mrk) - 1;
    int offset =
        floor((fraction < 0.0 ? 0.0 : fraction >
               1.0 ? 1.0 : fraction) * l + 0.5);

    return XPrintInfo("[%s%s %.1f%%", mrk + l - offset, spc + offset,
                         100.0 * fraction);
}

// int g_xErrnoGlobal = 0;

// int *XGetErrnoPtr(void)
// {
//     return &g_xErrnoGlobal;
// }

// XErrorHandlerType *g_xErrorHandlerGlobal = NULL;

// XErrorHandlerType **XGetErrorHandlerPtr(void)
// {
//     return &g_xErrorHandlerGlobal;
// }


#ifdef HAVE_UNISTD_H
#include <unistd.h>
#endif
#include <pthread.h>

pthread_key_t xErrnoKey;
pthread_once_t xErrnoKeyOnce = PTHREAD_ONCE_INIT;
pthread_key_t xErrorHandlerKey;
pthread_once_t xErrorHandlerKeyOnce = PTHREAD_ONCE_INIT;

/* routine to free the X error number pointer */
static void XDestroyErrnoPtr(void *xErrnoPtr)
{
    free(xErrnoPtr);
    return;
}

/* routine to free the X error handler pointer */
static void XDestroyErrorHandlerPtr(void *xErrorHandlerPtr)
{
    free(xErrorHandlerPtr);
    return;
}

/* routine to create the X error number key */
static void XCreateErrnoKey(void)
{
    pthread_key_create(&xErrnoKey, XDestroyErrnoPtr);
    return;
}

/* routine to create the X error handler key */
static void XCreateErrorHandlerKey(void)
{
    pthread_key_create(&xErrorHandlerKey, XDestroyErrorHandlerPtr);
    return;
}

/* return the pointer to the X error number in this thread */
int *XGetErrnoPtr(void)
{
    int *xErrnoPtr;

    /* create key on the first call only */
    pthread_once(&xErrnoKeyOnce, XCreateErrnoKey);

    /* get the pointer to the X error number in this thread */
    xErrnoPtr = pthread_getspecific(xErrnoKey);
    if (!xErrnoPtr) {        /* haven't allocated pointer yet... do it now */
        xErrnoPtr = malloc(sizeof(*xErrnoPtr));
        if (!xErrnoPtr)
            g_AbortHook
                ("could not set X error number: malloc failed\n");
        *xErrnoPtr = 0;      /* raises segv if memory allocation fails */
        /* now set the value of the pointer in this thread in the key */
        if (pthread_setspecific(xErrnoKey, xErrnoPtr))
            g_AbortHook
                ("could not set X error number: pthread_setspecific failed\n");
    }
    return xErrnoPtr;
}

/* return the pointer to the XLAL error handler in this thread */
XErrorHandlerType **XGetErrorHandlerPtr(void)
{
    XErrorHandlerType **xErrorHandlerPtr;

    /* create key on the first call only */
    pthread_once(&xErrorHandlerKeyOnce, XCreateErrorHandlerKey);

    /* get the pointer to the XLAL error handler in this thread */
    xErrorHandlerPtr = pthread_getspecific(xErrorHandlerKey);
    if (!xErrorHandlerPtr) { /* haven't allocated pointer yet... do it now */
        xErrorHandlerPtr = malloc(sizeof(*xErrorHandlerPtr));
        if (!xErrorHandlerPtr)
            g_AbortHook
                ("could not set xlal error handler: malloc failed\n");
        *xErrorHandlerPtr = NULL;    /* raises segv if memory allocation fails */
        /* now set the value of the pointer in this thread in the key */
        if (pthread_setspecific(xErrorHandlerKey, xErrorHandlerPtr))
            g_AbortHook
                ("could not set xlal error handler: pthread_setspecific failed\n");
    }
    return xErrorHandlerPtr;
}

/* Set the X error number to errnum. */
int XSetErrno(int errnum)
{
    if (errnum == 0) {
        xErrno = 0;
        return xErrno;
    }

    /*
     * if this is an error indicating an internal error then set the bit
     * that indicates this; otherwise, xErrno should presumably be zero
     */
    if (errnum & X_EFUNC) {
        xErrno |= X_EFUNC;        /* make sure X_EFUNC bit is set */
        return xErrno;
    }

    /*
     * if xErrno is not zero, probably forgot to deal with previous
     * error
     */
    if (xErrno)
        X_PRINT_WARNING("Ignoring previous error (xErrno=%d) %s\n",
                           xErrno, XErrorString(xErrno));
    xErrno = errnum;
    return xErrno;
}

/* Gets the basic error number ignoring the internal-function-failed flag. */
int XGetBaseErrno(void)
{
    return xErrno & ~X_EFUNC;
}


/* Clears the X error number. */
int XClearErrno(void)
{
    int olderrno = xErrno;
    xErrno = 0;
    return olderrno;
}

/* Set the X error handler to newHandler; return the old handler. */
XErrorHandlerType *XSetErrorHandler(XErrorHandlerType *
                                          newHandler)
{
    XErrorHandlerType *oldHandler;
    oldHandler = XErrorHandler;
    XErrorHandler = newHandler;
    return oldHandler;
}


/* Set the X error handler to the default handler; return the old handler.  */
XErrorHandlerType *XSetDefaultErrorHandler(void)
{
    XErrorHandlerType *oldHandler;
    oldHandler = XErrorHandler;
    XErrorHandler = XDefaultErrorHandler;
    return oldHandler;
}

/* Set the X error handler to a silent handler; return the old handler. */
XErrorHandlerType *XSetSilentErrorHandler(void)
{
    XErrorHandlerType *oldHandler;
    oldHandler = XErrorHandler;
    XErrorHandler = XSilentErrorHandler;
    return oldHandler;
}

const char *XErrorString(int code)
{

    if (code <= 0) {    /* this is a return code, not an error number */
        if (code == 0)
            return "Success";
        else if (code == -1)
            return "Failure";
        else
            return "Unknown return code";
    }

    /* check to see if an internal function call has failed, but the error
     * number was not "or"ed against the mask X_EFUNC */
    if (code == X_EFUNC)
        return "Internal function call failed";

    /* use this to report error strings... deals with possible mask for
     * errors arising from internal function calls */
# define X_ERROR_STRING(s) \
    ( ( code & X_EFUNC ) ? "Internal function call failed: " s : (const char *) s )
    switch (code & ~X_EFUNC) {
        /* these are standard error numbers */
    case X_ENOENT:
        return X_ERROR_STRING("No such file or directory");
    case X_EIO:
        return X_ERROR_STRING("I/O error");
    case X_ENOMEM:
        return X_ERROR_STRING("Memory allocation error");
    case X_EFAULT:
        return X_ERROR_STRING("Invalid pointer");
    case X_EINVAL:
        return X_ERROR_STRING("Invalid argument");
    case X_EDOM:
        return X_ERROR_STRING("Input domain error");
    case X_ERANGE:
        return X_ERROR_STRING("Output range error");
    case X_ENOSYS:
        return X_ERROR_STRING("Function not implemented");

        /* extended error numbers start at 128 ...
         * should be beyond normal errnos */

        /* these are common errors for X functions */
    case X_EFAILED:
        return X_ERROR_STRING("Generic failure");
    case X_EBADLEN:
        return X_ERROR_STRING("Inconsistent or invalid vector length");
    case X_ESIZE:
        return X_ERROR_STRING("Wrong size");
    case X_EDIMS:
        return X_ERROR_STRING("Wrong dimensions");
    case X_ETYPE:
        return X_ERROR_STRING("Wrong or unknown type");
    case X_ETIME:
        return X_ERROR_STRING("Invalid time");
    case X_EFREQ:
        return X_ERROR_STRING("Invalid freqency");
    case X_EUNIT:
        return X_ERROR_STRING("Invalid units");
    case X_ENAME:
        return X_ERROR_STRING("Wrong name");
    case X_EDATA:
        return X_ERROR_STRING("Invalid data");

        /* user-defined errors */
    case X_EUSR0:
        return X_ERROR_STRING("User-defined error 0");
    case X_EUSR1:
        return X_ERROR_STRING("User-defined error 1");
    case X_EUSR2:
        return X_ERROR_STRING("User-defined error 2");
    case X_EUSR3:
        return X_ERROR_STRING("User-defined error 3");
    case X_EUSR4:
        return X_ERROR_STRING("User-defined error 4");
    case X_EUSR5:
        return X_ERROR_STRING("User-defined error 5");
    case X_EUSR6:
        return X_ERROR_STRING("User-defined error 6");
    case X_EUSR7:
        return X_ERROR_STRING("User-defined error 7");
    case X_EUSR8:
        return X_ERROR_STRING("User-defined error 8");
    case X_EUSR9:
        return X_ERROR_STRING("User-defined error 9");

        /* external or internal errors */
    case X_ESYS:
        return X_ERROR_STRING("System error");
    case X_EERR:
        return X_ERROR_STRING("Internal error");

        /* specific mathematical and numerical errors start at 256 */

        /* IEEE floating point errors */
    case X_EFPINVAL:
        return
            X_ERROR_STRING
            ("Invalid floating point operation, eg sqrt(-1), 0/0");
    case X_EFPDIV0:
        return X_ERROR_STRING("Division by zero floating point error");
    case X_EFPOVRFLW:
        return X_ERROR_STRING("Floating point overflow error");
    case X_EFPUNDFLW:
        return X_ERROR_STRING("Floating point underflow error");
    case X_EFPINEXCT:
        return X_ERROR_STRING("Floating point inexact error");

        /* numerical algorithm errors */
    case X_EMAXITER:
        return X_ERROR_STRING("Exceeded maximum number of iterations");
    case X_EDIVERGE:
        return X_ERROR_STRING("Series is diverging");
    case X_ESING:
        return X_ERROR_STRING("Apparent singularity detected");
    case X_ETOL:
        return X_ERROR_STRING("Failed to reach specified tolerance");
    case X_ELOSS:
        return X_ERROR_STRING("Loss of accuracy");

        /* unrecognized error number */
    default:
        return "Unknown error";
    }
# undef X_ERROR_STRING
    return NULL;        /* impossible to get here */
}

/* Print an error message associated with an error number or return code. */
void XPerror(const char *func, const char *file, int line, int code)
{
    if (code > 0)
        XPrintError("X Error");
    else
        XPrintError("X Result");
    if (func && *func)
        XPrintError(" - %s", func);
    if (file && *file)
        XPrintError(" (%s:%d)", file, line);
    XPrintError(": %s\n", XErrorString(code));
    return;
}


/*
 *
 * Here is the default error handler.
 *
 */

/* Default X error handler */
void XDefaultErrorHandler(const char *func, const char *file, int line,
                             int errnum)
{
    XPerror(func, file, line, errnum);
    return;
}

/* Silent X error handler */
void XSilentErrorHandler(const char UNUSED * func,
                            const char UNUSED * file, int UNUSED line,
                            int UNUSED errnum)
{
    return;
}


/*
 *
 * Routine to set the error number and invoke the current error handler.
 *
 */
void XError(const char *func, const char *file, int line, int errnum)
{
    XSetErrno(errnum);
    if (!XErrorHandler)
        XErrorHandler = XDefaultErrorHandler;
    XErrorHandler(func, file, line, xErrno);
    return;
}


/*
 *
 * Useful standard error handlers
 *
 */

/* X error handler to abort on error. */
void XAbortErrorHandler(const char *func, const char *file, int line,
                           int errnum)
{
    XPerror(func, file, line, errnum);
    abort();
}

/* X error handler to exit on error. */
void XExitErrorHandler(const char *func, const char *file, int line,
                          int errnum)
{
    XPerror(func, file, line, errnum);
    exit(1);
}

/* X error handler to abort on error and print a backtrace (if possible). */
void XBacktraceErrorHandler(const char *func, const char *file,
                               int line, int errnum)
{
    XPerror(func, file, line, errnum);
#if defined(HAVE_BACKTRACE) && defined(BACKTRACE_LEVELMAX)
    void *callstack[BACKTRACE_LEVELMAX];
    size_t frames = backtrace(callstack, BACKTRACE_LEVELMAX);
    fprintf(stderr, "backtrace:\n");
    backtrace_symbols_fd(callstack, frames, fileno(stderr));
#endif
    abort();
}

void FREESTATUSPTR(ProcStatus * status);
void REPORTSTATUS(ProcStatus * status);

#undef ProcError
#undef ProcWarning
#undef ProcInfo
#undef ProcTrace

int PrintError(const char *fmt, ...)
{
    int n;
    va_list ap;
    va_start(ap, fmt);
    n = vfprintf(stderr, fmt, ap);
    va_end(ap);
    return n;
}
int ProcRaise(int sig, const char *fmt, ...)
{
    va_list ap;
    va_start(ap, fmt);
    (void) vfprintf(stderr, fmt, ap);
    va_end(ap);
#if defined(HAVE_BACKTRACE) && defined(BACKTRACE_LEVELMAX)
    void *callstack[BACKTRACE_LEVELMAX];
    size_t frames = backtrace(callstack, BACKTRACE_LEVELMAX);
    fprintf(stderr, "backtrace:\n");
    backtrace_symbols_fd(callstack, frames, fileno(stderr));
#endif
// printf("going to raise\n");
    return raise(sig);
}
int (*g_RaiseHook) (int, const char *, ...) = ProcRaise;

void ProcAbort(const char *fmt, ...)
{
    va_list ap;
    va_start(ap, fmt);
    (void) vfprintf(stderr, fmt, ap);
    va_end(ap);
#if defined(HAVE_BACKTRACE) && defined(BACKTRACE_LEVELMAX)
    void *callstack[BACKTRACE_LEVELMAX];
    size_t frames = backtrace(callstack, BACKTRACE_LEVELMAX);
    fprintf(stderr, "backtrace:\n");
    backtrace_symbols_fd(callstack, frames, fileno(stderr));
#endif
    abort();
}
void (*g_AbortHook) (const char *, ...) = ProcAbort;

int ProcError(ProcStatus * status, const char *statement)
{
    int n = 0;
    if (DEBUG_LEVEL & E_ERROR) {
        n = PrintError
            ("Error[%d] %d: function %s, file %s, line %d, %s\n"
             "        %s %s\n", status->level, status->statusCode,
             status->function, status->file, status->line, status->Id,
             statement ? statement : "", status->statusDescription);
    }
    return n;
}



int ProcWarning(ProcStatus * status, const char *warning)
{
    int n = 0;
    if (DEBUG_LEVEL & E_WARNING) {
        n = PrintError
            ("Warning[%d]: function %s, file %s, line %d, %s\n"
             "        %s\n", status->level, status->function, status->file,
             status->line, status->Id, warning);
    }
    return n;
}



int ProcInfo(ProcStatus * status, const char *info)
{
    int n = 0;
    if (DEBUG_LEVEL & E_INFO) {
        n = PrintError("Info[%d]: function %s, file %s, line %d, %s\n"
                          "        %s\n", status->level, status->function,
                          status->file, status->line, status->Id, info);
    }
    return n;
}

int
PrepareAbort(ProcStatus * status, const INT4 code, const char *mesg,
                const char *file, const int line);


int ProcTrace(ProcStatus * status, int exitflg)
{
    int n = 0;
    if (DEBUG_LEVEL & E_TRACE) {
        n = PrintError("%s[%d]: function %s, file %s, line %d, %s\n",
                          exitflg ? "Leave" : "Enter", status->level,
                          status->function, status->file, status->line,
                          status->Id);
    }
    return n;
}

int
InitProcStatus(ProcStatus * status, const char *function, const char *id,
              const char *file, const int line)
{
    int exitcode = 0;
    if (status) {
        INT4 level = status->level;
        exitcode = status->statusPtr ? 1 : 0;
        memset(status, 0, sizeof(ProcStatus));   /* possible memory leak */
        status->level = level > 0 ? level : 1;
        status->Id = id;
        status->function = function;
        status->file = file;
        status->line = line;
        (void) ProcTrace(status, 0);
        if (exitcode) {
            PrepareAbort(status, -2,
                            "INITSTATUS: non-null status pointer", file,
                            line);
        } else if (xErrno) {
            PrepareAbort(status, -16, "INITSTATUS: non-zero xlalErrno",
                            file, line);
            exitcode = 1;
        }
    } else {
        g_AbortHook("Abort: function %s, file %s, line %d, %s\n"
                     "       Null status pointer passed to function\n",
                     function, file, line, id);
    }
    return exitcode;
}

int PrepareReturn(ProcStatus * status, const char *file, const int line)
{
    status->file = file;
    status->line = line;
    if (status->statusCode) {
        (void) ProcError(status, "RETURN:");
    }
    (void) ProcTrace(status, 1);
    if (xErrno) {
        PrepareAbort(status, -32, "RETURN: untrapped XLAL error",
                        file, line);
    }
    return 1;
}



int
AttatchStatusPtr(ProcStatus * status, const char *file, const int line)
{
    int exitcode = 0;
    if (status->statusPtr) {
        PrepareAbort(status, -2,
                        "ATTATCHSTATUSPTR: non-null status pointer", file,
                        line);
        exitcode = 1;
    } else {
        status->statusPtr = (ProcStatus *) calloc(1, sizeof(ProcStatus));
        if (!status->statusPtr) {
            PrepareAbort(status, -4,
                            "ATTATCHSTATUSPTR: memory allocation error",
                            file, line);
            exitcode = 1;
        } else {
            status->statusPtr->level = status->level + 1;
        }
    }
    return exitcode;
}



int
DetatchStatusPtr(ProcStatus * status, const char *file, const int line)
{
    int exitcode = 0;
    if (status->statusPtr) {
        FREESTATUSPTR(status);
        status->statusCode = 0;
        status->statusDescription = NULL;
    } else {
        PrepareAbort(status, -8,
                        "DETATCHSTATUSPTR: null status pointer", file,
                        line);
        exitcode = 1;
    }
    return exitcode;
}



int
PrepareAbort(ProcStatus * status, const INT4 code, const char *mesg,
                const char *file, const int line)
{
    if (status->statusPtr) {
        FREESTATUSPTR(status);
    }
    status->file = file;
    status->line = line;
    status->statusCode = code;
    status->statusDescription = mesg;
    if (code) {
        (void) ProcError(status, "ABORT:");
    }
    (void) ProcTrace(status, 1);
    return 1;
}



int
PrepareAssertFail(ProcStatus * status, const INT4 code, const char *mesg,
                     const char *statement, const char *file,
                     const int line)
{
    if (status->statusPtr) {
        FREESTATUSPTR(status);
    }
    status->file = file;
    status->line = line;
    status->statusCode = code;
    status->statusDescription = mesg;
    if (DEBUG_LEVEL & E_ERROR)
        (void) statement;
    (void) ProcError(status, statement);
    (void) ProcTrace(status, 1);
    return 1;
}



int
CheckStatusPtr(ProcStatus * status, const char *statement,
                  const char *file, const int line)
{
    if (status->statusPtr->statusCode) {
        status->file = file;
        status->line = line;
        status->statusCode = -1;
        status->statusDescription = "Recursive error";
        if (DEBUG_LEVEL & E_ERROR)
            (void) statement;
        (void) ProcError(status, statement);
        (void) ProcTrace(status, 1);
        return 1;
    }
    return 0;
}



/*
 * This function is somewhat dangerous: need to check to see
 * if status->statusPtr is initially null before calling FREESTATUSPTR
 */

void FREESTATUSPTR(ProcStatus * status)
{
    do {
        ProcStatus *next = status->statusPtr->statusPtr;
        free(status->statusPtr);
        status->statusPtr = next;
    }
    while (status->statusPtr);
    return;
}



void REPORTSTATUS(ProcStatus * status)
{
    ProcStatus *ptr;
    for (ptr = status; ptr; ptr = ptr->statusPtr) {
        PrintError("\nLevel %i: %s\n", ptr->level, ptr->Id);
        if (ptr->statusCode) {
            PrintError("\tStatus code %i: %s\n", ptr->statusCode,
                          ptr->statusDescription);
        } else {
            PrintError("\tStatus code 0: Nominal\n");
        }
        PrintError("\tfunction %s, file %s, line %i\n",
                      ptr->function, ptr->file, ptr->line);
    }
    return;
}




/*
 * Error handlers for LALApps applications
 */

#define FAILMSG( stat, func, file, line, id )                                  \
  do {                                                                         \
    if ( DEBUG_LEVEL & E_ERROR )                                            \
    {                                                                          \
      PrintError( "Error[0]: file %s, line %d, %s\n"                        \
          "\tLAL_CALL: Function call `%s' failed.\n", file, line, id, func );  \
    }                                                                          \
    if ( vrbflg )                                                              \
    {                                                                          \
      fprintf(stderr,"Level 0: %s\n\tFunction call `%s' failed.\n"             \
          "\tfile %s, line %d\n", id, func, file, line );                      \
      REPORTSTATUS( stat );                                                    \
    }                                                                          \
  } while( 0 )

int vrbflg = 0;

g_errhandler_t g_errhandler = PROC_ERR_DFLT;

int PROC_ERR_EXIT(
    ProcStatus  *stat,
    const char *func,
    const char *file,
    const int   line,
    volatile const char *id
    )
{
  if ( stat->statusCode )
  {
    FAILMSG( stat, func, file, line, id );
    exit( 1 );
  }
  return stat->statusCode;
}

int PROC_ERR_ABRT(
    ProcStatus  *stat,
    const char *func,
    const char *file,
    const int   line,
    volatile const char *id
    )
{
  if ( stat->statusCode )
  {
    FAILMSG( stat, func, file, line, id );
    abort();
  }
  return 0;
}

int PROC_ERR_RTRN(
    ProcStatus  *stat,
    const char *func,
    const char *file,
    const int   line,
    volatile const char *id
    )
{
  if ( stat->statusCode )
  {
    FAILMSG( stat, func, file, line, id );
  }
  return stat->statusCode;
}


==> anc/pyPNFourier/pyPNFourier/libbasic/basic_Error.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_BASIC_ERROR__
#define __INCLUDE_BASIC_ERROR__

#include <stdlib.h>
#include <stdio.h>
#include <stdarg.h>
#include <stddef.h>
#include "utils_Datatypes.h"
#include "basic_Debug.h"

#ifdef  __cplusplus
extern "C" {
#endif

/** Prints an error message if error printing is enabled by DEBUG_LEVEL. */
int XPrintError(const char *fmt, ...) _GCC_PRINTF_FORMAT_(1,2);

/** Prints a warning message if warning printing is enabled by DEBUG_LEVEL. */
int XPrintWarning(const char *fmt, ...) _GCC_PRINTF_FORMAT_(1,2);

/** Prints an info message if info printing is enabled by DEBUG_LEVEL. */
int XPrintInfo(const char *fmt, ...) _GCC_PRINTF_FORMAT_(1,2);

/** Prints an error message if error printing is enabled by DEBUG_LEVEL. */
int XVPrintError(const char *fmt, va_list ap) _GCC_VPRINTF_FORMAT_(1);

/** Prints a warning message if warning printing is enabled by DEBUG_LEVEL. */
int XVPrintWarning(const char *fmt, va_list ap) _GCC_VPRINTF_FORMAT_(1);

/** Prints an info message if info printing is enabled by DEBUG_LEVEL. */
int XVPrintInfo(const char *fmt, va_list ap) _GCC_VPRINTF_FORMAT_(1);

/**
 * Print an error message with standard X formatting (if error messages
 * are enabled by DEBUG_LEVEL).
 */
void XPrintErrorMessage(const char *func, const char *file, int line,
                           const char *fmt, ...) _GCC_PRINTF_FORMAT_(4,5);

/**
 * Print an warning message with standard X formatting (if warning messages
 * are enabled by DEBUG_LEVEL).
 */
void XPrintWarningMessage(const char *func, const char *file, int line,
                             const char *fmt, ...) _GCC_PRINTF_FORMAT_(4,5);

/**
 * Print an info message with standard X formatting (if info messages
 * are enabled by DEBUG_LEVEL).
 */
void XPrintInfoMessage(const char *func, const char *file, int line,
                          const char *fmt, ...) _GCC_PRINTF_FORMAT_(4,5);

/**
 * Print an error message with standard X formatting (if error messages
 * are enabled by DEBUG_LEVEL).
 */
void XVPrintErrorMessage(const char *func, const char *file, int line,
                            const char *fmt, va_list ap) _GCC_VPRINTF_FORMAT_(4);

/**
 * Print an warning message with standard X formatting (if warning messages
 * are enabled by DEBUG_LEVEL).
 */
void XVPrintWarningMessage(const char *func, const char *file, int line,
                              const char *fmt, va_list ap) _GCC_VPRINTF_FORMAT_(4);

/**
 * Print an error message with standard X formatting (if error messages
 * are enabled by DEBUG_LEVEL).
 */
void XVPrintInfoMessage(const char *func, const char *file, int line,
                           const char *fmt, va_list ap) _GCC_VPRINTF_FORMAT_(4);

/** Prints a progress bar at the "info" verbosity level. */
int XPrintProgressBar(double);

/** Prints a deprecation warning at the "warning" verbosity level. */
#define X_PRINT_DEPRECATION_WARNING(replacement) \
  do { \
    static int _x_print_deprecation_warning_ = 1; \
    if (_x_print_deprecation_warning_) { \
      XPrintWarning( \
        "\nDEPRECATION WARNING: program has invoked obsolete function %s(). " \
        "Please see %s() for information about a replacement.\n", \
        __func__, replacement); \
      _x_print_deprecation_warning_ = 0; \
    } \
  } while(0)

#define X_PRINT_ERROR(...) \
	XPrintErrorMessage(__func__, __FILE__, __LINE__, __VA_ARGS__)

#define X_PRINT_WARNING(...) \
	XPrintWarningMessage(__func__, __FILE__, __LINE__, __VA_ARGS__)

#define X_PRINT_INFO(...) \
	XPrintInfoMessage(__func__, __FILE__, __LINE__, __VA_ARGS__)

#define X_REAL4_FAIL_NAN_INT 0x7fc001a1 /**< Hexadecimal representation of <tt>REAL4</tt> NaN failure bit pattern */
#define X_REAL8_FAIL_NAN_INT MY_INT8_C(0x7ff80000000001a1) /**< Hexadecimal representation of <tt>REAL8</tt> NaN failure bit pattern */

/** Returns the value of the X <tt>REAL4</tt> failure NaN. */
static _INLINE_ REAL4 XREAL4FailNaN(void);
static _INLINE_ REAL4 XREAL4FailNaN(void)
{
    volatile const union {
        INT4 i;
        REAL4 x;
    } val = {
    X_REAL4_FAIL_NAN_INT};
    return val.x;
}

/** Returns the value of the X <tt>REAL8</tt> failure NaN. */
static _INLINE_ REAL8 XREAL8FailNaN(void);
static _INLINE_ REAL8 XREAL8FailNaN(void)
{
    volatile const union {
        INT8 i;
        REAL8 x;
    } val = {
    X_REAL8_FAIL_NAN_INT};
    return val.x;
}

/** Tests if a value is an X <tt>REAL4</tt> failure NaN. */
static _INLINE_ int XIsREAL4FailNaN(REAL4 val);
static _INLINE_ int XIsREAL4FailNaN(REAL4 val)
{
    volatile const union {
        INT4 i;
        unsigned char s[4];
    } a = {
    X_REAL4_FAIL_NAN_INT};
    volatile union {
        REAL4 x;
        unsigned char s[4];
    } b;
    size_t n;
    b.x = val;
    for (n = 0; n < sizeof(val); ++n)
        if (a.s[n] != b.s[n])
            return 0;
    return 1;
}

/** Tests if a value is an X <tt>REAL8</tt> failure NaN. */
static _INLINE_ int XIsREAL8FailNaN(REAL8 val);
static _INLINE_ int XIsREAL8FailNaN(REAL8 val)
{
    volatile const union {
        INT8 i;
        unsigned char s[8];
    } a = {
    X_REAL8_FAIL_NAN_INT};
    volatile union {
        REAL8 x;
        unsigned char s[8];
    } b;
    size_t n;
    b.x = val;
    for (n = 0; n < sizeof(val); ++n)
        if (a.s[n] != b.s[n])
            return 0;
    return 1;
}

/* Here are the macro constants for the fail NaNs. */
#define X_REAL4_FAIL_NAN ( XREAL4FailNaN() ) /**< Floating-point value of the X <tt>REAL4</tt> failure NaN. */
#define X_REAL8_FAIL_NAN ( XREAL8FailNaN() ) /**< Floating-point value of the X <tt>REAL8</tt> failure NaN. */

/* Here are the macros to test for fail NaNs. */
#define X_IS_REAL4_FAIL_NAN(val) XIsREAL4FailNaN(val) /**< Tests if <tt>val</tt> is a X <tt>REAL4</tt> failure NaN. */
#define X_IS_REAL8_FAIL_NAN(val) XIsREAL8FailNaN(val) /**< Tests if <tt>val</tt> is a X <tt>REAL8</tt> failure NaN. */

/** X error numbers and return values. */
enum XErrorValue {
    X_SUCCESS = 0,      /**< Success return value (not an error number) */
    X_FAILURE = -1,     /**< Failure return value (not an error number) */

    /* these are standard error numbers */
    X_ENOENT = 2,        /**< No such file or directory */
    X_EIO = 5,           /**< I/O error */
    X_ENOMEM = 12,       /**< Memory allocation error */
    X_EZERODIV = 13,        /**< tried to divide by zero */
    X_EFAULT = 14,       /**< Invalid pointer */
    X_EINVAL = 22,       /**< Invalid argument */
    X_EDOM = 33,         /**< Input domain error */
    X_ERANGE = 34,       /**< Output range error */
    X_ENOSYS = 38,       /**< Function not implemented */

    /* extended error numbers start at 128 ...
     * should be beyond normal errnos */

    /* these are common errors for X functions */
    X_EFAILED = 128,     /**< Generic failure */
    X_EBADLEN = 129,     /**< Inconsistent or invalid length */
    X_ESIZE = 130,       /**< Wrong size */
    X_EDIMS = 131,       /**< Wrong dimensions */
    X_ETYPE = 132,       /**< Wrong or unknown type */
    X_ETIME = 133,       /**< Invalid time */
    X_EFREQ = 134,       /**< Invalid freqency */
    X_EUNIT = 135,       /**< Invalid units */
    X_ENAME = 136,       /**< Wrong name */
    X_EDATA = 137,       /**< Invalid data */

    /* user-defined errors */
    X_EUSR0 = 200,       /**< User-defined error 0 */
    X_EUSR1 = 201,       /**< User-defined error 1 */
    X_EUSR2 = 202,       /**< User-defined error 2 */
    X_EUSR3 = 203,       /**< User-defined error 3 */
    X_EUSR4 = 204,       /**< User-defined error 4 */
    X_EUSR5 = 205,       /**< User-defined error 5 */
    X_EUSR6 = 206,       /**< User-defined error 6 */
    X_EUSR7 = 207,       /**< User-defined error 7 */
    X_EUSR8 = 208,       /**< User-defined error 8 */
    X_EUSR9 = 209,       /**< User-defined error 9 */

    /* external or internal errors */
    X_ESYS = 254,        /**< System error */
    X_EERR = 255,        /**< Internal error */

    /* specific mathematical and numerical errors start at 256 */

    /* IEEE floating point errors */
    X_EFPINVAL = 256,      /**< IEEE Invalid floating point operation, eg sqrt(-1), 0/0 */
    X_EFPDIV0 = 257,       /**< IEEE Division by zero floating point error */
    X_EFPOVRFLW = 258,     /**< IEEE Floating point overflow error */
    X_EFPUNDFLW = 259,     /**< IEEE Floating point underflow error */
    X_EFPINEXCT = 260,     /**< IEEE Floating point inexact error */

    /* numerical algorithm errors */
    X_EMAXITER = 261,      /**< Exceeded maximum number of iterations */
    X_EDIVERGE = 262,      /**< Series is diverging */
    X_ESING = 263,         /**< Apparent singularity detected */
    X_ETOL = 264,          /**< Failed to reach specified tolerance */
    X_ELOSS = 265,         /**< Loss of accuracy */

    /* failure from within a function call: "or" error number with this */
    X_EFUNC = 1024         /**< Internal function call failed bit: "or" this with existing error number */
};

/** Returns the error message associated with an error number. */
const char *XErrorString(int errnum);

/** Prints an error message for a particular error code in a standard format. */
void XPerror(const char *func, const char *file, int line, int errnum);

/** Prints an error message for the current value of <tt>xErrno</tt>. */
#define X_PERROR( ) XPerror(__func__, __FILE__, __LINE__, xErrno)

/** The X error handler type. */
typedef void XErrorHandlerType(const char *func, const char *file,
                                  int line, int errnum);

/** The default X error handler. */
void XDefaultErrorHandler(const char *func, const char *file, int line,
                             int errnum);
/** A silent X error handler. */
void XSilentErrorHandler(const char *func, const char *file, int line,
                            int errnum);

/* Other useful X error handlers. */
/** The X error handler that raises SIGABRT. */
void XAbortErrorHandler(const char *func, const char *file, int line,
                           int errnum);
/** The X error handler that calls exit. */
void XExitErrorHandler(const char *func, const char *file, int line,
                          int errnum);
/** The X error handler that prints a function call backtrace then raises SIGABRT. */
void XBacktraceErrorHandler(const char *func, const char *file,
                               int line, int errnum);

/** Function to return pointer to the X error handler function pointer. */
XErrorHandlerType **XGetErrorHandlerPtr(void);

/** Sets the error handler to a new handler and returns the old handler. */
XErrorHandlerType *XSetErrorHandler(XErrorHandlerType *
                                          newHandler);

/** Sets the error handler to the default handler and returns the old handler. */
XErrorHandlerType *XSetDefaultErrorHandler(void);
/** Sets the error handler to a silent handler and returns the old handler. */
XErrorHandlerType *XSetSilentErrorHandler(void);

/** Sets the X error number to errnum, returns the new value. */
int XSetErrno(int errnum);

/** Gets the X base error number ignoring the internal-function-failed flag. */
int XGetBaseErrno(void);

/** Clears the X error number, returns the old value. */
int XClearErrno(void);

/** Function to return pointer to the X error number. */
int *XGetErrnoPtr(void);

/* these are the modifiable lvalues for xErrno and XErrorHandler */
#define xErrno ( * XGetErrnoPtr() ) /**< Modifiable lvalue containing the X error number */
#define XErrorHandler ( * XGetErrorHandlerPtr() ) /**< Modifiable lvalue containing the X error handler */

/**
 * A macro to (i) disable the X error handling and preserve the
 * current value of xErrno (ii) perform a statement that involves an
 * X function call and (iii) restore the X error handler and value of
 * xErrno while setting variable errnum to the xErrno set by the
 * statement.
 */
#define X_TRY( statement, errnum ) \
	do { \
		XErrorHandlerType *xSaveErrorHandler; \
		int xSaveErrno; \
		xSaveErrorHandler = XSetSilentErrorHandler(); \
		xSaveErrno = xErrno; \
		XClearErrno(); \
		statement ; \
		errnum = xErrno; \
		xErrno = xSaveErrno; \
		XSetErrorHandler(xSaveErrorHandler); \
	} while (0)

/**
 * Performs the same actions as X_TRY(), but additionally silences
 * any error/warning/etc. messages being printed while statement is
 * executed, regardless of the value of #DEBUG_LEVEL.
 */
#define X_TRY_SILENT( statement, errnum ) \
	do { \
		int xSaveDebugLevel = DEBUG_LEVEL; \
		XClobberDebugLevel(xSaveDebugLevel & ~(E_ERRORBIT | E_WARNINGBIT | E_INFOBIT | E_TRACEBIT)); \
		X_TRY(statement, errnum); \
		XClobberDebugLevel(xSaveDebugLevel); \
	} while (0)

/**
 * Routine to set the X error number and invoke the X error handler.
 * It is used by the error macros.
 */
void XError(const char *func,
                          /**< name of function where the error occurs */
               const char *file,
                          /**< source file name (use the __FILE__ macro) */
               int line,  /**< source line number (use the __LINE__ macro) */
               int errnum /**< error code */
    );
    
#define _X_ERROR_IMPL_(statement, errnum, ...) \
	do { \
		char _X_ERROR_IMPL_buf_[1024]; \
		XStringPrint(_X_ERROR_IMPL_buf_, sizeof(_X_ERROR_IMPL_buf_), "X" __VA_ARGS__); \
		if (_X_ERROR_IMPL_buf_[1] != 0) { \
			X_PRINT_ERROR("%s", &_X_ERROR_IMPL_buf_[1]); \
		} \
		XError(__func__, __FILE__, __LINE__, errnum); \
		statement; \
	} while (0)

#define _X_CHECK_IMPL_(statement, assertion, errnum, ...) \
	do { \
		if (!(assertion)) { \
			char _X_CHECK_IMPL_buf_[1024]; \
			XStringPrint(_X_CHECK_IMPL_buf_, sizeof(_X_CHECK_IMPL_buf_), "X" __VA_ARGS__); \
			if (_X_CHECK_IMPL_buf_[1] != 0) { \
				X_PRINT_ERROR("%s", &_X_CHECK_IMPL_buf_[1]); \
			} else { \
				X_PRINT_ERROR("Check failed: %s", #assertion); \
			} \
			XError(__func__, __FILE__, __LINE__, errnum); \
			statement; \
		} \
	} while (0)

#define X_ERROR_VAL(val, ...) _X_ERROR_IMPL_(return val, __VA_ARGS__)
#define X_ERROR(...) _X_ERROR_IMPL_(return (int)X_FAILURE, __VA_ARGS__)
#define X_ERROR_NULL(...) _X_ERROR_IMPL_(return NULL, __VA_ARGS__)
#define X_ERROR_VOID(...) _X_ERROR_IMPL_(return, __VA_ARGS__)
#define X_ERROR_REAL4(...) _X_ERROR_IMPL_(return X_REAL4_FAIL_NAN, __VA_ARGS__)
#define X_ERROR_REAL8(...) _X_ERROR_IMPL_(return X_REAL8_FAIL_NAN, __VA_ARGS__)
#define X_ERROR_MAIN(...) _X_ERROR_IMPL_(return EXIT_FAILURE, __VA_ARGS__)
#define X_ERROR_FAIL(...) _X_ERROR_IMPL_(goto X_FAIL, __VA_ARGS__)
#define X_CHECK_VAL(val, assertion, ...) _X_CHECK_IMPL_(return val, assertion, __VA_ARGS__)
#define X_CHECK(assertion, ...) _X_CHECK_IMPL_(return (int)X_FAILURE, assertion, __VA_ARGS__)
#define X_CHECK_NULL(assertion, ...) _X_CHECK_IMPL_(return NULL, assertion, __VA_ARGS__)
#define X_CHECK_VOID(assertion, ...) _X_CHECK_IMPL_(return, assertion, __VA_ARGS__)
#define X_CHECK_REAL4(assertion, ...) _X_CHECK_IMPL_(return X_REAL4_FAIL_NAN, assertion, __VA_ARGS__)
#define X_CHECK_REAL8(assertion, ...) _X_CHECK_IMPL_(return X_REAL8_FAIL_NAN, assertion, __VA_ARGS__)
#define X_CHECK_MAIN(assertion, ...) _X_CHECK_IMPL_(return EXIT_FAILURE, assertion, __VA_ARGS__)
#define X_CHECK_FAIL(assertion, ...) _X_CHECK_IMPL_(goto X_FAIL, assertion, __VA_ARGS__)


extern int (*g_RaiseHook) (int, const char *, ...);
extern void (*g_AbortHook) (const char *, ...);

int PrintError(const char *fmt, ...);

int ProcRaise(int sig, const char *fmt, ...);

void ProcAbort(const char *fmt, ...);

int ProcError(ProcStatus * status, const char *statement);

int ProcWarning(ProcStatus * status, const char *warning);

int ProcInfo(ProcStatus * status, const char *info);

int ProcTrace(ProcStatus * status, int exitflg);

int
InitProcStatus(ProcStatus * status, const char *function,
              const char *id, const char *file, const int line);

int PrepareReturn(ProcStatus * status, const char *file, const int line);

int
AttatchStatusPtr(ProcStatus * status, const char *file, const int line);

int
DetatchStatusPtr(ProcStatus * status, const char *file, const int line);

int
PrepareAbort(ProcStatus * status, const INT4 code, const char *mesg,
                const char *file, const int line);

int
PrepareAssertFail(ProcStatus * status, const INT4 code,
                     const char *mesg, const char *statement,
                     const char *file, const int line);

int
CheckStatusPtr(ProcStatus * status, const char *statement,
                  const char *file, const int line);

void FREESTATUSPTR(ProcStatus * status);

void REPORTSTATUS(ProcStatus * status);

#define PRINT_ERROR( statusptr, statement )                                    \
  ( DEBUG_LEVEL & E_ERROR ?                                                 \
    PrintError( "Error[%d] %d: function %s, file %s, line %d, %s\n"       \
        "        %s %s\n", (statusptr)->level, (statusptr)->statusCode,      \
        (statusptr)->function, (statusptr)->file, (statusptr)->line,        \
        (statusptr)->Id, (statement),                    \
        (statusptr)->statusDescription ) : 0 )

#define PRINT_WARNING( statusptr, warning )                                    \
  ( DEBUG_LEVEL & E_WARNING ?                                               \
    PrintError( "Warning[%d]: function %s, file %s, line %d, %s\n"        \
        "        %s\n", (statusptr)->level, (statusptr)->function,          \
        (statusptr)->file, (statusptr)->line, (statusptr)->Id, (warning) )  \
      : 0 )

#define PRINT_INFO( statusptr, info )                                          \
  ( DEBUG_LEVEL & E_INFO ?                                                  \
    PrintError( "Info[%d]: function %s, file %s, line %d, %s\n"          \
        "        %s\n", (statusptr)->level, (statusptr)->function,          \
        (statusptr)->file, (statusptr)->line, (statusptr)->Id, (info) )     \
      : 0 )

#define PRINT_TRACE( statusptr, exitflg ) \
  ( DEBUG_LEVEL & E_TRACE ? \
    PrintError( "%s[%d]: function %s, file %s, line %d, %s\n",      \
        (exitflg) ? "Leave" : "Enter", (statusptr)->level, \
        (statusptr)->function, (statusptr)->file, (statusptr)->line, \
        (statusptr)->Id )     \
      : 0 )

/*
 * Error handlers
 */

typedef int ( *g_errhandler_t )(
    ProcStatus  *stat,
    const char *func,
    const char *file,
    const int   line,
    volatile const char *id
    );

#define PROC_ERR_DFLT PROC_ERR_ABRT
extern g_errhandler_t g_errhandler;

extern int PROC_ERR_EXIT(
    ProcStatus  *stat,
    const char *func,
    const char *file,
    const int   line,
    volatile const char *id
    );
extern int PROC_ERR_ABRT(
    ProcStatus  *stat,
    const char *func,
    const char *file,
    const int   line,
    volatile const char *id
    );
extern int PROC_ERR_RTRN(
    ProcStatus  *stat,
    const char *func,
    const char *file,
    const int   line,
    volatile const char *id
    );

#define FUNC_CALL( function, statusptr ) \
  ((function),lal_errhandler(statusptr,#function,__FILE__,__LINE__,"$Id$"))


/*
 * Error codes and corresponding error messages.
 */

#define CEV_FAIL_ERR	X_EFAILED
#define CEV_FAIL_MSG	"operation failed"
#define CEV_NULL_ERR	X_EFAULT
#define CEV_NULL_MSG	"unexpected NULL pointer"
#define CEV_NNULL_ERR	X_EFAULT
#define CEV_NNULL_MSG	"unexpected non-NULL pointer"
#define CEV_NOMEM_ERR	X_ENOMEM
#define CEV_NOMEM_MSG	"out of memory"
#define CEV_RANGE_ERR	X_ERANGE
#define CEV_RANGE_MSG	"parameter out of range"
#define CEV_BADPARM_ERR X_EINVAL
#define CEV_BADPARM_MSG "invalid parameter value"


#ifdef  __cplusplus
}
#endif
#endif



==> anc/pyPNFourier/pyPNFourier/libbasic/basic_StatusMacros.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_BASIC_STATUSMACROS__
#define __INCLUDE_BASIC_STATUSMACROS__

#include <string.h>
#include "basic_Error.h"
#include "basic_Debug.h"
#include "basic_Datatypes.h"
#include "basic_Alloc.h"

#ifdef __cplusplus
extern "C" {
#endif

#define MC_EXLAL     16384
#define MC_MSGEXLAL  "Failure in an XLAL routine"
#define ABORTXLAL(sp) ABORT(sp,MC_EXLAL,MC_MSGEXLAL)
#define XLAL_CHECK_LAL(sp, assertion, ...) _XLAL_CHECK_IMPL_(ABORTXLAL(sp), assertion, __VA_ARGS__)

#define INITSTATUS( statusptr )                                               \
  do { if ( (statusptr) )                                                     \
  {                                                                           \
    INT4 level_ = (statusptr)->level ;                                        \
    INT4 statp_ = (statusptr)->statusPtr ? 1 : 0 ;                            \
    memset( (statusptr), 0, sizeof( ProcStatus ) ); /* possible memory leak */ \
    (statusptr)->level    = level_ > 0 ? level_ : 1 ;                         \
    (statusptr)->Id       = "$Id$";                                           \
    (statusptr)->function = __func__;                                         \
    SETSTATUSFILELINE( statusptr );                                           \
    (void) PRINT_TRACE( statusptr, 0 );                                          \
    if ( statp_ )                                                             \
      ABORT( statusptr, -2, "INITSTATUS: non-null status pointer" );          \
    else if ( xErrno )                                                     \
      ABORT( statusptr, -16, "INITSTATUS: non-zero xErrno" );              \
  }                                                                           \
  else                                                                        \
    g_AbortHook( "Abort: function %s, file %s, line %d, %s\n"                \
                  "       Null status pointer passed to function\n",          \
                  __func__, __FILE__, __LINE__, "$Id$" );                     \
  } while ( 0 )

#define RETURN( statusptr )                                                   \
  do { if ( 1 )                                                               \
  {                                                                           \
    SETSTATUSFILELINE( statusptr );                                           \
    if ( (statusptr)->statusCode )                                            \
      (void) PRINT_ERROR( statusptr, "RETURN:" );                                \
    (void) PRINT_TRACE( statusptr, 1 );                                          \
    if ( xErrno )                                                          \
      ABORT( statusptr, -32, "RETURN: untrapped XLAL error" );                \
    return;                                                                   \
  }                                                                           \
  } while ( 0 )

#define ATTATCHSTATUSPTR(statusptr)                                           \
  do { if ( !(statusptr)->statusPtr )                                         \
  {                                                                           \
    (statusptr)->statusPtr = (ProcStatus *)MYCalloc( 1, sizeof( ProcStatus ) );\
    if ( !(statusptr)->statusPtr )                                            \
      ABORT( statusptr, -4, "ATTATCHSTATUSPTR: memory allocation error" );    \
    (statusptr)->statusPtr->level = (statusptr)->level + 1;                   \
  }                                                                           \
  else                                                                        \
    ABORT( statusptr, -2, "ATTATCHSTATUSPTR: non-null status pointer" );      \
  } while ( 0 )

#define DETATCHSTATUSPTR( statusptr )                                         \
  do { if ( (statusptr)->statusPtr )                                          \
  {                                                                           \
    FREESTATUSPTR( statusptr );                                               \
    (statusptr)->statusCode = 0;                                              \
    (statusptr)->statusDescription = NULL;                                    \
  }                                                                           \
  else                                                                        \
    ABORT( statusptr, -8, "DETATCHSTATUSPTR: null status pointer" );          \
  } while ( 0 )

#define ABORT( statusptr, code, mesg )                                        \
  do { if ( (statusptr)->statusPtr ) FREESTATUSPTR( statusptr );              \
    SETSTATUS( statusptr, code, mesg );                                       \
    if ( code )                                                               \
      (void) PRINT_ERROR( statusptr, "ABORT:" );                                 \
    (void) PRINT_TRACE( statusptr, 1 );                                          \
    return;                                                                   \
  } while ( 0 )

#define ASSERT( assertion, statusptr, code, mesg )                            \
  do { if ( !(assertion) )                                                    \
  {                                                                           \
    if ( (statusptr)->statusPtr )                                               \
      FREESTATUSPTR( statusptr );                                             \
    SETSTATUS( statusptr, code, mesg );                                       \
    (void) PRINT_ERROR( statusptr, "Assertion \"" #assertion "\" failed:" );     \
    (void) PRINT_TRACE( statusptr, 1 );                                          \
    return;                                                                   \
  }                                                                           \
  } while ( 0 )

#define TRY( func, statusptr )                                                \
  do { if ( (func), (statusptr)->statusPtr->statusCode )                      \
  {                                                                           \
    SETSTATUS( statusptr, -1, "Recursive error" );                            \
    (void) PRINT_ERROR( statusptr, "Function call \"" #func "\" failed:" );      \
    (void) PRINT_TRACE( statusptr, 1 );                                          \
    return;                                                                   \
  }                                                                           \
  } while ( 0 )

#define CHECKSTATUSPTR( statusptr )                                           \
  do { if ( (statusptr)->statusPtr->statusCode )                              \
  {                                                                           \
    SETSTATUS( statusptr, -1, "Recursive error" );                            \
    (void) PRINT_ERROR( statusptr, "CHECKSTATUSPTR:" );                          \
    (void) PRINT_TRACE( statusptr, 1 );                                          \
    return;                                                                   \
  }                                                                           \
  } while ( 0 )

#define FREESTATUSPTR( statusptr )                                            \
  do                                                                          \
  {                                                                           \
    ProcStatus *next_ = (statusptr)->statusPtr->statusPtr;                     \
    MYFree( (statusptr)->statusPtr );                                        \
    (statusptr)->statusPtr = next_;                                           \
  }                                                                           \
  while ( (statusptr)->statusPtr )

#define REPORTSTATUS( statusptr )                                             \
  do                                                                          \
  {                                                                           \
    ProcStatus *ptr_;                                                          \
    for ( ptr_ = (statusptr); ptr_; ptr_ = ptr_->statusPtr )                  \
    {                                                                         \
      PrintError( "\nLevel %i: %s\n", ptr_->level, ptr_->Id );             \
      if ( ptr_->statusCode )                                                 \
        PrintError( "\tStatus code %i: %s\n", ptr_->statusCode,            \
                       ptr_->statusDescription );                             \
      else                                                                    \
        PrintError( "\tStatus code 0: Nominal\n" );                        \
      PrintError( "\tfunction %s, file %s, line %i\n",                     \
                     ptr_->function, ptr_->file, ptr_->line );                \
    }                                                                         \
  } while ( 0 )

#define BEGINFAIL( statusptr )                                                \
do {                                                                          \
  if ( !(statusptr) )                                                         \
    ABORT( statusptr, -8, "BEGINFAIL: null status pointer" );                 \
  if ( !( (statusptr)->statusPtr ) )                                          \
    ABORT( statusptr, -8, "BEGINFAIL: null status pointer pointer" );         \
  if ( (statusptr)->statusPtr->statusCode ) {                                 \
    ProcStatus *statusPtrSave_ = (statusptr)->statusPtr;                       \
    (statusptr)->statusPtr = NULL;                                            \
    ATTATCHSTATUSPTR( statusptr );                                            \
    do

#define ENDFAIL( statusptr )                                                  \
    while ( 0 );                                                              \
    DETATCHSTATUSPTR( statusptr );                                            \
    (statusptr)->statusPtr = statusPtrSave_;                                  \
    SETSTATUS( statusptr, -1, "Recursive error" );                            \
    (void) PRINT_ERROR( statusptr, "ENDFAIL:" );                                 \
    (void) PRINT_TRACE( statusptr, 1 );                                          \
    return;                                                                   \
  }                                                                           \
} while ( 0 )

#define SETSTATUSFILELINE( statusptr ) \
  ( ( void ) ( (statusptr)->file = __FILE__, (statusptr)->line = __LINE__ ) )

#define SETSTATUS( statusptr, code, mesg )                                    \
  ( SETSTATUSFILELINE( statusptr ),                                           \
    (statusptr)->statusDescription = (mesg),                                  \
    (statusptr)->statusCode = (code) )


#ifdef __cplusplus
}
#endif
#endif



==> anc/pyPNFourier/pyPNFourier/libbasic/basic_String.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#include <stdarg.h>
#include <stdint.h>
#include <string.h>
#include "basic_Error.h"
#include "basic_String.h"

/** Like snprintf but doesn't print format truncation warnings with GCC. */
int XStringPrint(char *s, size_t n, const char *fmt, ...)
{
        int ret;
        va_list ap;
        va_start(ap, fmt);
#if defined(__GNUC__)
#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Wpragmas"
#ifndef __clang__
#pragma GCC diagnostic ignored "-Wformat-truncation"
#endif
#endif
        ret = vsnprintf(s, n, fmt, ap);
#if defined(__GNUC__)
#pragma GCC diagnostic pop
#endif
        va_end(ap);
        return ret;
}


/** Like strcat but dynamically reallocates string with MYRealloc. */
char *XStringAppend(char *s, const char *append)
{
    size_t curlen;
    size_t newlen;
    if (!append)
        return s;
    curlen = s ? strlen(s) : 0;
    newlen = curlen + strlen(append);
    s = MYRealloc(s, newlen + 1);
    if (!s)
        X_ERROR_NULL(X_ENOMEM);
    strcpy(s + curlen, append);
    return s;
}

/**
 * Append the formatted string 'fmt' to the string 's', which
 * is reallocated with XRealloc() to the required size.
 */
char *XStringAppendFmt(char *s, const char *fmt, ...)
{
  X_CHECK_NULL(fmt != NULL, X_EFAULT);
  const size_t n = (s == NULL) ? 0 : strlen(s);
  va_list ap;
  va_start(ap, fmt);
  char tmp[1];
  const int m = vsnprintf(tmp, sizeof(tmp), fmt, ap);
  va_end(ap);
  X_CHECK_NULL(m >= 0, X_ESYS, "vsnprintf('%s', ...) failed", fmt);
  const size_t l = (n + m + 1) * sizeof(*s);
  s = XRealloc(s, l);
  X_CHECK_NULL(s != NULL, X_ENOMEM, "XRealloc(n=%zu) failed", l);
  va_start(ap, fmt);
  X_CHECK_NULL(vsnprintf(s + n, m + 1, fmt, ap) >= 0, X_ESYS, "vsnprintf('%s', ...) failed", fmt);
  va_end(ap);
  return s;
}

/** Like strdup but uses LAL allocation routines (free with LALFree). */
char *XStringDuplicate(const char *s)
{
    char *dup;
    dup = XStringAppend(NULL, s);
    return dup;
}

/**
 * Copy sources string src to destination string dst.
 * Up to size - 1 characters are copied and destination string dst is
 * guaranteed to be NUL-terminated.
 * Return value is the length of source string src.  If this is greater than
 * or equal to the size of the destination string buffer, size, then truncation
 * has occurred. Should be nearly equivalent to strlcpy.
 */
size_t XStringCopy(char *dst, const char *src, size_t size)
{
    size_t srclen;
    if (!src)
        src = "";
    srclen = strlen(src);
    if (!dst || size < 1)       /* no copy */
        return srclen;
    if (size == 1) {    /* NUL terminate and exit */
        dst[0] = 0;
        return srclen;
    }
    strncpy(dst, src, size - 1);
    dst[size - 1] = 0;
    return srclen;
}

/**
 * Concatenate sources string src to the end of destination string dst.
 * Characters are added to destination string dst until the source string src
 * is exhausted or the length of destination string dst is size - 1 characters.
 * Destination string dst is guaranteed to be NUL-terminated.
 * Return value is the initial length of destination string dst plus the
 * length of source string src.  If this is greater than
 * or equal to the size of the destination string buffer, size, then truncation
 * has occurred. Should be nearly equivalent to strlcat.
 */
size_t XStringConcatenate(char *dst, const char *src, size_t size)
{
    size_t srclen;
    size_t dstlen;
    if (!src)
        src = "";
    srclen = strlen(src);
    if (!dst || size < 1)       /* no copy */
        return srclen;
    if (size == 1) {    /* NUL terminate and exit */
        dst[0] = 0;
        return srclen;
    }
    dstlen = strlen(dst);
    strncat(dst, src, size - dstlen - 1);
    return srclen + dstlen;
}


/**
 * Turn a string in-place into lowercase without using locale-dependent functions.
 */
int XStringToLowerCase(char * string)
{
    X_CHECK(string != NULL, X_EINVAL);

    /* ctype replacements w/o locale */
    const char upper_chars[] = "ABCDEFGHIJKLMNOPQRSTUVWXYZ";
    const char lower_chars[] = "abcdefghijklmnopqrstuvwxyz";

    for (UINT4 i = 0; i < strlen(string); i++) {
        int c = string[i];
        if (c) {
            char *p = strchr(upper_chars, c);
            if (p) {
                int offset = p - upper_chars;
                c = lower_chars[offset];
            }
        }
        string[i] = c;

    }   // for i < len(string)

    return X_SUCCESS;

}       /* XStringToLowerCase() */


/**
 * Turn a string in-place into uppercase without using locale-dependent functions.
 */
int XStringToUpperCase(char * string)
{
    X_CHECK(string != NULL, X_EINVAL);

    /* ctype replacements w/o locale */
    const char upper_chars[] = "ABCDEFGHIJKLMNOPQRSTUVWXYZ";
    const char lower_chars[] = "abcdefghijklmnopqrstuvwxyz";

    for (UINT4 i = 0; i < strlen(string); i++) {
        int c = string[i];
        if (c) {
            char *p = strchr(lower_chars, c);
            if (p) {
                int offset = p - lower_chars;
                c = upper_chars[offset];
            }
        }
        string[i] = c;

    }   // for i < len(string)

    return X_SUCCESS;

}       /* XStringToUpperCase() */

/**
 * Compare two strings, ignoring case and without using locale-dependent functions.
 */
int XStringCaseCompare(const char *s1, const char *s2)
{
    size_t n = ( (s1 == NULL) ? 0 : strlen(s1) ) + ( (s2 == NULL) ? 0 : strlen(s2) );
    return XStringNCaseCompare(s1, s2, n);
}

/**
 * Compare the first N characters of two strings, ignoring case and without using locale-dependent functions.
 */
int XStringNCaseCompare(const char *s1, const char *s2, size_t n)
{

    /* ctype replacements w/o locale */
    const char upper_chars[] = "ABCDEFGHIJKLMNOPQRSTUVWXYZ";
    const char lower_chars[] = "abcdefghijklmnopqrstuvwxyz";

    int c1 = 0, c2 = 0;

    /* based on implementation of strncmp() in glibc */
    while (n-- > 0) {

        c1 = (s1 == NULL) ? 0 : *s1++;
        c2 = (s2 == NULL) ? 0 : *s2++;

        /* convert c1 to lower case */
        if (c1) {
            char *p = strchr(upper_chars, c1);
            if (p) {
                int offset = p - upper_chars;
                c1 = lower_chars[offset];
            }
        }

        /* convert c2 to lower case */
        if (c2) {
            char *p = strchr(upper_chars, c2);
            if (p) {
                int offset = p - upper_chars;
                c2 = lower_chars[offset];
            }
        }

        /* compare characters */
        if (c1 == '\0' || c1 != c2) {
            return c1 - c2;
        }

    }

    return c1 - c2;

}

/**
 * Locates substring needle in string haystack, ignoring case and without
 * using locale-dependent functions.
 */
char * XStringCaseSubstring(const char *haystack, const char *needle)
{
    size_t haystack_length;
    size_t needle_length = strlen(needle);

    /* return haystack if needle is empty */
    if (needle_length == 0)
        return (char *)(intptr_t)(haystack);

    haystack_length = strlen(haystack);
    while (needle_length <= haystack_length) {
        if (XStringNCaseCompare(haystack, needle, needle_length) == 0)
            return (char *)(intptr_t)(haystack);
        --haystack_length;
        ++haystack;
    }

    /* needle not found in haystack */
    return NULL;
}

/**
 * Return the next token delimited by any character in 'delim' from the string 's', which is updated
 * to point just pass the returned token. If 'empty' is true, empty tokens are accepted.
 */
char *XStringToken(char **s, const char *delim, int empty)
{

    if (*s == NULL) {
        return NULL;
    }

    /* based on implementations of strtok_r() and strsep() in glibc */
    char *begin = *s;
    if (!empty) {
        begin += strspn(begin, delim);
        if (*begin == '\0') {
            *s = NULL;
            return NULL;
        }
    }
    char *end = strpbrk(begin, delim);
    if (end != NULL) {
        *end++ = '\0';
        *s = end;
    } else {
        *s = NULL;
    }

    return begin;

}

/**
 * Return the string 's' with all characters 'from' replaced with 'to'
 */
char *XStringReplaceChar(char *s, const int from, const int to)
{
    for (char *c = s; c != NULL && *c != '\0'; ++c) {
        if (*c == from) {
            *c = to;
        }
    }
    return s;
}


==> anc/pyPNFourier/pyPNFourier/libbasic/basic_String.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_BASIC_STRING__
#define __INCLUDE_BASIC_STRING__
#include <stddef.h>
#include "basic_Datatypes.h"

#ifdef __cplusplus
extern "C" \{
#endif

int XStringPrint(char *s, size_t n, const char *fmt, ...) _GCC_PRINTF_FORMAT_(3,4);
char *XStringAppend(char *s, const char *append);
char *XStringAppendFmt(char *s, const char *fmt, ...) _GCC_PRINTF_FORMAT_(2,3);
char *XStringDuplicate(const char *s);
size_t XStringCopy(char *dst, const char *src, size_t size);
size_t XStringConcatenate(char *dst, const char *src, size_t size);
int XStringToLowerCase(char * string);
int XStringToUpperCase(char * string);
int XStringCaseCompare(const char *s1, const char *s2);
int XStringNCaseCompare(const char *s1, const char *s2, size_t n);
char *XStringCaseSubstring(const char *haystack, const char *needle);
char *XStringToken(char **s, const char *delim, int empty);
char *XStringReplaceChar(char *s, const int from, const int to);


#ifdef __cplusplus
\}
#endif
#endif



==> anc/pyPNFourier/pyPNFourier/libbasic/basic_gDict.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#include "basic_gDict.h"
#include "basic_Error.h"
#include <string.h>

struct tagGDictEntry {
	struct tagGDictEntry *next;
	char *key;
	GValue value;
};

struct tagGDict{
	size_t size;
	GDictEntry *hashes[];
};

static size_t hash(const char *s)
{
	size_t hashval;
	for (hashval = 0; *s != '\0'; ++s)
		hashval = *s + 31 * hashval;
	return hashval;
}

/* DICT ENTRY ROUTINES */

void GDictEntryFree(GDictEntry *list)
{
	while (list) {
		GDictEntry *next = list->next;
		if (list->key)
			MYFree(list->key);
		MYFree(list);
		list = next;
	}
	return;
}

GDictEntry * GDictEntryAlloc(size_t size)
{
	GDictEntry *entry;
	entry = XMalloc(sizeof(*entry) + size);
	if (!entry)
		X_ERROR_NULL(X_ENOMEM);
	entry->key = NULL;
	entry->value.size = size;
	return entry;
}

GDictEntry * GDictEntryRealloc(GDictEntry *entry, size_t size)
{
	if (entry == NULL)
		return GDictEntryAlloc(size);
	if (entry->value.size == size)
		return entry;
	entry = XRealloc(entry, sizeof(*entry) + size);
	if (!entry)
		X_ERROR_NULL(X_ENOMEM);
	entry->value.size = size;
	return entry;
}

GDictEntry * GDictEntrySetKey(GDictEntry *entry, const char *key)
{
	if (entry->key)
		MYFree(entry->key);
	if ((entry->key = XStringDuplicate(key)) == NULL)
		X_ERROR_NULL(X_EFUNC);
	return entry;
}

GDictEntry * GDictEntrySetValue(GDictEntry *entry, const void *data, size_t size, TYPECODE type)
{
	if (GValueSet(&entry->value, data, size, type) == NULL)
		X_ERROR_NULL(X_EFUNC);
	return entry;
}

/* warning: shallow pointer */
const char * GDictEntryGetKey(const GDictEntry *entry)
{
	return entry->key;
}

/* warning: shallow pointer */
const GValue * GDictEntryGetValue(const GDictEntry *entry)
{
	return &entry->value;
}

/* DICT ROUTINES */

void ClearGDict(GDict *dict)
{
	if (dict) {
		for (size_t i = 0; i < dict->size; ++i)
			GDictEntryFree(dict->hashes[i]);
		memset(dict, 0, sizeof(dict) + GDICT_HASHSIZE * sizeof(*dict->hashes));
		dict->size = GDICT_HASHSIZE;
	}
}

void DestroyGDict(GDict *dict)
{
	if (dict) {
		size_t i;
		for (i = 0; i < dict->size; ++i)
			GDictEntryFree(dict->hashes[i]);
		MYFree(dict);
	}
	return;
}

GDict * CreateGDict(void)
{
	GDict *dict;
	dict = XCalloc(1, sizeof(dict) + GDICT_HASHSIZE * sizeof(*dict->hashes));
	if (!dict)
		X_ERROR_NULL(X_ENOMEM);
	dict->size = GDICT_HASHSIZE;
	return dict;
}

void GDictForeach(GDict *dict, void (*func)(char *, GValue *, void *), void *thunk)
{
	size_t i;
	for (i = 0; i < dict->size; ++i) {
		GDictEntry *entry;
		for (entry = dict->hashes[i]; entry != NULL; entry = entry->next)
			func(entry->key, &entry->value, thunk);
	}
	return;
}

GDictEntry * GDictFind(GDict *dict, int (*func)(const char *, const GValue *, void *), void *thunk)
{
	size_t i;
	for (i = 0; i < dict->size; ++i) {
		GDictEntry *entry;
		for (entry = dict->hashes[i]; entry != NULL; entry = entry->next)
			if (func(entry->key, &entry->value, thunk))
				return entry;
	}
	return NULL;
}

void GDictIterInit(GDictIter *iter, GDict *dict)
{
	iter->dict = dict;
	iter->pos = 0;
	iter->next = NULL;
	return;
}

GDictEntry * GDictIterNext(GDictIter *iter)
{
	while (1) {

		if (iter->next) {
			GDictEntry *entry = iter->next;
			iter->next = entry->next;
			return entry;
		}

		/* check end of iteration */
		if (iter->pos >= iter->dict->size)
			return NULL;

		iter->next = iter->dict->hashes[iter->pos++];
	}
	return NULL;
}

int GDictUpdate(GDict *dst, const GDict *src)
{
	size_t i;
	X_CHECK(dst, X_EFAULT);
	X_CHECK(src, X_EFAULT);
	for (i = 0; i < src->size; ++i) {
		const GDictEntry *entry;
		for (entry = src->hashes[i]; entry != NULL; entry = entry->next) {
			const char *key = GDictEntryGetKey(entry);
			const GValue *value = GDictEntryGetValue(entry);
			if (GDictInsertValue(dst, key, value) < 0)
				X_ERROR(X_EFUNC);
		}
	}
	return X_SUCCESS;
}

GDict * GDictMerge(const GDict *dict1, const GDict *dict2)
{
	GDict *new = CreateGDict();
	X_CHECK_NULL(new, X_EFUNC);
	if (dict1)
		X_CHECK_FAIL(GDictUpdate(new, dict1) == X_SUCCESS, X_EFUNC);
	if (dict2)
		X_CHECK_FAIL(GDictUpdate(new, dict2) == X_SUCCESS, X_EFUNC);
	return new;
X_FAIL:
	DestroyGDict(new);
	return NULL;
}

GDict * GDictDuplicate(const GDict *orig)
{
	return GDictMerge(orig, NULL);
}

GList * GDictKeys(const GDict *dict)
{
	GList *list;
	size_t i;
	list = CreateGList();
	if (!list)
		X_ERROR_NULL(X_EFUNC);
	for (i = 0; i < dict->size; ++i) {
		const GDictEntry *entry;
		for (entry = dict->hashes[i]; entry != NULL; entry = entry->next) {
			const char *key = GDictEntryGetKey(entry);
			if (GListAddStringValue(list, key) < 0) {
				DestroyGList(list);
				X_ERROR_NULL(X_EFUNC);
			}
		}
	}
	return list;
}

GList * GDictValues(const GDict *dict)
{
	GList *list;
	size_t i;
	list = CreateGList();
	if (!list)
		X_ERROR_NULL(X_EFUNC);
	for (i = 0; i < dict->size; ++i) {
		const GDictEntry *entry;
		for (entry = dict->hashes[i]; entry != NULL; entry = entry->next) {
			const GValue *value = GDictEntryGetValue(entry);
			if (GListAddValue(list, value) < 0) {
				DestroyGList(list);
				X_ERROR_NULL(X_EFUNC);
			}
		}
	}
	return list;
}

int GDictContains(const GDict *dict, const char *key)
{
	const GDictEntry *entry;
	for (entry = dict->hashes[hash(key) % dict->size]; entry != NULL; entry = entry->next)
		if (strcmp(key, entry->key) == 0)
			return 1;
	return 0;
}

size_t GDictSize(const GDict *dict)
{
	size_t size = 0;
	size_t i;
	for (i = 0; i < dict->size; ++i) {
		const GDictEntry *entry;
		for (entry = dict->hashes[i]; entry != NULL; entry = entry->next)
			++size;
	}
	return size;
}

GDictEntry *GDictLookup(const GDict *dict, const char *key)
{
	GDictEntry *entry;
	for (entry = dict->hashes[hash(key) % dict->size]; entry != NULL; entry = entry->next)
		if (strcmp(key, entry->key) == 0)
			return entry;
	return NULL;
}

GDictEntry *GDictPop(GDict *dict, const char *key)
{
	size_t hashidx = hash(key) % dict->size;
	GDictEntry *this = dict->hashes[hashidx];
	GDictEntry *prev = this;
	while (this) {
		if (strcmp(this->key, key) == 0) { /* found it! */
			if (prev == this) /* head is removed */
				dict->hashes[hashidx] = this->next;
			else
				prev->next = this->next;
			this->next = NULL;
			return this;
		}
		prev = this;
		this = this->next;
	}
	/* not found */
	X_ERROR_NULL(X_ENAME, "Key `%s' not found", key);
}

int GDictRemove(GDict *dict, const char *key)
{
	GDictEntry *entry;
	entry = GDictPop(dict, key);
	X_CHECK(entry, X_EFUNC); /* not found */
	GDictEntryFree(entry);
	return X_SUCCESS;
}

int GDictInsert(GDict *dict, const char *key, const void *data, size_t size, TYPECODE type)
{
	size_t hashidx = hash(key) % dict->size;
	GDictEntry *this = dict->hashes[hashidx];
	GDictEntry *prev = NULL;
	GDictEntry *entry;

	/* see if entry already exists */
	while (this) {
		if (strcmp(this->key, key) == 0) { /* found it! */
			entry = GDictEntryRealloc(this, size);
			if (entry == NULL)
				X_ERROR(X_EFUNC);
			if (entry != this) { /* relink */
				if (prev == NULL) /* head is moved */
					dict->hashes[hashidx] = entry;
				else
					prev->next = entry;
			}
			entry = GDictEntrySetValue(entry, data, size, type);

			if (entry == NULL)
				X_ERROR(X_EFUNC);

			return 0;
		}
		prev = this;
		this = this->next;
	}

	/* not found: create new entry */
	entry = GDictEntryAlloc(size);
	if (entry == NULL)
		X_ERROR(X_EFUNC);

	entry = GDictEntrySetKey(entry, key);
	if (entry == NULL) {
		MYFree(entry);
		X_ERROR(X_EFUNC);
	}

	entry = GDictEntrySetValue(entry, data, size, type);
	if (entry == NULL) {
		MYFree(entry);
		X_ERROR(X_EFUNC);
	}

	entry->next = dict->hashes[hashidx];
	dict->hashes[hashidx] = entry;
	return 0;
}

int GDictInsertValue(GDict *dict, const char *key, const GValue *value)
{
	TYPECODE type = GValueGetType(value);
	size_t size = GValueGetSize(value);
	const void * data = GValueGetDataPtr(value);
	return GDictInsert(dict, key, data, size, type);
}

int GDictInsertBLOBValue(GDict *dict, const char *key, const void *blob, size_t size)
{
	if (GDictInsert(dict, key, blob, size, UCHAR_TYPE_CODE) < 0)
		X_ERROR(X_EFUNC);
	return 0;
}

int GDictInsertStringValue(GDict *dict, const char *key, const char *string)
{
	size_t size = strlen(string) + 1;
	if (GDictInsert(dict, key, string, size, CHAR_TYPE_CODE) < 0)
		X_ERROR(X_EFUNC);
	return 0;
}

#define DEFINE_INSERT_FUNC(TYPE, TCODE) \
	int GDictInsert ## TYPE ## Value(GDict *dict, const char *key, TYPE value) \
	{ \
		if (GDictInsert(dict, key, &value, sizeof(value), TCODE) < 0) \
			X_ERROR(X_EFUNC); \
		return 0; \
	}

DEFINE_INSERT_FUNC(CHAR, CHAR_TYPE_CODE)
DEFINE_INSERT_FUNC(INT2, INT2_TYPE_CODE)
DEFINE_INSERT_FUNC(INT4, INT4_TYPE_CODE)
DEFINE_INSERT_FUNC(INT8, INT8_TYPE_CODE)
DEFINE_INSERT_FUNC(UCHAR, UCHAR_TYPE_CODE)
DEFINE_INSERT_FUNC(UINT2, UINT2_TYPE_CODE)
DEFINE_INSERT_FUNC(UINT4, UINT4_TYPE_CODE)
DEFINE_INSERT_FUNC(UINT8, UINT8_TYPE_CODE)
DEFINE_INSERT_FUNC(REAL4, REAL4_TYPE_CODE)
DEFINE_INSERT_FUNC(REAL8, REAL8_TYPE_CODE)
DEFINE_INSERT_FUNC(COMPLEX8, COMPLEX8_TYPE_CODE)
DEFINE_INSERT_FUNC(COMPLEX16, COMPLEX16_TYPE_CODE)

#undef DEFINE_INSERT_FUNC

void * GDictLookupBLOBValue(const GDict *dict, const char *key)
{
	GDictEntry *entry = GDictLookup(dict, key);
	const GValue *value;
	if (entry == NULL)
		X_ERROR_NULL(X_ENAME, "Key `%s' not found", key);
	value = GDictEntryGetValue(entry);
	if (value == NULL)
		X_ERROR_NULL(X_EFUNC);
	return GValueGetBLOB(value);
}

/* warning: shallow pointer */
const char * GDictLookupStringValue(const GDict *dict, const char *key)
{
	GDictEntry *entry = GDictLookup(dict, key);
	const GValue *value;
	if (entry == NULL)
		X_ERROR_NULL(X_ENAME, "Key `%s' not found", key);
	value = GDictEntryGetValue(entry);
	if (value == NULL)
		X_ERROR_NULL(X_EFUNC);
	return GValueGetString(value);
}

#define DEFINE_LOOKUP_FUNC(TYPE, FAILVAL) \
	TYPE GDictLookup ## TYPE ## Value(const GDict *dict, const char *key) \
	{ \
		GDictEntry *entry; \
		const GValue *value; \
		entry = GDictLookup(dict, key); \
		if (entry == NULL) \
			X_ERROR_VAL(FAILVAL, X_ENAME, "Key `%s' not found", key); \
		value = GDictEntryGetValue(entry); \
		if (value == NULL) \
			X_ERROR_VAL(FAILVAL, X_EFUNC); \
		return GValueGet ## TYPE (value); \
	}

DEFINE_LOOKUP_FUNC(CHAR, X_FAILURE)
DEFINE_LOOKUP_FUNC(INT2, X_FAILURE)
DEFINE_LOOKUP_FUNC(INT4, X_FAILURE)
DEFINE_LOOKUP_FUNC(INT8, X_FAILURE)
DEFINE_LOOKUP_FUNC(UCHAR, X_FAILURE)
DEFINE_LOOKUP_FUNC(UINT2, X_FAILURE)
DEFINE_LOOKUP_FUNC(UINT4, X_FAILURE)
DEFINE_LOOKUP_FUNC(UINT8, X_FAILURE)
DEFINE_LOOKUP_FUNC(REAL4, X_REAL4_FAIL_NAN)
DEFINE_LOOKUP_FUNC(REAL8, X_REAL8_FAIL_NAN)
DEFINE_LOOKUP_FUNC(COMPLEX8, X_REAL4_FAIL_NAN)
DEFINE_LOOKUP_FUNC(COMPLEX16, X_REAL8_FAIL_NAN)

REAL8 GDictLookupValueAsREAL8(const GDict *dict, const char *key)
{
	GDictEntry *entry;
	const GValue *value;
	entry = GDictLookup(dict, key);
	if (entry == NULL)
		X_ERROR_REAL8(X_ENAME, "Key `%s' not found", key);
	value = GDictEntryGetValue(entry);
	if (value == NULL)
		X_ERROR_REAL8(X_EFUNC);
	return GValueGetAsREAL8(value);
}

GValue * GDictPopValue(GDict *dict, const char *key)
{
	GDictEntry *entry;
	GValue *value;
	entry = GDictPop(dict, key);
	X_CHECK_NULL(entry, X_EFUNC);
	value = GValueDuplicate(GDictEntryGetValue(entry));
	GDictEntryFree(entry);
	return value;
}

void * GDictPopBLOBValue(GDict *dict, const char *key)
{
	GDictEntry *entry;
	void *value;
	entry = GDictPop(dict, key);
	X_CHECK_NULL(entry, X_EFUNC);
	value = GValueGetBLOB(GDictEntryGetValue(entry));
	GDictEntryFree(entry);
	return value;
}

char * GDictPopStringValue(GDict *dict, const char *key)
{
	GDictEntry *entry;
	char *value;
	entry = GDictPop(dict, key);
	X_CHECK_NULL(entry, X_EFUNC);
	value = XStringDuplicate(GValueGetString(GDictEntryGetValue(entry)));
	GDictEntryFree(entry);
	X_CHECK_NULL(value, X_EFUNC);
	return value;
}

#define DEFINE_POP_FUNC(TYPE, FAILVAL) \
	TYPE GDictPop ## TYPE ## Value(GDict *dict, const char *key) \
	{ \
		GDictEntry *entry; \
		TYPE value; \
		entry = GDictPop(dict, key); \
		X_CHECK_VAL(FAILVAL, entry, X_EFUNC); \
		value = GValueGet ## TYPE(GDictEntryGetValue(entry)); \
		GDictEntryFree(entry); \
		return value; \
	}

DEFINE_POP_FUNC(CHAR, X_FAILURE)
DEFINE_POP_FUNC(INT2, X_FAILURE)
DEFINE_POP_FUNC(INT4, X_FAILURE)
DEFINE_POP_FUNC(INT8, X_FAILURE)
DEFINE_POP_FUNC(UCHAR, X_FAILURE)
DEFINE_POP_FUNC(UINT2, X_FAILURE)
DEFINE_POP_FUNC(UINT4, X_FAILURE)
DEFINE_POP_FUNC(UINT8, X_FAILURE)
DEFINE_POP_FUNC(REAL4, X_REAL4_FAIL_NAN)
DEFINE_POP_FUNC(REAL8, X_REAL8_FAIL_NAN)
DEFINE_POP_FUNC(COMPLEX8, X_REAL4_FAIL_NAN)
DEFINE_POP_FUNC(COMPLEX16, X_REAL8_FAIL_NAN)

REAL8 GDictPopValueAsREAL8(GDict *dict, const char *key)
{
	GDictEntry *entry;
	REAL8 value;
	entry = GDictPop(dict, key);
	X_CHECK_REAL8(entry, X_EFUNC);
	value = GValueGetAsREAL8(GDictEntryGetValue(entry));
	GDictEntryFree(entry);
	return value;
}

struct LALDictAsStringAppendValueFuncParams {char *s; int first;};

static void GDictAsStringAppendValueFunc(char *key, GValue *value, void *thunk)
{
	struct LALDictAsStringAppendValueFuncParams *p = (struct LALDictAsStringAppendValueFuncParams *)(thunk);
	if (p->first)
		p->first = 0;
	else
		p->s = XStringAppend(p->s, ", ");
	p->s = XStringAppendFmt(p->s, "\"%s\": ", key);
	p->s = GValueAsStringAppend(p->s, value);
	return;
}

char * GDictAsStringAppend(char *s, const GDict *dict)
{
	GDict *d = (GDict *)(uintptr_t)dict; // discarding const qual is harmless
	struct LALDictAsStringAppendValueFuncParams p = {s, 1};
	p.s = XStringAppend(p.s, "{");
	GDictForeach(d, GDictAsStringAppendValueFunc, &p);
	p.s = XStringAppend(p.s, "}");
	return p.s;
}

void GDictPrint(const GDict *dict, int fd)
{
	char *s = NULL;
	s = GDictAsStringAppend(s, dict);
	X_CHECK_VOID(s, X_EFUNC);
#if HAVE_DPRINTF
	dprintf(fd, "%s", s);
#else
	/* hack... */
	switch (fd) {
	case 1:
		fprintf(stdout, "%s", s);
		break;
	case 2:
		fprintf(stderr, "%s", s);
		break;
	default:
		MYFree(s);
		X_ERROR_VOID(X_EIO, "Don't know what to do with file descriptor %d", fd);
	}
#endif
	MYFree(s);
	return;
}


==> anc/pyPNFourier/pyPNFourier/libbasic/basic_gDict.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
**/

#ifndef __INCLUDE_GDICT__
#define __INCLUDE_GDICT__
#include "basic_gValue.h"
#include "basic_gList.h"
#define GDICT_HASHSIZE 101

struct tagGDictEntry;
typedef struct tagGDictEntry GDictEntry;

struct tagGDict;
typedef struct tagGDict GDict;

typedef struct {
	/* private data */
	struct tagGDict *dict;
	struct tagGDictEntry *next;
	size_t pos;
}GDictIter;

void GDictEntryFree(GDictEntry *list);
GDictEntry * GDictEntryAlloc(size_t size);
GDictEntry * GDictEntryRealloc(GDictEntry *entry, size_t size);
GDictEntry * GDictEntrySetKey(GDictEntry *entry, const char *key);
GDictEntry * GDictEntrySetValue(GDictEntry *entry, const void *data, size_t size, TYPECODE type);

/* warning: shallow pointer */
const char * GDictEntryGetKey(const GDictEntry *entry);
/* warning: shallow pointer */
const GValue * GDictEntryGetValue(const GDictEntry *entry);

void ClearGDict(GDict *dict);
void DestroyGDict(GDict *dict);
GDict * CreateGDict(void);
int GDictUpdate(GDict *dst, const GDict *src);
GDict * GDictMerge(const GDict *dict1, const GDict *dict2);
GDict * GDictDuplicate(const GDict *orig);

void GDictForeach(GDict *dict, void (*func)(char *, GValue *, void *), void *thunk);
GDictEntry * GDictFind(GDict *dict, int (*func)(const char *, const GValue *, void *), void *thunk);
void GDictIterInit(GDictIter *iter, GDict *dict);
GDictEntry * GDictIterNext(GDictIter *iter);

GList * GDictKeys(const GDict *dict);
GList * GDictValues(const GDict *dict);

int GDictContains(const GDict *dict, const char *key);
size_t GDictSize(const GDict *dict);
int GDictRemove(GDict *dict, const char *key);
int GDictInsert(GDict *dict, const char *key, const void *data, size_t size, TYPECODE type);
int GDictInsertValue(GDict *dict, const char *key, const GValue *value);
int GDictInsertBLOBValue(GDict *dict, const char *key, const void *blob, size_t size);
int GDictInsertStringValue(GDict *dict, const char *key, const char *string);
int GDictInsertCHARValue(GDict *dict, const char *key, CHAR value);
int GDictInsertINT2Value(GDict *dict, const char *key, INT2 value);
int GDictInsertINT4Value(GDict *dict, const char *key, INT4 value);
int GDictInsertINT8Value(GDict *dict, const char *key, INT8 value);
int GDictInsertUCHARValue(GDict *dict, const char *key, UCHAR value);
int GDictInsertUINT2Value(GDict *dict, const char *key, UINT2 value);
int GDictInsertUINT4Value(GDict *dict, const char *key, UINT4 value);
int GDictInsertUINT8Value(GDict *dict, const char *key, UINT8 value);
int GDictInsertREAL4Value(GDict *dict, const char *key, REAL4 value);
int GDictInsertREAL8Value(GDict *dict, const char *key, REAL8 value);
int GDictInsertCOMPLEX8Value(GDict *dict, const char *key, COMPLEX8 value);
int GDictInsertCOMPLEX16Value(GDict *dict, const char *key, COMPLEX16 value);

GDictEntry *GDictLookup(const GDict *dict, const char *key);
void * GDictLookupBLOBValue(const GDict *dict, const char *key);
/* warning: shallow pointer */
const char * GDictLookupStringValue(const GDict *dict, const char *key);
CHAR GDictLookupCHARValue(const GDict *dict, const char *key);
INT2 GDictLookupINT2Value(const GDict *dict, const char *key);
INT4 GDictLookupINT4Value(const GDict *dict, const char *key);
INT8 GDictLookupINT8Value(const GDict *dict, const char *key);
UCHAR GDictLookupUCHARValue(const GDict *dict, const char *key);
UINT2 GDictLookupUINT2Value(const GDict *dict, const char *key);
UINT4 GDictLookupUINT4Value(const GDict *dict, const char *key);
UINT8 GDictLookupUINT8Value(const GDict *dict, const char *key);
REAL4 GDictLookupREAL4Value(const GDict *dict, const char *key);
REAL8 GDictLookupREAL8Value(const GDict *dict, const char *key);
COMPLEX8 GDictLookupCOMPLEX8Value(const GDict *dict, const char *key);
COMPLEX16 GDictLookupCOMPLEX16Value(const GDict *dict, const char *key);
REAL8 GDictLookupValueAsREAL8(const GDict *dict, const char *key);

GDictEntry * GDictPop(GDict *dict, const char *key);
GValue * GDictPopValue(GDict *dict, const char *key);
void * GDictPopBLOBValue(GDict *dict, const char *key);
char * GDictPopStringValue(GDict *dict, const char *key);
CHAR GDictPopCHARValue(GDict *dict, const char *key);
INT2 GDictPopINT2Value(GDict *dict, const char *key);
INT4 GDictPopINT4Value(GDict *dict, const char *key);
INT8 GDictPopINT8Value(GDict *dict, const char *key);
UCHAR GDictPopUCHARValue(GDict *dict, const char *key);
UINT2 GDictPopUINT2Value(GDict *dict, const char *key);
UINT4 GDictPopUINT4Value(GDict *dict, const char *key);
UINT8 GDictPopUINT8Value(GDict *dict, const char *key);
REAL4 GDictPopREAL4Value(GDict *dict, const char *key);
REAL8 GDictPopREAL8Value(GDict *dict, const char *key);
COMPLEX8 GDictPopCOMPLEX8Value(GDict *dict, const char *key);
COMPLEX16 GDictPopCOMPLEX16Value(GDict *dict, const char *key);
REAL8 GDictPopValueAsREAL8(GDict *dict, const char *key);


char * GDictAsStringAppend(char *s, const GDict *dict);
void GDictPrint(const GDict *dict, int fd);


#endif

==> anc/pyPNFourier/pyPNFourier/libbasic/basic_gList.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#include "basic_gList.h"
#include "basic_Error.h"
#include "basic_String.h"
#include <string.h>
#include <stdio.h>
#include <stddef.h>

struct tagGListItem {
	struct tagGListItem *next;
	GValue value;
};

struct tagGList {
	struct tagGListItem *head;
};

/* LIST ITEM ROUTINES */

GListItem * GListItemAlloc(size_t size)
{
	GListItem *item;
	item = XMalloc(sizeof(*item) + size);
	if (!item)
		X_ERROR_NULL(X_ENOMEM);
	item->value.size = size;
	return item;
}

GListItem * GListItemRealloc(GListItem *item, size_t size)
{
	if (item == NULL)
		return GListItemAlloc(size);
	item = XRealloc(item, sizeof(*item) + size);
	if (!item)
		X_ERROR_NULL(X_ENOMEM);
	item->value.size = size;
	return item;
}

GListItem * GListItemSet(GListItem *item, const void *data, size_t size, TYPECODE type)
{
	if (GValueSet(&item->value, data, size, type) == NULL)
		X_ERROR_NULL(X_EFUNC);
	return item;
}

GListItem * GListItemSetValue(GListItem *item, const GValue *value)
{
	if (GValueCopy(&item->value, value) == NULL)
		X_ERROR_NULL(X_EFUNC);
	return item;
}

GListItem * GListItemDuplicate(const GListItem *item)
{
	size_t size = sizeof(GListItem) + item->value.size;
	GListItem *copy = XMalloc(size);
	if (!copy)
		X_ERROR_NULL(X_ENOMEM);
	return memcpy(copy, item, size);
}

const GValue * GListItemGetValue(const GListItem *item)
{
	return &item->value;
}

TYPECODE GListItemGetValueType(const GListItem *item)
{
	const GValue *value = GListItemGetValue(item);
	if (value == NULL)
		X_ERROR(X_EFUNC);
	return GValueGetType(value);
}

void * GListItemGetValueData(void * data, size_t size, TYPECODE type, const GListItem *item)
{
	const GValue *value = GListItemGetValue(item);
	if (value == NULL)
		X_ERROR_NULL(X_EFUNC);
	return GValueGetData(data, size, type, value);
}

void * GListItemGetBLOBValue(const GListItem *item)
{
	const GValue *value = GListItemGetValue(item);
	if (value == NULL)
		X_ERROR_NULL(X_EFUNC);
	return GValueGetBLOB(value);
}

/* warning: shallow pointer */
const char * GListItemGetStringValue(const GListItem *item)
{
	const GValue *value = GListItemGetValue(item);
	if (value == NULL)
		X_ERROR_NULL(X_EFUNC);
	return GValueGetString(value);
}

#define DEFINE_GET_FUNC(TYPE, FAILVAL) \
	TYPE GListItemGet ## TYPE ## Value(const GListItem *item) \
	{ \
		const GValue *value = GListItemGetValue(item); \
		if (value == NULL) \
			X_ERROR_VAL(FAILVAL, X_EFUNC); \
		return GValueGet ## TYPE (value); \
	}

DEFINE_GET_FUNC(CHAR, X_FAILURE)
DEFINE_GET_FUNC(INT2, X_FAILURE)
DEFINE_GET_FUNC(INT4, X_FAILURE)
DEFINE_GET_FUNC(INT8, X_FAILURE)
DEFINE_GET_FUNC(UCHAR, X_FAILURE)
DEFINE_GET_FUNC(UINT2, X_FAILURE)
DEFINE_GET_FUNC(UINT4, X_FAILURE)
DEFINE_GET_FUNC(UINT8, X_FAILURE)
DEFINE_GET_FUNC(REAL4, X_REAL4_FAIL_NAN)
DEFINE_GET_FUNC(REAL8, X_REAL8_FAIL_NAN)
DEFINE_GET_FUNC(COMPLEX8, X_REAL4_FAIL_NAN)
DEFINE_GET_FUNC(COMPLEX16, X_REAL8_FAIL_NAN)

#undef DEFINE_GET_FUNC

REAL8 GListItemGetValueAsREAL8(const GListItem *item)
{
	const GValue *value = GListItemGetValue(item);
	if (value == NULL)
		X_ERROR_REAL8(X_EFUNC);
	return GValueGetAsREAL8(value);
}

/* LIST ROUTINES */

void DestroyGList(GList *list)
{
	if (list != NULL) {
		GListItem *item = list->head;
		while (item) {
			GListItem *next = item->next;
			MYFree(item);
			item = next;
		}
		MYFree(list);
	}
	return;
}

GList * CreateGList(void)
{
	return XCalloc(1, sizeof(GList));
}

GList * GListDuplicate(const GList *list)
{
	GList *newlist;
	const GListItem *item = list->head;
	GListItem *head = NULL;
	GListItem *prev = NULL;

	while (item) {
		GListItem *copy = NULL;
		copy = GListItemDuplicate(item);
		copy->next = NULL;
		if (prev == NULL)
			head = copy;
		else
			prev->next = copy;
		prev = copy;
		item = item->next;
	}

	newlist = CreateGList();
	newlist->head = head;
	return newlist;
}

int GListReverse(GList *list)
{
	if (list != NULL) {
		GListItem *item = list->head;
		GListItem *tsil = NULL; // reversed list
		while (item) {
			GListItem *next = item->next;
			item->next = tsil;
			tsil = item;
			item = next;
		}
		list->head = tsil;
	}
	return 0;
}

static GListItem *GListSortMerge(GListItem *a, GListItem *b, int (*cmp)(const GValue *, const GValue *, void *), void *thunk)
{
	GListItem *result = NULL;
	if (a == NULL)
		return b;
	if (b == NULL)
		return a;

	if (cmp(&a->value, &b->value, thunk) <= 0) {
		result = a;
		result->next = GListSortMerge(a->next, b, cmp, thunk);
	} else {
		result = b;
		result->next = GListSortMerge(a, b->next, cmp, thunk);
	}

	return result;
}

int GListSort(GList *list, int (*cmp)(const GValue *, const GValue *, void *), void *thunk)
{
	GListItem *slow;
	GListItem *fast;
	GList head;
	GList tail;

	if (list->head == NULL || list->head->next == NULL)
		return 0;

	/* find midpoint */
	slow = list->head;
	fast = slow->next;
	while (fast != NULL) {
		fast = fast->next;
		if (fast != NULL) {
			slow = slow->next;
			fast = fast->next;
		}
	}

	/* split at midpoint to get back half */
	head.head = list->head;
	tail.head = slow->next;
	slow->next = NULL;

	/* recursively sort front and back */
	GListSort(&head, cmp, thunk);
	GListSort(&tail, cmp, thunk);

	/* merge sort front and back */
	list->head = GListSortMerge(head.head, tail.head, cmp, thunk);
	return 0;
}

size_t GListSize(const GList *list)
{
	size_t size = 0;
	if (list != NULL) {
		const GListItem *item = list->head;
		while (item) {
			item = item->next;
			++size;
		}
	}
	return size;
}

void GListForeach(GList *list, void (*func)(GValue *, void *), void *thunk)
{
	if (list != NULL) {
		GListItem *item = list->head;
		while (item) {
			func(&item->value, thunk);
			item = item->next;
		}
	}
	return;
}

GListItem * GListPop(GList *list)
{
	GListItem *item = NULL;
	if (list != NULL && list->head != NULL) {
		item = list->head;
		list->head = item->next;
	}
	return item;
}

GListItem * GListLast(GList *list)
{
	GListItem *item = NULL;
	if (list != NULL && list->head != NULL) {
		item = list->head;
		while (item->next != NULL)
			item = item->next;
	}
	return item;
}

GListItem * GListFind(GList *list, int (*func)(const GValue *, void *), void *thunk)
{
	GListItem *item = NULL;
	if (list != NULL) {
		item = list->head;
		while (item) {
			if (func(&item->value, thunk))
				break;
			item = item->next;
		}
	}
	return item;
}

static int GListFindValueFunc(const GValue *value, void *thunk)
{
	const GValue *target = (const GValue *)thunk;
	return GValueEqual(value, target);
}

GListItem * GListFindValue(GList *list, const GValue *value)
{
	void *thunk = (void *)(uintptr_t)value; /* discard const qualifier */
	return GListFind(list, GListFindValueFunc, thunk);
}

int GListReplace(GList *list, int (*func)(const GValue *, void *), void *thunk, const GValue *replace)
{
	size_t size = GValueGetSize(replace);
	if (list != NULL) {
		GListItem *item = list->head;
		GListItem *prev = NULL;
		while (item) {
			if (func(&item->value, thunk)) { /* found it! */
				GListItem *orig = item;

				if (GValueGetSize(&item->value) != size)
					item = GListItemRealloc(orig, size);

				GListItemSetValue(item, replace);

				/* repair links if necessary */
				if (orig != item) {
					if (prev == NULL) /* head is changed */
						list->head = item;
					else
						prev->next = item;
				}

				return 0;
			}
			prev = item;
			item = item->next;
		}
	}
	return -1; /* not found */
}

int GListReplaceAll(GList *list, int (*func)(const GValue *, void *), void *thunk, const GValue *replace)
{
	int replaced = 0;
	size_t size = GValueGetSize(replace);
	if (list != NULL) {
		GListItem *item = list->head;
		GListItem *prev = NULL;
		while (item) {
			if (func(&item->value, thunk)) { /* found it! */
				GListItem *orig = item;

				if (GValueGetSize(&item->value) != size)
					item = GListItemRealloc(orig, size);

				GListItemSetValue(item, replace);

				/* repair links if necessary */
				if (orig != item) {
					if (prev == NULL) /* head is changed */
						list->head = item;
					else
						prev->next = item;
				}

				++replaced;
			}
			prev = item;
			item = item->next;
		}
	}
	return replaced;
}

int GListReplaceValue(GList *list, const GValue *value, const GValue *replace)
{
	void *thunk = (void *)(uintptr_t)value; /* discard const qualifier */
	return GListReplace(list, GListFindValueFunc, thunk, replace);
}

int GListReplaceValueAll(GList *list, const GValue *value, const GValue *replace)
{
	void *thunk = (void *)(uintptr_t)value; /* discard const qualifier */
	return GListReplaceAll(list, GListFindValueFunc, thunk, replace);
}

int GListRemove(GList *list, int (*func)(const GValue *, void *), void *thunk)
{
	if (list != NULL) {
		GListItem *item = list->head;
		GListItem *prev = NULL;
		while (item) {
			if (func(&item->value, thunk)) { /* found it! */
				if (prev == NULL) /* head is removed */
					list->head = item->next;
				else
					prev->next = item->next;
				MYFree(item);
				return 0;
			}
			prev = item;
			item = item->next;
		}
	}
	return -1; /* not found */
}

int GListRemoveAll(GList *list, int (*func)(const GValue *, void *), void *thunk)
{
	int removed = 0;
	if (list != NULL) {
		GListItem *item = list->head;
		GListItem *prev = NULL;
		while (item) {
			if (func(&item->value, thunk)) { /* found it! */
				GListItem *next = item->next;
				if (prev == NULL) /* head is removed */
					list->head = next;
				else
					prev->next = next;
				MYFree(item);
				item = next;
				++removed;
			} else {
				prev = item;
				item = item->next;
			}
		}
	}
	return removed;
}

int GListRemoveValue(GList *list, const GValue *value)
{
	void *thunk = (void *)(uintptr_t)value; /* discard const qualifier */
	return GListRemove(list, GListFindValueFunc, thunk);
}

int GListRemoveValueAll(GList *list, const GValue *value)
{
	void *thunk = (void *)(uintptr_t)value; /* discard const qualifier */
	return GListRemoveAll(list, GListFindValueFunc, thunk);
}

void GListIterInit(GListIter *iter, GList *list)
{
	iter->next = list == NULL ? NULL : list->head;
}

GListItem * GListIterNext(GListIter *iter)
{
	if (iter->next == NULL) /* iteration terminated */
		return NULL;
	GListItem *next = iter->next;
	iter->next = next->next;
	return next;
}

int GListAdd(GList *list, const void *data, size_t size, TYPECODE type)
{
	GListItem *item;

	X_CHECK(list != NULL, X_EFAULT);

	item = GListItemAlloc(size);
	if (item == NULL)
		X_ERROR(X_EFUNC);

	if (GListItemSet(item, data, size, type) == NULL) {
		MYFree(item);
		X_ERROR(X_EFUNC);
	}

	item->next = list->head;
	list->head = item;
	return 0;
}

int GListAddValue(GList *list, const GValue *value)
{
	TYPECODE type = GValueGetType(value);
	size_t size = GValueGetSize(value);
	const void * data = GValueGetDataPtr(value);
	return GListAdd(list, data, size, type);
}

int GListAddBLOBValue(GList *list, const void *blob, size_t size)
{
	return GListAdd(list, blob, size, UCHAR_TYPE_CODE);
}

int GListAddStringValue(GList *list, const char *string)
{
	size_t size = strlen(string) + 1;
	return GListAdd(list, string, size, CHAR_TYPE_CODE);
}

#define DEFINE_ADD_FUNC(TYPE, TCODE) \
	int GListAdd ## TYPE ## Value (GList *list, TYPE value) \
	{ return GListAdd(list, &value, sizeof(value), TCODE); } \

DEFINE_ADD_FUNC(CHAR, CHAR_TYPE_CODE)
DEFINE_ADD_FUNC(INT2, INT2_TYPE_CODE)
DEFINE_ADD_FUNC(INT4, INT4_TYPE_CODE)
DEFINE_ADD_FUNC(INT8, INT8_TYPE_CODE)
DEFINE_ADD_FUNC(UCHAR, UCHAR_TYPE_CODE)
DEFINE_ADD_FUNC(UINT2, UINT2_TYPE_CODE)
DEFINE_ADD_FUNC(UINT4, UINT4_TYPE_CODE)
DEFINE_ADD_FUNC(UINT8, UINT8_TYPE_CODE)
DEFINE_ADD_FUNC(REAL4, REAL4_TYPE_CODE)
DEFINE_ADD_FUNC(REAL8, REAL8_TYPE_CODE)
DEFINE_ADD_FUNC(COMPLEX8, COMPLEX8_TYPE_CODE)
DEFINE_ADD_FUNC(COMPLEX16, COMPLEX16_TYPE_CODE)

#undef DEFINE_ADD_FUNC

struct GListAsStringAppendValueFuncParams {char *s; int first;};

static void GListAsStringAppendValueFunc(GValue *value, void *thunk)
{
	struct GListAsStringAppendValueFuncParams *p = (struct GListAsStringAppendValueFuncParams *)(thunk);
	if (p->first)
		p->first = 0;
	else
		p->s = XStringAppend(p->s, ", ");
	p->s = GValueAsStringAppend(p->s, value);
	return;
}

char * GListAsStringAppend(char *s, const GList *list)
{
	GList *l = (GList *)(uintptr_t)list; // discarding const qual is harmless

	struct GListAsStringAppendValueFuncParams p = {s, 1};
	p.s = XStringAppend(p.s, "[");
	GListForeach(l, GListAsStringAppendValueFunc, &p);
	p.s = XStringAppend(p.s, "]");
	return p.s;
}

void GListPrint(const GList *list, int fd)
{
	char *s = NULL;
	s = GListAsStringAppend(s, list);
	X_CHECK_VOID(s, X_EFUNC);
#if HAVE_DPRINTF
	dprintf(fd, "%s", s);
#else
	/* hack... */
	switch (fd) {
	case 1:
		fprintf(stdout, "%s", s);
		break;
	case 2:
		fprintf(stderr, "%s", s);
		break;
	default:
		MYFree(s);
		X_ERROR_VOID(X_EIO, "Don't know what to do with file descriptor %d", fd);
	}
#endif
	MYFree(s);
	return;
}


==> anc/pyPNFourier/pyPNFourier/libbasic/basic_gList.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
**/

#ifndef __INCLUDE_GLIST__
#define __INCLUDE_GLIST__
#include "basic_gValue.h"

struct tagGListItem;
typedef struct tagGListItem GListItem;

struct tagGList;
typedef struct tagGList GList;

struct tagGListIter {
	/* private data */
	struct tagGListItem *next;
};
typedef struct tagGListIter GListIter;

GListItem *GListItemAlloc(size_t size);
GListItem *GListItemRealloc(GListItem *item, size_t size);
GListItem *GListItemSet(GListItem *item, const void *data, size_t size, TYPECODE type);
GListItem *GListItemSetValue(GListItem *item, const GValue *value);
GListItem *GListItemDuplicate(const GListItem *item);

const GValue * GListItemGetValue(const GListItem *item);
TYPECODE GListItemGetValueType(const GListItem *item);
void * GListItemGetValueData(void * data, size_t size, TYPECODE type, const GListItem *item);
void * GListItemGetBLOBValue(const GListItem *item);
const char * GListItemGetStringValue(const GListItem *item);
CHAR GListItemGetCHARValue(const GListItem *item);
INT2 GListItemGetINT2Value(const GListItem *item);
INT4 GListItemGetINT4Value(const GListItem *item);
INT8 GListItemGetINT8Value(const GListItem *item);
UCHAR GListItemGetUCHARValue(const GListItem *item);
UINT2 GListItemGetUINT2Value(const GListItem *item);
UINT4 GListItemGetUINT4Value(const GListItem *item);
UINT8 GListItemGetUINT8Value(const GListItem *item);
REAL4 GListItemGetREAL4Value(const GListItem *item);
REAL8 GListItemGetREAL8Value(const GListItem *item);
COMPLEX8 GListItemGetCOMPLEX8Value(const GListItem *item);
COMPLEX16 GListItemGetCOMPLEX16Value(const GListItem *item);

REAL8 GListItemGetValueAsREAL8(const GListItem *item);

void DestroyGList(GList *list);
GList * CreateGList(void);

GList * GListDuplicate(const GList *list);
int GListReverse(GList *list);
int GListSort(GList *list, int (*cmp)(const GValue *, const GValue *, void *), void *thunk);
size_t GListSize(const GList *list);
void GListForeach(GList *list, void (*func)(GValue *, void *), void *thunk);
GListItem * GListPop(GList *list);
GListItem * GListLast(GList *list);
GListItem * GListFind(GList *list, int (*func)(const GValue *, void *), void *thunk);
GListItem * GListFindValue(GList *list, const GValue *value);
int GListReplace(GList *list, int (*func)(const GValue *, void *), void *thunk, const GValue *replace);
int GListReplaceAll(GList *list, int (*func)(const GValue *, void *), void *thunk, const GValue *replace);
int GListReplaceValue(GList *list, const GValue *value, const GValue *replace);
int GListReplaceValueAll(GList *list, const GValue *value, const GValue *replace);
int GListRemove(GList *list, int (*func)(const GValue *, void *), void *thunk);
int GListRemoveAll(GList *list, int (*func)(const GValue *, void *), void *thunk);
int GListRemoveValue(GList *list, const GValue *value);
int GListRemoveValueAll(GList *list, const GValue *value);
void GListIterInit(GListIter *iter, GList *list);
GListItem * GListIterNext(GListIter *iter);

int GListAdd(GList *list, const void *data, size_t size, TYPECODE type);
int GListAddValue(GList *list, const GValue *value);
int GListAddBLOBValue(GList *list, const void *blob, size_t size);
int GListAddStringValue(GList *list, const char *string);
int GListAddCHARValue(GList *list, CHAR value);
int GListAddINT2Value(GList *list, INT2 value);
int GListAddINT4Value(GList *list, INT4 value);
int GListAddINT8Value(GList *list, INT8 value);
int GListAddUCHARValue(GList *list, UCHAR value);
int GListAddUINT2Value(GList *list, UINT2 value);
int GListAddUINT4Value(GList *list, UINT4 value);
int GListAddUINT8Value(GList *list, UINT8 value);
int GListAddREAL4Value(GList *list, REAL4 value);
int GListAddREAL8Value(GList *list, REAL8 value);
int GListAddCOMPLEX8Value(GList *list, COMPLEX8 value);
int GListAddCOMPLEX16Value(GList *list, COMPLEX16 value);

char * GListAsStringAppend(char *s, const GList *list);
void GListPrint(const GList *list, int fd);



#endif

==> anc/pyPNFourier/pyPNFourier/libbasic/basic_gValue.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#include <string.h>
#include "basic_gValue.h"
#include "basic_Error.h"

/* warning: garbage until set */
GValue * GValueAlloc(size_t size)
{
	GValue *v = XMalloc(sizeof(*v) + size);
	if (!v)
		X_ERROR_NULL(X_ENOMEM);
	v->size = size;
	return v;
}

/* warning: garbage until set */
GValue * GValueRealloc(GValue *value, size_t size)
{
	if (value == NULL)
		return GValueAlloc(size);
	value = XRealloc(value, sizeof(*value) + size);
	if (!value)
		X_ERROR_NULL(X_ENOMEM);
	value->size = size;
	return value;
}

GValue * GValueDuplicate(const GValue *value)
{
	size_t size = sizeof(GValue) + value->size;
	GValue *copy = XMalloc(size);
	if (!copy)
		X_ERROR_NULL(X_ENOMEM);
	return memcpy(copy, value, size);
}

GValue * GValueCopy(GValue *copy, const GValue *orig)
{
	TYPECODE type = GValueGetType(orig);
	size_t size = GValueGetSize(orig);
	const void * data = GValueGetDataPtr(orig);
	return GValueSet(copy, data, size, type);
}

GValue * GValueSet(GValue *value, const void *data, size_t size, TYPECODE type)
{
	X_CHECK_NULL(value != NULL, X_EFAULT);

	/* sanity check type-size relation */
	switch (type) {
	case CHAR_TYPE_CODE:
		/* variable length strings allowed */
		break;
	case INT2_TYPE_CODE:
		X_CHECK_NULL(size == sizeof(INT2), X_ETYPE, "Wrong size for type");
		break;
	case INT4_TYPE_CODE:
		X_CHECK_NULL(size == sizeof(INT4), X_ETYPE, "Wrong size for type");
		break;
	case INT8_TYPE_CODE:
		X_CHECK_NULL(size == sizeof(INT8), X_ETYPE, "Wrong size for type");
		break;
	case UCHAR_TYPE_CODE:
		/* variable length BLOBs allowed */
		break;
	case UINT2_TYPE_CODE:
		X_CHECK_NULL(size == sizeof(UINT2), X_ETYPE, "Wrong size for type");
		break;
	case UINT4_TYPE_CODE:
		X_CHECK_NULL(size == sizeof(UINT4), X_ETYPE, "Wrong size for type");
		break;
	case UINT8_TYPE_CODE:
		X_CHECK_NULL(size == sizeof(UINT8), X_ETYPE, "Wrong size for type");
		break;
	case REAL4_TYPE_CODE:
		X_CHECK_NULL(size == sizeof(REAL4), X_ETYPE, "Wrong size for type");
		break;
	case REAL8_TYPE_CODE:
		X_CHECK_NULL(size == sizeof(REAL8), X_ETYPE, "Wrong size for type");
		break;
	case COMPLEX8_TYPE_CODE:
		X_CHECK_NULL(size == sizeof(COMPLEX8), X_ETYPE, "Wrong size for type");
		break;
	case COMPLEX16_TYPE_CODE:
		X_CHECK_NULL(size == sizeof(COMPLEX16), X_ETYPE, "Wrong size for type");
		break;
	default:
                X_ERROR_NULL(X_ETYPE, "Unsupported TYPECODE value 0%o", (unsigned int)type);
	}

	/* make sure sizes are compatible */
	X_CHECK_NULL(size == value->size, X_ESIZE, "Value has incompatible size");

	value->type = type;
	memcpy(value->data, data, size);
	return value;
}

void XDestroyValue(GValue *value)
{
	XFree(value);
	return;
}

GValue *XCreateValue(const void * data, size_t size, TYPECODE type)
{
	GValue *v = GValueAlloc(size);
	if (v == NULL)
		X_ERROR_NULL(X_EFUNC);
	v = GValueSet(v, data, size, type);
	if (v == NULL)
		X_ERROR_NULL(X_EFUNC);
	return v;
}

GValue *XCreateBLOBValue(const void * blob, size_t size)
{
	GValue *v = XCreateValue(blob, size, UCHAR_TYPE_CODE);
	if (v == NULL)
		X_ERROR_NULL(X_EFUNC);
	return v;
}

GValue *XCreateStringValue(const char *string)
{
	size_t size = strlen(string) + 1;
	GValue *v = XCreateValue(string, size, CHAR_TYPE_CODE);
	if (v == NULL)
		X_ERROR_NULL(X_EFUNC);
	return v;
}

#define DEFINE_CREATE_FUNC(TYPE, TCODE) \
	GValue *Create ## TYPE ## Value(TYPE value) \
	{ \
		GValue *v = XCreateValue(&value, sizeof(value), TCODE); \
		if (v == NULL) \
			X_ERROR_NULL(X_EFUNC); \
		return v; \
	}

DEFINE_CREATE_FUNC(CHAR, CHAR_TYPE_CODE)
DEFINE_CREATE_FUNC(INT2, INT2_TYPE_CODE)
DEFINE_CREATE_FUNC(INT4, INT4_TYPE_CODE)
DEFINE_CREATE_FUNC(INT8, INT8_TYPE_CODE)
DEFINE_CREATE_FUNC(UCHAR, UCHAR_TYPE_CODE)
DEFINE_CREATE_FUNC(UINT2, UINT2_TYPE_CODE)
DEFINE_CREATE_FUNC(UINT4, UINT4_TYPE_CODE)
DEFINE_CREATE_FUNC(UINT8, UINT8_TYPE_CODE)
DEFINE_CREATE_FUNC(REAL4, REAL4_TYPE_CODE)
DEFINE_CREATE_FUNC(REAL8, REAL8_TYPE_CODE)
DEFINE_CREATE_FUNC(COMPLEX8, COMPLEX8_TYPE_CODE)
DEFINE_CREATE_FUNC(COMPLEX16, COMPLEX16_TYPE_CODE)

#undef DEFINE_CREATE_FUNC

TYPECODE GValueGetType(const GValue *value)
{
	return value->type;
}

size_t GValueGetSize(const GValue *value)
{
	return value->size;
}

/* warning: shallow pointer */
const void * GValueGetDataPtr(const GValue *value)
{
	return value->data;
}

void * GValueGetData(void *data, size_t size, TYPECODE type, const GValue *value)
{
	if (value->size != size || value->type != type)
		X_ERROR_NULL(X_ETYPE, "Incorrect value type");
	return memcpy(data, value->data, size);
}

int GValueEqual(const GValue *value1, const GValue *value2)
{
	if (value1->size == value2->size && value1->type == value2->type)
		return memcmp(value1->data, value2->data, value1->size) == 0;
	return 0;
}

void * GValueGetBLOB(const GValue *value)
{
	void *blob;
	/* sanity check the type */
	if (value->type != UCHAR_TYPE_CODE)
		X_ERROR_NULL(X_ETYPE, "Value is not a BLOB");
	blob = MYMalloc(value->size);
	if (blob == NULL)
		X_ERROR_NULL(X_ENOMEM);
	return memcpy(blob, value->data, value->size);
}

/* warning: shallow pointer */
const char * GValueGetString(const GValue *value)
{
	/* sanity check the type */
	if (value->type != CHAR_TYPE_CODE)
		X_ERROR_NULL(X_ETYPE, "Value is not a string");
	/* make sure this is a nul-terminated string */
	if (value->size == 0 || ((const char *)(value->data))[value->size - 1] != '\0')
		X_ERROR_NULL(X_ETYPE, "Value is not a string");
	return (const char *)(value->data);
}

#define DEFINE_GET_FUNC(TYPE, TCODE, FAILVAL) \
	TYPE GValueGet ## TYPE (const GValue *value) \
	{ \
		X_CHECK_VAL(FAILVAL, value->type == TCODE, X_ETYPE); \
		return *(const TYPE *)(value->data); \
	}

DEFINE_GET_FUNC(CHAR, CHAR_TYPE_CODE, X_FAILURE)
DEFINE_GET_FUNC(INT2, INT2_TYPE_CODE, X_FAILURE)
DEFINE_GET_FUNC(INT4, INT4_TYPE_CODE, X_FAILURE)
DEFINE_GET_FUNC(INT8, INT8_TYPE_CODE, X_FAILURE)
DEFINE_GET_FUNC(UCHAR, UCHAR_TYPE_CODE, X_FAILURE)
DEFINE_GET_FUNC(UINT2, UINT2_TYPE_CODE, X_FAILURE)
DEFINE_GET_FUNC(UINT4, UINT4_TYPE_CODE, X_FAILURE)
DEFINE_GET_FUNC(UINT8, UINT8_TYPE_CODE, X_FAILURE)
DEFINE_GET_FUNC(REAL4, REAL4_TYPE_CODE, X_REAL4_FAIL_NAN)
DEFINE_GET_FUNC(REAL8, REAL8_TYPE_CODE, X_REAL8_FAIL_NAN)
DEFINE_GET_FUNC(COMPLEX8, COMPLEX8_TYPE_CODE, X_REAL4_FAIL_NAN)
DEFINE_GET_FUNC(COMPLEX16, COMPLEX16_TYPE_CODE, X_REAL8_FAIL_NAN)

#undef DEFINE_GET_FUNC

REAL8 GValueGetAsREAL8(const GValue *value)
{
	const INT8 max_as_double = INT8_C(9007199254740992);
	const UINT8 umax_as_double = INT8_C(9007199254740992);
	INT8 i;
	UINT8 u;
	REAL8 result;
	switch (value->type) {
	case CHAR_TYPE_CODE:
		if (value->size == 1)
			result = *(const CHAR *)value;
		else
			X_ERROR_REAL8(X_ETYPE, "Cannot convert string to float");
		break;
	case INT2_TYPE_CODE:
		result = GValueGetINT2(value);
		break;
	case INT4_TYPE_CODE:
		result = GValueGetINT4(value);
		break;
	case INT8_TYPE_CODE:
		result = i = GValueGetINT8(value);
		if (i > max_as_double || -i > max_as_double)
			X_PRINT_WARNING("Loss of precision");
		break;
	case UCHAR_TYPE_CODE:
		if (value->size == 1)
			result = GValueGetUCHAR(value);
		else
			X_ERROR_REAL8(X_ETYPE, "Cannot convert BLOB to float");
		break;
	case UINT2_TYPE_CODE:
		result = GValueGetUINT2(value);
		break;
	case UINT4_TYPE_CODE:
		result = GValueGetUINT4(value);
		break;
	case UINT8_TYPE_CODE:
		result = u = GValueGetUINT8(value);
		if (u > umax_as_double)
			X_PRINT_WARNING("Loss of precision");
		break;
	case REAL4_TYPE_CODE:
		result = GValueGetREAL4(value);
		break;
	case REAL8_TYPE_CODE:
		result = GValueGetREAL8(value);
		break;
	case COMPLEX8_TYPE_CODE:
	case COMPLEX16_TYPE_CODE:
		X_ERROR_REAL8(X_ETYPE, "Cannot convert complex to float");
	default:
                X_ERROR_REAL8(X_ETYPE, "Unsupported TYPECODE value 0%o", (unsigned int)value->type);
	}
	return result;
}

char * GValueAsStringAppend(char *s, const GValue *value)
{
	COMPLEX8 c;
	COMPLEX16 z;
	switch (value->type) {
	case CHAR_TYPE_CODE:
		if (value->size == 1)
			s = XStringAppendFmt(s, "'%c'", *(const CHAR *)(value->data));
		else
			s = XStringAppendFmt(s, "\"%s\"", (const CHAR *)(value->data));
		break;
	case INT2_TYPE_CODE:
		if (value->size != sizeof(INT2))
			X_ERROR_NULL(X_ESIZE, "Value has incorrect size for type");
		s = XStringAppendFmt(s, "%" INT2_PRId, GValueGetINT2(value));
		break;
	case INT4_TYPE_CODE:
		if (value->size != sizeof(INT4))
			X_ERROR_NULL(X_ESIZE, "Value has incorrect size for type");
		s = XStringAppendFmt(s, "%" INT4_PRId, GValueGetINT4(value));
		break;
	case INT8_TYPE_CODE:
		if (value->size != sizeof(INT8))
			X_ERROR_NULL(X_ESIZE, "Value has incorrect size for type");
		s = XStringAppendFmt(s, "%" INT8_PRId, GValueGetINT8(value));
		break;
	case UCHAR_TYPE_CODE:
		if (value->size == sizeof(UCHAR))
			s = XStringAppendFmt(s, "0x%x", GValueGetUCHAR(value));
		else {
			s = XStringAppendFmt(s, "b\"");
			for (size_t i = 0; i < value->size; ++i)
				s = XStringAppendFmt(s, "\\x%02x", ((const UCHAR *)(value->data))[i]);
			s = XStringAppendFmt(s, "\"");
		}
		break;
	case UINT2_TYPE_CODE:
		if (value->size != sizeof(UINT2))
			X_ERROR_NULL(X_ESIZE, "Value has incorrect size for type");
		s = XStringAppendFmt(s, "%" INT2_PRIu, GValueGetUINT2(value));
		break;
	case UINT4_TYPE_CODE:
		if (value->size != sizeof(UINT4))
			X_ERROR_NULL(X_ESIZE, "Value has incorrect size for type");
		s = XStringAppendFmt(s, "%" INT4_PRIu, GValueGetUINT4(value));
		break;
	case UINT8_TYPE_CODE:
		if (value->size != sizeof(UINT8))
			X_ERROR_NULL(X_ESIZE, "Value has incorrect size for type");
		s = XStringAppendFmt(s, "%" INT8_PRIu, GValueGetUINT8(value));
		break;
	case REAL4_TYPE_CODE:
		if (value->size != sizeof(REAL4))
			X_ERROR_NULL(X_ESIZE, "Value has incorrect size for type");
		s = XStringAppendFmt(s, "%.8g", GValueGetREAL4(value));
		break;
	case REAL8_TYPE_CODE:
		if (value->size != sizeof(REAL8))
			X_ERROR_NULL(X_ESIZE, "Value has incorrect size for type");
		s = XStringAppendFmt(s, "%.16g", GValueGetREAL8(value));
		break;
	case COMPLEX8_TYPE_CODE:
		c = GValueGetCOMPLEX8(value);
		if (value->size != sizeof(COMPLEX8))
			X_ERROR_NULL(X_ESIZE, "Value has incorrect size for type");
		s = XStringAppendFmt(s, "%.8g%+.8gj", crealf(c), cimagf(c));
		break;
	case COMPLEX16_TYPE_CODE:
		z = GValueGetCOMPLEX16(value);
		if (value->size != sizeof(COMPLEX16))
			X_ERROR_NULL(X_ESIZE, "Value has incorrect size for type");
		s = XStringAppendFmt(s, "%.16g%+.16gj", creal(z), cimag(z));
		break;
	default:
		X_ERROR_NULL(X_ETYPE, "Unsupported TYPECODE value 0%o", (unsigned int)value->type);
	}
	return s;
}

void GValuePrint(const GValue *value, int fd)
{
	char *s = NULL;
	s = GValueAsStringAppend(s, value);
	X_CHECK_VOID(s, X_EFUNC);
#if HAVE_DPRINTF
	dprintf(fd, "%s", s);
#else
	/* hack... */
	switch (fd) {
	case 1:
		fprintf(stdout, "%s", s);
		break;
	case 2:
		fprintf(stderr, "%s", s);
		break;
	default:
		MYFree(s);
		X_ERROR_VOID(X_EIO, "Don't know what to do with file descriptor %d", fd);
	}
#endif
	MYFree(s);
	return;
}


==> anc/pyPNFourier/pyPNFourier/libbasic/basic_gValue.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
**/

#ifndef __INCLUDE_GVALUE__
#define __INCLUDE_GVALUE__
#include "utils_Datatypes.h"

typedef struct {
    TYPECODE type;
	size_t size;
    union {
        CHAR        i1;
        INT2        i2;
        INT4        i4;
        INT8        i8;
        UCHAR       u1;
        UINT2       u2;
        UINT4       u4;
        UINT8       u8;
        REAL8       s;
        REAL8       d;
        COMPLEX8    c;
        COMPLEX16   z;
    } data[];
}GValue;

GValue *GValueAlloc(size_t size);
GValue *GValueRealloc(GValue *value, size_t size);
GValue *GValueDuplicate(const GValue *value);
GValue *GValueCopy(GValue *copy, const GValue *orig);
GValue *GValueSet(GValue *value, const void *data, size_t size, TYPECODE type);

void DestroyGValue(GValue *value);

GValue *CreateGValue(const void * data, size_t size, TYPECODE type);
GValue *CreateBLOBValue(const void *blob, size_t size);
GValue *CreateStringValue(const char *string);
GValue *CreateCHARValue(CHAR value);
GValue *CreateINT2Value(INT2 value);
GValue *CreateINT4Value(INT4 value);
GValue *CreateINT8Value(INT8 value);
GValue *CreateUCHARValue(UCHAR value);
GValue *CreateUINT2Value(UINT2 value);
GValue *CreateUINT4Value(UINT4 value);
GValue *CreateUINT8Value(UINT8 value);
GValue *CreateREAL4Value(REAL4 value);
GValue *CreateREAL8Value(REAL8 value);
GValue *CreateCOMPLEX8Value(COMPLEX8 value);
GValue *CreateCOMPLEX16Value(COMPLEX16 value);

TYPECODE GValueGetType(const GValue *value);
size_t GValueGetSize(const GValue *value);
/* warning: shallow pointer */
const void * GValueGetDataPtr(const GValue *value);
void * GValueGetData(void *data, size_t size, TYPECODE type, const GValue *value);
int GValueEqual(const GValue *value1, const GValue *value2);

void * GValueGetBLOB(const GValue *value);
/* warning: shallow pointer */
const char * GValueGetString(const GValue *value);
CHAR GValueGetCHAR(const GValue *value);
INT2 GValueGetINT2(const GValue *value);
INT4 GValueGetINT4(const GValue *value);
INT8 GValueGetINT8(const GValue *value);
UCHAR GValueGetUCHAR(const GValue *value);
UINT2 GValueGetUINT2(const GValue *value);
UINT4 GValueGetUINT4(const GValue *value);
UINT8 GValueGetUINT8(const GValue *value);
REAL4 GValueGetREAL4(const GValue *value);
REAL8 GValueGetREAL8(const GValue *value);
COMPLEX8 GValueGetCOMPLEX8(const GValue *value);
COMPLEX16 GValueGetCOMPLEX16(const GValue *value);

REAL8 GValueGetAsREAL8(const GValue *value);

char * GValueAsStringAppend(char *s, const GValue *value);
void GValuePrint(const GValue *value, int fd);

#endif

==> anc/pyPNFourier/pyPNFourier/libbasic/source_CreateArray.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#define CONCAT2x(a,b) a##b
#define CONCAT2(a,b) CONCAT2x(a,b)
#define CONCAT3x(a,b,c) a##b##c
#define CONCAT3(a,b,c) CONCAT3x(a,b,c)
#define STRING(a) #a

#define ATYPE CONCAT2(TYPE,Array)

#define FUNC CONCAT3(LAL,TYPECODE,CreateArray)
#define XFUNC CONCAT2(Create,ATYPE)
#define XFUNCL CONCAT3(Create,ATYPE,L)
#define XFUNCV CONCAT3(Create,ATYPE,V)

ATYPE * XFUNCL ( UINT4 ndim, ... )
{
  enum { maxdim = 16 };
  va_list ap;
  ATYPE *arr;
  UINT4 dims[maxdim];
  UINT4 dim;

  if ( ! ndim )
    X_ERROR_NULL( X_EBADLEN );
  if ( ndim > maxdim )
    X_ERROR_NULL( X_EINVAL );

  va_start( ap, ndim );
  for ( dim = 0; dim < ndim; ++dim )
    dims[dim] = va_arg( ap, UINT4 );
  va_end( ap );

  arr = XFUNCV ( ndim, dims );
  if ( ! arr )
    X_ERROR_NULL( X_EFUNC );
  return arr;
}

ATYPE * XFUNCV ( UINT4 ndim, UINT4 *dims )
{
  ATYPE *arr;
  UINT4Vector dimLength;

  if ( ! ndim )
    X_ERROR_NULL( X_EBADLEN );
  if ( ! dims )
    X_ERROR_NULL( X_EFAULT );

  dimLength.length = ndim;
  dimLength.data   = dims;

  arr = XFUNC ( &dimLength );
  if ( ! arr )
    X_ERROR_NULL( X_EFUNC );
  return arr;
}


ATYPE * XFUNC ( UINT4Vector *dimLength )
{
  ATYPE *arr;
  UINT4 size = 1;
  UINT4 ndim;
  UINT4 dim;

  if ( ! dimLength )
    X_ERROR_NULL( X_EFAULT );
  if ( ! dimLength->length )
    X_ERROR_NULL( X_EBADLEN );
  if ( ! dimLength->data )
    X_ERROR_NULL( X_EINVAL );

  ndim = dimLength->length;
  for ( dim = 0; dim < ndim; ++dim )
    size *= dimLength->data[dim];

  if ( ! size )
    X_ERROR_NULL( X_EBADLEN );

  /* create array */
  arr = MYMalloc( sizeof( *arr ) );
  if ( ! arr )
    X_ERROR_NULL( X_ENOMEM );

  /* create array dimensions */
  arr->dimLength = CreateUINT4Vector( ndim );
  arr->size = size;
  if ( ! arr->dimLength )
  {
    MYFree( arr );
    X_ERROR_NULL( X_EFUNC );
  }

  /* copy dimension lengths */
  memcpy( arr->dimLength->data, dimLength->data,
      ndim * sizeof( *arr->dimLength->data ) );

  /* allocate data storage */
  arr->data = MYMalloc( size * sizeof( *arr->data ) );
  if ( ! arr->data )
  {
    DestroyUINT4Vector( arr->dimLength);
    MYFree( arr );
    X_ERROR_NULL( X_ENOMEM );
  }

  return arr;
}



void FUNC ( ProcStatus *status, ATYPE **array, UINT4Vector *dimLength )
{
  INITSTATUS(status);

  /* make sure arguments are sane */

  ASSERT (array,             status, AVFACTORIESH_EVPTR, AVFACTORIESH_MSGEVPTR);
  ASSERT (!*array,           status, AVFACTORIESH_EUPTR, AVFACTORIESH_MSGEUPTR);
  ASSERT (dimLength,         status, AVFACTORIESH_EVPTR, AVFACTORIESH_MSGEVPTR);
  ASSERT (dimLength->data,   status, AVFACTORIESH_EVPTR, AVFACTORIESH_MSGEVPTR);
  ASSERT (dimLength->length, status,
          AVFACTORIESH_ELENGTH, AVFACTORIESH_MSGELENGTH);

  *array = XFUNC ( dimLength );
  if ( ! *array )
  {
    int code = xErrno & ~X_EFUNC; /* turn off subfunction error bit */
    XClearErrno();
    if ( code & X_EFAULT )
    {
      ABORT (status, AVFACTORIESH_EVPTR, AVFACTORIESH_MSGEVPTR);
    }
    if ( code == X_EBADLEN )
    {
      ABORT (status, AVFACTORIESH_ELENGTH, AVFACTORIESH_MSGELENGTH);
    }
    if ( code == X_EINVAL )
    {
      ABORT (status, AVFACTORIESH_EVPTR, AVFACTORIESH_MSGEVPTR);
    }
    if ( code == X_ENOMEM )
    {
      ABORT (status, AVFACTORIESH_EMALLOC, AVFACTORIESH_MSGEMALLOC);
    }
  }

  RETURN (status);
}

#undef ATYPE
#undef FUNC
#undef XFUNC
#undef XFUNCL
#undef XFUNCV


==> anc/pyPNFourier/pyPNFourier/libbasic/source_CreateArraySequence.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#define CONCAT2x(a,b) a##b
#define CONCAT2(a,b) CONCAT2x(a,b)
#define CONCAT3x(a,b,c) a##b##c
#define CONCAT3(a,b,c) CONCAT3x(a,b,c)
#define STRING(a) #a

#define STYPE CONCAT2(TYPE,ArraySequence)

#define FUNC CONCAT3(LAL,TYPECODE,CreateArraySequence)


void FUNC ( ProcStatus *status, STYPE **aseq, CreateArraySequenceIn *in )
{
  UINT4 i;

  /*
   * Initialize status
   */
  INITSTATUS(status);
  ATTATCHSTATUSPTR( status );

  /* Check input structure: report if NULL */

  ASSERT (in != NULL, status, SEQFACTORIESH_EINPTR, SEQFACTORIESH_MSGEINPTR);
  ASSERT (in->dimLength, status,
          SEQFACTORIESH_EINPTR, SEQFACTORIESH_MSGEINPTR);

  /* Check sequence length: report error if 0
   * Use of unsigned for length means we can't check if negative
   * length was passed
   */

  ASSERT (in->length > 0, status,
          SEQFACTORIESH_ESLENGTH, SEQFACTORIESH_MSGESLENGTH);

  /* Check dimension lengths: report error any are 0
   * Use of unsigned for length means we can't check if negative
   * length was passed
   */
#ifndef NDEBUG
  for ( i = 0; i < in->dimLength->length; i++ )
  {
    ASSERT (in->dimLength->data[i] > 0, status,
	    SEQFACTORIESH_EALENGTH, SEQFACTORIESH_MSGEALENGTH);
  }
#endif

  /*
   * Check return structure: If return pointer does not point to a
   *    valid pointer then report an error
   */

  ASSERT (aseq != NULL, status, SEQFACTORIESH_EVPTR, SEQFACTORIESH_MSGEVPTR);
  ASSERT (*aseq == NULL, status, SEQFACTORIESH_EUPTR, SEQFACTORIESH_MSGEUPTR);

  /*
   * Allocate pointer
   */

  *aseq = ( STYPE * ) MYMalloc( sizeof( STYPE ) );
  if ( NULL == *aseq )
  {
    ABORT( status, SEQFACTORIESH_EMALLOC, SEQFACTORIESH_MSGEMALLOC );
  }

  (*aseq)->length = in->length;
  (*aseq)->arrayDim = 1;
  (*aseq)->dimLength = NULL;	/* NULL dimLength until allocated */
  (*aseq)->data   = NULL;	/* NULL data until allocated */

  /*
   * Allocate dimLength
   */
  {
    LALU4CreateVector( status->statusPtr, &((*aseq)->dimLength),
		       in->dimLength->length );
    BEGINFAIL( status ) {
      MYFree ((void *) *aseq);
      ABORT (status, SEQFACTORIESH_EMALLOC, SEQFACTORIESH_MSGEMALLOC);
    } ENDFAIL( status );
    for ( i = 0; i < in->dimLength->length; i++ )
      (*aseq)->arrayDim *= (*aseq)->dimLength->data[i]
	= in->dimLength->data[i];
  }

  /*
   * Allocate storage
   */
  {
    size_t tlength;
    tlength = (*aseq)->length * (*aseq)->arrayDim * sizeof( TYPE );
    (*aseq)->data = ( TYPE * ) MYMalloc (tlength);
  }

  if (NULL == (*aseq)->data)
  {
    /* Must free storage pointed to by *aseq */
    TRY( LALU4DestroyVector( status->statusPtr, &((*aseq)->dimLength) ),
	 status );
    MYFree ((void *) *aseq);
    ABORT (status, SEQFACTORIESH_EMALLOC, SEQFACTORIESH_MSGEMALLOC);
  }

  /* We be done: Normal exit */

  DETATCHSTATUSPTR( status );
  RETURN (status);
}

#undef STYPE
#undef FUNC



==> anc/pyPNFourier/pyPNFourier/libbasic/source_CreateVector.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#define CONCAT2x(a,b) a##b
#define CONCAT2(a,b) CONCAT2x(a,b)
#define CONCAT3x(a,b,c) a##b##c
#define CONCAT3(a,b,c) CONCAT3x(a,b,c)
#define STRING(a) #a

#define VTYPE CONCAT2(TYPE,Vector)

#define FUNC CONCAT3(LAL,TYPECODE,CreateVector)
#define XFUNC CONCAT2(Create,VTYPE)

VTYPE * XFUNC ( UINT4 length )
{
  VTYPE * vector;
  vector = MYMalloc( sizeof( *vector ) );
  if ( ! vector )
    X_ERROR_NULL( X_ENOMEM );
  vector->length = length;
  if ( ! length ) /* zero length: set data pointer to be NULL */
    vector->data = NULL;
  else /* non-zero length: allocate memory for data */
  {
    vector->data = MYMalloc( length * sizeof( *vector->data ) );
    if ( ! vector->data )
    {
      MYFree( vector );
      X_ERROR_NULL( X_ENOMEM );
    }
  }
  return vector;
}


void FUNC ( ProcStatus *status, VTYPE **vector, UINT4 length )
{
  /*
   * Initialize status structure
   */

  INITSTATUS(status);

  /* Check sequence length: report error if 0
   * Use of unsigned for length means we can't check if negative
   * length was passed
   */

  ASSERT( length > 0, status, AVFACTORIESH_ELENGTH, AVFACTORIESH_MSGELENGTH );

  /*
   * Check return structure: If return pointer does not point to a
   *    valid pointer then report an error
   */

  ASSERT( vector != NULL, status, AVFACTORIESH_EVPTR, AVFACTORIESH_MSGEVPTR );

  ASSERT( *vector == NULL, status, AVFACTORIESH_EUPTR, AVFACTORIESH_MSGEUPTR );

  /*
   * Allocate pointer
   */

  *vector = XFUNC ( length );
  if ( ! *vector )
  {
    XClearErrno();
    ABORT( status, AVFACTORIESH_EMALLOC, AVFACTORIESH_MSGEMALLOC );
  }

  /* We be done: Normal exit */

  RETURN( status );
}

#undef VTYPE
#undef FUNC
#undef XFUNC


==> anc/pyPNFourier/pyPNFourier/libbasic/source_CreateVectorSequence.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#define CONCAT2x(a,b) a##b
#define CONCAT2(a,b) CONCAT2x(a,b)
#define CONCAT3x(a,b,c) a##b##c
#define CONCAT3(a,b,c) CONCAT3x(a,b,c)
#define STRING(a) #a

#define STYPE CONCAT2(TYPE,VectorSequence)

#define FUNC CONCAT3(LAL,TYPECODE,CreateVectorSequence)
#define XFUNC CONCAT2(Create,STYPE)

STYPE * XFUNC ( UINT4 length, UINT4 veclen )
{
  STYPE *seq;

  if ( ! length || ! veclen )
    X_ERROR_NULL( X_EBADLEN );

  seq = MYMalloc( sizeof( *seq ) );
  if ( ! seq )
    X_ERROR_NULL( X_ENOMEM );

  seq->length = length;
  seq->vectorLength = veclen;

  if ( ! length || ! veclen )
    seq->data = NULL;
  else
  {
    seq->data = MYMalloc( length * veclen * sizeof( *seq->data ) );
    if ( ! seq )
    {
      MYFree( seq );
      X_ERROR_NULL( X_ENOMEM );
    }
  }

  return seq;
}


void FUNC ( ProcStatus *status, STYPE **vseq, CreateVectorSequenceIn *in )
{
  /*
   * Initialize status
   */
  INITSTATUS(status);

  /* Check input structure: report if NULL */

  ASSERT (in != NULL, status, SEQFACTORIESH_EINPTR, SEQFACTORIESH_MSGEINPTR);

  /* Check sequence length: report error if 0
   * Use of unsigned for length means we can't check if negative
   * length was passed
   */

  ASSERT (in->length > 0, status,
          SEQFACTORIESH_ESLENGTH, SEQFACTORIESH_MSGESLENGTH);

  /* Check vector length: report error if 0
   * Use of unsigned for length means we can't check if negative
   * length was passed
   */

  ASSERT (in->vectorLength > 0, status,
          SEQFACTORIESH_EVLENGTH, SEQFACTORIESH_MSGEVLENGTH);

  /*
   * Check return structure: If return pointer does not point to a
   *    valid pointer then report an error
   */

  ASSERT (vseq != NULL, status, SEQFACTORIESH_EVPTR, SEQFACTORIESH_MSGEVPTR);
  ASSERT (*vseq == NULL, status, SEQFACTORIESH_EUPTR, SEQFACTORIESH_MSGEUPTR);


  *vseq = XFUNC ( in->length, in->vectorLength );
  if ( ! vseq )
  {
    int code = xErrno;
    XClearErrno();
    if ( code == X_EBADLEN )
    {
      if ( ! in->length )
      {
        ABORT (status, SEQFACTORIESH_ESLENGTH, SEQFACTORIESH_MSGESLENGTH);
      }
      else
      {
        ABORT (status, SEQFACTORIESH_EVLENGTH, SEQFACTORIESH_MSGEVLENGTH);
      }
    }
    if ( code == X_ENOMEM )
    {
      ABORT( status, SEQFACTORIESH_EMALLOC, SEQFACTORIESH_MSGEMALLOC );
    }
  }

  /* We be done: Normal exit */

  RETURN (status);
}

#undef STYPE
#undef FUNC
#undef XFUNC



==> anc/pyPNFourier/pyPNFourier/libbasic/source_DestroyArray.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#define CONCAT2x(a,b) a##b
#define CONCAT2(a,b) CONCAT2x(a,b)
#define CONCAT3x(a,b,c) a##b##c
#define CONCAT3(a,b,c) CONCAT3x(a,b,c)
#define STRING(a) #a

#define ATYPE CONCAT2(TYPE,Array)

#define FUNC CONCAT3(LAL,TYPECODE,DestroyArray)
#define XFUNC CONCAT2(Destroy,ATYPE)

void XFUNC ( ATYPE *array )
{
  if ( ! array )
    X_ERROR_VOID( X_EFAULT );
  if ( ! array->dimLength
      || ! array->dimLength->length
      || ! array->dimLength->data
      || ! array->data )
    X_ERROR_VOID( X_EINVAL );
  DestroyUINT4Vector( array->dimLength );
  MYFree( array->data );
  MYFree( array );
  return;
}


void FUNC ( ProcStatus *status, ATYPE **array )
{
  INITSTATUS(status);

  ASSERT (array,          status, AVFACTORIESH_EVPTR, AVFACTORIESH_MSGEVPTR);
  ASSERT (*array,         status, AVFACTORIESH_EUPTR, AVFACTORIESH_MSGEUPTR);
  ASSERT ((*array)->data, status, AVFACTORIESH_EDPTR, AVFACTORIESH_MSGEDPTR);

  /* Free allocated storage */

  XFUNC ( *array );
  if ( xErrno )
  {
    int code = xErrno;
    XClearErrno();
    if ( code == X_EFAULT )
    {
      ABORT (status, AVFACTORIESH_EUPTR, AVFACTORIESH_MSGEUPTR);
    }
    if ( code == X_EINVAL )
    {
      ABORT (status, AVFACTORIESH_EDPTR, AVFACTORIESH_MSGEDPTR);
    }
  }
  *array = NULL;	    /* make sure we don't point to freed struct */

  RETURN (status);
}

#undef ATYPE
#undef FUNC
#undef XFUNC


==> anc/pyPNFourier/pyPNFourier/libbasic/source_DestroyArraySequence.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#define CONCAT2x(a,b) a##b
#define CONCAT2(a,b) CONCAT2x(a,b)
#define CONCAT3x(a,b,c) a##b##c
#define CONCAT3(a,b,c) CONCAT3x(a,b,c)
#define STRING(a) #a

#define STYPE CONCAT2(TYPE,ArraySequence)

#define FUNC CONCAT3(LAL,TYPECODE,DestroyArraySequence)

void FUNC ( ProcStatus *status, STYPE **aseq )
{
  /*
   * Initialize status
   */

  INITSTATUS(status);
  ATTATCHSTATUSPTR( status );

  /*
   * Check aseq: is it non-NULL?
   */

  ASSERT (aseq != NULL, status, SEQFACTORIESH_EVPTR, SEQFACTORIESH_MSGEVPTR);

  /*
   * Check aseq: does it point to non-NULL?
   */

  ASSERT (*aseq != NULL,status, SEQFACTORIESH_EUPTR, SEQFACTORIESH_MSGEUPTR);

  /*
   * Check dimLength in aseq: does it point to non-NULL?
   */

  ASSERT ((*aseq)->dimLength != NULL, status,
          SEQFACTORIESH_EDPTR, SEQFACTORIESH_MSGEDPTR);

  /*
   * Check data in aseq: does it point to non-NULL?
   */

  ASSERT ((*aseq)->data != NULL, status,
          SEQFACTORIESH_EDPTR, SEQFACTORIESH_MSGEDPTR);

  /* Ok, now let's free allocated storage */

  TRY( LALU4DestroyVector( status->statusPtr, &((*aseq)->dimLength) ),
       status );
  MYFree ( (*aseq)->data ); /* free allocated data */
  MYFree ( *aseq );	      /* free aseq struct itself */

  *aseq = NULL;		/* make sure we don't point to freed struct */

  DETATCHSTATUSPTR( status );
  RETURN (status);
}

#undef STYPE
#undef FUNC



==> anc/pyPNFourier/pyPNFourier/libbasic/source_DestroyVector.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#define CONCAT2x(a,b) a##b
#define CONCAT2(a,b) CONCAT2x(a,b)
#define CONCAT3x(a,b,c) a##b##c
#define CONCAT3(a,b,c) CONCAT3x(a,b,c)
#define STRING(a) #a

#define VTYPE CONCAT2(TYPE,Vector)

#define FUNC CONCAT3(LAL,TYPECODE,DestroyVector)
#define XFUNC CONCAT2(Destroy,VTYPE)

void XFUNC ( VTYPE *vector )
{
  if ( ! vector )
    return;
  if ( ( ! vector->length || ! vector->data ) && ( vector->length || vector->data  ) )
    X_ERROR_VOID( X_EINVAL );
#ifdef USE_ALIGNED_MEMORY_ROUTINES
  if ( vector->data )
    XFreeAligned( vector->data );
#else
  if ( vector->data )
    XFree( vector->data );
#endif
  vector->data = NULL; /* leave length non-zero to detect repeated frees */
  MYFree( vector );
  return;
}


void FUNC ( ProcStatus *status, VTYPE **vector )
{
  /*
   * Initialize status
   */

  INITSTATUS(status);

  /*
   * Check vector: is it non-NULL?
   */

  ASSERT( vector != NULL, status, AVFACTORIESH_EVPTR, AVFACTORIESH_MSGEVPTR );

  /*
   * Check vector: does it point to non-NULL?
   */

  ASSERT( *vector != NULL, status, AVFACTORIESH_EUPTR, AVFACTORIESH_MSGEUPTR );

  /*
   * Check data in vector: does it point to non-NULL
   */

  ASSERT( (*vector)->data != NULL, status,
          AVFACTORIESH_EDPTR, AVFACTORIESH_MSGEDPTR );

  /* Ok, now let's free allocated storage */

  XFUNC ( *vector );
  if ( xErrno )
  {
    int code = xErrno;
    XClearErrno();
    if ( code == X_EFAULT )
    {
      ABORT( status, AVFACTORIESH_EUPTR, AVFACTORIESH_MSGEUPTR );
    }
    if ( code == X_EINVAL )
    {
      ABORT( status, AVFACTORIESH_EDPTR, AVFACTORIESH_MSGEDPTR );
    }
  }

  *vector = NULL;		/* make sure we don't point to freed struct */

  RETURN( status );
}

#undef VTYPE
#undef FUNC
#undef XFUNC




==> anc/pyPNFourier/pyPNFourier/libbasic/source_DestroyVectorSequence.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#define CONCAT2x(a,b) a##b
#define CONCAT2(a,b) CONCAT2x(a,b)
#define CONCAT3x(a,b,c) a##b##c
#define CONCAT3(a,b,c) CONCAT3x(a,b,c)
#define STRING(a) #a

#define STYPE CONCAT2(TYPE,VectorSequence)

#define FUNC CONCAT3(LAL,TYPECODE,DestroyVectorSequence)
#define XFUNC CONCAT2(Destroy,STYPE)

void XFUNC ( STYPE *vseq )
{
  if ( ! vseq )
    return;
  if ( ( ! vseq->length || ! vseq->vectorLength ) && vseq->data )
    X_ERROR_VOID( X_EINVAL );
  if ( ! vseq->data && ( vseq->length || vseq->vectorLength ) )
    X_ERROR_VOID( X_EINVAL );
  if ( vseq->data )
    MYFree( vseq->data );
  vseq->data = NULL; /* leave lengths as they are to indicate freed vector */
  MYFree( vseq );
  return;
}


void FUNC ( ProcStatus *status, STYPE **vseq )
{
  /*
   * Initialize status
   */

  INITSTATUS(status);

  /*
   * Check vseq: is it non-NULL?
   */

  ASSERT (vseq != NULL, status, SEQFACTORIESH_EVPTR, SEQFACTORIESH_MSGEVPTR);

  /*
   * Check vseq: does it point to non-NULL?
   */

  ASSERT (*vseq != NULL,status, SEQFACTORIESH_EUPTR, SEQFACTORIESH_MSGEUPTR);

  /*
   * Check data in vseq: does it point to non-NULL?
   */

  ASSERT ((*vseq)->data != NULL, status,
          SEQFACTORIESH_EDPTR, SEQFACTORIESH_MSGEDPTR);

  /* Ok, now let's free allocated storage */

  XFUNC ( *vseq );
  if ( xErrno )
  {
    int code = xErrno;
    XClearErrno();
    if ( code == X_EFAULT )
    {
      ABORT (status, SEQFACTORIESH_EUPTR, SEQFACTORIESH_MSGEUPTR);
    }
    if ( code == X_EINVAL )
    {
      ABORT (status, SEQFACTORIESH_EDPTR, SEQFACTORIESH_MSGEDPTR);
    }
  }

  *vseq = NULL;		/* make sure we don't point to freed struct */

  RETURN (status);
}

#undef STYPE
#undef FUNC
#undef XFUNC



==> anc/pyPNFourier/pyPNFourier/libbasic/source_ResizeArray.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#define CONCAT2x(a,b) a##b
#define CONCAT2(a,b) CONCAT2x(a,b)
#define CONCAT3x(a,b,c) a##b##c
#define CONCAT3(a,b,c) CONCAT3x(a,b,c)
#define STRING(a) #a

#define ATYPE CONCAT2(TYPE,Array)

#define FUNC CONCAT3(LAL,TYPECODE,ResizeArray)
#define XFUNC CONCAT2(Resize,ATYPE)
#define XFUNCL CONCAT3(Resize,ATYPE,L)
#define XFUNCV CONCAT3(Resize,ATYPE,V)
#define XCFUNC CONCAT2(Create,ATYPE)
#define XDFUNC CONCAT2(Destroy,ATYPE)

ATYPE * XFUNCL ( ATYPE *array, UINT4 ndim, ... )
{
  enum { maxdim = 16 };
  va_list ap;
  UINT4 dims[maxdim];
  UINT4 dim;

  if ( ! ndim )
  {
    XDFUNC ( array );
    return NULL;
  }
  if ( ndim > maxdim )
    X_ERROR_NULL( X_EINVAL );

  va_start( ap, ndim );
  for ( dim = 0; dim < ndim; ++dim )
    dims[dim] = va_arg( ap, UINT4 );
  va_end( ap );

  return XFUNCV ( array, ndim, dims );
}

ATYPE * XFUNCV ( ATYPE *array, UINT4 ndim, UINT4 *dims )
{
  UINT4Vector dimLength;

  if ( ! ndim )
  {
    XDFUNC ( array );
    return NULL;
  }
  if ( ! dims )
    X_ERROR_NULL( X_EINVAL );

  dimLength.length = ndim;
  dimLength.data   = dims;

  return XFUNC ( array, &dimLength );
}

ATYPE * XFUNC ( ATYPE *array, UINT4Vector *dimLength )
{
  UINT4 size = 1;
  UINT4 ndim;
  UINT4 dim;

  if ( ! array )
    return XCFUNC ( dimLength );
  if ( ! dimLength )
  {
    XDFUNC ( array );
    return NULL;
  }
  if ( ! dimLength->length )
    X_ERROR_NULL( X_EBADLEN );
  if ( ! dimLength->data )
    X_ERROR_NULL( X_EINVAL );

  ndim = dimLength->length;
  for ( dim = 0; dim < ndim; ++dim )
    size *= dimLength->data[dim];

  if ( ! size )
    X_ERROR_NULL( X_EBADLEN );

  /* resize array->dimLength vector if needed */
  if ( array->dimLength->length != ndim )
  {
    array->dimLength = ResizeUINT4Vector( array->dimLength, ndim );
    if ( ! array->dimLength )
      X_ERROR_NULL( X_EFUNC );
  }

  /* copy dimension lengths */
  memcpy( array->dimLength->data, dimLength->data,
      ndim * sizeof( *array->dimLength->data ) );

  /* reallocate data storage */
  array->data = MYRealloc( array->data, size * sizeof( *array->data ) );
  if ( ! array->data )
    X_ERROR_NULL( X_ENOMEM );

  return array;
}


void FUNC ( ProcStatus *status, ATYPE **array, UINT4Vector *dimLength )
{
  ATYPE *tmparr = NULL;

  INITSTATUS(status);

  ASSERT ( array != NULL, status, AVFACTORIESH_EVPTR, AVFACTORIESH_MSGEVPTR );

  if ( ! array )
  {
    tmparr = XCFUNC ( dimLength );
  }
  else if ( ! dimLength )
  {
    XDFUNC ( *array );
    *array = NULL;
  }
  else
  {
    tmparr = XFUNC ( *array, dimLength );
  }

  if ( xErrno )
  {
    int code = xErrno;
    XClearErrno();
    if ( code == X_EINVAL )
    {
      ABORT (status, AVFACTORIESH_EVPTR, AVFACTORIESH_MSGEVPTR);
    }
    if ( code == X_EBADLEN )
    {
      ABORT (status, AVFACTORIESH_ELENGTH, AVFACTORIESH_MSGELENGTH);
    }
    if ( code == X_ENOMEM )
    {
      ABORT (status, AVFACTORIESH_EMALLOC, AVFACTORIESH_MSGEMALLOC);
    }
  }

  *array = tmparr;

  RETURN (status);
}

#undef ATYPE
#undef FUNC
#undef XFUNC
#undef XFUNCL
#undef XFUNCV
#undef XCFUNC
#undef XDFUNC


==> anc/pyPNFourier/pyPNFourier/libbasic/source_ResizeVector.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#define CONCAT2x(a,b) a##b
#define CONCAT2(a,b) CONCAT2x(a,b)
#define CONCAT3x(a,b,c) a##b##c
#define CONCAT3(a,b,c) CONCAT3x(a,b,c)
#define STRING(a) #a

#define VTYPE CONCAT2(TYPE,Vector)

#define RESIZEVECTOR CONCAT3(LAL,TYPECODE,ResizeVector)
#define XFUNC CONCAT2(Resize,VTYPE)

#define XCFUNC CONCAT2(Create,VTYPE)
#define XDFUNC CONCAT2(Destroy,VTYPE)

#define CUT_FUNC CONCAT2(Cut,VTYPE)
#define COPY_FUNC CONCAT2(Copy,VTYPE)

VTYPE * XFUNC ( VTYPE * vector, UINT4 length )
{
  if ( ! vector )
    return XCFUNC ( length );
  if ( ! length )
  {
    XDFUNC ( vector );
    return NULL;
  }
  vector->data = MYRealloc( vector->data, length * sizeof( *vector->data ) );
  if ( ! vector->data )
  {
    vector->length = 0;
    X_ERROR_NULL( X_ENOMEM );
  }
  vector->length = length;
  return vector;
}



void RESIZEVECTOR ( ProcStatus *status, VTYPE **vector, UINT4 length )
{
  /*
   * Initialize status structure
   */
  INITSTATUS(status);

  ASSERT ( vector != NULL, status, AVFACTORIESH_EVPTR, AVFACTORIESH_MSGEVPTR );
  ASSERT ( ! *vector || (*vector)->length, status, AVFACTORIESH_ELENGTH, AVFACTORIESH_MSGELENGTH );
  ASSERT ( length || *vector, status, AVFACTORIESH_ELENGTH, AVFACTORIESH_MSGELENGTH );

  /* Want this to behave like realloc(3), i.e.
   * *vector == NULL => create a new vector
   * length == 0 => destroy the vector
   * otherwise => resize given vector
   */

  *vector = XFUNC ( *vector, length );
  if ( xErrno )
  {
    int code = xErrno;
    XClearErrno();
    if ( code == X_EBADLEN )
    {
      ABORT( status, AVFACTORIESH_ELENGTH, AVFACTORIESH_MSGELENGTH );
    }
    if ( code == X_ENOMEM )
    {
      ABORT( status, AVFACTORIESH_EMALLOC, AVFACTORIESH_MSGEMALLOC );
    }
  }

  RETURN( status );
}

VTYPE *CUT_FUNC (
	VTYPE *vec,
	size_t first,
	size_t length
)
{
  VTYPE *new = XCFUNC (length);
  if(!new)
    X_ERROR_NULL(X_EFUNC);
  memcpy(new->data, vec->data + first, length * sizeof(*new->data));
  return new;
}

VTYPE *COPY_FUNC (
	VTYPE *vec
)
{
	return CUT_FUNC (vec, 0, vec->length);
}



#undef VTYP
#undef RESIZEVECTOR
#undef XFUNC
#undef XCFUNC
#undef XDFUNC
#undef CUT_FUNC
#undef COPY_FUNC

==> anc/pyPNFourier/pyPNFourier/libbasic/source_TimeSeries.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#define CONCAT2x(a,b) a##b
#define CONCAT2(a,b) CONCAT2x(a,b)
#define CONCAT3x(a,b,c) a##b##c
#define CONCAT3(a,b,c) CONCAT3x(a,b,c)
#define STRING(a) #a

#define SERIESTYPE CONCAT2(DATATYPE,TimeSeries)
#define SEQUENCETYPE CONCAT2(DATATYPE,Vector)

#define DSERIES CONCAT2(Destroy,SERIESTYPE)
#define CSERIES CONCAT2(Create,SERIESTYPE)
#define XSERIES CONCAT2(Cut,SERIESTYPE)

#define DSEQUENCE CONCAT2(Destroy,SEQUENCETYPE)
#define CSEQUENCE CONCAT2(Create,SEQUENCETYPE)
#define XSEQUENCE CONCAT2(Cut,SEQUENCETYPE)

void DSERIES (
	SERIESTYPE *series
)
{
	if(series)
		DSEQUENCE (series->data);
	MYFree(series);
}


SERIESTYPE *CSERIES (
	const REAL8 epoch,
	REAL8 deltaT,
	size_t length
)
{
	SERIESTYPE *new;
	SEQUENCETYPE *sequence;

	new = MYMalloc(sizeof(*new));
	sequence = CSEQUENCE (length);
	if(!new || !sequence) {
		MYFree(new);
		DSEQUENCE (sequence);
		X_ERROR_NULL(X_EFUNC);
	}

    new->epoch = epoch;
	new->deltaT = deltaT;
	new->data = sequence;

	return new;
}


SERIESTYPE *XSERIES (
	const SERIESTYPE *series,
	size_t first,
	size_t length
)
{
	SERIESTYPE *new;
	SEQUENCETYPE *sequence;

	new = MYMalloc(sizeof(*new));
	sequence = XSEQUENCE (series->data, first, length);
	if(!new || !sequence) {
		MYFree(new);
		DSEQUENCE (sequence);
		X_ERROR_NULL(X_EFUNC);
	}

	*new = *series;
	new->data = sequence;
    new->epoch = new->epoch + first * new->deltaT;
	// XLALGPSAdd(&new->epoch, first * new->deltaT);
	return new;
}




#undef SERIESTYPE
#undef SEQUENCETYPE

#undef DSERIES
#undef CSERIES
#undef XSERIES
#undef MSERIES

#undef DSEQUENCE
#undef CSEQUENCE
#undef XSEQUENCE



==> anc/pyPNFourier/pyPNFourier/libbasic/utils_Datatypes.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_UTILS_DATATYPES__
#define __INCLUDE_UTILS_DATATYPES__

#include "basic_Datatypes.h"

/* ---------- constants ---------- */

/** Type size constants */
enum {
    E_1_BYTE_TYPE_SIZE = 000,  /**< One byte size 00 = 0 */
    E_2_BYTE_TYPE_SIZE = 001,  /**< Two byte size 01 = 1 */
    E_4_BYTE_TYPE_SIZE = 002,  /**< Four byte size 010 = 2 */
    E_8_BYTE_TYPE_SIZE = 003,  /**< Eight byte size 011 = 3 */
    E_16_BYTE_TYPE_SIZE = 004, /**< Sixteen byte size 0100 = 4 */
    E_32_BYTE_TYPE_SIZE = 005,  /**< Double Sixteen byte size 0101 = 5 */
    E_64_BYTE_TYPE_SIZE = 006,  /**< Double Sixteen byte size 0110 = 6 */
    E_TYPE_SIZE_MASK = 017     /**< Type size mask 1111 = 15 */
};

/** Type flag constants */
enum {
    E_FLTPT_TYPE_FLAG = 020,   /**< Floating-point (vs integer) type 10000 =  16 */
    E_CMPLX_TYPE_FLAG = 040,   /**< Complex (vs real) type  0100000 = 32 */
    E_UNSGN_TYPE_FLAG = 0100    /**< Unsigned (vs signed) type 01000000 = 64 */
};

typedef enum tagTYPECODE {
    CHAR_TYPE_CODE = E_1_BYTE_TYPE_SIZE,  /**< CHAR type code (0) */
    INT2_TYPE_CODE = E_2_BYTE_TYPE_SIZE,    /**< INT2 type code (1) */
    INT4_TYPE_CODE = E_4_BYTE_TYPE_SIZE,    /**< INT4 type code (2) */
    INT8_TYPE_CODE = E_8_BYTE_TYPE_SIZE,    /**< INT8 type code (3) */
    UCHAR_TYPE_CODE = E_1_BYTE_TYPE_SIZE | E_UNSGN_TYPE_FLAG,   /**< UCHAR type code (32) */
    UINT2_TYPE_CODE = E_2_BYTE_TYPE_SIZE | E_UNSGN_TYPE_FLAG,      /**< UINT2 type code (33) */
    UINT4_TYPE_CODE = E_4_BYTE_TYPE_SIZE | E_UNSGN_TYPE_FLAG,      /**< UINT4 type code (34) */
    UINT8_TYPE_CODE = E_8_BYTE_TYPE_SIZE | E_UNSGN_TYPE_FLAG,      /**< UINT8 type code (35) */
    REAL4_TYPE_CODE = E_4_BYTE_TYPE_SIZE | E_FLTPT_TYPE_FLAG,       /**< REAL4 type code (18) */
    REAL8_TYPE_CODE = E_8_BYTE_TYPE_SIZE | E_FLTPT_TYPE_FLAG,       /**< REAL8 type code (19) */
    REAL16_TYPE_CODE = E_16_BYTE_TYPE_SIZE | E_FLTPT_TYPE_FLAG,       /**< REAL16 type code (20) */
    REAL32_TYPE_CODE = E_64_BYTE_TYPE_SIZE | E_FLTPT_TYPE_FLAG,     /**< REAL32 type code (21) */
    COMPLEX8_TYPE_CODE = E_8_BYTE_TYPE_SIZE | E_CMPLX_TYPE_FLAG | E_FLTPT_TYPE_FLAG,         /**< COMPLEX8 type code (27) */
    COMPLEX16_TYPE_CODE = E_16_BYTE_TYPE_SIZE | E_CMPLX_TYPE_FLAG | E_FLTPT_TYPE_FLAG,        /**< COMPLEX16 type code (28) */
    COMPLEX32_TYPE_CODE = E_32_BYTE_TYPE_SIZE | E_CMPLX_TYPE_FLAG | E_FLTPT_TYPE_FLAG,        /**< COMPLEX32 type code (29) */
    COMPLEX64_TYPE_CODE = E_64_BYTE_TYPE_SIZE | E_CMPLX_TYPE_FLAG | E_FLTPT_TYPE_FLAG         /**< COMPLEX32 type code (30) */
} TYPECODE;

#ifdef  __cplusplus
extern "C" {
#endif

/* ---------- Vector types ---------- */
/** Vector of type CHAR, see \ref ss_Vector for more details. */
typedef struct tagCHARVector {
    UINT4 length; /**< Number of elements in array. */
    CHAR *data; /**< Pointer to the data array. */
} CHARVector;

/** Vector of type CHAR*, ie 'strings', see \ref ss_Vector for more details.  */
typedef struct tagStringVector {
    UINT4 length; /**< Number of elements in array. */
    CHAR **data; /**< Pointer to the data array. */
} StringVector;

/** Vector of type INT2, see \ref ss_Vector for more details. */
typedef struct tagINT2Vector {
    UINT4 length; /**< Number of elements in array. */
    INT2 *data; /**< Pointer to the data array. */
} INT2Vector;

/** Vector of type UINT2, see \ref ss_Vector for more details. */
typedef struct tagUINT2Vector {
    UINT4 length; /**< Number of elements in array. */
    UINT2 *data; /**< Pointer to the data array. */
} UINT2Vector;

/** Vector of type INT4, see \ref ss_Vector for more details. */
typedef struct tagINT4Vector {
    UINT4 length; /**< Number of elements in array. */
    INT4 *data; /**< Pointer to the data array. */
} INT4Vector;

/** Vector of type UINT4, see \ref ss_Vector for more details. */
typedef struct tagUINT4Vector {
    UINT4 length; /**< Number of elements in array. */
    UINT4 *data; /**< Pointer to the data array. */
} UINT4Vector;

/** Vector of type INT8, see \ref ss_Vector for more details. */
typedef struct tagINT8Vector {
    UINT4 length; /**< Number of elements in array. */
    INT8 *data; /**< Pointer to the data array. */
} INT8Vector;

/** Vector of type UINT8, see \ref ss_Vector for more details. */
typedef struct tagUINT8Vector {
    UINT4 length; /**< Number of elements in array. */
    UINT8 *data; /**< Pointer to the data array. */
} UINT8Vector;

/** Vector of type REAL4, see \ref ss_Vector for more details. */
typedef struct tagREAL4Vector {
    UINT4 length; /**< Number of elements in array. */
    REAL4 *data; /**< Pointer to the data array. */
} REAL4Vector;

/** Vector of type REAL8, see \ref ss_Vector for more details. */
typedef struct tagREAL8Vector {
    UINT4 length; /**< Number of elements in array. */
    REAL8 *data; /**< Pointer to the data array. */
} REAL8Vector;

/** Vector of type REAL16, see \ref ss_Vector for more details. */
typedef struct tagREAL16Vector {
    UINT4 length; /**< Number of elements in array. */
    REAL16 *data; /**< Pointer to the data array. */
} REAL16Vector;

/** Vector of type REAL32, see \ref ss_Vector for more details. */
typedef struct tagREAL32Vector {
    UINT4 length; /**< Number of elements in array. */
    REAL32 *data; /**< Pointer to the data array. */
} REAL32Vector;

/** Vector of type COMPLEX8, see \ref ss_Vector for more details. */
typedef struct tagCOMPLEX8Vector {
    UINT4 length; /**< Number of elements in array. */
    COMPLEX8 *data; /**< Pointer to the data array. */
} COMPLEX8Vector;

/** Vector of type COMPLEX16, see \ref ss_Vector for more details. */
typedef struct tagCOMPLEX16Vector {
    UINT4 length;    /**< Number of elements in array. */
    COMPLEX16 *data; /**< Pointer to the data array. */
} COMPLEX16Vector;

/** Vector of type COMPLEX32, see \ref ss_Vector for more details. */
typedef struct tagCOMPLEX32Vector {
    UINT4 length;    /**< Number of elements in array. */
    COMPLEX32 *data; /**< Pointer to the data array. */
} COMPLEX32Vector;

/** Vector of type COMPLEX64, see \ref ss_Vector for more details. */
typedef struct tagCOMPLEX64Vector {
    UINT4 length;    /**< Number of elements in array. */
    COMPLEX64 *data; /**< Pointer to the data array. */
} COMPLEX64Vector;


/* ---------- Array types ---------- */

/** Multidimentional array of INT2, see \ref ss_Array for more details. */
typedef struct tagINT2Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    INT2 *data;      /**< Pointer to the data array. */
} INT2Array;

/** Multidimentional array of UINT2, see \ref ss_Array for more details. */
typedef struct tagUINT2Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    UINT2 *data;     /**< Pointer to the data array. */
} UINT2Array;

/** Multidimentional array of INT4, see \ref ss_Array for more details. */
typedef struct tagINT4Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    INT4 *data;      /**< Pointer to the data array. */
} INT4Array;

/** Multidimentional array of UINT4, see \ref ss_Array for more details. */
typedef struct tagUINT4Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    UINT4 *data;     /**< Pointer to the data array. */
} UINT4Array;

/** Multidimentional array of INT8, see \ref ss_Array for more details. */
typedef struct tagINT8Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    INT8 *data;      /**< Pointer to the data array. */
} INT8Array;

/** Multidimentional array of UINT8, see \ref ss_Array for more details. */
typedef struct tagUINT8Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    UINT8 *data;     /**< Pointer to the data array. */
} UINT8Array;

/** Multidimentional array of REAL4, see \ref ss_Array for more details. */
typedef struct tagREAL4Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    REAL4 *data;     /**< Pointer to the data array. */
} REAL4Array;

/** Multidimentional array of REAL8, see \ref ss_Array for more details. */
typedef struct tagREAL8Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    REAL8 *data;     /**< Pointer to the data array. */
} REAL8Array;

/** Multidimentional array of REAL16, see \ref ss_Array for more details. */
typedef struct tagREAL16Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    REAL16 *data;     /**< Pointer to the data array. */
} REAL16Array;

/** Multidimentional array of REAL16, see \ref ss_Array for more details. */
typedef struct tagREAL32Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    REAL32 *data;     /**< Pointer to the data array. */
} REAL32Array;

/** Multidimentional array of COMPLEX8, see \ref ss_Array for more details. */
typedef struct tagCOMPLEX8Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    COMPLEX8 *data; /**< Pointer to the data array. */
} COMPLEX8Array;

/** Multidimentional array of COMPLEX16, see \ref ss_Array for more details. */
typedef struct tagCOMPLEX16Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    COMPLEX16 *data; /**< Pointer to the data array. */
} COMPLEX16Array;

/** Multidimentional array of COMPLEX32, see \ref ss_Array for more details. */
typedef struct tagCOMPLEX32Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    COMPLEX32 *data; /**< Pointer to the data array. */
} COMPLEX32Array;

/** Multidimentional array of COMPLEX64, see \ref ss_Array for more details. */
typedef struct tagCOMPLEX64Array {
    size_t size;
    UINT4Vector *dimLength; /**< Vector of array dimensions. */
    COMPLEX64 *data; /**< Pointer to the data array. */
} COMPLEX64Array;

    /* ---------- Sequence types ---------- */

typedef CHARVector CHARSequence;        /**< See \ref ss_Sequence for documentation */
typedef INT2Vector INT2Sequence;        /**< See \ref ss_Sequence for documentation */
typedef UINT2Vector UINT2Sequence;      /**< See \ref ss_Sequence for documentation */
typedef INT4Vector INT4Sequence;        /**< See \ref ss_Sequence for documentation */
typedef UINT4Vector UINT4Sequence;      /**< See \ref ss_Sequence for documentation */
typedef INT8Vector INT8Sequence;        /**< See \ref ss_Sequence for documentation */
typedef UINT8Vector UINT8Sequence;      /**< See \ref ss_Sequence for documentation */
typedef REAL4Vector REAL4Sequence;      /**< See \ref ss_Sequence for documentation */
typedef REAL8Vector REAL8Sequence;      /**< See \ref ss_Sequence for documentation */
typedef REAL16Vector REAL16Sequence;      /**< See \ref ss_Sequence for documentation */
typedef REAL32Vector REAL32Sequence;      /**< See \ref ss_Sequence for documentation */
typedef COMPLEX8Vector COMPLEX8Sequence; /**< See \ref ss_Sequence for documentation */
typedef COMPLEX16Vector COMPLEX16Sequence; /**< See \ref ss_Sequence for documentation */
typedef COMPLEX32Vector COMPLEX32Sequence; /**< See \ref ss_Sequence for documentation */
typedef COMPLEX64Vector COMPLEX64Sequence; /**< See \ref ss_Sequence for documentation */

    /* ---------- VectorSequence types ---------- */

/** Sequence of CHAR Vectors, see \ref ss_VectorSequence for more details. */
typedef struct tagCHARVectorSequence {
    UINT4 length; /**< The number \a l of vectors. */
    UINT4 vectorLength; /**< The length \a n of each vector. */
    CHAR *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} CHARVectorSequence;

/** Sequence of INT2 Vectors, see \ref ss_VectorSequence for more details. */
typedef struct tagINT2VectorSequence {
    UINT4 length; /**< The number \a l of vectors. */
    UINT4 vectorLength; /**< The length \a n of each vector. */
    INT2 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} INT2VectorSequence;

/** Sequence of UINT2 Vectors, see \ref ss_VectorSequence for more details. */
typedef struct tagUINT2VectorSequence {
    UINT4 length; /**< The number \a l of vectors. */
    UINT4 vectorLength; /**< The length \a n of each vector. */
    UINT2 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} UINT2VectorSequence;

/** Sequence of INT4 Vectors, see \ref ss_VectorSequence for more details. */
typedef struct tagINT4VectorSequence {
    UINT4 length; /**< The number \a l of vectors. */
    UINT4 vectorLength; /**< The length \a n of each vector. */
    INT4 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} INT4VectorSequence;

/** Sequence of UINT4 Vectors, see \ref ss_VectorSequence for more details. */
typedef struct tagUINT4VectorSequence {
    UINT4 length; /**< The number \a l of vectors. */
    UINT4 vectorLength; /**< The length \a n of each vector. */
    UINT4 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} UINT4VectorSequence;

/** Sequence of INT8 Vectors, see \ref ss_VectorSequence for more details. */
typedef struct tagINT8VectorSequence {
    UINT4 length; /**< The number \a l of vectors. */
    UINT4 vectorLength; /**< The length \a n of each vector. */
    INT8 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} INT8VectorSequence;

/** Sequence of UINT8 Vectors, see \ref ss_VectorSequence for more details. */
typedef struct tagUINT8VectorSequence {
    UINT4 length; /**< The number \a l of vectors. */
    UINT4 vectorLength; /**< The length \a n of each vector. */
    UINT8 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} UINT8VectorSequence;

/** Sequence of REAL4 Vectors, see \ref ss_VectorSequence for more details. */
typedef struct tagREAL4VectorSequence {
    UINT4 length; /**< The number \a l of vectors. */
    UINT4 vectorLength; /**< The length \a n of each vector. */
    REAL4 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} REAL4VectorSequence;

/** Sequence of REAL8 Vectors, see \ref ss_VectorSequence for more details. */
typedef struct tagREAL8VectorSequence {
    UINT4 length; /**< The number \a l of vectors. */
    UINT4 vectorLength; /**< The length \a n of each vector. */
    REAL8 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} REAL8VectorSequence;

typedef struct tagREAL16VectorSequence {
    UINT4 length; /**< The number \a l of vectors. */
    UINT4 vectorLength; /**< The length \a n of each vector. */
    REAL16 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} REAL16VectorSequence;

typedef struct tagREAL32VectorSequence {
    UINT4 length; /**< The number \a l of vectors. */
    UINT4 vectorLength; /**< The length \a n of each vector. */
    REAL32 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} REAL32VectorSequence;

/** Sequence of COMPLEX8 Vectors, see \ref ss_VectorSequence for more details. */
typedef struct tagCOMPLEX8VectorSequence {
    UINT4 length; /**< The number \a l of vectors. */
    UINT4 vectorLength; /**< The length \a n of each vector. */
    COMPLEX8 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} COMPLEX8VectorSequence;

/** Sequence of COMPLEX16 Vectors, see \ref ss_VectorSequence for more details. */
typedef struct tagCOMPLEX16VectorSequence {
    UINT4 length;    /**< The number \a l of vectors. */
    UINT4 vectorLength;    /**< The length \a n of each vector. */
    COMPLEX16 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} COMPLEX16VectorSequence;

/** Sequence of COMPLEX32 Vectors, see \ref ss_VectorSequence for more details. */
typedef struct tagCOMPLEX32VectorSequence {
    UINT4 length;    /**< The number \a l of vectors. */
    UINT4 vectorLength;    /**< The length \a n of each vector. */
    COMPLEX32 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} COMPLEX32VectorSequence;

/** Sequence of COMPLEX64 Vectors, see \ref ss_VectorSequence for more details. */
typedef struct tagCOMPLEX64VectorSequence {
    UINT4 length;    /**< The number \a l of vectors. */
    UINT4 vectorLength;    /**< The length \a n of each vector. */
    COMPLEX64 *data; /**< Pointer to the data array.  Element \a i of vector \a j is \c data[ \a jn + \a i \c ]. */
} COMPLEX64VectorSequence;

/* ---------- ArraySequence types ---------- */

/** Sequence of INT2 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagINT2ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    INT2 *data;      /**< Pointer to the data array. */
} INT2ArraySequence;

/** Sequence of UINT2 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagUINT2ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    UINT2 *data;     /**< Pointer to the data array. */
} UINT2ArraySequence;

/** Sequence of INT4 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagINT4ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    INT4 *data;      /**< Pointer to the data array. */
} INT4ArraySequence;

/** Sequence of UINT4 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagUINT4ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    UINT4 *data;     /**< Pointer to the data array. */
} UINT4ArraySequence;

/** Sequence of INT8 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagINT8ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    INT8 *data;      /**< Pointer to the data array. */
} INT8ArraySequence;

/** Sequence of UINT8 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagUINT8ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    UINT8 *data;     /**< Pointer to the data array. */
} UINT8ArraySequence;

/** Sequence of REAL4 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagREAL4ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    REAL4 *data;     /**< Pointer to the data array. */
} REAL4ArraySequence;

/** Sequence of REAL8 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagREAL8ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    REAL8 *data;     /**< Pointer to the data array. */
} REAL8ArraySequence;

/** Sequence of REAL16 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagREAL16ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    REAL16 *data;     /**< Pointer to the data array. */
} REAL16ArraySequence;

/** Sequence of REAL32 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagREAL32ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    REAL32 *data;     /**< Pointer to the data array. */
} REAL32ArraySequence;

/** Sequence of COMPLEX8 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagCOMPLEX8ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    COMPLEX8 *data; /**< Pointer to the data array. */
} COMPLEX8ArraySequence;

/** Sequence of COMPLEX16 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagCOMPLEX16ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    COMPLEX16 *data; /**< Pointer to the data array. */
} COMPLEX16ArraySequence;

/** Sequence of COMPLEX16 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagCOMPLEX32ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    COMPLEX32 *data; /**< Pointer to the data array. */
} COMPLEX32ArraySequence;

/** Sequence of COMPLEX64 multidimensional arrays, see \ref ss_ArraySequence for more details. */
typedef struct tagCOMPLEX64ArraySequence {
    UINT4 length;      /**< The number \a l of vectors. */
    UINT4 arrayDim;      /**< The number of data \a N in each array element (this is not the number \a m of indices). */
    UINT4Vector *dimLength; /**< Pointer to a vector of length \a m storing the array dimensions */
    COMPLEX64 *data; /**< Pointer to the data array. */
} COMPLEX64ArraySequence;

    /* ---------- TimeSeries types ---------- */

/** Length of name fields of LAL structured data types. */
enum enumTSNameLength { TSNameLength = 64 };

/** Time series of INT2 data, see \ref ss_TimeSeries for more details. */
typedef struct tagINT2TimeSeries {
    REAL8 epoch; /**< The start time of the time series. */
    REAL8 deltaT;       /**< The time step between samples of the time series in seconds. */
    INT2Vector *data; /**< The sequence of sampled data. */
} INT2TimeSeries;

/** Time series of UINT2 data, see \ref ss_TimeSeries for more details. */
typedef struct tagUINT2TimeSeries {
    REAL8 epoch; /**< The start time of the time series. */
    REAL8 deltaT;        /**< The time step between samples of the time series in seconds. */ REAL8 f0;        /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    UINT2Vector *data; /**< The sequence of sampled data. */
} UINT2TimeSeries;

/** Time series of INT4 data, see \ref ss_TimeSeries for more details. */
typedef struct tagINT4TimeSeries {
    REAL8 epoch; /**< The start time of the time series. */
    REAL8 deltaT;       /**< The time step between samples of the time series in seconds. */
    INT4Vector *data; /**< The sequence of sampled data. */
} INT4TimeSeries;

/** Time series of UINT4 data, see \ref ss_TimeSeries for more details. */
typedef struct tagUINT4TimeSeries {
    REAL8 epoch; /**< The start time of the time series. */
    REAL8 deltaT;        /**< The time step between samples of the time series in seconds. */
    UINT4Vector *data; /**< The sequence of sampled data. */
} UINT4TimeSeries;

/** Time series of INT8 data, see \ref ss_TimeSeries for more details. */
typedef struct tagINT8TimeSeries {
    REAL8 epoch; /**< The start time of the time series. */
    REAL8 deltaT;       /**< The time step between samples of the time series in seconds. */
    INT8Vector *data; /**< The sequence of sampled data. */
} INT8TimeSeries;

/** Time series of UINT8 data, see \ref ss_TimeSeries for more details. */
typedef struct tagUINT8TimeSeries {
    REAL8 epoch; /**< The start time of the time series. */
    REAL8 deltaT;        /**< The time step between samples of the time series in seconds. */
    UINT8Vector *data; /**< The sequence of sampled data. */
} UINT8TimeSeries;

/** Time series of REAL4 data, see \ref ss_TimeSeries for more details. */
typedef struct tagREAL4TimeSeries {
    REAL8 epoch; /**< The start time of the time series. */
    REAL8 deltaT;        /**< The time step between samples of the time series in seconds. */
    REAL4Vector *data; /**< The sequence of sampled data. */
} REAL4TimeSeries;

/** Time series of REAL8 data, see \ref ss_TimeSeries for more details. */
typedef struct tagREAL8TimeSeries {
    REAL8 epoch; /**< The start time of the time series. */
    REAL8 deltaT;        /**< The time step between samples of the time series in seconds. */
    REAL8Vector *data; /**< The sequence of sampled data. */
} REAL8TimeSeries;

/** Time series of REAL16 data, see \ref ss_TimeSeries for more details. */
typedef struct tagREAL16TimeSeries {
    REAL8 epoch; /**< The start time of the time series. */
    REAL8 deltaT;        /**< The time step between samples of the time series in seconds. */
    REAL16Vector *data; /**< The sequence of sampled data. */
} REAL16TimeSeries;

typedef struct tagREAL32TimeSeries {
    REAL8 epoch; /**< The start time of the time series. */
    REAL8 deltaT;        /**< The time step between samples of the time series in seconds. */
    REAL32Vector *data; /**< The sequence of sampled data. */
} REAL32TimeSeries;

/** Time series of COMPLEX8 data, see \ref ss_TimeSeries for more details. */
typedef struct tagCOMPLEX8TimeSeries {
    REAL8 epoch;     /**< The start time of the time series. */
    REAL8 deltaT;           /**< The time step between samples of the time series in seconds. */
    COMPLEX8Vector *data; /**< The sequence of sampled data. */
} COMPLEX8TimeSeries;

/** Time series of COMPLEX16 data, see \ref ss_TimeSeries for more details. */
typedef struct tagCOMPLEX16TimeSeries {
    REAL8 epoch;      /**< The start time of the time series. */
    REAL8 deltaT;            /**< The time step between samples of the time series in seconds. */
    COMPLEX16Vector *data; /**< The sequence of sampled data. */
} COMPLEX16TimeSeries;

/** Time series of COMPLEX32 data, see \ref ss_TimeSeries for more details. */
typedef struct tagCOMPLEX32TimeSeries {
    REAL8 epoch;      /**< The start time of the time series. */
    REAL8 deltaT;            /**< The time step between samples of the time series in seconds. */
    COMPLEX32Vector *data; /**< The sequence of sampled data. */
} COMPLEX32TimeSeries;

/** Time series of COMPLEX64 data, see \ref ss_TimeSeries for more details. */
typedef struct tagCOMPLEX64TimeSeries {
    REAL8 epoch;      /**< The start time of the time series. */
    REAL8 deltaT;            /**< The time step between samples of the time series in seconds. */
    COMPLEX64Vector *data; /**< The sequence of sampled data. */
} COMPLEX64TimeSeries;

    /* ---------- TimeVectorSeries types ---------- */

/** Time series of INT2 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagINT2TimeVectorSeries {
    CHAR name[TSNameLength];               /**< The name of the time series of vectors. */
    REAL8 epoch;        /**< The start time of the time series of vectors. */
    REAL8 deltaT;              /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;              /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    INT2VectorSequence *data; /**< The sequence of sampled data vectors. */
} INT2TimeVectorSeries;

/** Time series of UINT2 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagUINT2TimeVectorSeries {
    CHAR name[TSNameLength];               /**< The name of the time series of vectors. */
    REAL8 epoch;        /**< The start time of the time series of vectors. */
    REAL8 deltaT;              /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;              /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    UINT2VectorSequence *data; /**< The sequence of sampled data vectors. */
} UINT2TimeVectorSeries;

/** Time series of INT4 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagINT4TimeVectorSeries {
    CHAR name[TSNameLength];               /**< The name of the time series of vectors. */
    REAL8 epoch;        /**< The start time of the time series of vectors. */
    REAL8 deltaT;              /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;              /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    INT4VectorSequence *data; /**< The sequence of sampled data vectors. */
} INT4TimeVectorSeries;

/** Time series of UINT4 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagUINT4TimeVectorSeries {
    CHAR name[TSNameLength];               /**< The name of the time series of vectors. */
    REAL8 epoch;        /**< The start time of the time series of vectors. */
    REAL8 deltaT;              /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;              /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    UINT4VectorSequence *data; /**< The sequence of sampled data vectors. */
} UINT4TimeVectorSeries;

/** Time series of INT8 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagINT8TimeVectorSeries {
    CHAR name[TSNameLength];               /**< The name of the time series of vectors. */
    REAL8 epoch;        /**< The start time of the time series of vectors. */
    REAL8 deltaT;              /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;              /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    INT8VectorSequence *data; /**< The sequence of sampled data vectors. */
} INT8TimeVectorSeries;

/** Time series of UINT8 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagUINT8TimeVectorSeries {
    CHAR name[TSNameLength];               /**< The name of the time series of vectors. */
    REAL8 epoch;        /**< The start time of the time series of vectors. */
    REAL8 deltaT;              /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;              /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    UINT8VectorSequence *data; /**< The sequence of sampled data vectors. */
} UINT8TimeVectorSeries;

/** Time series of REAL4 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagREAL4TimeVectorSeries {
    CHAR name[TSNameLength];               /**< The name of the time series of vectors. */
    REAL8 epoch;        /**< The start time of the time series of vectors. */
    REAL8 deltaT;              /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;              /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    REAL4VectorSequence *data; /**< The sequence of sampled data vectors. */
} REAL4TimeVectorSeries;

/** Time series of REAL8 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagREAL8TimeVectorSeries {
    CHAR name[TSNameLength];               /**< The name of the time series of vectors. */
    REAL8 epoch;        /**< The start time of the time series of vectors. */
    REAL8 deltaT;              /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;              /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    REAL8VectorSequence *data; /**< The sequence of sampled data vectors. */
} REAL8TimeVectorSeries;

/** Time series of REAL16 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagREAL16TimeVectorSeries {
    CHAR name[TSNameLength];               /**< The name of the time series of vectors. */
    REAL8 epoch;        /**< The start time of the time series of vectors. */
    REAL8 deltaT;              /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;              /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    REAL16VectorSequence *data; /**< The sequence of sampled data vectors. */
} REAL16TimeVectorSeries;

/** Time series of REAL32 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagREAL32TimeVectorSeries {
    CHAR name[TSNameLength];               /**< The name of the time series of vectors. */
    REAL8 epoch;        /**< The start time of the time series of vectors. */
    REAL8 deltaT;              /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;              /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    REAL32VectorSequence *data; /**< The sequence of sampled data vectors. */
} REAL32TimeVectorSeries;

/** Time series of COMPLEX8 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagCOMPLEX8TimeVectorSeries {
    CHAR name[TSNameLength];                   /**< The name of the time series of vectors. */
    REAL8 epoch;            /**< The start time of the time series of vectors. */
    REAL8 deltaT;                  /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;                  /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    COMPLEX8VectorSequence *data; /**< The sequence of sampled data vectors. */
} COMPLEX8TimeVectorSeries;

/** Time series of COMPLEX16 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagCOMPLEX16TimeVectorSeries {
    CHAR name[TSNameLength];                    /**< The name of the time series of vectors. */
    REAL8 epoch;             /**< The start time of the time series of vectors. */
    REAL8 deltaT;                   /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;                   /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    COMPLEX16VectorSequence *data; /**< The sequence of sampled data vectors. */
} COMPLEX16TimeVectorSeries;

/** Time series of COMPLEX32 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagCOMPLEX32TimeVectorSeries {
    CHAR name[TSNameLength];                    /**< The name of the time series of vectors. */
    REAL8 epoch;             /**< The start time of the time series of vectors. */
    REAL8 deltaT;                   /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;                   /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    COMPLEX32VectorSequence *data; /**< The sequence of sampled data vectors. */
} COMPLEX32TimeVectorSeries;

/** Time series of COMPLEX64 vectors, see \ref ss_TimeVectorSeries for more details. */
typedef struct tagCOMPLEX64TimeVectorSeries {
    CHAR name[TSNameLength];                    /**< The name of the time series of vectors. */
    REAL8 epoch;             /**< The start time of the time series of vectors. */
    REAL8 deltaT;                   /**< The time step between samples of the time series of vectors in seconds. */
    REAL8 f0;                   /**< The heterodyning frequency, in Hertz (zero if not heterodyned). */
    COMPLEX64VectorSequence *data; /**< The sequence of sampled data vectors. */
} COMPLEX64TimeVectorSeries;

/* ---------- TimeArraySeries ---------- */

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagINT2TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    INT2ArraySequence *data;
} INT2TimeArraySeries;

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagUINT2TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    UINT2ArraySequence *data;
} UINT2TimeArraySeries;

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagINT4TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    INT4ArraySequence *data;
} INT4TimeArraySeries;

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagUINT4TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    UINT4ArraySequence *data;
} UINT4TimeArraySeries;

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagINT8TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    INT8ArraySequence *data;
} INT8TimeArraySeries;

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagUINT8TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    UINT8ArraySequence *data;
} UINT8TimeArraySeries;

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagREAL4TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    REAL4ArraySequence *data;
} REAL4TimeArraySeries;

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagREAL8TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    REAL8ArraySequence *data;
} REAL8TimeArraySeries;

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagREAL16TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    REAL16ArraySequence *data;
} REAL16TimeArraySeries;

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagREAL32TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    REAL32ArraySequence *data;
} REAL32TimeArraySeries;

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagCOMPLEX8TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    COMPLEX8ArraySequence *data;
} COMPLEX8TimeArraySeries;

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagCOMPLEX16TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    COMPLEX16ArraySequence *data;
} COMPLEX16TimeArraySeries;

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagCOMPLEX32TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    COMPLEX32ArraySequence *data;
} COMPLEX32TimeArraySeries;

/** See \ref ss_TimeArraySeries for documentation */
typedef struct tagCOMPLEX64TimeArraySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 deltaT;
    REAL8 f0;
    COMPLEX64ArraySequence *data;
} COMPLEX64TimeArraySeries;

/* ---------- FrequencySeries types ---------- */

/** See \ref ss_FrequencySeries for documentation */
typedef struct tagINT2FrequencySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 f0;
    REAL8 deltaF;
    INT2Sequence *data;
} INT2FrequencySeries;

/** See \ref ss_FrequencySeries for documentation */
typedef struct tagUINT2FrequencySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 f0;
    REAL8 deltaF;
    UINT2Sequence *data;
} UINT2FrequencySeries;

/** See \ref ss_FrequencySeries for documentation */
typedef struct tagINT4FrequencySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 f0;
    REAL8 deltaF;
    INT4Sequence *data;
} INT4FrequencySeries;

/** See \ref ss_FrequencySeries for documentation */
typedef struct tagUINT4FrequencySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 f0;
    REAL8 deltaF;
    UINT4Sequence *data;
} UINT4FrequencySeries;

/** See \ref ss_FrequencySeries for documentation */
typedef struct tagINT8FrequencySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 f0;
    REAL8 deltaF;
    INT8Sequence *data;
} INT8FrequencySeries;

/** See \ref ss_FrequencySeries for documentation */
typedef struct tagUINT8FrequencySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 f0;
    REAL8 deltaF;
    UINT8Sequence *data;
} UINT8FrequencySeries;

/** See \ref ss_FrequencySeries for documentation */
typedef struct tagREAL4FrequencySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 f0;
    REAL8 deltaF;
    REAL4Sequence *data;
} REAL4FrequencySeries;

/** See \ref ss_FrequencySeries for documentation */
typedef struct tagREAL8FrequencySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 f0;
    REAL8 deltaF;
    REAL8Sequence *data;
} REAL8FrequencySeries;

/** See \ref ss_FrequencySeries for documentation */
typedef struct tagCOMPLEX8FrequencySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 f0;
    REAL8 deltaF;
    COMPLEX8Sequence *data;
} COMPLEX8FrequencySeries;

/** See \ref ss_FrequencySeries for documentation */
typedef struct tagCOMPLEX16FrequencySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 f0;
    REAL8 deltaF;
    COMPLEX16Sequence *data;
} COMPLEX16FrequencySeries;

/** See \ref ss_FrequencySeries for documentation */
typedef struct tagCOMPLEX32FrequencySeries {
    CHAR name[TSNameLength];
    REAL8 epoch;
    REAL8 f0;
    REAL8 deltaF;
    COMPLEX32Sequence *data;
} COMPLEX32FrequencySeries;

typedef struct tagProcStatus {
    INT4 statusCode;                            /**< A numerical code identifying the type of error, or 0 for nominal status; Negative values are reserved for certain standard error types */
    const CHAR *statusDescription;              /**< An explanatory string corresponding to the numerical status code */
    volatile const CHAR *Id;                    /**< A character string identifying the source file and version number of the function being reported on */
    const CHAR *function;                       /**< The name of the function */
    const CHAR *file;                           /**< The name of the source file containing the function code */
    INT4 line;                                  /**< The line number in the source file where the current \c statusCode was set */
    struct tagProcStatus *statusPtr;             /**< Pointer to the next node in the list; \c NULL if this function is not reporting a subroutine error */
    INT4 level;                                 /**< The nested-function level where any error was reported */
} ProcStatus;


#ifdef __cplusplus
}
#endif
#endif



==> anc/pyPNFourier/pyPNFourier/libbasic/utils_Factories.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#include "basic_StatusMacros.h"
#include "utils_Factories.h"
#include "basic_Error.h"

#define TYPECODE W
#define TYPE COMPLEX64
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE Y
#define TYPE COMPLEX32
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE Z
#define TYPE COMPLEX16
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE C
#define TYPE COMPLEX8
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE D
#define TYPE REAL8
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE E
#define TYPE REAL16
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE F
#define TYPE REAL32
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE S
#define TYPE REAL4
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE I2
#define TYPE INT2
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE I4
#define TYPE INT4
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE I8
#define TYPE INT8
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE U2
#define TYPE UINT2
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE U4
#define TYPE UINT4
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE U8
#define TYPE UINT8
#include "source_CreateArray.c"
#include "source_ResizeArray.c"
#include "source_DestroyArray.c"
#undef TYPECODE
#undef TYPE

// Vector
#define TYPECODE W
#define TYPE COMPLEX64
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE Y
#define TYPE COMPLEX32
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE Z
#define TYPE COMPLEX16
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE C
#define TYPE COMPLEX8
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE D
#define TYPE REAL8
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE E
#define TYPE REAL16
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE F
#define TYPE REAL32
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE S
#define TYPE REAL4
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE I2
#define TYPE INT2
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE I4
#define TYPE INT4
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE I8
#define TYPE INT8
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE U2
#define TYPE UINT2
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE U4
#define TYPE UINT4
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE U8
#define TYPE UINT8
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE CHAR
#define TYPE CHAR
#include "source_CreateVector.c"
#include "source_DestroyVector.c"
#include "source_ResizeVector.c"
#undef TYPECODE
#undef TYPE

// #define TYPE REAL4
// #include "source_CreateVector.c"
// #include "source_DestroyVector.c"
// #include "source_ResizeVector.c"
// #undef TYPE

#define TYPECODE W
#define TYPE COMPLEX64
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE Y
#define TYPE COMPLEX32
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE Z
#define TYPE COMPLEX16
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE C
#define TYPE COMPLEX8
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE D
#define TYPE REAL8
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE E
#define TYPE REAL16
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE F
#define TYPE REAL32
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE S
#define TYPE REAL4
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE I2
#define TYPE INT2
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE I4
#define TYPE INT4
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE I8
#define TYPE INT8
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE U2
#define TYPE UINT2
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE U4
#define TYPE UINT4
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE U8
#define TYPE UINT8
#include "source_CreateArraySequence.c"
#include "source_DestroyArraySequence.c"
#undef TYPECODE
#undef TYPE

// #define TYPE REAL4
// #include "CreateArraySequence_source.c"
// #include "DestroyArraySequence_source.c"
// #undef TYPE

#define TYPECODE W
#define TYPE COMPLEX64
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE Y
#define TYPE COMPLEX32
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE Z
#define TYPE COMPLEX16
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE C
#define TYPE COMPLEX8
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE D
#define TYPE REAL8
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE E
#define TYPE REAL16
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE F
#define TYPE REAL32
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE S
#define TYPE REAL4
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE I2
#define TYPE INT2
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE I4
#define TYPE INT4
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE I8
#define TYPE INT8
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE U2
#define TYPE UINT2
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE U4
#define TYPE UINT4
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE U8
#define TYPE UINT8
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

#define TYPECODE CHAR
#define TYPE CHAR
#include "source_CreateVectorSequence.c"
#include "source_DestroyVectorSequence.c"
#undef TYPECODE
#undef TYPE

// #define TYPE REAL4
// #include "source_CreateVectorSequence.c"
// #include "source_DestroyVectorSequence.c"
// #undef TYPE


#define DATATYPE REAL4
#include "source_TimeSeries.c"
#undef DATATYPE

#define DATATYPE REAL8
#include "source_TimeSeries.c"
#undef DATATYPE

#define DATATYPE REAL16
#include "source_TimeSeries.c"
#undef DATATYPE

#define DATATYPE REAL32
#include "source_TimeSeries.c"
#undef DATATYPE

#define DATATYPE COMPLEX8
#include "source_TimeSeries.c"
#undef DATATYPE

#define DATATYPE COMPLEX16
#include "source_TimeSeries.c"
#undef DATATYPE

#define DATATYPE COMPLEX32
#include "source_TimeSeries.c"
#undef DATATYPE

#define DATATYPE COMPLEX64
#include "source_TimeSeries.c"
#undef DATATYPE

#define DATATYPE INT2
#include "source_TimeSeries.c"
#undef DATATYPE

#define DATATYPE UINT2
#include "source_TimeSeries.c"
#undef DATATYPE

#define DATATYPE INT4
#include "source_TimeSeries.c"
#undef DATATYPE

#define DATATYPE UINT4
#include "source_TimeSeries.c"
#undef DATATYPE

#define DATATYPE INT8
#include "source_TimeSeries.c"
#undef DATATYPE

#define DATATYPE UINT8
#include "source_TimeSeries.c"
#undef DATATYPE


==> anc/pyPNFourier/pyPNFourier/libbasic/utils_Factories.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_UTILS_FACTORIES__
#define __INCLUDE_UTILS_FACTORIES__

#include "utils_Datatypes.h"
#include <stdarg.h>

#ifdef __cplusplus
extern "C" {
#endif

/** \name Error Codes */
/** @{ */
#define AVFACTORIESH_ELENGTH 1	/**< Illegal length. */
#define AVFACTORIESH_EVPTR   2	/**< Null vector/array handle. */
#define AVFACTORIESH_EUPTR   4	/**< Non-null vector/array pointer. */
#define AVFACTORIESH_EDPTR   8	/**< Null vector/array data. */
#define AVFACTORIESH_EMALLOC 16	/**< Malloc failure. */
/** @} */
/** @} */

/** \cond DONT_DOXYGEN */
#define AVFACTORIESH_MSGELENGTH  "Illegal length."
#define AVFACTORIESH_MSGEVPTR    "Null vector/array handle."
#define AVFACTORIESH_MSGEUPTR    "Non-null vector/array pointer."
#define AVFACTORIESH_MSGEDPTR    "Null vector/array data."
#define AVFACTORIESH_MSGEMALLOC  "Malloc failure."
/** \endcond */

/** \name INT2 array prototypes */
/** @{ */
INT2Array * CreateINT2ArrayL ( UINT4, ... );
INT2Array * CreateINT2ArrayV ( UINT4, UINT4 * );
INT2Array * CreateINT2Array ( UINT4Vector * );
INT2Array * ResizeINT2ArrayL ( INT2Array *, UINT4, ... );
INT2Array * ResizeINT2ArrayV ( INT2Array *, UINT4, UINT4 * );
INT2Array * ResizeINT2Array ( INT2Array *, UINT4Vector * );
void DestroyINT2Array ( INT2Array * );
void LALI2CreateArray ( ProcStatus *, INT2Array **, UINT4Vector * );
void LALI2ResizeArray ( ProcStatus *, INT2Array **, UINT4Vector * );
void LALI2DestroyArray ( ProcStatus *, INT2Array ** );
/** @} */

/** \name INT4 array prototypes */
/** @{ */
INT4Array * CreateINT4ArrayL ( UINT4, ... );
INT4Array * CreateINT4ArrayV ( UINT4, UINT4 * );
INT4Array * CreateINT4Array ( UINT4Vector * );
INT4Array * ResizeINT4ArrayL ( INT4Array *, UINT4, ... );
INT4Array * ResizeINT4ArrayV ( INT4Array *, UINT4, UINT4 * );
INT4Array * ResizeINT4Array ( INT4Array *, UINT4Vector * );
void DestroyINT4Array ( INT4Array * );
void LALI4CreateArray ( ProcStatus *, INT4Array **, UINT4Vector * );
void LALI4ResizeArray ( ProcStatus *, INT4Array **, UINT4Vector * );
void LALI4DestroyArray ( ProcStatus *, INT4Array ** );
/** @} */

/** \name INT8 array prototypes */
/** @{ */
INT8Array * CreateINT8ArrayL ( UINT4, ... );
INT8Array * CreateINT8ArrayV ( UINT4, UINT4 * );
INT8Array * CreateINT8Array ( UINT4Vector * );
INT8Array * ResizeINT8ArrayL ( INT8Array *, UINT4, ... );
INT8Array * ResizeINT8ArrayV ( INT8Array *, UINT4, UINT4 * );
INT8Array * ResizeINT8Array ( INT8Array *, UINT4Vector * );
void DestroyINT8Array ( INT8Array * );
void LALI8CreateArray ( ProcStatus *, INT8Array **, UINT4Vector * );
void LALI8ResizeArray ( ProcStatus *, INT8Array **, UINT4Vector * );
void LALI8DestroyArray ( ProcStatus *, INT8Array ** );
/** @} */

/** \name UINT2 array prototypes */
/** @{ */
UINT2Array * CreateUINT2ArrayL ( UINT4, ... );
UINT2Array * CreateUINT2ArrayV ( UINT4, UINT4 * );
UINT2Array * CreateUINT2Array ( UINT4Vector * );
UINT2Array * ResizeUINT2ArrayL ( UINT2Array *, UINT4, ... );
UINT2Array * ResizeUINT2ArrayV ( UINT2Array *, UINT4, UINT4 * );
UINT2Array * ResizeUINT2Array ( UINT2Array *, UINT4Vector * );
void DestroyUINT2Array ( UINT2Array * );
void LALU2CreateArray ( ProcStatus *, UINT2Array **, UINT4Vector * );
void LALU2ResizeArray ( ProcStatus *, UINT2Array **, UINT4Vector * );
void LALU2DestroyArray ( ProcStatus *, UINT2Array ** );
/** @} */

/** \name UINT4 array prototypes */
/** @{ */
UINT4Array * CreateUINT4ArrayL ( UINT4, ... );
UINT4Array * CreateUINT4ArrayV ( UINT4, UINT4 * );
UINT4Array * CreateUINT4Array ( UINT4Vector * );
UINT4Array * ResizeUINT4ArrayL ( UINT4Array *, UINT4, ... );
UINT4Array * ResizeUINT4ArrayV ( UINT4Array *, UINT4, UINT4 * );
UINT4Array * ResizeUINT4Array ( UINT4Array *, UINT4Vector * );
void DestroyUINT4Array ( UINT4Array * );
void LALU4CreateArray ( ProcStatus *, UINT4Array **, UINT4Vector * );
void LALU4ResizeArray ( ProcStatus *, UINT4Array **, UINT4Vector * );
void LALU4DestroyArray ( ProcStatus *, UINT4Array ** );
/** @} */

/** \name UINT8 array prototypes */
/** @{ */
UINT8Array * CreateUINT8ArrayL ( UINT4, ... );
UINT8Array * CreateUINT8ArrayV ( UINT4, UINT4 * );
UINT8Array * CreateUINT8Array ( UINT4Vector * );
UINT8Array * ResizeUINT8ArrayL ( UINT8Array *, UINT4, ... );
UINT8Array * ResizeUINT8ArrayV ( UINT8Array *, UINT4, UINT4 * );
UINT8Array * ResizeUINT8Array ( UINT8Array *, UINT4Vector * );
void DestroyUINT8Array ( UINT8Array * );
void LALU8CreateArray ( ProcStatus *, UINT8Array **, UINT4Vector * );
void LALU8ResizeArray ( ProcStatus *, UINT8Array **, UINT4Vector * );
void LALU8DestroyArray ( ProcStatus *, UINT8Array ** );
/** @} */


/** \name REAL4 array prototypes */
/** @{ */
REAL4Array * CreateREAL4ArrayL ( UINT4, ... );
REAL4Array * CreateREAL4ArrayV ( UINT4, UINT4 * );
REAL4Array * CreateREAL4Array ( UINT4Vector * );
REAL4Array * ResizeREAL4ArrayL ( REAL4Array *, UINT4, ... );
REAL4Array * ResizeREAL4ArrayV ( REAL4Array *, UINT4, UINT4 * );
REAL4Array * ResizeREAL4Array ( REAL4Array *, UINT4Vector * );
void DestroyREAL4Array ( REAL4Array * );
void LALSCreateArray ( ProcStatus *, REAL4Array **, UINT4Vector * );
void LALSResizeArray ( ProcStatus *, REAL4Array **, UINT4Vector * );
void LALSDestroyArray ( ProcStatus *, REAL4Array ** );
/** @} */

/** \name REAL4 array prototypes (default name) */
/** @{ */
REAL4Array * CreateArrayL ( UINT4, ... );
REAL4Array * CreateArrayV ( UINT4, UINT4 * );
REAL4Array * CreateArray ( UINT4Vector * );
REAL4Array * ResizeArrayL ( REAL4Array *, UINT4, ... );
REAL4Array * ResizeArrayV ( REAL4Array *, UINT4, UINT4 * );
REAL4Array * ResizeArray ( REAL4Array *, UINT4Vector * );
void LALCreateArray ( ProcStatus *, REAL4Array **, UINT4Vector * );
void LALResizeArray ( ProcStatus *, REAL4Array **, UINT4Vector * );
void LALDestroyArray ( ProcStatus *, REAL4Array ** );
/** @} */

/** \name REAL8 array prototypes */
/** @{ */
REAL8Array * CreateREAL8ArrayL ( UINT4, ... );
REAL8Array * CreateREAL8ArrayV ( UINT4, UINT4 * );
REAL8Array * CreateREAL8Array ( UINT4Vector * );
REAL8Array * ResizeREAL8ArrayL ( REAL8Array *, UINT4, ... );
REAL8Array * ResizeREAL8ArrayV ( REAL8Array *, UINT4, UINT4 * );
REAL8Array * ResizeREAL8Array ( REAL8Array *, UINT4Vector * );
void DestroyREAL8Array ( REAL8Array * );
void LALDCreateArray ( ProcStatus *, REAL8Array **, UINT4Vector * );
void LALDResizeArray ( ProcStatus *, REAL8Array **, UINT4Vector * );
void LALDDestroyArray ( ProcStatus *, REAL8Array ** );
/** @} */

/** @{ */
REAL16Array * CreateREAL16ArrayL ( UINT4, ... );
REAL16Array * CreateREAL16ArrayV ( UINT4, UINT4 * );
REAL16Array * CreateREAL16Array ( UINT4Vector * );
REAL16Array * ResizeREAL16ArrayL ( REAL16Array *, UINT4, ... );
REAL16Array * ResizeREAL16ArrayV ( REAL16Array *, UINT4, UINT4 * );
REAL16Array * ResizeREAL16Array ( REAL16Array *, UINT4Vector * );
void DestroyREAL16Array ( REAL16Array * );
void LALECreateArray ( ProcStatus *, REAL16Array **, UINT4Vector * );
void LALEResizeArray ( ProcStatus *, REAL16Array **, UINT4Vector * );
void LALEDestroyArray ( ProcStatus *, REAL16Array ** );
/** @} */

/** @{ */
REAL32Array * CreateREAL32ArrayL ( UINT4, ... );
REAL32Array * CreateREAL32ArrayV ( UINT4, UINT4 * );
REAL32Array * CreateREAL32Array ( UINT4Vector * );
REAL32Array * ResizeREAL32ArrayL ( REAL32Array *, UINT4, ... );
REAL32Array * ResizeREAL32ArrayV ( REAL32Array *, UINT4, UINT4 * );
REAL32Array * ResizeREAL32Array ( REAL32Array *, UINT4Vector * );
void DestroyREAL32Array ( REAL32Array * );
void LALFCreateArray ( ProcStatus *, REAL32Array **, UINT4Vector * );
void LALFResizeArray ( ProcStatus *, REAL32Array **, UINT4Vector * );
void LALFDestroyArray ( ProcStatus *, REAL32Array ** );
/** @} */


/** \name COMPLEX8 array prototypes */
/** @{ */
COMPLEX8Array * CreateCOMPLEX8ArrayL ( UINT4, ... );
COMPLEX8Array * CreateCOMPLEX8ArrayV ( UINT4, UINT4 * );
COMPLEX8Array * CreateCOMPLEX8Array ( UINT4Vector * );
COMPLEX8Array * ResizeCOMPLEX8ArrayL ( COMPLEX8Array *, UINT4, ... );
COMPLEX8Array * ResizeCOMPLEX8ArrayV ( COMPLEX8Array *, UINT4, UINT4 * );
COMPLEX8Array * ResizeCOMPLEX8Array ( COMPLEX8Array *, UINT4Vector * );
void DestroyCOMPLEX8Array ( COMPLEX8Array * );
void LALCCreateArray ( ProcStatus *, COMPLEX8Array **, UINT4Vector * );
void LALCResizeArray ( ProcStatus *, COMPLEX8Array **, UINT4Vector * );
void LALCDestroyArray ( ProcStatus *, COMPLEX8Array ** );
/** @} */

/** \name COMPLEX16 array prototypes */
/** @{ */
COMPLEX16Array * CreateCOMPLEX16ArrayL ( UINT4, ... );
COMPLEX16Array * CreateCOMPLEX16ArrayV ( UINT4, UINT4 * );
COMPLEX16Array * CreateCOMPLEX16Array ( UINT4Vector * );
COMPLEX16Array * ResizeCOMPLEX16ArrayL ( COMPLEX16Array *, UINT4, ... );
COMPLEX16Array * ResizeCOMPLEX16ArrayV ( COMPLEX16Array *, UINT4, UINT4 * );
COMPLEX16Array * ResizeCOMPLEX16Array ( COMPLEX16Array *, UINT4Vector * );
void DestroyCOMPLEX16Array ( COMPLEX16Array * );
void LALZCreateArray ( ProcStatus *, COMPLEX16Array **, UINT4Vector * );
void LALZResizeArray ( ProcStatus *, COMPLEX16Array **, UINT4Vector * );
void LALZDestroyArray ( ProcStatus *, COMPLEX16Array ** );
/** @} */

/** \name COMPLEX32 array prototypes */
/** @{ */
COMPLEX32Array * CreateCOMPLEX32ArrayL ( UINT4, ... );
COMPLEX32Array * CreateCOMPLEX32ArrayV ( UINT4, UINT4 * );
COMPLEX32Array * CreateCOMPLEX32Array ( UINT4Vector * );
COMPLEX32Array * ResizeCOMPLEX32ArrayL ( COMPLEX32Array *, UINT4, ... );
COMPLEX32Array * ResizeCOMPLEX32ArrayV ( COMPLEX32Array *, UINT4, UINT4 * );
COMPLEX32Array * ResizeCOMPLEX32Array ( COMPLEX32Array *, UINT4Vector * );
void DestroyCOMPLEX32Array ( COMPLEX32Array * );
void LALYCreateArray ( ProcStatus *, COMPLEX32Array **, UINT4Vector * );
void LALYResizeArray ( ProcStatus *, COMPLEX32Array **, UINT4Vector * );
void LALYDestroyArray ( ProcStatus *, COMPLEX32Array ** );
/** @} */

/** @{ */
COMPLEX64Array * CreateCOMPLEX64ArrayL ( UINT4, ... );
COMPLEX64Array * CreateCOMPLEX64ArrayV ( UINT4, UINT4 * );
COMPLEX64Array * CreateCOMPLEX64Array ( UINT4Vector * );
COMPLEX64Array * ResizeCOMPLEX64ArrayL ( COMPLEX64Array *, UINT4, ... );
COMPLEX64Array * ResizeCOMPLEX64ArrayV ( COMPLEX64Array *, UINT4, UINT4 * );
COMPLEX64Array * ResizeCOMPLEX64Array ( COMPLEX64Array *, UINT4Vector * );
void DestroyCOMPLEX64Array ( COMPLEX64Array * );
void LALWCreateArray ( ProcStatus *, COMPLEX64Array **, UINT4Vector * );
void LALWResizeArray ( ProcStatus *, COMPLEX64Array **, UINT4Vector * );
void LALWDestroyArray ( ProcStatus *, COMPLEX64Array ** );
/** @} */

/** @} */
/* ---------- end: ArrayFactories_c ---------- */


/**
 * \defgroup VectorFactories_c Module VectorFactories.c
 * \ingroup AVFactories_h
 *
 * \brief Create/destroy \<datatype\>%Vector objects.
 *
 * ### Description ###
 *
 * The \c CreateVector family of functions create a \<datatype\>%Vector of the appropriate dimensions.
 *
 * The \c ResizeVector family of functions changes the amount of storage allocated by the \c CreateVector functions.
 *
 * The \c DestroyVector family of functions return the storage allocated by the \c CreateVector functions to the system.
 *
 */
/** @{ */

/** \name CHAR vector prototypes */
/** @{ */
CHARVector * CreateCHARVector ( UINT4 length );
CHARVector * ResizeCHARVector ( CHARVector * vector, UINT4 length );
CHARVector * CutCHARVector( CHARVector *vector, size_t first, size_t length);
CHARVector * CopyCHARVector (CHARVector *vector);
void DestroyCHARVector ( CHARVector * vector );
void LALCHARCreateVector ( ProcStatus *, CHARVector **, UINT4 );
void LALCHARResizeVector ( ProcStatus *, CHARVector **, UINT4 );
void LALCHARDestroyVector ( ProcStatus *, CHARVector ** );
/** @} */

/** \name INT2 vector prototypes */
/** @{ */
INT2Vector * CreateINT2Vector ( UINT4 length );
INT2Vector * ResizeINT2Vector ( INT2Vector * vector, UINT4 length );
INT2Vector * CutINT2Vector( INT2Vector *vector, size_t first, size_t length);
INT2Vector * CopyINT2Vector (INT2Vector *vector);
void DestroyINT2Vector ( INT2Vector * vector );
void LALI2CreateVector ( ProcStatus *, INT2Vector **, UINT4 );
void LALI2ResizeVector ( ProcStatus *, INT2Vector **, UINT4 );
void LALI2DestroyVector ( ProcStatus *, INT2Vector ** );
/** @} */

/** \name INT4 vector prototypes */
/** @{ */
INT4Vector * CreateINT4Vector ( UINT4 length );
INT4Vector * ResizeINT4Vector ( INT4Vector * vector, UINT4 length );
INT4Vector * CutINT4Vector( INT4Vector *vector, size_t first, size_t length);
INT4Vector * CopyINT4Vector (INT4Vector *vector);
void DestroyINT4Vector ( INT4Vector * vector );
void LALI4CreateVector ( ProcStatus *, INT4Vector **, UINT4 );
void LALI4ResizeVector ( ProcStatus *, INT4Vector **, UINT4 );
void LALI4DestroyVector ( ProcStatus *, INT4Vector ** );
/** @} */


/** \name INT8 vector prototypes */
/** @{ */
INT8Vector * CreateINT8Vector ( UINT4 length );
INT8Vector * ResizeINT8Vector ( INT8Vector * vector, UINT4 length );
INT8Vector * CutINT8Vector( INT8Vector *vector, size_t first, size_t length);
INT8Vector * CopyINT8Vector (INT8Vector *vector);
void DestroyINT8Vector ( INT8Vector * vector );
void LALI8CreateVector ( ProcStatus *, INT8Vector **, UINT4 );
void LALI8ResizeVector ( ProcStatus *, INT8Vector **, UINT4 );
void LALI8DestroyVector ( ProcStatus *, INT8Vector ** );
/** @} */

/** \name UINT2 vector prototypes */
/** @{ */
UINT2Vector * CreateUINT2Vector ( UINT4 length );
UINT2Vector * ResizeUINT2Vector ( UINT2Vector * vector, UINT4 length );
UINT2Vector * CutUINT2Vector( UINT2Vector *vector, size_t first, size_t length);
UINT2Vector * CopyUINT2Vector (UINT2Vector *vector);
void DestroyUINT2Vector ( UINT2Vector * vector );
void LALU2CreateVector ( ProcStatus *, UINT2Vector **, UINT4 );
void LALU2ResizeVector ( ProcStatus *, UINT2Vector **, UINT4 );
void LALU2DestroyVector ( ProcStatus *, UINT2Vector ** );
/** @} */

/** \name UINT4 vector prototypes */
/** @{ */
UINT4Vector * CreateUINT4Vector ( UINT4 length );
UINT4Vector * ResizeUINT4Vector ( UINT4Vector * vector, UINT4 length );
UINT4Vector * CutUINT4Vector( UINT4Vector *vector, size_t first, size_t length);
UINT4Vector * CopyUINT4Vector (UINT4Vector *vector);
void DestroyUINT4Vector ( UINT4Vector * vector );
void LALU4CreateVector ( ProcStatus *, UINT4Vector **, UINT4 );
void LALU4ResizeVector ( ProcStatus *, UINT4Vector **, UINT4 );
void LALU4DestroyVector ( ProcStatus *, UINT4Vector ** );
/** @} */

/** \name UINT8 vector prototypes */
/** @{ */
UINT8Vector * CreateUINT8Vector ( UINT4 length );
UINT8Vector * ResizeUINT8Vector ( UINT8Vector * vector, UINT4 length );
UINT8Vector * CutUINT8Vector( UINT8Vector *vector, size_t first, size_t length);
UINT8Vector * CopyUINT8Vector (UINT8Vector *vector);
void DestroyUINT8Vector ( UINT8Vector * vector );
void LALU8CreateVector ( ProcStatus *, UINT8Vector **, UINT4 );
void LALU8ResizeVector ( ProcStatus *, UINT8Vector **, UINT4 );
void LALU8DestroyVector ( ProcStatus *, UINT8Vector ** );
/** @} */

/** \name REAL4 vector prototypes */
/** @{ */
REAL4Vector * CreateREAL4Vector ( UINT4 length );
REAL4Vector * ResizeREAL4Vector ( REAL4Vector * vector, UINT4 length );
REAL4Vector * CutREAL4Vector( REAL4Vector *vector, size_t first, size_t length);
REAL4Vector * CopyREAL4Vector (REAL4Vector *vector);
void DestroyREAL4Vector ( REAL4Vector * vector );
void LALSCreateVector ( ProcStatus *, REAL4Vector **, UINT4 );
void LALSResizeVector ( ProcStatus *, REAL4Vector **, UINT4 );
void LALSDestroyVector ( ProcStatus *, REAL4Vector ** );
/** @} */

/** \name REAL4 vector prototypes (default name) */
/** @{ */
REAL4Vector * CreateVector ( UINT4 length );
REAL4Vector * ResizeVector ( REAL4Vector * vector, UINT4 length );
void LALCreateVector ( ProcStatus *, REAL4Vector **, UINT4 );
void LALResizeVector ( ProcStatus *, REAL4Vector **, UINT4 );
void LALDestroyVector ( ProcStatus *, REAL4Vector ** );
/** @} */

/** \name REAL8 vector prototypes */
/** @{ */
REAL8Vector * CreateREAL8Vector ( UINT4 length );
REAL8Vector * ResizeREAL8Vector ( REAL8Vector * vector, UINT4 length );
REAL8Vector * CutREAL8Vector( REAL8Vector *vector, size_t first, size_t length);
REAL8Vector * CopyREAL8Vector (REAL8Vector *vector);
void DestroyREAL8Vector ( REAL8Vector * vector );
void LALDCreateVector ( ProcStatus *, REAL8Vector **, UINT4 );
void LALDResizeVector ( ProcStatus *, REAL8Vector **, UINT4 );
void LALDDestroyVector ( ProcStatus *, REAL8Vector ** );
/** @} */

/** \name REAL16 vector prototypes */
/** @{ */
REAL16Vector * CreateREAL16Vector ( UINT4 length );
REAL16Vector * ResizeREAL16Vector ( REAL16Vector * vector, UINT4 length );
REAL16Vector * CutREAL16Vector( REAL16Vector *vector, size_t first, size_t length);
REAL16Vector * CopyREAL16Vector (REAL16Vector *vector);
void DestroyREAL16Vector ( REAL16Vector * vector );
void LALECreateVector ( ProcStatus *, REAL16Vector **, UINT4 );
void LALEResizeVector ( ProcStatus *, REAL16Vector **, UINT4 );
void LALEDestroyVector ( ProcStatus *, REAL16Vector ** );
/** @} */

/** @{ */
REAL32Vector * CreateREAL32Vector ( UINT4 length );
REAL32Vector * ResizeREAL32Vector ( REAL32Vector * vector, UINT4 length );
REAL32Vector * CutREAL32Vector( REAL32Vector *vector, size_t first, size_t length);
REAL32Vector * CopyREAL32Vector (REAL32Vector *vector);
void DestroyREAL32Vector ( REAL32Vector * vector );
void LALFCreateVector ( ProcStatus *, REAL32Vector **, UINT4 );
void LALFResizeVector ( ProcStatus *, REAL32Vector **, UINT4 );
void LALFDestroyVector ( ProcStatus *, REAL32Vector ** );
/** @} */

/** \name COMPLEX8 vector prototypes */
/** @{ */
COMPLEX8Vector * CreateCOMPLEX8Vector ( UINT4 length );
COMPLEX8Vector * ResizeCOMPLEX8Vector ( COMPLEX8Vector * vector, UINT4 length );
COMPLEX8Vector * CutCOMPLEX8Vector( COMPLEX8Vector *vector, size_t first, size_t length);
COMPLEX8Vector * CopyCOMPLEX8Vector (COMPLEX8Vector *vector);
void DestroyCOMPLEX8Vector ( COMPLEX8Vector * vector );
void LALCCreateVector ( ProcStatus *, COMPLEX8Vector **, UINT4 );
void LALCResizeVector ( ProcStatus *, COMPLEX8Vector **, UINT4 );
void LALCDestroyVector ( ProcStatus *, COMPLEX8Vector ** );
/** @} */

/** \name COMPLEX16 vector prototypes */
/** @{ */
COMPLEX16Vector * CreateCOMPLEX16Vector ( UINT4 length );
COMPLEX16Vector * ResizeCOMPLEX16Vector ( COMPLEX16Vector * vector, UINT4 length );
COMPLEX16Vector * CutCOMPLEX16Vector( COMPLEX16Vector *vector, size_t first, size_t length);
COMPLEX16Vector * CopyCOMPLEX16Vector (COMPLEX16Vector *vector);
void DestroyCOMPLEX16Vector ( COMPLEX16Vector * vector );
void LALZCreateVector ( ProcStatus *, COMPLEX16Vector **, UINT4 );
void LALZResizeVector ( ProcStatus *, COMPLEX16Vector **, UINT4 );
void LALZDestroyVector ( ProcStatus *, COMPLEX16Vector ** );
/** @} */

/** \name COMPLEX32 vector prototypes */
/** @{ */
COMPLEX32Vector * CreateCOMPLEX32Vector ( UINT4 length );
COMPLEX32Vector * ResizeCOMPLEX32Vector ( COMPLEX32Vector * vector, UINT4 length );
COMPLEX32Vector * CutCOMPLEX32Vector( COMPLEX32Vector *vector, size_t first, size_t length);
COMPLEX32Vector * CopyCOMPLEX32Vector (COMPLEX32Vector *vector);
void DestroyCOMPLEX32Vector ( COMPLEX32Vector * vector );
void LALYCreateVector ( ProcStatus *, COMPLEX32Vector **, UINT4 );
void LALYResizeVector ( ProcStatus *, COMPLEX32Vector **, UINT4 );
void LALYDestroyVector ( ProcStatus *, COMPLEX32Vector ** );
/** @} */

/** @{ */
COMPLEX64Vector * CreateCOMPLEX64Vector ( UINT4 length );
COMPLEX64Vector * ResizeCOMPLEX64Vector ( COMPLEX64Vector * vector, UINT4 length );
COMPLEX64Vector * CutCOMPLEX64Vector( COMPLEX64Vector *vector, size_t first, size_t length);
COMPLEX64Vector * CopyCOMPLEX64Vector (COMPLEX64Vector *vector);
void DestroyCOMPLEX64Vector ( COMPLEX64Vector * vector );
void LALWCreateVector ( ProcStatus *, COMPLEX64Vector **, UINT4 );
void LALWResizeVector ( ProcStatus *, COMPLEX64Vector **, UINT4 );
void LALWDestroyVector ( ProcStatus *, COMPLEX64Vector ** );
/** @} */

/** @} */
/**\name Error Codes */
/** @{ */
#define SEQFACTORIESH_ESLENGTH  1	/**< Illegal sequence length. */
#define SEQFACTORIESH_EVLENGTH  2	/**< Illegal vector length. */
#define SEQFACTORIESH_EALENGTH  4	/**< Illegal array dimension. */
#define SEQFACTORIESH_EVPTR     8	/**< Null sequence handle. */
#define SEQFACTORIESH_EUPTR    16	/**< Non-null sequence pointer. */
#define SEQFACTORIESH_EDPTR    32	/**< Null sequence data. */
#define SEQFACTORIESH_EINPTR   64	/**< Null input pointer. */
#define SEQFACTORIESH_EMALLOC 128	/**< Malloc failure. */
/** @} */

/** \cond DONT_DOXYGEN */
#define SEQFACTORIESH_MSGESLENGTH "Illegal sequence length."
#define SEQFACTORIESH_MSGEVLENGTH "Illegal vector length."
#define SEQFACTORIESH_MSGEALENGTH "Illegal array dimension."
#define SEQFACTORIESH_MSGEVPTR    "Null sequence handle."
#define SEQFACTORIESH_MSGEUPTR    "Non-null sequence pointer."
#define SEQFACTORIESH_MSGEDPTR    "Null sequence data."
#define SEQFACTORIESH_MSGEINPTR   "Null input pointer."
#define SEQFACTORIESH_MSGEMALLOC  "Malloc failure."
/** \endcond */

typedef struct tagCreateVectorSequenceIn {
  UINT4 length; 	/**< The sequence length */
  UINT4 vectorLength;	/**< The length of each vector in the sequence */
} CreateVectorSequenceIn;

typedef struct tagCreateArraySequenceIn {
  UINT4 length;			/**< The sequence length */
  UINT4Vector *dimLength;	/**< The dimensions of each array index (the same for every array in the sequence) */
} CreateArraySequenceIn;

/** \name REAL4 prototypes (default name) */
/** @{ */
void LALCreateArraySequence(ProcStatus *, REAL4ArraySequence **,
                            CreateArraySequenceIn *);
void LALDestroyArraySequence(ProcStatus *, REAL4ArraySequence **);
/** @} */

/** \name INT2 prototypes */
/** @{ */
void LALI2CreateArraySequence ( ProcStatus *status,
          INT2ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALI2DestroyArraySequence ( ProcStatus *status,
          INT2ArraySequence **arraySeqence);
/** @} */


/** \name INT4 prototypes */
/** @{ */
void LALI4CreateArraySequence ( ProcStatus *status,
          INT4ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALI4DestroyArraySequence ( ProcStatus *status,
          INT4ArraySequence **arraySeqence);
/** @} */

/** \name INT8 prototypes */
/** @{ */
void LALI8CreateArraySequence ( ProcStatus *status,
          INT8ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALI8DestroyArraySequence ( ProcStatus *status,
          INT8ArraySequence **arraySeqence);
/** @} */

/** \name UINT2 prototypes */
/** @{ */
void LALU2CreateArraySequence ( ProcStatus *status,
          UINT2ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALU2DestroyArraySequence ( ProcStatus *status,
          UINT2ArraySequence **arraySeqence);
/** @} */

/** \name UINT4 prototypes */
/** @{ */
void LALU4CreateArraySequence ( ProcStatus *status,
          UINT4ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALU4DestroyArraySequence ( ProcStatus *status,
          UINT4ArraySequence **arraySeqence);
/** @} */

/** \name UINT8 prototypes */
/** @{ */
void LALU8CreateArraySequence ( ProcStatus *status,
          UINT8ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALU8DestroyArraySequence ( ProcStatus *status,
          UINT8ArraySequence **arraySeqence);
/** @} */

/** \name REAL4 prototypes */
/** @{ */
void LALSCreateArraySequence ( ProcStatus *status,
          REAL4ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALSDestroyArraySequence ( ProcStatus *status,
          REAL4ArraySequence **arraySeqence);
/** @} */

/** \name REAL8 prototypes */
/** @{ */
void LALDCreateArraySequence ( ProcStatus *status,
          REAL8ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALDDestroyArraySequence ( ProcStatus *status,
          REAL8ArraySequence **arraySeqence);
/** @} */

/** \name REAL16 prototypes */
/** @{ */
void LALECreateArraySequence ( ProcStatus *status,
          REAL16ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALEDestroyArraySequence ( ProcStatus *status,
          REAL16ArraySequence **arraySeqence);
/** @} */

/** @{ */
void LALFCreateArraySequence ( ProcStatus *status,
          REAL32ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALFDestroyArraySequence ( ProcStatus *status,
          REAL32ArraySequence **arraySeqence);
/** @} */

/** \name COMPLEX8 prototypes */
/** @{ */
void LALCCreateArraySequence ( ProcStatus *status,
          COMPLEX8ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALCDestroyArraySequence ( ProcStatus *status,
          COMPLEX8ArraySequence **arraySeqence);
/** @} */

/** \name COMPLEX16 prototypes */
/** @{ */
void LALZCreateArraySequence ( ProcStatus *status,
          COMPLEX16ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALZDestroyArraySequence ( ProcStatus *status,
          COMPLEX16ArraySequence **arraySeqence);
/** @} */

/** \name COMPLEX32 prototypes */
/** @{ */
void LALYCreateArraySequence ( ProcStatus *status,
          COMPLEX32ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALYDestroyArraySequence ( ProcStatus *status,
          COMPLEX32ArraySequence **arraySeqence);
/** @} */

/** \name COMPLEX64 prototypes */
/** @{ */
void LALWCreateArraySequence ( ProcStatus *status,
          COMPLEX64ArraySequence **arraySequence,
          CreateArraySequenceIn *aSeqParams);

void LALWDestroyArraySequence ( ProcStatus *status,
          COMPLEX64ArraySequence **arraySeqence);
/** @} */


/** @} */
/* ---------- end: ArraySequenceFactories_c ---------- */

/**
 * \defgroup VectorSequenceFactories_c Module VectorSequenceFactories.c
 * \ingroup SeqFactories_h
 * \brief Create/destroy \<datatype\>VectorSequence objects.
 *
 * ### Description ###
 *
 * The \c CreateVectorSequence family of functions create a \<datatype\>VectorSequence of the appropriate dimensions.
 *
 * The \c DestroyVectorSequence family of functions return the storage allocated by the \c CreateVectorSequence functions to the system.
 */
/** @{ */

/** \name REAL4 prototypes (default name) */
/** @{ */
REAL4VectorSequence * CreateVectorSequence ( UINT4 length, UINT4 veclen );
#ifndef SWIG   /* exclude from SWIG interface */
void DestroyVectorSequence ( REAL4VectorSequence * vecseq );
#endif   /* SWIG */


void LALCreateVectorSequence(ProcStatus *, REAL4VectorSequence **,
                             CreateVectorSequenceIn *);
void LALDestroyVectorSequence(ProcStatus *, REAL4VectorSequence**);
/** @} */

/** \name CHAR prototypes */
/** @{ */
CHARVectorSequence * CreateCHARVectorSequence ( UINT4 length, UINT4 veclen );
void DestroyCHARVectorSequence ( CHARVectorSequence * vecseq );

void LALCHARCreateVectorSequence ( ProcStatus *status,
          CHARVectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALCHARDestroyVectorSequence ( ProcStatus *status,
          CHARVectorSequence **vectorSequence);
/** @} */

/** \name INT2 prototypes */
/** @{ */
INT2VectorSequence * CreateINT2VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyINT2VectorSequence ( INT2VectorSequence * vecseq );

void LALI2CreateVectorSequence ( ProcStatus *status,
          INT2VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALI2DestroyVectorSequence ( ProcStatus *status,
          INT2VectorSequence **vectorSequence);
/** @} */

/** \name INT4 prototypes */
/** @{ */
INT4VectorSequence * CreateINT4VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyINT4VectorSequence ( INT4VectorSequence * vecseq );

void LALI4CreateVectorSequence ( ProcStatus *status,
          INT4VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALI4DestroyVectorSequence ( ProcStatus *status,
          INT4VectorSequence **vectorSequence);
/** @} */

/** \name INT8 prototypes */
/** @{ */
INT8VectorSequence * CreateINT8VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyINT8VectorSequence ( INT8VectorSequence * vecseq );

void LALI8CreateVectorSequence ( ProcStatus *status,
          INT8VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALI8DestroyVectorSequence ( ProcStatus *status,
          INT8VectorSequence **vectorSequence);
/** @} */

/** \name UINT2 prototypes */
/** @{ */
UINT2VectorSequence * CreateUINT2VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyUINT2VectorSequence ( UINT2VectorSequence * vecseq );

void LALU2CreateVectorSequence ( ProcStatus *status,
          UINT2VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALU2DestroyVectorSequence ( ProcStatus *status,
          UINT2VectorSequence **vectorSequence);
/** @} */

/** \name UINT4 prototypes */
/** @{ */
UINT4VectorSequence * CreateUINT4VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyUINT4VectorSequence ( UINT4VectorSequence * vecseq );

void LALU4CreateVectorSequence ( ProcStatus *status,
          UINT4VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALU4DestroyVectorSequence ( ProcStatus *status,
          UINT4VectorSequence **vectorSequence);
/** @} */

/** \name UINT8 prototypes */
/** @{ */
UINT8VectorSequence * CreateUINT8VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyUINT8VectorSequence ( UINT8VectorSequence * vecseq );

void LALU8CreateVectorSequence ( ProcStatus *status,
          UINT8VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALU8DestroyVectorSequence ( ProcStatus *status,
          UINT8VectorSequence **vectorSequence);
/** @} */

/** \name REAL4 prototypes */
/** @{ */
REAL4VectorSequence * CreateREAL4VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyREAL4VectorSequence ( REAL4VectorSequence * vecseq );

void LALSCreateVectorSequence ( ProcStatus *status,
          REAL4VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALSDestroyVectorSequence ( ProcStatus *status,
          REAL4VectorSequence **vectorSequence);
/** @} */

/** \name REAL8 prototypes */
/** @{ */
REAL8VectorSequence * CreateREAL8VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyREAL8VectorSequence ( REAL8VectorSequence * vecseq );

void LALDCreateVectorSequence ( ProcStatus *status,
          REAL8VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALDDestroyVectorSequence ( ProcStatus *status,
          REAL8VectorSequence **vectorSequence);
/** @} */

/** \name REAL16 prototypes */
/** @{ */
REAL16VectorSequence * CreateREAL16VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyREAL16VectorSequence ( REAL16VectorSequence * vecseq );

void LALECreateVectorSequence ( ProcStatus *status,
          REAL16VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALEDestroyVectorSequence ( ProcStatus *status,
          REAL16VectorSequence **vectorSequence);
/** @} */

/** \name REAL32 prototypes */
/** @{ */
REAL32VectorSequence * CreateREAL32VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyREAL32VectorSequence ( REAL32VectorSequence * vecseq );

void LALFCreateVectorSequence ( ProcStatus *status,
          REAL32VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALFDestroyVectorSequence ( ProcStatus *status,
          REAL32VectorSequence **vectorSequence);
/** @} */

/** \name COMPLEX8 prototypes */
/** @{ */
COMPLEX8VectorSequence * CreateCOMPLEX8VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyCOMPLEX8VectorSequence ( COMPLEX8VectorSequence * vecseq );

void LALCCreateVectorSequence ( ProcStatus *status,
          COMPLEX8VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALCDestroyVectorSequence ( ProcStatus *status,
          COMPLEX8VectorSequence **vectorSequence);
/** @} */

/** \name COMPLEX16 prototypes */
/** @{ */
COMPLEX16VectorSequence * CreateCOMPLEX16VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyCOMPLEX16VectorSequence ( COMPLEX16VectorSequence * vecseq );

void LALZCreateVectorSequence ( ProcStatus *status,
          COMPLEX16VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALZDestroyVectorSequence ( ProcStatus *status,
          COMPLEX16VectorSequence **vectorSequence);
/** @} */

/** \name COMPLEX32 prototypes */
/** @{ */
COMPLEX32VectorSequence * CreateCOMPLEX32VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyCOMPLEX32VectorSequence ( COMPLEX32VectorSequence * vecseq );

void LALYCreateVectorSequence ( ProcStatus *status,
          COMPLEX32VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALYDestroyVectorSequence ( ProcStatus *status,
          COMPLEX32VectorSequence **vectorSequence);
/** @} */

/** \name COMPLEX64 prototypes */
/** @{ */
COMPLEX64VectorSequence * CreateCOMPLEX64VectorSequence ( UINT4 length, UINT4 veclen );
void DestroyCOMPLEX64VectorSequence ( COMPLEX64VectorSequence * vecseq );

void LALWCreateVectorSequence ( ProcStatus *status,
          COMPLEX64VectorSequence **vectorSequence,
          CreateVectorSequenceIn *vSeqParams);

void LALWDestroyVectorSequence ( ProcStatus *status,
          COMPLEX64VectorSequence **vectorSequence);
/** @} */

/** @} */
/* ---------- end: VectorSequenceFactories_c ---------- */

COMPLEX8TimeSeries *CreateCOMPLEX8TimeSeries ( const REAL8 epoch, REAL8 deltaT,  size_t length );
COMPLEX16TimeSeries *CreateCOMPLEX16TimeSeries ( const REAL8 epoch, REAL8 deltaT,  size_t length );
REAL4TimeSeries *CreateREAL4TimeSeries ( const REAL8 epoch, REAL8 deltaT,  size_t length );
REAL8TimeSeries *CreateREAL8TimeSeries ( const REAL8 epoch, REAL8 deltaT,  size_t length );
INT2TimeSeries *CreateINT2TimeSeries ( const REAL8 epoch, REAL8 deltaT,  size_t length );
INT4TimeSeries *CreateINT4TimeSeries ( const REAL8 epoch, REAL8 deltaT,  size_t length );
INT8TimeSeries *CreateINT8TimeSeries ( const REAL8 epoch, REAL8 deltaT,  size_t length );
UINT2TimeSeries *CreateUINT2TimeSeries ( const REAL8 epoch, REAL8 deltaT,  size_t length );
UINT4TimeSeries *CreateUINT4TimeSeries ( const REAL8 epoch, REAL8 deltaT,  size_t length );
UINT8TimeSeries *CreateUINT8TimeSeries ( const REAL8 epoch, REAL8 deltaT,  size_t length );

void DestroyCOMPLEX8TimeSeries ( COMPLEX8TimeSeries *series );
void DestroyCOMPLEX16TimeSeries ( COMPLEX16TimeSeries *series );
void DestroyREAL4TimeSeries ( REAL4TimeSeries *series );
void DestroyREAL8TimeSeries ( REAL8TimeSeries *series );
void DestroyINT2TimeSeries ( INT2TimeSeries *series );
void DestroyINT4TimeSeries ( INT4TimeSeries *series );
void DestroyINT8TimeSeries ( INT8TimeSeries *series );
void DestroyUINT2TimeSeries ( UINT2TimeSeries *series );
void DestroyUINT4TimeSeries ( UINT4TimeSeries *series );
void DestroyUINT8TimeSeries ( UINT8TimeSeries *series );

COMPLEX8TimeSeries *CutCOMPLEX8TimeSeries ( const COMPLEX8TimeSeries *series, size_t first, size_t length );
COMPLEX16TimeSeries *CutCOMPLEX16TimeSeries ( const COMPLEX16TimeSeries *series, size_t first, size_t length );
REAL4TimeSeries *CutREAL4TimeSeries ( const REAL4TimeSeries *series, size_t first, size_t length );
REAL8TimeSeries *CutREAL8TimeSeries ( const REAL8TimeSeries *series, size_t first, size_t length );
INT2TimeSeries *CutINT2TimeSeries ( const INT2TimeSeries *series, size_t first, size_t length );
INT4TimeSeries *CutINT4TimeSeries ( const INT4TimeSeries *series, size_t first, size_t length );
INT8TimeSeries *CutINT8TimeSeries ( const INT8TimeSeries *series, size_t first, size_t length );
UINT2TimeSeries *CutUINT2TimeSeries ( const UINT2TimeSeries *series, size_t first, size_t length );
UINT4TimeSeries *CutUINT4TimeSeries ( const UINT4TimeSeries *series, size_t first, size_t length );
UINT8TimeSeries *CutUINT8TimeSeries ( const UINT8TimeSeries *series, size_t first, size_t length );

// COMPLEX8TimeSeries *ResizeCOMPLEX8TimeSeries ( COMPLEX8TimeSeries *series, int first, size_t length );
// COMPLEX16TimeSeries *ResizeCOMPLEX16TimeSeries ( COMPLEX16TimeSeries *series, int first, size_t length );
// REAL4TimeSeries *ResizeREAL4TimeSeries ( REAL4TimeSeries *series, int first, size_t length );
// REAL8TimeSeries *ResizeREAL8TimeSeries ( REAL8TimeSeries *series, int first, size_t length );
// INT2TimeSeries *ResizeINT2TimeSeries ( INT2TimeSeries *series, int first, size_t length );
// INT4TimeSeries *ResizeINT4TimeSeries ( INT4TimeSeries *series, int first, size_t length );
// INT8TimeSeries *ResizeINT8TimeSeries ( INT8TimeSeries *series, int first, size_t length );
// UINT2TimeSeries *ResizeUINT2TimeSeries ( UINT2TimeSeries *series, int first, size_t length );
// UINT4TimeSeries *ResizeUINT4TimeSeries ( UINT4TimeSeries *series, int first, size_t length );
// UINT8TimeSeries *ResizeUINT8TimeSeries ( UINT8TimeSeries *series, int first, size_t length );

#ifdef __cplusplus
}
#endif
#endif



==> anc/pyPNFourier/pyPNFourier/libbasic/utils_GSL.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_UTILS_GSL__
#define __INCLUDE_UTILS_GSL__

#include <stdlib.h>
#include <string.h>
#include <gsl/gsl_errno.h>

#include "basic_Alloc.h"
#include "basic_Datatypes.h"
#include "basic_Debug.h"
#include "basic_Error.h"

#ifdef __cplusplus
extern "C" {
#endif

#define X_CALLGSL( statement ) \
        do { \
          gsl_error_handler_t *saveGSLErrorHandler_; \
          saveGSLErrorHandler_ = gsl_set_error_handler_off(); \
          statement; \
          gsl_set_error_handler( saveGSLErrorHandler_ ); \
        } while (0)


extern ProcStatus *g_GSLGlobalStatusPtr;

void
LALGSLErrorHandler(const char *reason,
                   const char *file, int line, int errnum);

#define CALLGSL( statement, statusptr )                                       \
  if ( (statusptr) )                                                          \
  {                                                                           \
    ProcStatus *saveLALGSLGlobalStatusPtr_;                                    \
    gsl_error_handler_t *saveGSLErrorHandler_;                                \
    if ( !( (statusptr)->statusPtr ) )                                        \
      { ABORT( (statusptr), -8, "CALLGSL: null status pointer pointer" ); }   \
    saveGSLErrorHandler_ = gsl_set_error_handler( LALGSLErrorHandler );       \
    saveLALGSLGlobalStatusPtr_ = g_GSLGlobalStatusPtr;                       \
    g_GSLGlobalStatusPtr = (statusptr)->statusPtr;                           \
    statement;                                                                \
    g_GSLGlobalStatusPtr = saveLALGSLGlobalStatusPtr_;                       \
    gsl_set_error_handler( saveGSLErrorHandler_ );                            \
  }                                                                           \
  else                                                                        \
    g_AbortHook( "Abort: CALLGSL, file %s, line %d\n"                        \
                  "       Null status pointer passed to CALLGSL\n",           \
                  __FILE__, __LINE__ )


#define TRYGSL( statement, statusptr )                                        \
  if ( (statusptr) )                                                          \
  {                                                                           \
    ProcStatus *saveLALGSLGlobalStatusPtr_;                                    \
    gsl_error_handler_t *saveGSLErrorHandler_;                                \
    if ( !( (statusptr)->statusPtr ) )                                        \
      { ABORT( (statusptr), -8, "CALLGSL: null status pointer pointer" ); }   \
    saveGSLErrorHandler_ = gsl_set_error_handler( LALGSLErrorHandler );       \
    saveLALGSLGlobalStatusPtr_ = g_GSLGlobalStatusPtr;                       \
    g_GSLGlobalStatusPtr = (statusptr)->statusPtr;                           \
    statement;                                                                \
    g_GSLGlobalStatusPtr = saveLALGSLGlobalStatusPtr_;                       \
    gsl_set_error_handler( saveGSLErrorHandler_ );                            \
    if ( (statusptr)->statusPtr->statusCode )                                 \
    {                                                                         \
      SETSTATUS( statusptr, -1, "Recursive error" );                          \
      (void) LALError( statusptr, "Statement \"" #statement "\" failed:" );   \
      (void) LALTrace( statusptr, 1 );                                        \
      return;                                                                 \
    }                                                                         \
  }                                                                           \
  else                                                                        \
    g_AbortHook( "Abort: CALLGSL, file %s, line %d\n"                        \
                  "       Null status pointer passed to CALLGSL\n",           \
                  __FILE__, __LINE__ )

#ifdef __cplusplus
}
#endif
#endif



==> anc/pyPNFourier/pyPNFourier/libbasic/utils_OptionParser.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#include "utils_OptionParser.h"
#include "basic_Error.h"
#include <stdio.h>

#define SWAP_FLAGS(ch1, ch2)
#define my_index strchr

CHAR *g_optarg;
INT4 g_optind = 1;
INT4 g_optopt = '?';

static enum
{
    REQUIRE_ORDER, PERMUTE, RETURN_IN_ORDER
} ordering;


static INT4 __getopt_initialized;
static CHAR *nextchar;
static INT4 first_nonopt;
static INT4 last_nonopt;

static void
exchange(CHAR **argv)
{
    INT4 bottom = first_nonopt;
    INT4 middle = last_nonopt;
    INT4 top = g_optind;
    CHAR *tem;
    
    /*
     * Exchange the shorter segment with the far end of the longer segment.
     * That puts the shorter segment into the right place.
     * It leaves the longer segment in the right place overall,
     * but it consists of two parts that need to be swapped next.
     */
    
    while(top > middle && middle > bottom)
    {
        if (top - middle > middle - bottom)
        {
            /* Bottom segment is the shorter one. */
            INT4 len = middle - bottom;
            register INT4 i;
            for(i = 0; i < len; i++)
            {
                tem = argv[bottom + 1];
                argv[bottom + i] = argv[top - (middle - bottom) + i];
                argv[top - (middle - bottom) + i] = tem;
                SWAP_FLAGS(bottom + i, top - (middle - bottom) + i);
            }
            /* Exclude the moved bottom segment from further swapping */
            top -= len;
        }
        else
        {
            /* Top segment is the shorter one. */
            INT4 len = top - middle;
            register INT4 i;
            for(i = 0; i < len; i++)
            {
                tem = argv[bottom + i];
                argv[bottom + i] = argv[middle + i];
                argv[middle + i] = tem;
                SWAP_FLAGS(bottom + i, middle + i);
            }
            bottom += len;
        }
    }
    /* Update records for the slots the non-options now occupy */
    first_nonopt += (g_optind - last_nonopt);
    last_nonopt = g_optind;
}

static const CHAR *
_getopt_initialize(INT4 argc, CHAR *const *argv, const CHAR *optstring)
{
    /* Start processing options with argv-element 1;
     * the sequence of previously skipped non-option argv-elements is empty.
     */
    argc = 0;
    argv = NULL;
    first_nonopt = last_nonopt = g_optind;
    nextchar = NULL;
    
    /* Determine how to handle the ordering of options and nonoptions. */
    if (optstring[0] == '-')
    {
        ordering = RETURN_IN_ORDER;
        ++optstring;
    }
    else if (optstring[0] == '+')
    {
        ordering = REQUIRE_ORDER;
        ++optstring;
    }
    else
        ordering = PERMUTE;
    
    return optstring;
    (void)argc;
    (void)argv;
}

static INT4
_getopt_internal(INT4 argc, CHAR *const *argv, const CHAR *optstring,
                            const OptionParserArg *longopts, INT4 *longind, INT4 long_only)
{
    INT4 print_errors = 1;
    if (optstring[0] == ':')
        print_errors = 0;
    if (argc < 1)
        return X_FAILURE;
    
    // Check initialization
    g_optarg = NULL;
    if (g_optind == 0 || !__getopt_initialized)
    {
        if (g_optind == 0)
            g_optind = 1; // Skip argv[0]
        optstring = _getopt_initialize(argc, argv, optstring);
        __getopt_initialized = 1;
    }
    /* Test whether argv[g_optind] points to a non-option argument.
     * Either it does not have option syntax, or there is an enviroment flag
     * from the shell indicating it is not an option.
     * The later information is only used when the used in the GNU libc.
     */
#define NONOPTION_P (argv[g_optind][0] != '-' || argv[g_optind][1] == '\0')
    
    if (nextchar == NULL || *nextchar == '\0')
    {
        if (last_nonopt > g_optind)
            last_nonopt = g_optind;
        if (first_nonopt > g_optind)
            first_nonopt = g_optind;
        
        if (ordering == PERMUTE)
        {
            /* If we have just processed some options following some non-options,
             * exchange them so that the options come first.
             */
            union {CHAR *const *pcs; CHAR **ps;} bad = { argv };
            if (first_nonopt != last_nonopt && last_nonopt != g_optind)
                exchange( (CHAR **) bad.ps );
            else if (last_nonopt != g_optind)
                first_nonopt = g_optind;
            
            /*
             * Skip any additional non-options and extend the range of non-options previously skipped.
             */
            
            while (g_optind < argc && NONOPTION_P)
                g_optind++;
            last_nonopt = g_optind;
        }
        
        /*
         * The special ARGV-element `--' means premature end of options.
         * Skip it like a null option,
         * then exchange with previous non-options as if it were an option,
         *then skip everything else like a non-option.
         */
        if (g_optind != argc && !strcmp(argv[g_optind], "--"))
        {
            union {CHAR *const *pcs; CHAR **ps;} bad = {argv};
            g_optind++;
            
            if (first_nonopt != last_nonopt && last_nonopt != g_optind)
                exchange((CHAR **) bad.ps);
            else if (first_nonopt == last_nonopt)
                first_nonopt = g_optind;
            last_nonopt = argc;
            g_optind = argc;
        }
        
        /*
         * If we have done all the ARGV-elements,
         * stop the scan and back over any non-options
         * that we skipped and permuted.
         */
        if (g_optind == argc)
        {
            /*
             * Set the next-arg-index to point at the non-options
             * that we previously skipped, so the caller will digest them.
             */
            if (first_nonopt != last_nonopt)
                g_optind = first_nonopt;
            return -1;
        }
        
        /*
         * If we have come to a non-option and did not permute it,
         * either stop the scan or describe it to the caller and pass it by.
         */
        if (NONOPTION_P)
        {
            if (ordering == REQUIRE_ORDER)
                return -1;
            g_optarg = argv[g_optind++];
            return 1;
        }
        /*
         * We have found another option-ARGV-element.
         * Skip the initial punctuation.
         */
        nextchar = (argv[g_optind] + 1 +
                    (longopts != NULL && argv[g_optind][1] == '-'));

    }
    /* Decode the current option-ARGV-element.  */
    
    /*
     * Check whether the ARGV-element is a long option.
     *
     * If long_only and the ARGV-element has the form "-f", where f is
     * a valid short option, don't consider it an abbreviated form of
     * a long option that starts with f.  Otherwise there would be no
     * way to give the -f short option.
     *
     * On the other hand, if there's a long option "fubar" and
     * the ARGV-element is "-fu", do consider that an abbreviation of
     * the long option, just like "--fu", and not "-f" with arg "u".
     *
     * This distinction seems to be the most useful approach.
     */
    
    if(longopts != NULL &&
       (argv[g_optind][1] == '-' || (long_only && (argv[g_optind][2] || !my_index(optstring, argv[g_optind][1]) ) ) ))
    {
        CHAR *nameend;
        const OptionParserArg *p;
        const OptionParserArg *pfound = NULL;
        INT4 exact = 0;
        INT4 ambig = 0;
        INT4 indfound = -1;
        INT4 option_index;
        
        for(nameend = nextchar; *nameend && *nameend != '='; nameend ++);
        
        for (p = longopts, option_index = 0; p->name; p++, option_index++ )
        {
            if (!strncmp( p->name, nextchar, nameend - nextchar ))
            {
                if ((UINT4)(nameend - nextchar) == (UINT4)strlen(p->name))
                {
                    /* Exact match */
                    pfound = p;
                    indfound = option_index;
                    exact = 1;
                    break;
                }
                else if (pfound == NULL)
                {
                    /* First nonexact match */
                    pfound = p;
                    indfound = option_index;
                }
                else if(long_only
                        || pfound->has_arg != p->has_arg
                        || pfound->flag != p->flag
                        || pfound->val != p->val)
                    /* Second or later nonexact match */
                    ambig = 1;
            }
        }
        
        if (ambig && !exact)
        {
            if (print_errors)
                fprintf(stderr, "%s: option '%s' is ambiguous\n", argv[0], argv[g_optind]);
            nextchar += strlen(nextchar);
            g_optind++;
            g_optopt = 0;
            return '?';
        }
        
        if (pfound != NULL)
        {
            option_index = indfound;
            g_optind++;
            if(*nameend)
            {
                if (pfound->has_arg)
                    g_optarg = nameend + 1;
                else
                {
                    if (print_errors)
                    {
                        if (argv[g_optind - 1][1] == '-')
                            fprintf(stderr, "%s: option '--%s' doesn't allow an argument\n", argv[0], pfound->name);
                        else
                            fprintf(stderr, "%s: option '%c%s' doesn't allow an argument\n", argv[0], argv[g_optind - 1][0], pfound->name);
                    }
                    nextchar += strlen(nextchar);
                    g_optopt = pfound->val;
                    return '?';
                }
            }
            else if(pfound->has_arg == 1)
            {
                if (g_optind < argc)
                    g_optarg = argv[g_optind++];
                else
                {
                    if (print_errors)
                        fprintf(stderr, "%s: option '%s' requires an argument\n", argv[0], argv[g_optind - 1]);
                    nextchar += strlen(nextchar);
                    g_optopt = pfound->val;
                    return optstring[0] == ':' ? ':' : '?';
                }
            }
            nextchar += strlen(nextchar);
            if(longind != NULL)
                *longind = option_index;
            if (pfound->flag)
            {
                *(pfound->flag) = pfound->val;
                return 0;
            }
            return pfound->val;
        }
        /*
         * Can't find it as a long option.
         * If this is not getopt_long_only,
         * or the option starts with '--'
         * or is not a valid short option, then it's an error.
         * Otherwise interpret it as a short option.
         */
        
        if (!long_only ||
            argv[g_optind][1] == '-'||
            my_index (optstring, *nextchar) == NULL)
        {
            union {const CHAR *cs; CHAR *c;} wtf = { "" };
            if (print_errors)
            {
                if (argv[g_optind][1] == '-')
                    /* --option */
                    fprintf(stderr, "%s: unrecognized option '--%s'\n", argv[0], nextchar);
                else
                    /* +option or -option */
                    fprintf(stderr, "%s: unrecognized option '%c%s'\n", argv[0], argv[g_optind][0], nextchar);
            }
            nextchar = wtf.c;
            g_optind++;
            g_optopt = 0;
            return '?';
        }
        
    }

    /* Look at and handle the next short option-character.  */
    {
        CHAR c = *nextchar++;
        const CHAR *temp = my_index(optstring, c);
        if (*nextchar == '\0')
            ++g_optind;
        
        if (temp == NULL ||  c == ':')
        {
            if (print_errors)
            {
                fprintf(stderr, "%s: invalid option --%c\n", argv[0], c);
            }
            g_optopt = c;
            return '?';
        }
        if (temp[0] == 'W' && temp[1] == ';')
        {
            CHAR *nameend;
            const OptionParserArg *p;
            const OptionParserArg *pfound = NULL;
            INT4 exact = 0;
            INT4 ambig = 0;
            INT4 indfound = 0;
            INT4 option_index;
            
            /* This is an option that requires an argument. */
            if (*nextchar != '\0')
            {
                g_optarg = nextchar;
                g_optind++;
            }
            else if (g_optind == argc)
            {
                if (print_errors)
                    fprintf(stderr, "%s: option requires an argument -- %c\n", argv[0], c);
                g_optopt = c;
                if(optstring[0] == ':')
                    c = ':';
                else
                    c = '?';
                return c;
            }
            else
            /*
             * We already incremented `LALoptind' once;
             * increment it again when taking next ARGV-elt as argument.
             */
                g_optarg = argv[g_optind++];
            /*
             *LALoptarg is now the argument, see if it's in the
             * table of longopts.
             */
            for (nextchar = nameend = g_optarg; *nameend && *nameend != '='; nameend++);
            
            /*
             * Test all long options for either exact match or abbreviated matches.
             */
            for (p = longopts, option_index = 0; p->name; p++, option_index++)
            {
                if (!strncmp(p->name, nextchar, nameend-nextchar))
                {
                    if ((UINT4)(nameend - nextchar) == strlen(p->name))
                    {
                        /* Exact match */
                        pfound = p;
                        indfound = option_index;
                        exact = 1;
                        break;
                    }
                    else if (pfound == NULL)
                    {
                        /* First nonexact match */
                        pfound = p;
                        indfound = option_index;
                    }
                    else
                        ambig = 1;
                }
            }
            if (ambig && !exact)
            {
                if (print_errors)
                    fprintf(stderr, "%s: option '-W %s' is ambiguous\n", argv[0], argv[g_optind]);
                nextchar += strlen(nextchar);
                g_optind++;
                return '?';
            }
            if (pfound != NULL)
            {
                option_index = indfound;
                if (*nameend)
                {
                    if (pfound->has_arg)
                        g_optarg = nameend + 1;
                    else
                    {
                        if (print_errors)
                            fprintf(stderr, "%s: option '-W %s' doesn't allow an argument\n", argv[0], pfound->name);
                        nextchar += strlen(nextchar);
                        return '?';
                    }
                }
                else if (pfound->has_arg == 1)
                {
                    if (g_optind < argc)
                        g_optarg = argv[g_optind++];
                    else
                    {
                        if(print_errors)
                            fprintf(stderr, "%s: option '%s' requires an argument", argv[0], argv[g_optind-1]);
                        return optstring[0] == ':' ? ':' : '?';
                    }
                }
                nextchar += strlen(nextchar);
                if (longind != NULL)
                    *longind = option_index;
                if (pfound->flag)
                {
                    *(pfound->flag) = pfound->val;
                    return 0;
                }
                return pfound->val;
            }
            nextchar = NULL;
            return 'W';
        }
        if (temp[1] == ':')
        {
            if (temp[2] == ':')
            {
                if (*nextchar != '\0')
                {
                    g_optarg = nextchar;
                    g_optind++;
                }
                else
                    g_optarg = NULL;
                nextchar = NULL;
            }
            else
            {
                if (*nextchar != '\0')
                {
                    g_optarg = nextchar;
                    g_optind++;
                }
                else if (g_optind == argc)
                {
                    if (print_errors)
                        fprintf(stderr, "%s: option requires an argument -- %c\n", argv[0], c);
                    g_optopt = c;
                    if(optstring[0] == ':')
                        c = ':';
                    else
                        c = '?';
                }
                else
                    g_optarg = argv[g_optind++];
                nextchar = NULL;
            }
        }
        return c;
    }
}

INT4 getopt_long_only(INT4 argc, CHAR *const *argv, const CHAR *options,
                     const OptionParserArg *opt, INT4 *opt_index)
{
    return _getopt_internal(argc, argv, options, opt, opt_index,1);
}

#undef SWAP_FLAGS
#undef my_index

==> anc/pyPNFourier/pyPNFourier/libbasic/utils_OptionParser.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_UTILS_OPTIONPARSER__
#define __INCLUDE_UTILS_OPTIONPARSER__

#include <string.h>
#include "utils_Datatypes.h"

#undef no_argument
#undef required_argument
#undef optional_argument

#define opt_no_argument        0
#define opt_required_argument    1
#define opt_optional_argument    2

#ifdef __cplusplus
extern "C" {
#endif

extern CHAR *g_optarg;
extern INT4 g_optind;

typedef struct tagOptionParserArg
{
    const CHAR *name;
    INT4 has_arg;
    INT4 *flag;
    INT4 val;
} OptionParserArg;

INT4 getopt_long_only(INT4 argc, CHAR *const *argv, const CHAR *options,
                     const OptionParserArg *opt, INT4 *opt_index);


#ifdef __cplusplus
}
#endif
#endif



==> anc/pyPNFourier/pyPNFourier/libbasic/utils_StringConvert.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#include "utils_StringConvert.h"
#include "basic_Constants.h"
#include "basic_StatusMacros.h"
#include "utils_Factories.h"

#define LAL_INT8_ABSMIN MY_UINT8_C(9223372036854775808)
#define LAL_INT4_ABSMIN MY_UINT8_C(2147483648)
#define LAL_INT2_ABSMIN MY_UINT8_C(32768)
#define MY_UINT8_MAXDIGITS (20)

/* Internal function to parse integer strings into UINT8 magnitudes
   plus a sign. */
static UINT8
LALStringToU8AndSign(INT2 * sign, const CHAR * string, CHAR ** endptr)
{
    union {
        char *s;
        const char *cs;
    } bad;      /* there is a REASON for warnings... */
    const CHAR *here = string;  /* current position in string */
    CHAR c;     /* current character in string */
    UINT4 n = MY_UINT8_MAXDIGITS - 1;  /* number of worry-free digits */
    UINT8 value;        /* current converted value */

    /* Skip leading space, and read sign character, if any. */
    *sign = 1;
    while (isspace(*here))
        here++;
    if (*here == '+')
        here++;
    else if (*here == '-') {
        *sign = -1;
        here++;
    }

    /* Read first digit.  Abort if it's not a digit. */
    if (isdigit((int) (c = *here))) {
        value = (UINT8) (c - '0');
        here++;
    } else {
        bad.cs = string;        /* ... and this avoids the warnings... BAD! */
        *endptr = bad.s;
        return 0;
    }

    /* Otherwise, start reading number.  Stop if we get close to
       overflowing. */
    while (isdigit((int) (c = *here)) && --n) {
        value *= MY_INT8_C(10);
        value += (UINT8) (c - '0');
        here++;
    }

    /* Proceed with caution near overflow.  At this point, if n==0, then
       c = *here is the (MY_UINT8_MAXDIGITS)th digit read, but value
       does not yet incorporate it. */
    if (!n) {
        here++;
        if (isdigit((int) (*here))) {
            value = MY_UINT8_MAX;
            do
                here++;
            while (isdigit((int) (*here)));
        } else if (value > MY_UINT8_MAX / MY_INT8_C(10)) {
            value = MY_UINT8_MAX;
        } else {
            UINT8 increment = (UINT8) (c - '0');
            value *= 10;
            if (value > MY_UINT8_MAX - increment)
                value = MY_UINT8_MAX;
            else
                value += increment;
        }
    }

    /* Return appropriate values. */
    bad.cs = here;      /* ... and this avoids the warnings... BAD! */
    *endptr = bad.s;
    return value;
}

/** \endcond */

void
LALStringToU2(ProcStatus * stat, UINT2 * value, const CHAR * string,
              CHAR ** endptr)
{
    UINT8 absValue;     /* magnitude of parsed number */
    INT2 sign;  /* sign of parsed number */
    CHAR *end;  /* substring following parsed number */

    INITSTATUS(stat);

    /* Check for valid input arguments. */
    ASSERT(value, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(string, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);

    /* Parse string.  Return if nothing was parsed. */
    absValue = LALStringToU8AndSign(&sign, string, &end);
    if (string == end) {
        if (endptr)
            *endptr = end;
        RETURN(stat);
    }

    /* Cap (if necessary), cast, and return. */
    if (absValue > MY_UINT2_MAX)
        *value = (UINT2) (MY_UINT2_MAX);
    else
        *value = (UINT2) (absValue);
    if (endptr)
        *endptr = end;
    RETURN(stat);
}



void
LALStringToU4(ProcStatus * stat, UINT4 * value, const CHAR * string,
              CHAR ** endptr)
{
    UINT8 absValue;     /* magnitude of parsed number */
    INT2 sign;  /* sign of parsed number */
    CHAR *end;  /* substring following parsed number */

    INITSTATUS(stat);

    /* Check for valid input arguments. */
    ASSERT(value, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(string, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);

    /* Parse string.  Return if nothing was parsed. */
    absValue = LALStringToU8AndSign(&sign, string, &end);
    if (string == end) {
        if (endptr)
            *endptr = end;
        RETURN(stat);
    }

    /* Cap (if necessary), cast, and return. */
    if (absValue > MY_UINT4_MAX)
        *value = (UINT4) (MY_UINT4_MAX);
    else
        *value = (UINT4) (absValue);
    if (endptr)
        *endptr = end;
    RETURN(stat);
}



void
LALStringToU8(ProcStatus * stat, UINT8 * value, const CHAR * string,
              CHAR ** endptr)
{
    UINT8 absValue;     /* magnitude of parsed number */
    INT2 sign;  /* sign of parsed number */
    CHAR *end;  /* substring following parsed number */

    INITSTATUS(stat);

    /* Check for valid input arguments. */
    ASSERT(value, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(string, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);

    /* Parse string.  Return if nothing was parsed. */
    absValue = LALStringToU8AndSign(&sign, string, &end);
    if (string == end) {
        if (endptr)
            *endptr = end;
        RETURN(stat);
    }

    /* Set values and return. */
    *value = absValue;
    if (endptr)
        *endptr = end;
    RETURN(stat);
}



void
LALStringToI2(ProcStatus * stat, INT2 * value, const CHAR * string,
              CHAR ** endptr)
{
    UINT8 absValue;     /* magnitude of parsed number */
    INT2 sign;  /* sign of parsed number */
    CHAR *end;  /* substring following parsed number */

    INITSTATUS(stat);

    /* Check for valid input arguments. */
    ASSERT(value, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(string, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);

    /* Parse string.  Return if nothing was parsed. */
    absValue = LALStringToU8AndSign(&sign, string, &end);
    if (string == end) {
        if (endptr)
            *endptr = end;
        RETURN(stat);
    }

    /* Cap (if necessary), cast, and return. */
    if (sign > 0) {
        if (absValue > MY_INT2_MAX)
            *value = (INT2) (MY_INT2_MAX);
        else
            *value = (INT2) (absValue);
    } else {
        if (absValue > LAL_INT2_ABSMIN)
            *value = (INT2) (-LAL_INT2_ABSMIN);
        else
            *value = (INT2) (-absValue);
    }
    if (endptr)
        *endptr = end;
    RETURN(stat);
}



void
LALStringToI4(ProcStatus * stat, INT4 * value, const CHAR * string,
              CHAR ** endptr)
{
    UINT8 absValue;     /* magnitude of parsed number */
    INT2 sign;  /* sign of parsed number */
    CHAR *end;  /* substring following parsed number */

    INITSTATUS(stat);

    /* Check for valid input arguments. */
    ASSERT(value, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(string, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);

    /* Parse string.  Return if nothing was parsed. */
    absValue = LALStringToU8AndSign(&sign, string, &end);
    if (string == end) {
        if (endptr)
            *endptr = end;
        RETURN(stat);
    }

    /* Cap (if necessary), cast, and return. */
    if (sign > 0) {
        if (absValue > MY_INT4_MAX)
            *value = (INT4) (MY_INT4_MAX);
        else
            *value = (INT4) (absValue);
    } else {
        if (absValue > LAL_INT4_ABSMIN)
            *value = (INT4) (-LAL_INT4_ABSMIN);
        else
            *value = (INT4) (-absValue);
    }
    if (endptr)
        *endptr = end;
    RETURN(stat);
}



void
LALStringToI8(ProcStatus * stat, INT8 * value, const CHAR * string,
              CHAR ** endptr)
{
    UINT8 absValue;     /* magnitude of parsed number */
    INT2 sign;  /* sign of parsed number */
    CHAR *end;  /* substring following parsed number */

    INITSTATUS(stat);

    /* Check for valid input arguments. */
    ASSERT(value, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(string, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);

    /* Parse string.  Return if nothing was parsed. */
    absValue = LALStringToU8AndSign(&sign, string, &end);
    if (string == end) {
        if (endptr)
            *endptr = end;
        RETURN(stat);
    }

    /* Cap (if necessary), cast, and return. */
    if (sign > 0) {
        if (absValue > MY_INT8_MAX)
            *value = (INT8) (MY_INT8_MAX);
        else
            *value = (INT8) (absValue);
    } else {
        if (absValue > LAL_INT8_ABSMIN)
            *value = (INT8) (-LAL_INT8_ABSMIN);
        else
            *value = (INT8) (-absValue);
    }
    if (endptr)
        *endptr = end;
    RETURN(stat);
}



void
LALStringToS(ProcStatus * stat, REAL4 * value, const CHAR * string,
             CHAR ** endptr)
{
    REAL8 myValue;      /* internal representation of value */
    CHAR *end;  /* substring following parsed number */

    INITSTATUS(stat);

    /* Check for valid input arguments. */
    ASSERT(value, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(string, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);

    /* Parse string.  Return if nothing was parsed. */
    myValue = strtod(string, &end);
    if (string == end) {
        if (endptr)
            *endptr = end;
        RETURN(stat);
    }

    /* Cap (if necessary), cast, and return. */
    if (myValue > MY_REAL4_MAX)
        *value = (REAL4) (MY_REAL4_MAX);
    else if (myValue < -MY_REAL4_MAX)
        *value = (REAL4) (-MY_REAL4_MAX);
    else
        *value = (REAL4) (myValue);
    if (endptr)
        *endptr = end;
    RETURN(stat);
}



void
LALStringToD(ProcStatus * stat, REAL8 * value, const CHAR * string,
             CHAR ** endptr)
{
    REAL8 myValue;      /* internal representation of value */
    CHAR *end;  /* substring following parsed number */

    INITSTATUS(stat);

    /* Check for valid input arguments. */
    ASSERT(value, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(string, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);

    /* Parse string.  Return if nothing was parsed. */
    myValue = strtod(string, &end);
    if (string == end) {
        if (endptr)
            *endptr = end;
        RETURN(stat);
    }

    /* Set values and return. */
    if (myValue > MY_REAL8_MAX)
        *value = MY_REAL8_MAX;
    else if (myValue < -MY_REAL8_MAX)
        *value = -MY_REAL8_MAX;
    else
        *value = myValue;
    if (endptr)
        *endptr = end;
    RETURN(stat);
}



void
LALStringToC(ProcStatus * stat, COMPLEX8 * value, const CHAR * string,
             CHAR ** endptr)
{
    REAL4 re, im;       /* real and imaginary parts */
    CHAR *end;  /* substring following parsed numbers */

    INITSTATUS(stat);
    ATTATCHSTATUSPTR(stat);

    /* Check for valid input arguments. */
    ASSERT(value, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(string, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);

    /* Parse string.  Return if nothing was parsed. */
    TRY(LALStringToS(stat->statusPtr, &re, string, &end), stat);
    TRY(LALStringToS(stat->statusPtr, &im, end, &end), stat);
    if (string == end) {
        if (endptr)
            *endptr = end;
        DETATCHSTATUSPTR(stat);
        RETURN(stat);
    }

    /* Set values and return. */
    *value = re;
    *value += im * I;
    if (endptr)
        *endptr = end;
    DETATCHSTATUSPTR(stat);
    RETURN(stat);
}



void
LALStringToZ(ProcStatus * stat, COMPLEX16 * value, const CHAR * string,
             CHAR ** endptr)
{
    REAL8 re, im;       /* real and imaginary parts */
    CHAR *end;  /* substring following parsed numbers */

    INITSTATUS(stat);
    ATTATCHSTATUSPTR(stat);

    /* Check for valid input arguments. */
    ASSERT(value, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(string, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);

    /* Parse string.  Return if nothing was parsed. */
    TRY(LALStringToD(stat->statusPtr, &re, string, &end), stat);
    TRY(LALStringToD(stat->statusPtr, &im, end, &end), stat);
    if (string == end) {
        if (endptr)
            *endptr = end;
        DETATCHSTATUSPTR(stat);
        RETURN(stat);
    }

    /* Set values and return. */
    *value = re;
    *value += im * I;
    if (endptr)
        *endptr = end;
    DETATCHSTATUSPTR(stat);
    RETURN(stat);
}


void
LALCreateTokenList(ProcStatus * stat,
                   TokenList ** list,
                   const CHAR * string, const CHAR * delimiters)
{
    BOOLEAN delimiter = 1;      /* whether current character is a delimiter */
    UINT4 i = 0, j = 0; /* indecies */
    UINT4 nTokens = 0;  /* number of tokens */
    UINT4 sLength;      /* length of string */
    UINT4 tLength = 0;  /* length of token list */
    CHAR *copy; /* working copy of token list */

    INITSTATUS(stat);
    ATTATCHSTATUSPTR(stat);

    /* Check for valid input arguments. */
    ASSERT(list, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(string, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(delimiters, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(!*list, stat, STRINGINPUTH_EOUT, STRINGINPUTH_MSGEOUT);

    /* Create working copy of token list. */
    sLength = strlen(string) + 1;
    if (!(copy = (CHAR *) MYMalloc(sLength * sizeof(CHAR)))) {
        ABORT(stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    }
    for (i = 0; i < sLength; i++) {
        CHAR c = string[i];
        if (strchr(delimiters, c)) {
            copy[i] = '\0';
            delimiter = 1;
        } else {
            copy[i] = c;
            tLength++;
            if (delimiter) {
                delimiter = 0;
                nTokens++;
            }
        }
    }

    /* Create the token list. */
    if (!(*list = (TokenList *) MYMalloc(sizeof(TokenList)))) {
        MYFree(copy);
        ABORT(stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    }
    if (!((*list)->tokens =
          (CHAR **) MYMalloc((nTokens + 1) * sizeof(CHAR *)))) {
        MYFree(*list);
        *list = NULL;
        MYFree(copy);
        ABORT(stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    }
    (*list)->nTokens = nTokens;
    (*list)->list = NULL;


    /* If tokens were found, copy them over and set up pointers. */
    if (nTokens) {
        CHAR *listData; /* pointer to token list data */
        LALCHARCreateVector(stat->statusPtr, &((*list)->list),
                            nTokens + tLength);
        BEGINFAIL(stat) {
            MYFree((*list)->tokens);
            MYFree(*list);
            *list = NULL;
            MYFree(copy);
        }
        ENDFAIL(stat);
        listData = (*list)->list->data;
        i = 0;
        while (i < sLength) {
            if (copy[i]) {
                tLength = strlen(copy + i) + 1;
                memcpy(listData, copy + i, tLength * sizeof(CHAR));
                (*list)->tokens[j++] = listData;
                i += tLength;
                listData += tLength;
            } else
                i++;
        }
    }
    (*list)->tokens[j] = NULL;

    /* Clean up and exit. */
    MYFree(copy);
    DETATCHSTATUSPTR(stat);
    RETURN(stat);
}

/** Split given input string into a list of 'tokens' separated by any
 * of the characters given in 'delimiters'
 */
int XLALCreateTokenList(TokenList ** list,         //!< [out] list of tokens
                        const CHAR * string,       //!< [in] string to split into tokens
                        const CHAR * delimiters    //!< [in] set of token-delimiter characters
                        )
{
    X_CHECK((list != NULL) && ((*list) == NULL), X_EINVAL);
    X_CHECK(string != NULL, X_EINVAL);
    X_CHECK(delimiters != NULL, X_EINVAL);

    // prepare output TokenList structure
    TokenList *ret;
    X_CHECK((ret = XCalloc(1, sizeof(*ret))) != NULL, X_ENOMEM);

    size_t stringLen = strlen(string);
    if ((ret->list = CreateCHARVector(stringLen + 1)) == NULL) {
        XFree(ret);
        X_ERROR(X_ENOMEM);
    }
    strcpy(ret->list->data, string);

    // initialize pointers to walk along local copy of input string
    char *ptr = ret->list->data;
    const char *endPtr = ptr + stringLen;

    UINT4 nTokens = 0;
    UINT4 nTokensAlloc = 0;

    while ((ptr != NULL) && (ptr < endPtr)) {
        // skip and nuke delimiter
        size_t skip = strspn(ptr, delimiters);
        memset(ptr, 0, skip);   // fill with '0'
        ptr += skip;

        if (ptr >= endPtr) {
            break;
        }
        // 'ptr' points at next token
        nTokens++;

        // allocate next batch of token-pointers if required
        if (nTokens > nTokensAlloc) {
            nTokensAlloc = 2 * nTokens; // proceed by doubling current space
            if ((ret->tokens = XRealloc(ret->tokens, nTokensAlloc * sizeof(char *))) == NULL) {
                DestroyTokenList(ret);
                X_ERROR(X_ENOMEM);
            }
        }       // if nTokens > nTokensAlloc

        // enter new token-pointer into list
        ret->tokens[nTokens - 1] = ptr;

        // advance to next delimiter
        ptr = strpbrk(ptr, delimiters);

    }   // while ptr < endPtr

    // reduce tokens-array to actual size
    if ((ret->tokens = XRealloc(ret->tokens, nTokens * sizeof(char *))) == NULL) {
        DestroyTokenList(ret);
        X_ERROR(X_ENOMEM);
    }
    ret->nTokens = nTokens;

    // return result
    (*list) = ret;

    return X_SUCCESS;

}       // XLALCreateTokenList()

/**
 * \deprecated Use XLALDestroyTokenList() instead
 */
void LALDestroyTokenList(ProcStatus * stat, TokenList ** list)
{
    INITSTATUS(stat);
    ATTATCHSTATUSPTR(stat);

    /* Check for valid input arguments. */
    ASSERT(list, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);
    ASSERT(*list, stat, STRINGINPUTH_ENUL, STRINGINPUTH_MSGENUL);

    /* Free everything and exit. */
    if ((*list)->list) {
        TRY(LALCHARDestroyVector(stat->statusPtr, &((*list)->list)), stat);
    }
    MYFree((*list)->tokens);
    MYFree(*list);
    *list = NULL;
    DETATCHSTATUSPTR(stat);
    RETURN(stat);
}

/** See StringToken.c for documentation */
void DestroyTokenList(TokenList * list)
{
    /* Free everything and exit. */
    if (list) {
        if (list->list)
            DestroyCHARVector(list->list);
        XFree(list->tokens);
        XFree(list);
    }
}


==> anc/pyPNFourier/pyPNFourier/libbasic/utils_StringConvert.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_UTILS_STRINGCONVERT__
#define __INCLUDE_UTILS_STRINGCONVERT__
#include <complex.h>
#include <ctype.h>
#include "utils_Datatypes.h"

#ifdef __cplusplus
extern "C" {
#endif

/** \name Error Codes */ /** @{ */
#define STRINGINPUTH_ENUL 1     /**< Unexpected null pointer in arguments */
#define STRINGINPUTH_EOUT 2     /**< Output handle points to a non-null pointer */
#define STRINGINPUTH_EMEM 3     /**< Memory allocation error */
/** @} */
/** \cond DONT_DOXYGEN */
#define STRINGINPUTH_MSGENUL "Unexpected null pointer in arguments"
#define STRINGINPUTH_MSGEOUT "Output handle points to a non-null pointer"
#define STRINGINPUTH_MSGEMEM "Memory allocation error"
/** \endcond */

/**
 * This structure stores a number of null-terminated strings of arbitrary
 * length.  The entire list is stored flattened in a \c CHARVector,
 * and individual tokens are pointed to by a <tt>CHAR *[]</tt> handle.
 */
typedef struct tagTokenList {
    UINT4 nTokens;  /**< The number of tokens in the list */
    CHAR **tokens;  /**< A list of pointers to the individual tokens;
                     * the elements <tt>tokens[0..nTokens-1]</tt> point to tokens, and
                     * the element <tt>tokens[nTokens]</tt> is explicitly \c NULL (as is
                     the convention for an \c argv argument list */
    CHARVector *list;
                    /**< The flattened list of tokens, separated by (and terminated with) <tt>'\0'</tt> characters */
} TokenList;

/* Function prototypes. */

void
LALCreateTokenList(ProcStatus * status,
                   TokenList ** list,
                   const CHAR * string, const CHAR * delimiters);

void LALDestroyTokenList(ProcStatus * status, TokenList ** list);


int
XLALCreateTokenList(TokenList ** list,
                    const CHAR * string, const CHAR * delimiters);

void XLALDestroyTokenList(TokenList * list);

void
LALStringToU2(ProcStatus * status, UINT2 * value, const CHAR * string,
              CHAR ** endptr);

void
LALStringToU4(ProcStatus * status, UINT4 * value, const CHAR * string,
              CHAR ** endptr);

void
LALStringToU8(ProcStatus * status, UINT8 * value, const CHAR * string,
              CHAR ** endptr);

void
LALStringToI2(ProcStatus * status, INT2 * value, const CHAR * string,
              CHAR ** endptr);

void
LALStringToI4(ProcStatus * status, INT4 * value, const CHAR * string,
              CHAR ** endptr);

void
LALStringToI8(ProcStatus * status, INT8 * value, const CHAR * string,
              CHAR ** endptr);

void
LALStringToS(ProcStatus * status, REAL4 * value, const CHAR * string,
             CHAR ** endptr);

void
LALStringToD(ProcStatus * status, REAL8 * value, const CHAR * string,
             CHAR ** endptr);

void
LALStringToC(ProcStatus * status, COMPLEX8 * value, const CHAR * string,
             CHAR ** endptr);

void
LALStringToZ(ProcStatus * status, COMPLEX16 * value, const CHAR * string,
             CHAR ** endptr);

void DestroyTokenList(TokenList * list);


#ifdef __cplusplus
}
#endif
#endif



==> anc/pyPNFourier/pyPNFourier/libbasic/utils_StringVector.c <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#include <string.h>
#include "utils_StringVector.h"
#include "basic_Error.h"
#include "basic_Alloc.h"
#include "basic_String.h"

StringVector *
AppendString2Vector (StringVector *vect,		/**< input string-vector to append to */
			 const CHAR *string		/**< string to append */
			 )
{
  UINT4 oldlen;
  StringVector *ret;

  if ( !string ) {
    XPrintError ("\n%s: NULL 'string' passed to append\n\n", __func__ );
    X_ERROR_NULL ( X_EINVAL );
  }

  if ( ! vect )
    { /* special case: NULL string-vector to append to */
      if ( (ret = CreateStringVector ( string, NULL )) == NULL) {
        XPrintError ("%s: CreateStringVector() failed!\n", __func__ );
        X_ERROR_NULL ( X_EFUNC );
      }
    }
  else
    {
      ret = vect;
      oldlen = ret->length;

      if ( (ret->data = XRealloc ( ret->data, (oldlen + 1)*sizeof( *ret->data ) )) == NULL ) {
        XPrintError ("%s: XRealloc(%d) failed!\n", __func__, oldlen + 1 );
	X_ERROR_NULL ( X_ENOMEM );
      }

      ret->length ++;

      if ( (ret->data[oldlen] = XCalloc(1, strlen(string) + 1 )) == NULL ) {
        XPrintError ("%s: XCalloc(%zu) failed!\n", __func__, strlen(string) + 1 );
	X_ERROR_NULL ( X_ENOMEM );
      }

      strcpy ( ret->data[oldlen], string );
    }

  return ret;

} /* XAppendString2Vector() */




/**
 * Create a StringVector from the list of strings passed as arguments
 * \note All arguments MUST be CHAR* strings.
 * The last argument MUST be NULL, as C cannot deduce the number of arguments
 * otherwise.
 */
StringVector *
CreateStringVector ( const CHAR *str1, ... )
{
  StringVector *ret;
  const CHAR *next;
  va_list ap;

  if ( !str1 ) {
    XPrintError ("%s: invalid NULL input string 'str1'\n", __func__ );
    X_ERROR_NULL ( X_EINVAL );
  }

  size_t len;

  /* set up return vector of strings, and handle first argument */
  len = sizeof(*ret);
  if ( (ret = XCalloc ( 1, len )) == NULL )
    goto failed;

  len = sizeof(ret->data[0]);
  if ( (ret->data = XCalloc ( 1, len )) == NULL)
    goto failed;

  len = strlen(str1)+1;
  if ( (ret->data[0] = XCalloc ( len, sizeof(CHAR) )) == NULL )
    goto failed;

  strcpy ( ret->data[0], str1 );
  ret->length ++;

  /* handle remaining variable-length list of (assumed)string arguments */
  va_start(ap, str1);

  while ( (next = va_arg(ap, const CHAR *)) != NULL )
    {
      ret->length ++;

      len = ret->length * sizeof(ret->data[0]);
      if ( (ret->data = XRealloc ( ret->data, len)) == NULL )
	goto failed;

      len = strlen(next)+1;
      if ( (ret->data[ret->length-1] = XCalloc( len, sizeof(CHAR) )) == NULL )
	goto failed;

      strcpy ( ret->data[ret->length-1], next );

    } /* while more arguments */

  va_end(ap);

  return ret;

 failed:
  va_end(ap);
  XPrintError ("%s: failed to allocate '%zu' bytes\n", __func__, len );
  DestroyStringVector ( ret );
  X_ERROR_NULL ( X_ENOMEM );

} /* CreateStringVector() */


/**
 * Create an empty string vector of the given length
 */
StringVector *CreateEmptyStringVector ( UINT4 length )
{
  StringVector * vector;
  vector = MYMalloc( sizeof( *vector ) );
  if ( ! vector )
    X_ERROR_NULL( X_ENOMEM );
  vector->length = length;
  if ( ! length ) /* zero length: set data pointer to be NULL */
    vector->data = NULL;
  else /* non-zero length: allocate memory for data */
  {
    vector->data = MYCalloc( length, sizeof( *vector->data ) );
    if ( ! vector->data )
    {
      MYFree( vector );
      X_ERROR_NULL( X_ENOMEM );
    }
  }
  return vector;
}


/**
 * Create a copy of a string vector
 */
StringVector *CopyStringVector( const StringVector *vect )
{
  X_CHECK_NULL( vect != NULL && vect->data != NULL && vect->length > 0, X_EINVAL );
  StringVector *copy = CreateStringVector( vect->data[0], NULL );
  X_CHECK_NULL( copy != NULL, X_EFUNC );
  for (size_t i = 1; i < vect->length; ++i) {
    copy = AppendString2Vector( copy, vect->data[i] );
    X_CHECK_NULL( copy != NULL, X_EFUNC );
  }
  return copy;
} /* XCopyStringVector() */


/** X-interface: Free a string-vector ;) */
void
DestroyStringVector ( StringVector *vect )
{
  UINT4 i;

  if ( !vect )
    return;

  if ( vect->data )
    {
      for ( i=0; i < vect->length; i++ )
	{
	  if ( vect->data[i] )
	    XFree ( vect->data[i] );
	}

      XFree ( vect->data );
    }

  XFree ( vect );

  return;

} /* XDestroyStringVector() */



/* comparison function for strings */
static int StringCompare (const void *p1, const void *p2)
{
  /* this formulation explicitly follows the example given in 'man qsort' for string-array sorting
   * Quoting from there:
   ** The actual arguments to this function are "pointers to
   ** pointers to char", but strcmp(3) arguments are "pointers
   ** to char", hence the following cast plus dereference
   *
   */
  return strcmp ( * ( char * const *) p1, * ( char * const *) p2 );
}

///
/// Concatenate a string vector 'strings', separated by the string 'sep', into a single string
///
char *ConcatStringVector( const StringVector *strings, const char *sep )
{

  // Check input
  X_CHECK_NULL( strings != NULL, X_EFAULT );
  X_CHECK_NULL( sep != NULL, X_EFAULT );

  // Allocate a string of the required size
  int len = 1;
  if ( strings->length > 0 ) {
    len += strlen( strings->data[0] );
    for ( size_t i = 1; i < strings->length; ++i ) {
      len += strlen( sep ) + strlen( strings->data[i] );
    }
  }
  char *s = XCalloc( len, sizeof(*s) );
  X_CHECK_NULL( s != NULL, X_ENOMEM );

  // Concatenate the vector of strings into a single string
  if ( strings->length > 0 ) {
    strcpy( s, strings->data[0] );
    for ( size_t i = 1; i < strings->length; ++i ) {
      strcat( s, sep );
      strcat( s, strings->data[i] );
    }
  }

  return s;

}

///
/// Parse 'string' into a string vector of tokens, delimited by the characters 'delim'
///
StringVector *ParseStringVector( const char *string, const char *delim )
{

  // Check input
  X_CHECK_NULL( string != NULL, X_EFAULT );
  X_CHECK_NULL( delim != NULL, X_EFAULT );

  // Allocate an empty string vector
  StringVector *strings = XCalloc( 1, sizeof(*strings) );
  X_CHECK_NULL( strings != NULL, X_ENOMEM );

  // Split the string into a vector of strings
  char *s = XStringDuplicate( string );
  X_CHECK_NULL( s != NULL, X_EFUNC );
  char *p = s;
  char *t = XStringToken( &p, delim, 1 );
  while ( t != NULL ) {
    X_CHECK_NULL( AppendString2Vector( strings, t ) != NULL, X_EFUNC );
    t = XStringToken( &p, delim, 1 );
  }

  // Cleanup
  XFree( s );

  return strings;

}

/**
 * Sort string-vector alphabetically *in place*
 */
int
SortStringVector (StringVector *strings)
{
  if ( !strings || strings->length == 0 ) {
    XPrintError ("%s: invalid empty or zero-length input 'strings'\n", __func__ );
    X_ERROR ( X_EINVAL );
  }

  qsort ( (void*)(&strings->data[0]), (size_t)(strings->length), sizeof(strings->data[0]), StringCompare );

  return X_SUCCESS;

} /* XSortStringVector() */

/**
 * Copy (and allocate) string from 'start' with length 'len', removing
 * all starting- and trailing blanks!
 */
char *
DeblankString ( const CHAR *start, UINT4 len )
{
  X_CHECK_NULL ( start != NULL, X_EINVAL );
  X_CHECK_NULL ( len > 0, X_EDOM );

  const CHAR *blank_chars = " \t\n";

  /* clip from beginning */
  const char *pos0 = start;
  const char *pos1 = start + len - 1;
  while ( (pos0 < pos1) && strchr ( blank_chars, (*pos0) ) ) {
    pos0 ++;
  }

  /* clip backwards from end */
  while ( (pos1 >= pos0) && strchr ( blank_chars, (*pos1) ) ) {
    pos1 --;
  }

  UINT4 newlen = pos1 - pos0 + 1;
  X_CHECK_NULL ( newlen > 0, X_EFAILED, "newlen==0: Something went wrong here .. probably a coding mistake.\n" );

  CHAR *ret;
  X_CHECK_NULL ( (ret = XCalloc(1, newlen + 1)) != NULL, X_ENOMEM );

  strncpy ( ret, pos0, newlen );
  ret[ newlen ] = 0;

  return ret;

} /* XDeblankString() */

/**
 * Search for string 'needle' in string-vector 'haystack', return index to
 * first matching vector element if found, -1 outherwise.
 *
 * Note: function allows haystack=NULL input, in which case -1 (=not found) will be returned.
 *
 */
INT4
FindStringInVector ( const char *needle, const StringVector *haystack )
{
  if ( !needle ) {
    XPrintError ("%s: invalid NULL input 'needle'!\n", __func__ );
    X_ERROR ( X_EINVAL );
  }

  if ( !haystack || (haystack->length == 0) )	// no vector to search => not found
    return -1;

  UINT4 i;
  for ( i=0; i < haystack->length; i ++ )
    if ( !strcmp ( needle, haystack->data[i] ) )	// found it!
      return i;

  return -1;	// didn't find matching entry

} /* XFindStringInVector() */


==> anc/pyPNFourier/pyPNFourier/libbasic/utils_StringVector.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_UTILS_STRINGVECTOR__
#define __INCLUDE_UTILS_STRINGVECTOR__

#include <stdarg.h>
#include "utils_Datatypes.h"

#ifdef __cplusplus
extern "C" {
#endif

StringVector *CreateStringVector ( const CHAR *str1, ... );
StringVector *CreateEmptyStringVector ( UINT4 length );
StringVector *CopyStringVector ( const StringVector *vect );
StringVector *AppendString2Vector (StringVector *vect, const CHAR *string );
void DestroyStringVector ( StringVector *vect );

char *ConcatStringVector( const StringVector *strings, const char *sep );
StringVector *ParseStringVector( const char *string, const char *delim );

int SortStringVector (StringVector *strings);
INT4 FindStringInVector ( const char *needle, const StringVector *haystack );

char *DeblankString ( const char *start, UINT4 len );

#ifdef __cplusplus
}
#endif
#endif



==> anc/pyPNFourier/pyPNFourier/libpnfourier/CMakeLists.txt <==
# files
set(DIR_LIB_SRCS 
	pnFourier_utils.c
	pnFourier_Jpqa0.c
	pnFourier_Jpqab.c
	pnFourier_Kpqab.c
	pnFourier.c)

# set dy-library
add_library (pnFourier SHARED ${DIR_LIB_SRCS})
add_library (proj::pnFourier ALIAS pnFourier)
target_include_directories(pnFourier PUBLIC "$<BUILD_INTERFACE:${CMAKE_CURRENT_SOURCE_DIR}>")
target_link_libraries(pnFourier basic gsl fftw3)

# profect info
# project(MAIN_BASIC)

# target
# add_executable(MAIN_BASIC main.c)
# target_link_libraries(MAIN_BASIC basic)

==> anc/pyPNFourier/pyPNFourier/libpnfourier/pnFourier.c <==
/**
* Writer: Xiaolin.liu
* shallyn.liu@foxmail.com
**/
#include "pnFourier.h"

static INT ExtendPNEllipticCache(size_t need_p, size_t need_q, size_t need_a, PNEllipticCache *cache)
{
    size_t new_abspMax = cache->abspMax ? cache->abspMax : 1;
    size_t new_absqMax = cache->absqMax ? cache->absqMax : 1;
    size_t new_aMax = cache->aMax ? cache->aMax : 1;
    while (new_abspMax < need_p) new_abspMax <<= 1;
    while (new_absqMax < need_q) new_absqMax <<= 1;
    while (new_aMax < need_a) new_aMax <<= 1;

    size_t newSize = (new_abspMax + 1) * (2*new_absqMax + 1) * (new_aMax + 1);
    REAL8 *newBuf = MYMalloc(newSize * sizeof(REAL8));
    if (!newBuf) {
        X_ERROR(X_ENOMEM);
    }
    for (size_t i=0; i<newSize; i++) newBuf[i] = X_REAL8_FAIL_NAN;
    for (size_t ia = 0; ia <= cache->aMax; ia++)
        for (size_t ip = 0; ip <= cache->abspMax; ip++) {
            size_t old_base = ia * cache->stride_a + ip * cache->stride_p;
            size_t new_base = ia * (new_abspMax + 1)*(2*new_absqMax + 1) + ip * (2*new_absqMax + 1);
            memcpy(&newBuf[new_base],
                &(cache->buf[old_base]),
                    (cache->stride_p)*sizeof(REAL8));
        }
    MYFree(cache->buf);
    cache->buf = newBuf;
    cache->aMax = new_aMax;
    cache->abspMax = new_abspMax;
    cache->absqMax = new_absqMax;
    cache->size = newSize;
    cache->stride_a = (cache->abspMax + 1) * (2*cache->absqMax + 1);
    cache->stride_p = 2*cache->absqMax + 1;
    return X_SUCCESS;
}

PNEllipticCache *CreatePNEllipticCache(size_t abspMax, size_t absqMax, size_t aMax, REAL8 e, REAL8 val0)
{
    PNEllipticCache *ret = MYMalloc(sizeof(PNEllipticCache));
    ret->aMax = 0;
    ret->abspMax = 0;
    ret->absqMax = 0;
    ret->stride_a = (ret->abspMax + 1) * (2*ret->absqMax + 1);
    ret->stride_p = 2*ret->absqMax + 1;
    ret->size = (ret->aMax + 1)*(ret->abspMax + 1)*(2*ret->absqMax + 1);
    ret->beta = eval_beta(e);
    ret->e = e;
    ret->buf = MYMalloc( sizeof(REAL8));
    ret->buf[0] = val0; // J[0, 0, 0] = 0

    if (ExtendPNEllipticCache(abspMax, absqMax, aMax, ret)!=X_SUCCESS) {
        X_ERROR_NULL(X_EFAILED);
    }
    return ret;
}

void DestroyPNEllipticCache(PNEllipticCache *cache)
{
    if (!cache)
        return;
    if (cache->buf) {
        MYFree(cache->buf);
        cache->buf = NULL;
    }
    MYFree(cache);
    cache = NULL;
    return;
}

/* ---------------------------------------------------------------- */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/*                            J^0_pqa                               */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/* ---------------------------------------------------------------- */
REAL8 get_Jpqa0_from_PNEllipticCache(INT p, INT q, INT a, PNEllipticCache *cache, REAL8 atol, REAL8 rtol)
{
    size_t absp = (p < 0 ? -p : p);
    size_t absq = (q < 0 ? -q : q);
    if (absp > cache->abspMax || absq > cache->absqMax || a > cache->aMax) {
        if (ExtendPNEllipticCache(absp, absq, a, cache) != X_SUCCESS) {
            X_ERROR_REAL8(X_ENOMEM);
        }
    }
    if (p<0) q = -q;
    size_t idx = (size_t)a * cache->stride_a + (size_t)absp * cache->stride_p + cache->absqMax + q;
    REAL8 ret = cache->buf[idx];
    if (X_IS_REAL8_FAIL_NAN(ret)) {
        ret = J_pqa0_series(absp, q, a, cache->e, atol, rtol);
        cache->buf[idx] = ret;
    }
    return ret;
}

REAL8 get_Jpqa0_from_cache(INT p, INT q, INT a, 
    BesselJCache2D *jc, LaplaceCache2D *lc, 
    PNEllipticCache *cache, REAL8 atol, REAL8 rtol)
{
    size_t absp = (p < 0 ? -p : p);
    size_t absq = (q < 0 ? -q : q);
    if (absp > cache->abspMax || absq > cache->absqMax || a > cache->aMax) {
        if (ExtendPNEllipticCache(absp, absq, a, cache) != X_SUCCESS) {
            X_ERROR_REAL8(X_ENOMEM);
        }
    }
    if (p<0) q = -q;
    size_t idx = (size_t)a * cache->stride_a + (size_t)absp * cache->stride_p + cache->absqMax + q;
    REAL8 ret = cache->buf[idx];
    if (X_IS_REAL8_FAIL_NAN(ret)) {
        ret = J_pqa0_series_cache(absp, q, a, cache->e, jc, lc, atol, rtol);
        cache->buf[idx] = ret;
    }
    return ret;
}

/* ---------------------------------------------------------------- */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/*                            J^1_pqa                               */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/* ---------------------------------------------------------------- */
REAL8 get_Jpqa1_from_PNEllipticCache(INT p, INT q, INT a, PNEllipticCache *cache, REAL8 atol, REAL8 rtol)
{
    size_t absp = (p < 0 ? -p : p);
    size_t absq = (q < 0 ? -q : q);
    if (absp > cache->abspMax || absq > cache->absqMax || a > cache->aMax) {
        if (ExtendPNEllipticCache(absp, absq, a, cache) != X_SUCCESS) {
            X_ERROR_REAL8(X_ENOMEM);
        }
    }
    REAL8 pref = 1.0;
    if (p<0) {
        q = -q;
        pref = -1.0;
    }
    size_t idx = (size_t)a * cache->stride_a + (size_t)absp * cache->stride_p + cache->absqMax + q;
    REAL8 ret = cache->buf[idx];
    if (X_IS_REAL8_FAIL_NAN(ret)) {
        ret = J_pqa1_series(absp, q, a, cache->e, atol, rtol);
        cache->buf[idx] = ret;
    }
    return pref*ret;
}

REAL8 get_Jpqa1_from_cache(INT p, INT q, INT a, 
    BesselJCache2D *jc, LaplaceCache2D *lc, 
    PNEllipticCache *cache, REAL8 atol, REAL8 rtol)
{
    size_t absp = (p < 0 ? -p : p);
    size_t absq = (q < 0 ? -q : q);
    if (absp > cache->abspMax || absq > cache->absqMax || a > cache->aMax) {
        if (ExtendPNEllipticCache(absp, absq, a, cache) != X_SUCCESS) {
            X_ERROR_REAL8(X_ENOMEM);
        }
    }
    REAL8 pref = 1.0;
    if (p<0) {
        q = -q;
        pref = -1.0;
    }
    size_t idx = (size_t)a * cache->stride_a + (size_t)absp * cache->stride_p + cache->absqMax + q;
    REAL8 ret = cache->buf[idx];
    if (X_IS_REAL8_FAIL_NAN(ret)) {
        ret = J_pqa1_series_cache(absp, q, a, cache->e, jc, lc, atol, rtol);
        cache->buf[idx] = ret;
    }
    return pref*ret;
}

/* ---------------------------------------------------------------- */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/*                            J^2_pqa                               */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/* ---------------------------------------------------------------- */
REAL8 get_Jpqa2_from_PNEllipticCache(INT p, INT q, INT a, PNEllipticCache *cache, REAL8 atol, REAL8 rtol)
{
    size_t absp = (p < 0 ? -p : p);
    size_t absq = (q < 0 ? -q : q);
    if (absp > cache->abspMax || absq > cache->absqMax || a > cache->aMax) {
        if (ExtendPNEllipticCache(absp, absq, a, cache) != X_SUCCESS) {
            X_ERROR_REAL8(X_ENOMEM);
        }
    }
    if (p<0) {
        q = -q;
    }
    size_t idx = (size_t)a * cache->stride_a + (size_t)absp * cache->stride_p + cache->absqMax + q;
    REAL8 ret = cache->buf[idx];
    if (X_IS_REAL8_FAIL_NAN(ret)) {
        ret = J_pqa2_series(absp, q, a, cache->e, atol, rtol);
        cache->buf[idx] = ret;
    }
    return ret;
}

REAL8 get_Jpqa2_from_cache(INT p, INT q, INT a, 
    BesselJCache2D *jc, LaplaceCache2D *lc, 
    PNEllipticCache *cache, REAL8 atol, REAL8 rtol)
{
    size_t absp = (p < 0 ? -p : p);
    size_t absq = (q < 0 ? -q : q);
    if (absp > cache->abspMax || absq > cache->absqMax || a > cache->aMax) {
        if (ExtendPNEllipticCache(absp, absq, a, cache) != X_SUCCESS) {
            X_ERROR_REAL8(X_ENOMEM);
        }
    }
    if (p<0) {
        q = -q;
    }
    size_t idx = (size_t)a * cache->stride_a + (size_t)absp * cache->stride_p + cache->absqMax + q;
    REAL8 ret = cache->buf[idx];
    if (X_IS_REAL8_FAIL_NAN(ret)) {
        ret = J_pqa2_series_cache(absp, q, a, cache->e, jc, lc, atol, rtol);
        cache->buf[idx] = ret;
    }
    return ret;
}


/* ---------------------------------------------------------------- */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/*                            J^3_pqa                               */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/* ---------------------------------------------------------------- */
REAL8 get_Jpqa3_from_PNEllipticCache(INT p, INT q, INT a, PNEllipticCache *cache, REAL8 atol, REAL8 rtol)
{
    size_t absp = (p < 0 ? -p : p);
    size_t absq = (q < 0 ? -q : q);
    if (absp > cache->abspMax || absq > cache->absqMax || a > cache->aMax) {
        if (ExtendPNEllipticCache(absp, absq, a, cache) != X_SUCCESS) {
            X_ERROR_REAL8(X_ENOMEM);
        }
    }
    if (p<0) {
        q = -q;
    }
    size_t idx = (size_t)a * cache->stride_a + (size_t)absp * cache->stride_p + cache->absqMax + q;
    REAL8 ret = cache->buf[idx];
    if (X_IS_REAL8_FAIL_NAN(ret)) {
        ret = J_pqa3_series(absp, q, a, cache->e, atol, rtol);
        cache->buf[idx] = ret;
    }
    return ret;
}

REAL8 get_Jpqa3_from_cache(INT p, INT q, INT a, 
    BesselJCache2D *jc, LaplaceCache2D *lc, 
    PNEllipticCache *cache, REAL8 atol, REAL8 rtol)
{
    size_t absp = (p < 0 ? -p : p);
    size_t absq = (q < 0 ? -q : q);
    if (absp > cache->abspMax || absq > cache->absqMax || a > cache->aMax) {
        if (ExtendPNEllipticCache(absp, absq, a, cache) != X_SUCCESS) {
            X_ERROR_REAL8(X_ENOMEM);
        }
    }
    REAL8 pref = 1.0;
    if (p<0) {
        q = -q;
        pref = -1.0;
    }
    size_t idx = (size_t)a * cache->stride_a + (size_t)absp * cache->stride_p + cache->absqMax + q;
    REAL8 ret = cache->buf[idx];
    if (X_IS_REAL8_FAIL_NAN(ret)) {
        ret = J_pqa3_series_cache(absp, q, a, cache->e, jc, lc, atol, rtol);
        cache->buf[idx] = ret;
    }
    return pref*ret;
}


/* ---------------------------------------------------------------- */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/*                              K_pqa                               */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/* ---------------------------------------------------------------- */
REAL8 get_Kpqa0_from_PNEllipticCache(INT p, INT q, INT a, PNEllipticCache *cache, REAL8 atol, REAL8 rtol)
{
    size_t absp = (p < 0 ? -p : p);
    size_t absq = (q < 0 ? -q : q);
    if (absp > cache->abspMax || absq > cache->absqMax || a > cache->aMax) {
        if (ExtendPNEllipticCache(absp, absq, a, cache) != X_SUCCESS) {
            X_ERROR_REAL8(X_ENOMEM);
        }
    }
    if (p<0) q = -q;
    size_t idx = (size_t)a * cache->stride_a + (size_t)absp * cache->stride_p + cache->absqMax + q;
    REAL8 ret = cache->buf[idx];
    if (X_IS_REAL8_FAIL_NAN(ret)) {
        ret = K_pqa0_series(absp, q, a, cache->e, atol, rtol);
        cache->buf[idx] = ret;
    }
    return ret;
}

REAL8 get_Kpqa0_from_cache(INT p, INT q, INT a, 
    BesselJCache2D *jc, LaplaceCache2D *lc, DLaplaceCache2D *dlc,
    PNEllipticCache *cache, REAL8 atol, REAL8 rtol)
{
    size_t absp = (p < 0 ? -p : p);
    size_t absq = (q < 0 ? -q : q);
    if (absp > cache->abspMax || absq > cache->absqMax || a > cache->aMax) {
        if (ExtendPNEllipticCache(absp, absq, a, cache) != X_SUCCESS) {
            X_ERROR_REAL8(X_ENOMEM);
        }
    }
    if (p<0) q = -q;
    size_t idx = (size_t)a * cache->stride_a + (size_t)absp * cache->stride_p + cache->absqMax + q;
    REAL8 ret = cache->buf[idx];
    if (X_IS_REAL8_FAIL_NAN(ret)) {
        ret = K_pqa0_series_cache(absp, q, a, cache->e, jc, lc, dlc, atol, rtol);
        cache->buf[idx] = ret;
    }
    return ret;
}

/* ---------------------------------------------------------------- */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/*                           Evaluator                              */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/* ---------------------------------------------------------------- */
PNEllipticEvaluator* CreatePNEllipticEvaluator(REAL8 e, REAL8 atol, REAL8 rtol)
{
    PNEllipticEvaluator* ret = (PNEllipticEvaluator*)MYMalloc(sizeof(PNEllipticEvaluator));
    ret->is_zeroe = (e <= 1e-16);
    ret->beta = eval_beta(e);
    ret->e = e;
    ret->atol = atol;
    ret->rtol = rtol;
    ret->cacheL = CreateLaplaceCache2D(2, 2, ret->beta);
    ret->cacheBJ = CreateBesselJCache2D(2, 2, ret->e);
    ret->cacheDL = CreateDLaplaceCache2D(2, 2, ret->beta);

    ret->cacheJ0 = CreatePNEllipticCache(2, 2, 2, ret->e, 1.0);
    ret->cacheJ1 = CreatePNEllipticCache(2, 2, 2, ret->e, 0.0);
    ret->cacheJ2 = CreatePNEllipticCache(2, 2, 2, ret->e, 0.0);
    ret->cacheJ3 = CreatePNEllipticCache(2, 2, 2, ret->e, 0.0);
    ret->cacheK0 = CreatePNEllipticCache(2, 2, 2, ret->e, log((1. + sqrt(1. - e*e)) / 2.));
    return ret;
}

void DestroyPNEllipticEvaluator(PNEllipticEvaluator *cache)
{
    if (!cache) return;
    STRUCTFREE(cache->cacheBJ, BesselJCache2D);
    STRUCTFREE(cache->cacheL,  LaplaceCache2D);
    STRUCTFREE(cache->cacheDL, DLaplaceCache2D);

    STRUCTFREE(cache->cacheJ0, PNEllipticCache);
    STRUCTFREE(cache->cacheJ1, PNEllipticCache);
    STRUCTFREE(cache->cacheJ2, PNEllipticCache);
    STRUCTFREE(cache->cacheJ3, PNEllipticCache);
    STRUCTFREE(cache->cacheK0, PNEllipticCache);

    MYFree(cache);
    cache = NULL;
    return;
}

REAL8 evaluate_Jpqab(INT p, INT q, size_t a, size_t b, PNEllipticEvaluator* cache)
{
    if (cache->is_zeroe) {
        return (p==0 && b==0 ? 1.0 : 0.0);
    }
    switch (b)
    {
        case 0:
            return get_Jpqa0_from_cache(p, q, a, cache->cacheBJ, cache->cacheL, cache->cacheJ0, cache->atol, cache->rtol);
        case 1:
            return get_Jpqa1_from_cache(p, q, a, cache->cacheBJ, cache->cacheL, cache->cacheJ1, cache->atol, cache->rtol);
        case 2:
            return get_Jpqa2_from_cache(p, q, a, cache->cacheBJ, cache->cacheL, cache->cacheJ2, cache->atol, cache->rtol);
        case 3:
            return get_Jpqa3_from_cache(p, q, a, cache->cacheBJ, cache->cacheL, cache->cacheJ3, cache->atol, cache->rtol);
        default:
            X_PRINT_INFO("Unsupported J[%d,%d,%zu,%zu]", p, q, a, b);
            X_ERROR_REAL8(X_EINVAL);
    }
    return X_REAL8_FAIL_NAN;
}

REAL8 evaluate_Kpqa0(INT p, INT q, size_t a, PNEllipticEvaluator* cache)
{
    if (cache->is_zeroe) return 0.0;
    return get_Kpqa0_from_cache(p, q, a, cache->cacheBJ, cache->cacheL, cache->cacheDL, cache->cacheK0, cache->atol, cache->rtol);
}


==> anc/pyPNFourier/pyPNFourier/libpnfourier/pnFourier.h <==
/**
* Writer: Xiaolin.liu
* shallyn.liu@foxmail.com
**/

#ifndef __INCLUDE_PNFOURIER__
#define __INCLUDE_PNFOURIER__

#include "pnFourier_Jpqa0.h"
#include "pnFourier_Jpqab.h"
#include "pnFourier_Kpqab.h"

typedef struct {
    REAL8   e;
    REAL8   beta;
    size_t  abspMax;
    size_t  absqMax;
    size_t  aMax;
    size_t  size;   /* len = (2*absqMax + 1)*(abspMax + 1)*(aMax + 1) */
    size_t  stride_a; /* (abspMax + 1)*(2*absqMax + 1) */
    size_t  stride_p; /* 2*absqMax + 1 */
    REAL8   *buf;   /* J[ip, iq, ia] = iq + absqMax + ip*stride_p + ia*stride_a */
}PNEllipticCache;


typedef struct {
    BOOLEAN is_zeroe;
    REAL8 e;
    REAL8 beta;
    REAL8 atol;
    REAL8 rtol;
    LaplaceCache2D *cacheL;
    DLaplaceCache2D *cacheDL;
    BesselJCache2D *cacheBJ;
    PNEllipticCache *cacheJ0;
    PNEllipticCache *cacheJ1;
    PNEllipticCache *cacheJ2;
    PNEllipticCache *cacheJ3;
    PNEllipticCache *cacheK0;
}PNEllipticEvaluator;

PNEllipticCache *CreatePNEllipticCache(size_t abspMax, size_t absqMax, size_t aMax, REAL8 e, REAL8 val0);
void DestroyPNEllipticCache(PNEllipticCache *cache);

REAL8 get_Jpqa0_from_PNEllipticCache(INT p, INT q, INT a, PNEllipticCache *cache, REAL8 atol, REAL8 rtol);
REAL8 get_Jpqa0_from_cache(INT p, INT q, INT a, 
    BesselJCache2D *jc, LaplaceCache2D *lc, 
    PNEllipticCache *cache, REAL8 atol, REAL8 rtol);

REAL8 get_Jpqa1_from_PNEllipticCache(INT p, INT q, INT a, PNEllipticCache *cache, REAL8 atol, REAL8 rtol);
REAL8 get_Jpqa1_from_cache(INT p, INT q, INT a, 
    BesselJCache2D *jc, LaplaceCache2D *lc, 
    PNEllipticCache *cache, REAL8 atol, REAL8 rtol);


REAL8 get_Jpqa2_from_PNEllipticCache(INT p, INT q, INT a, PNEllipticCache *cache, REAL8 atol, REAL8 rtol);
REAL8 get_Jpqa2_from_cache(INT p, INT q, INT a, 
    BesselJCache2D *jc, LaplaceCache2D *lc, 
    PNEllipticCache *cache, REAL8 atol, REAL8 rtol);

REAL8 get_Jpqa3_from_PNEllipticCache(INT p, INT q, INT a, PNEllipticCache *cache, REAL8 atol, REAL8 rtol);
REAL8 get_Jpqa3_from_cache(INT p, INT q, INT a, 
    BesselJCache2D *jc, LaplaceCache2D *lc, 
    PNEllipticCache *cache, REAL8 atol, REAL8 rtol);

REAL8 get_Kpqa0_from_PNEllipticCache(INT p, INT q, INT a, PNEllipticCache *cache, REAL8 atol, REAL8 rtol);
REAL8 get_Kpqa0_from_cache(INT p, INT q, INT a, 
    BesselJCache2D *jc, LaplaceCache2D *lc, DLaplaceCache2D *dlc,
    PNEllipticCache *cache, REAL8 atol, REAL8 rtol);

REAL8 evaluate_Jpqab(INT p, INT q, size_t a, size_t b, PNEllipticEvaluator* cache);
REAL8 evaluate_Kpqa0(INT p, INT q, size_t a, PNEllipticEvaluator* cache);

PNEllipticEvaluator* CreatePNEllipticEvaluator(REAL8 e, REAL8 atol, REAL8 rtol);
void DestroyPNEllipticEvaluator(PNEllipticEvaluator *cache);

#endif



==> anc/pyPNFourier/pyPNFourier/libpnfourier/pnFourier_Jpqa0.c <==
/**
* Writer: Xiaolin.liu
* shallyn.liu@foxmail.com
**/
#include "pnFourier_Jpqa0.h"
#include <math.h>
#include <stdio.h>
#include <stdlib.h>
#include <fftw3.h>
#include <gsl/gsl_sf_legendre.h> 


#if defined(__STDC_NO_COMPLEX__) || defined(FFTW_NO_COMPLEX)
  #define COMPLEX(r, i)   { (r), (i) }
  #define GETREAL(z)       ((z)[0])
  #define GETIMAG(z)       ((z)[1])
  #define SETCOMP(z,vr,vi)     ((z)[0]=vr,(z)[1]=vi)
#else
  #define COMPLEX(r, i)   ((REAL8 _Complex)((r) + _Complex_I * (i)))
  #define GETREAL(z)       (creal(z))
  #define GETIMAG(z)       (cimag(z))
  #define SETCOMP(z,vr,vi) (z=(vr)+I*(vi))
#endif

/* ------------- Utils ------------- */
static inline REAL8 safe_pow(INT m, REAL8 x)
{
    REAL8 delta = 1.0 - x;                     
    if (delta > 1e-8)       
        return pow(x, m);
    return exp(m * log1p(-delta)); 
}

/* ---------------------------------------------------------------- */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/*                            J^0_pq1                               */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/* ---------------------------------------------------------------- */

/* ---------- utility: choose a safe truncation length N --------- */
static INT choose_N(INT p_max, INT q, REAL8 e, REAL8 beta, REAL8 tol)
{
    REAL8 z   = fabs(q * e);
    INT N = p_max;
    REAL8 term = 1.0;          /* (z/2)^k / k!  */
    INT k0 = (INT)(ceil(log10(tol) / log10(beta)));
    INT kmax = k0 + 100000;
    for (INT k = 1; k < kmax; ++k) {
        term *= z / (2.0 * k);
        if (term < tol && k > k0) { N = k; break; }
    }
    /* keep it odd to align with FFT length 2N+1 */
    if ((N & 1) == 0) ++N;
    return N;
}

/* -------------- FFT method  -------------*/
INT Jpq10_fft(INT p_min, INT p_max, INT q, REAL8 e,
                   REAL8 tol, REAL8 *out)
{
    if (e <= 0.0 || e >= EMAX) 
    {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR(X_EINVAL);
    }

    INT P = p_max - p_min + 1;
    REAL8 beta = eval_beta(e);
    INT N = choose_N(p_max > -p_min ? p_max : -p_min, q, e, beta, tol);
    INT L = 1;
    while(L<4*N+1) L<<=1;

    /* --- allocate FFT arrays --- */
    fftw_complex *A = fftw_malloc(sizeof(fftw_complex) * L); /* J_k */
    fftw_complex *B = fftw_malloc(sizeof(fftw_complex) * L); /* rho^|n| */
    fftw_complex *C = fftw_malloc(sizeof(fftw_complex) * L); /* result */
    for (INT i = 0; i < L; ++i) {
        SETCOMP(A[i],0,0);
        SETCOMP(B[i],0,0);
    }

    /* --- fill A: Bessel J_k(qe) for k = -N..N --- */
    REAL8 z = q * e;
    for (INT k = -N; k <= N; ++k) SETCOMP(A[(k + N)], jn(k, z), 0.0);

    /* --- fill B: rho^{|n|} / sqrt(1-e^2) --- */
    REAL8 norm = 1.0 / sqrt(1.0 - e*e);
    for (INT n = -N; n <= N; ++n) SETCOMP(B[(n + N)], norm * pow(beta, abs(n)), 0.0);

    /* --- FFT convolution C = ifft( fft(A) * fft(B) ) --- */
    fftw_plan fwdA = fftw_plan_dft_1d(L, A, A, FFTW_FORWARD,  FFTW_ESTIMATE);
    fftw_plan fwdB = fftw_plan_dft_1d(L, B, B, FFTW_FORWARD,  FFTW_ESTIMATE);
    fftw_plan invC = fftw_plan_dft_1d(L, C, C, FFTW_BACKWARD, FFTW_ESTIMATE);

    fftw_execute(fwdA);
    fftw_execute(fwdB);
    for (INT i = 0; i < L; ++i) {               
        REAL8 xr = GETREAL(A[i])*GETREAL(B[i]) - GETIMAG(A[i])*GETIMAG(B[i]);
        REAL8 xi = GETREAL(A[i])*GETIMAG(B[i]) + GETIMAG(A[i])*GETREAL(B[i]);
        SETCOMP(C[i], xr, xi);
    }
    fftw_execute(invC);

    /* --- extract required p and apply overall factor 2π / L --- */
    const REAL8 factor = 1.0 / L;
    for (INT p = p_min; p <= p_max; ++p) {
        INT idx = (p + 2*N);                       /* circular shift */
        out[p - p_min] = GETREAL(C[idx]) * factor;
    }

    fftw_destroy_plan(fwdA);
    fftw_destroy_plan(fwdB);
    fftw_destroy_plan(invC);
    fftw_free(A);  fftw_free(B);  fftw_free(C);
    return X_SUCCESS;
}

/* ------------ Series Method ------------*/
REAL8 J_pq10_series(INT p, INT q, REAL8 e, REAL8 atol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (p < 0) { 
        p = -p;
        q = -q;
    }
    // if (p == 0) return j0_fallback(x);
    // if (q == 0) return laplace...
    // REAL8 beta = (1.0 - sqrt(1.0 - e*e)) / e;
    REAL8 beta = eval_beta(e);

    REAL8 deltabeta = 1.0 - beta;
    INT N = choose_N(p, q, e, beta, atol);
    const REAL8 norm = 1.0 / sqrt(1.0 - e*e);

    REAL8 sum = 0.0;
    for (int k = -N; k <= N; ++k) {
        REAL8 Jk = jn(k, q*e);               /* POSIX libm */
        if (deltabeta > 1e-8)
            sum += Jk * pow(beta, abs(p - k));
        else
            sum += Jk * exp( abs(p - k) * log1p(-deltabeta) );
    }
    return norm * sum;
}

/* ---------------------------------------------------------------- */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/*                            J^0_pqa                               */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/* ---------------------------------------------------------------- */

static void c_pow_eq(fftw_complex *z, int a)
{
    if (a == 0) { SETCOMP((*z), 1.0, 0.0); return; }
    if (a == 1) return;

    REAL8 re = GETREAL((*z)), im = GETIMAG((*z));
    REAL8 mag = hypot(re, im);
    REAL8 arg = atan2(im, re);
    REAL8 ln  = log(mag);
    REAL8 new_mag = exp(a * ln);
    REAL8 new_arg = a * arg;
    SETCOMP((*z), new_mag * cos(new_arg), new_mag * sin(new_arg));
}

static INT choose_N_a(INT p_max_abs, INT q, REAL8 e, REAL8 beta,
                    REAL8 tol, INT a)
{
    /* crude but safe – geometric tail + 12 a guard */
    REAL8 z  = fabs((REAL8)q * e);
    INT   k  = (INT)ceil(log(tol) / log(beta));
    REAL8 term = 1.0;
    while (term > tol) { ++k; term *= z / (2.0 * k); }
    INT N = k + 12 * a;
    if (!(N & 1)) ++N;
    if (N < p_max_abs + 12 * a) N = (p_max_abs + 12 * a) | 1;
    return N;
}

static void build_B_coeff_fft(fftw_complex *B, INT N, INT a,
                              REAL8 beta, REAL8 e, INT L,
                              fftw_plan fwd, fftw_plan inv)
{
    const REAL8 norm1 = 1.0 / sqrt(1.0 - e*e);   /* (1−e²)^{−½} */

    /* Rₙ (a = 1 kernel) */
    for (INT i = 0; i < L; ++i) SETCOMP(B[i], 0.0, 0.0);
    for (INT n = -N; n <= N; ++n) {
        INT idx = ((n % L) + L) % L;
        SETCOMP(B[idx], norm1 * pow(beta, fabs((double)n)), 0.0);
    }

    /* R̂ = FFT(R) */
    fftw_execute(fwd);

    /* B̂ = R̂^{a}  (in‑place) */
    for (INT i = 0; i < L; ++i) c_pow_eq(&B[i], a);

    /* B  = ifft(B̂)   – NO extra scaling! */
    fftw_execute(inv);
    for (INT i = 0; i < L; ++i) {
        REAL8 re = GETREAL(B[i]) / (REAL8)L;   /* FFTW backward is un‑scaled */
        SETCOMP(B[i], re, 0.0);
    }
}

/* -------------- FFT method  -------------*/
INT Jpqa_fft(INT p_min, INT p_max, INT q, INT a, REAL8 e,
                 REAL8 tol, REAL8 *out)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR(X_EINVAL);
    }
    if (a < 0) {
        XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
        X_ERROR(X_EINVAL);
    }

    /*  a = 0 is analytic: (1/2π)∫ e^{i(px − q e sin x)} dx = J_p(q e)       */
    if (a == 0) {
        for (INT p = p_min; p <= p_max; ++p)
            out[p - p_min] = jn(p, q * e);
        return X_SUCCESS;
    }

    INT p_max_abs = (p_max > -p_min) ? p_max : -p_min;
    REAL8 beta = eval_beta(e);
    INT N = choose_N_a(p_max_abs, q, e, beta, tol, a);

    INT L = 1; while (L < 2 * a * N + 1) L <<= 1;

    fftw_complex *A = fftw_malloc(sizeof(fftw_complex) * L);
    fftw_complex *B = fftw_malloc(sizeof(fftw_complex) * L);
    fftw_complex *C = fftw_malloc(sizeof(fftw_complex) * L);

    fftw_plan fwdA = fftw_plan_dft_1d(L, A, A, FFTW_FORWARD,  FFTW_ESTIMATE);
    fftw_plan fwdB = fftw_plan_dft_1d(L, B, B, FFTW_FORWARD,  FFTW_ESTIMATE);
    fftw_plan invC = fftw_plan_dft_1d(L, C, C, FFTW_BACKWARD, FFTW_ESTIMATE);
    fftw_plan fwdR = fftw_plan_dft_1d(L, B, B, FFTW_FORWARD,  FFTW_ESTIMATE);
    fftw_plan invR = fftw_plan_dft_1d(L, B, B, FFTW_BACKWARD, FFTW_ESTIMATE);

    /* Bₙ  */
    build_B_coeff_fft(B, N, a, beta, e, L, fwdR, invR);

    /* A_k */
    for (INT i = 0; i < L; ++i) SETCOMP(A[i], 0.0, 0.0);
    REAL8 z = q * e;
    for (INT k = -N; k <= N; ++k) {
        INT idx = ((k % L) + L) % L;
        REAL8 Jk = (k >= 0) ? jn(k, z) : ((k & 1) ? -jn(-k, z) : jn(-k, z));
        SETCOMP(A[idx], Jk, 0.0);
    }

    /* convolution  */
    fftw_execute(fwdA);
    fftw_execute(fwdB);
    for (INT i = 0; i < L; ++i) {
        REAL8 xr = GETREAL(A[i])*GETREAL(B[i]) - GETIMAG(A[i])*GETIMAG(B[i]);
        REAL8 xi = GETREAL(A[i])*GETIMAG(B[i]) + GETIMAG(A[i])*GETREAL(B[i]);
        SETCOMP(C[i], xr, xi);
    }
    fftw_execute(invC);

    const REAL8 factor = 1.0 / L;            /* undo the single inverse */
    for (INT p = p_min; p <= p_max; ++p) {
        INT idx = ((p % L) + L) % L;
        out[p - p_min] = GETREAL(C[idx]) * factor;   /* already 1/(2π) */
    }

    fftw_destroy_plan(fwdA); fftw_destroy_plan(fwdB);
    fftw_destroy_plan(invC); fftw_destroy_plan(fwdR); fftw_destroy_plan(invR);
    fftw_free(A); fftw_free(B); fftw_free(C);
    return X_SUCCESS;
}

/*  Safe Bessel array via Miller downward (stable when z ≪ k)  */
static void bessel_fill(INT kmin, INT kmax, REAL8 z, REAL8 *J)
{
    /* Direct libm evaluation – O(N) but <300 calls in practice.  */
    for (INT k = kmin; k <= kmax; ++k) {
        REAL8 v;
        if (k >= 0) {
            v = jn(k, z);
        } else {
            INT kk = -k;
            v = jn(kk, z);
            if (kk & 1) v = -v;      /* J_{-n}(z)=(-1)^n J_n(z) */
        }
        J[k - kmin] = v;
    }
}

/* ------------ Series Method ------------*/
REAL8 J_pqa0_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (a < 0) {
        XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
        X_ERROR_REAL8(X_EINVAL);
    }

    // if (a==0) return jn(p,q*e);  
    if(a==0) return jn(p,q*e);
    REAL8 beta = eval_beta(e);
    REAL8 beta2 = beta * beta;
    REAL8 z    = q * e;

    /* choose truncation N so that tail < tol                          */
    INT p_abs = abs(p);
    INT N = choose_N_a(p_abs, q, e, beta, atol, a);

    INT kmin = -N, kmax = N;
    INT M = kmax - kmin + 1;
    INT kMin = p_abs < 5 ? 5 : p_abs;
    // INT kMin = 10;
    /* Bessel array J_k(z) (both signs)                                */
    // REAL8 *Jk = MYMalloc(M * sizeof(REAL8));
    // bessel_fill(kmin, kmax, z, Jk);
    BesselJCache *jc = CreateBesselJCache(kmax, z);
    size_t nMax = abs(kmax) + abs(p); // just guess
    LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);

    /* series summation                                                */
    INT ikcum = 0;
    INT ikcumMax = 2;
    REAL8 sum = get_BesselJ_from_BesselJCache(0, jc) * get_Laplace_from_LaplaceCache(p_abs, lc);
    REAL8 sumP = 0.0;
    for (INT k = 1 ;  ; ++k) {
        REAL8 bessP = get_BesselJ_from_BesselJCache(k, jc);
        // REAL8 bessM = get_BesselJ_from_BesselJCache(-k, jc);
        INT nP = abs(k + p);
        // INT nM = abs(-k+p);             /* |k+p| */
        REAL8 LP = get_Laplace_from_LaplaceCache(nP, lc);
        // REAL8 LM = get_Laplace_from_LaplaceCache(nM, lc);

        REAL8 term = (k&1 ? -1.0 : 1.0) * (bessP * LP);
        sumP += term;
        // print_debug("[%d]term/sumP = %.16e/%.16e\n", 
        //         k, term, sumP);
        if (fabs(term) <= rtol * fabs(sumP)) {   /* early exit */
            ikcum ++;
            if (k > kMin && ikcum > ikcumMax) break;            /* tail symmetric */
            // else ikcum = 0;
        } else 
            ikcum = 0;
    }
    REAL8 sumM = 0.0;
    for (INT k = 1 ;  ; ++k) {
        // REAL8 bessP = get_BesselJ_from_BesselJCache(k, jc);
        REAL8 bessM = get_BesselJ_from_BesselJCache(-k, jc);
        // INT nP = abs(k + p);
        INT nM = abs(-k+p);             /* |k+p| */
        // REAL8 LP = get_Laplace_from_LaplaceCache(nP, lc);
        REAL8 LM = get_Laplace_from_LaplaceCache(nM, lc);

        REAL8 term = (k&1 ? -1.0 : 1.0) * (bessM*LM);
        // print_debug("[%d]term/sumM = %.16e/%.16e\n", 
        //         k, term, sumM);
        sumM += term;
        if (fabs(term) <= rtol * fabs(sumM) ) {   /* early exit */
            ikcum++;
            if (k > kMin && ikcum > ikcumMax) break;            /* tail symmetric */
        } else 
            ikcum = 0;
    }

    // MYFree(Jk);
    STRUCTFREE(jc, BesselJCache);
    STRUCTFREE(lc, LaplaceCache);
    // DestroyLaplaceCache(lc);
    REAL8 factor = pow(1.0 + beta2, a);
    return factor * (sum + sumP + sumM);   /* already includes 1/(2π) via Laplace */
}

REAL8 J_pqa0_series_cache(INT p, INT q, INT a, REAL8 e, 
    BesselJCache2D *jc, LaplaceCache2D *lc,
    REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (a < 0) {
        XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
        X_ERROR_REAL8(X_EINVAL);
    }

    // if (a==0) return jn(p,q*e);  
    if(a==0) return get_BesselJ_from_BesselJCache2D(p, q, jc);
    REAL8 beta = eval_beta(e);
    REAL8 beta2 = beta * beta;
    REAL8 z    = q * e;

    /* choose truncation N so that tail < tol                          */
    INT p_abs = abs(p);
    INT N = choose_N_a(p_abs, q, e, beta, atol, a);

    INT kmin = -N, kmax = N;
    INT M = kmax - kmin + 1;
    INT kMin = p_abs < 5 ? 5 : p_abs;
    // INT kMin = 10;
    /* Bessel array J_k(z) (both signs)                                */
    // REAL8 *Jk = MYMalloc(M * sizeof(REAL8));
    // bessel_fill(kmin, kmax, z, Jk);
    // BesselJCache *jc = CreateBesselJCache(kmax, z);
    size_t nMax = abs(kmax) + abs(p); // just guess
    // LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);

    /* series summation                                                */
    INT ikcum = 0;
    INT ikcumMax = 2;
    REAL8 sum = get_BesselJ_from_BesselJCache2D(0, q, jc) * get_Laplace_from_LaplaceCache2D(p_abs, a, lc);
    REAL8 sumP = 0.0;
    for (INT k = 1 ;  ; ++k) {
        REAL8 bessP = get_BesselJ_from_BesselJCache2D(k, q, jc);
        // REAL8 bessM = get_BesselJ_from_BesselJCache(-k, jc);
        INT nP = abs(k + p);
        // INT nM = abs(-k+p);             /* |k+p| */
        REAL8 LP = get_Laplace_from_LaplaceCache2D(nP, a, lc);
        // REAL8 LM = get_Laplace_from_LaplaceCache(nM, lc);

        REAL8 term = (k&1 ? -1.0 : 1.0) * (bessP * LP);
        sumP += term;
        // print_debug("[%d]term/sumP = %.16e/%.16e\n", 
        //         k, term, sumP);
        if (fabs(term) <= rtol * fabs(sumP)) {   /* early exit */
            ikcum ++;
            if (k > kMin && ikcum > ikcumMax) break;            /* tail symmetric */
            // else ikcum = 0;
        } else 
            ikcum = 0;
    }
    REAL8 sumM = 0.0;
    for (INT k = 1 ;  ; ++k) {
        // REAL8 bessP = get_BesselJ_from_BesselJCache(k, jc);
        REAL8 bessM = get_BesselJ_from_BesselJCache2D(-k, q, jc);
        // INT nP = abs(k + p);
        INT nM = abs(-k+p);             /* |k+p| */
        // REAL8 LP = get_Laplace_from_LaplaceCache(nP, lc);
        REAL8 LM = get_Laplace_from_LaplaceCache2D(nM, a, lc);

        REAL8 term = (k&1 ? -1.0 : 1.0) * (bessM*LM);
        // print_debug("[%d]term/sumM = %.16e/%.16e\n", 
        //         k, term, sumM);
        sumM += term;
        if (fabs(term) <= rtol * fabs(sumM)) {   /* early exit */
            ikcum ++;
            if (k > kMin && ikcum > ikcumMax) break;            /* tail symmetric */
        } else 
            ikcum = 0;
    }

    // MYFree(Jk);
    // STRUCTFREE(jc, BesselJCache);
    // STRUCTFREE(lc, LaplaceCache);
    // DestroyLaplaceCache(lc);
    REAL8 factor = pow(1.0 + beta2, a);
    return factor * (sum + sumP + sumM);   /* already includes 1/(2π) via Laplace */
}

#if 0
REAL8 J_pqa0_series_cache(INT p, INT q, INT a, REAL8 e, 
    BesselJCache2D *jc, LaplaceCache2D *lc,
    REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (a < 0) {
        XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
        X_ERROR_REAL8(X_EINVAL);
    }

    // if (a==0) return jn(p,q*e);  
    if(a==0) return jn(p,q*e);
    REAL8 beta = eval_beta(e);
    REAL8 beta2 = beta * beta;
    REAL8 z    = q * e;

    /* choose truncation N so that tail < tol                          */
    INT p_abs = abs(p);
    INT N = choose_N_a(p_abs, q, e, beta, atol, a);

    INT kmin = -N, kmax = N;
    INT M = kmax - kmin + 1;

    /* Bessel array J_k(z) (both signs)                                */
    // REAL8 *Jk = MYMalloc(M * sizeof(REAL8));
    // bessel_fill(kmin, kmax, z, Jk);
    size_t nMax = abs(kmax) + abs(p); // just guess
    // LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);

    /* series summation                                                */
    REAL8 sum = 0.0;
    for (INT k = kmin; k <= kmax; ++k) {
        // INT idx = k - kmin;
        // REAL8 bess = Jk[idx];
        REAL8 bess = get_BesselJ_from_BesselJCache2D(k, q, jc);
        if (k & 1) bess = -bess;          /* (-1)^k factor */
        INT n = abs(k + p);             /* |k+p| */
        // REAL8 Lnp = laplace_na(n, a, beta);
        // REAL8 Lnp = get_Laplace_from_LaplaceCache(n, lc);
        REAL8 Lnp = get_Laplace_from_LaplaceCache2D(n, a, lc);

        REAL8 term = bess * Lnp;
        // print_debug("Laplace(%d, %d, %e) = %e\n", n, a, beta, Lnp);
        sum += term;
        if (fabs(term) <= rtol * fabs(sum)) {   /* early exit */
            if (k > p_abs) break;            /* tail symmetric */
        }
    }
    // MYFree(Jk);
    // DestroyLaplaceCache(lc);
    REAL8 factor = pow(1.0 + beta2, a);
    return factor * sum;   /* already includes 1/(2π) via Laplace */
}
#endif

/* ---------- test ------------------------------------------ */
// INT testit()
// {
//     INT    p_min = 0;
//     INT    p_max = 5;
//     INT    q     = 1;
//     INT    a     = 20; 
//     REAL8  e     = 0.99;

//     int P = p_max - p_min + 1;
//     double *vals = MYMalloc(sizeof(double)*P);

//     Jpqa_rangep(p_min, p_max, q, a, e, 1e-16, vals);

//     for (int i=0;i<P;++i)
//         printf("Jnew[%d,%d,%d,%.6g]/(2π) = %.15e\n",
//                p_min+i, q, a, e, vals[i]);

//     MYFree(vals);
//     return 0;
// }



==> anc/pyPNFourier/pyPNFourier/libpnfourier/pnFourier_Jpqa0.h <==
/**
* Writer: Xiaolin.liu
* shallyn.liu@foxmail.com
**/

#ifndef __INCLUDE_PNFOURIER_JPQA0__
#define __INCLUDE_PNFOURIER_JPQA0__
#include "pnFourier_structs.h"
#include "pnFourier_utils.h"


INT Jpq10_fft(INT p_min, INT p_max, INT q, REAL8 e,
                   REAL8 tol, REAL8 *out);
INT Jpqa_fft(INT p_min, INT p_max, INT q, INT a, REAL8 e,
                 REAL8 tol, REAL8 *out);

REAL8 J_pq10_series(INT p, INT q, REAL8 e, REAL8 atol);
REAL8 J_pqa0_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol);
REAL8 J_pqa0_series_cache(INT p, INT q, INT a, REAL8 e, 
    BesselJCache2D *jc, LaplaceCache2D *lc,
    REAL8 atol, REAL8 rtol);


#endif



==> anc/pyPNFourier/pyPNFourier/libpnfourier/pnFourier_Jpqab.c <==
/**
* Writer: Xiaolin.liu
* shallyn.liu@foxmail.com
**/
#include "pnFourier_Jpqab.h"
#include <math.h>
#include <stdio.h>
#include <stdlib.h>
#include <float.h>

#define KMIN 5
#define NMIN 5
/* ------------- Utils ------------- */
static inline REAL8 safe_pow(INT m, REAL8 x)
{
    REAL8 delta = 1.0 - x;                     
    if (delta > 1e-8)       
        return pow(x, m);
    return exp(m * log1p(-delta)); 
}

/* ---------------------------------------------------------------- */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/*                            J^1_pqa                               */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/* ---------------------------------------------------------------- */



/* --------- pre computing Bessel J_k(x) --------- */
static void precompute_bessel(REAL8 *J, INT kMax, REAL8 x)
{
    for (INT k = 0; k <= kMax; ++k) J[k] = jn(k, x);
}

/* -------------- Kahan summation -------------- */
static inline void kahan_add(REAL8 *sum, REAL8 *c, REAL8 term)
{
    REAL8 y = term - *c;
    REAL8 t = *sum + y;
    *c = (t - *sum) - y;
    *sum = t;
}


/* ----------  main  ------------ */
REAL8 J_0q01_series(INT q, REAL8 e, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    REAL8 beta = eval_beta(e);
    REAL8 beta2 = beta * beta;
    REAL8 z    = q * e;

    /* choose truncation N so that tail < tol                          */
    INT min_eord = 2;
    INT kMax = (INT)(log(atol) / log(e)) - min_eord;
    kMax = (kMax < KMIN ? KMIN : kMax);
    BesselJCache *jc = CreateBesselJCache(kMax, q*e);
    REAL8 sum = 0.0;
    REAL8 betaPow = beta;
    for (INT k = 0;  ; ++k) {
        REAL8 bess = get_BesselJ_from_BesselJCache(2*k+1, jc);
        // REAL8 Lnp = laplace_na(n, a, beta);
        REAL8 term = bess * betaPow / (REAL8)(2*k+1);
        betaPow *= beta2;
        // print_debug("Laplace(%d, %d, %e) = %e\n", n, a, beta, Lnp);
        sum += term;
        // print_debug("[%d]diffbess = %.16e, beta^k/k = %.16e, term = %.16e\n", k, diffbess, betaPow / (REAL8)k, term);
        if (fabs(term) <= rtol * fabs(sum)) {   /* early exit */
            if (k > min_eord) break;            /* tail symmetric */
        }
    }
    STRUCTFREE(jc, BesselJCache);
    return 2.*sum;
}

REAL8 J_pq01_series(INT p, INT q, REAL8 e, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    // if (a==0) return jn(p,q*e);  
    REAL8 beta = eval_beta(e);
    REAL8 beta2 = beta * beta;
    REAL8 z    = q * e;

    /* choose truncation N so that tail < tol                          */
    INT p_abs = abs(p);
    INT min_eord = (p_abs==0 ? 2 : p_abs);
    INT kMax = (INT)(log(atol) / log(e)) - min_eord;
    kMax = (kMax < KMIN ? KMIN : kMax);

    /* Bessel array J_k(z) (both signs)                                */
    // REAL8 *Jk = MYMalloc(M * sizeof(REAL8));
    // bessel_fill(kmin, kmax, z, Jk);
    BesselJCache *jc = CreateBesselJCache(kMax, q*e);

    /* series summation                                                */
    REAL8 sumP = 0.0;
    REAL8 betaPow = beta;
    for (INT k = 1;  ; ++k) {
        REAL8 bessp = get_BesselJ_from_BesselJCache(k+p, jc);
        // REAL8 Lnp = laplace_na(n, a, beta);
        REAL8 term = bessp * betaPow / (REAL8)k;
        betaPow *= beta;
        // print_debug("Laplace(%d, %d, %e) = %e\n", n, a, beta, Lnp);
        sumP += term;
        // print_debug("[%d]diffbess = %.16e, beta^k/k = %.16e, term = %.16e\n", k, diffbess, betaPow / (REAL8)k, term);
        if (fabs(term) <= rtol * fabs(sumP)) {   /* early exit */
            if (k > p_abs) break;            /* tail symmetric */
        }
    }

    REAL8 sumM = 0.0;
    betaPow = beta;
    for (INT k = 1;  ; ++k) {
        // REAL8 bessp = get_BesselJ_from_BesselJCache(k+p, jc);
        REAL8 bessm = get_BesselJ_from_BesselJCache(p-k, jc);
        // REAL8 diffbess = bessp - bessm;
        // REAL8 Lnp = laplace_na(n, a, beta);
        REAL8 term = -bessm * betaPow / (REAL8)k;
        betaPow *= beta;
        // print_debug("Laplace(%d, %d, %e) = %e\n", n, a, beta, Lnp);
        sumM += term;
        // print_debug("[%d]diffbess = %.16e, beta^k/k = %.16e, term = %.16e\n", k, diffbess, betaPow / (REAL8)k, term);
        if (fabs(term) <= rtol * fabs(sumM)) {   /* early exit */
            if (k > p_abs) break;            /* tail symmetric */
        }
    }
    // MYFree(Jk);
    STRUCTFREE(jc, BesselJCache);
    return sumP + sumM;   /* already includes 1/(2π) via Laplace */
}

// REAL8 J_pqa1_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol)
// {
//     if (e <= 0.0 || e >= EMAX) {                      
//         XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
//         X_ERROR_REAL8(X_EINVAL);
//     }
//     if (a < 0) {
//         XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
//         X_ERROR_REAL8(X_EINVAL);
//     }

//     // const REAL8 tol = 1e-16;
//     if (p==0 && q==0) return 0.0;
//     if (a==0 && p==0) return J_0q01_series(q, e, atol, rtol);
//     if (a==0) return J_pq01_series(p, q, e, atol, rtol);
//     // REAL8 retsgn = 1.0;
//     // if (p > 0) { // we find p < 0 is more accurate than p > 0
//     //     p = -p;
//     //     q = -q;
//     //     retsgn = -1.0;
//     // }
//     const REAL8 beta = eval_beta(e);
//     const REAL8 pref = beta * pow(1.0 + beta*beta, a);
//     const REAL8 xArg = q * e;

//     /* ------------ k upper ------------ */
//     INT kMax = (INT)(fabs(xArg) + 8.0*sqrt(fabs(xArg)+1.0) + 25.0);
//     INT kMin = KMIN;
//     BesselJCache *bc = CreateBesselJCache(kMax, xArg);
//     // REAL8 *Jtbl = (REAL8*)malloc((kMax+1) * sizeof(REAL8));
//     // if (!Jtbl) { 
//     //     XPrintError("Error - %s: cannot allocate memory for Jtbl\n", __func__);
//     //     X_ERROR_REAL8(X_ENOMEM);
//     // }
//     // precompute_bessel(Jtbl, kMax, xArg);
//     size_t nMax = abs(p) + 16; // just guess
//     size_t nMin = NMIN;
//     LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);

//     /* ------------ n upper ------------ */
//     /* nMax = ceil( log( tol·(1-β) ) / log β )，β<1 ⇒ logβ<0 */
//     // INT nMax = (INT)ceil(log(tol*(1.0-beta)) / log(beta));
//     // nMax += nMax/10 + 4;                   /* 再多给 10%+4 步保险 */
//     // if (nMax < 10) nMax = 10;

//     REAL8 Sn = 0.0, corrSn = 0.0;         /* Kahan 累加器 */
//     REAL8 betaPow = 1.0;
//     REAL8 lambda = beta * fabs(xArg) / 2.0;
//     REAL8 tol_k = atol*0.1;
//     {
//         REAL8 Sn_loc = 0.0, c_loc = 0.0;
//         INT n, k;
//         for ( n = 0;  ; ++n)
//         {
//             REAL8 In = 0.0, cIn = 0.0;    /* 内层和 (d,k) */

//             for (INT dIdx = 0; dIdx < 2; ++dIdx)
//             {
//                 INT d = dIdx ? 1 : -1;
//                 INT m0 = p + d*(n+1);

//                 REAL8 sum_k = 0.0, ck = 0.0;
//                 for ( k = 0;  ; ++k)
//                 {
//                     /* 正 k ------------------ */
//                     // REAL8 termP = ((k & 1) ? -Jtbl[k] : Jtbl[k]) * laplace_na(m0 + k, a, beta);
//                     // REAL8 termP = ((k & 1) ? -Jtbl[k] : Jtbl[k]) * get_Laplace_from_LaplaceCache(m0 + k, lc);
//                     REAL8 termP = ((k & 1) ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache(k, bc) * get_Laplace_from_LaplaceCache(m0 + k, lc);
//                     kahan_add(&sum_k, &ck, termP);

//                     /* 负 k (k≠0) ------------ */
//                     if (k) {
//                         // REAL8 termN =  Jtbl[k] * laplace_na(m0 - k, a, beta);  
//                         REAL8 termN =  get_BesselJ_from_BesselJCache(k, bc) * get_Laplace_from_LaplaceCache(m0 - k, lc);
//                         kahan_add(&sum_k, &ck, termN);

//                     }

//                     REAL8 rk = lambda / (k + 1.0);          /* 近似比值 */
//                     if (rk < 0.2 && k>kMin) {
//                         REAL8 tail_est = rk / (1.0 - rk) * fabs(termP);
//                         if (tail_est <= tol_k * fabs(sum_k)) break;
//                     }
//                 } /* k loop */

//                 kahan_add(&In, &cIn, sum_k*d);
//             } /* d loop */

//             REAL8 coeff = betaPow / (REAL8)(n+1.0);
//             REAL8 term = coeff * In;
//             kahan_add(&Sn_loc, &c_loc, term);
//             betaPow *= beta;   /* 预留给下一个 n */
//             REAL8 r = beta * (n+1.0) / (n+2.0);
//             if (fabs(term) * r <= rtol * (1.0 - r) && n>nMin) {
//                 break;
//             }

//         } /* n loop */

//         kahan_add(&Sn, &corrSn, Sn_loc);
//     } /* end parallel */
//     //free(Jtbl);
//     DestroyBesselJCache(bc);
//     DestroyLaplaceCache(lc);
//     return pref * Sn;
// }

REAL8 J_pqa1_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (a < 0) {
        XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
        X_ERROR_REAL8(X_EINVAL);
    }

    // const REAL8 tol = 1e-16;
    if (p==0 && q==0) return 0.0;
    if (a==0 && p==0) return J_0q01_series(q, e, atol, rtol);
    if (a==0) return J_pq01_series(p, q, e, atol, rtol);
    const REAL8 beta = eval_beta(e);
    const REAL8 pref = pow(1.0 + beta*beta, a);
    const REAL8 xArg = q * e;

    /* ------------ k upper ------------ */
    INT kMax = (INT)(fabs(xArg) + 8.0*sqrt(fabs(xArg)+1.0) + 25.0);
    INT kMin = KMIN;
    BesselJCache *bc = CreateBesselJCache(kMax, xArg);
    size_t nMax = abs(p) + 16; // just guess
    size_t nMin = NMIN;
    LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);

    /* ------------ init ------------ */
    INT ksum_cum = 0;
    INT ksum_cum_stop = 2;
    REAL8 tol_L = atol;
    REAL8 sum_p, sum_m;
    sum_p = 0.0;
    for (INT k = 0;  ; k++)
    {
        INT m0 = k+p;
        REAL8 sumL = 0.0;
        REAL8 betaPow = beta;
        for (INT n = 1; ; n++)
        {
            REAL8 Lterm =  betaPow*(get_Laplace_from_LaplaceCache(m0+n, lc) - get_Laplace_from_LaplaceCache(m0-n, lc))/ (REAL8)n;
            sumL += Lterm;
            betaPow *= beta;
            if (fabs(Lterm) <= tol_L * fabs(sumL)) {
                if (n>2) break;
            }
        } /* n loop p */
        // REAL8 sumL_m = 0.0;
        // betaPow = beta;
        // for (INT n = 1; ; n++)
        // {
        //     REAL8 Lterm =  -betaPow*(get_Laplace_from_LaplaceCache(m0-n, lc))/ (REAL8)n;
        //     sumL_m += Lterm;
        //     betaPow *= beta;
        //     if (fabs(Lterm) <= tol_L * fabs(sumL_m)) {
        //         if (n>2) break;
        //     }
        // } /* n loop p */
        REAL8 termJ = (k&1 ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache(k, bc) * (sumL);
        sum_p += termJ;
        if (fabs(termJ) <= rtol * fabs(sum_p)) {
            ksum_cum++;
            // print_debug("termL[%d|%d] = %.16e\n", k, ksum_cum, sumL_p + sumL_m);
            if (k>2 && ksum_cum > ksum_cum_stop) break;
        } else
            ksum_cum = 0;
    } /* k loop */

    sum_m = 0;
    ksum_cum = 0;
    for (INT k = 1;  ; k++)
    {
        INT m0 = p-k;

        REAL8 sumL = 0.0;
        REAL8 betaPow = beta;
        for (INT n = 1; ; n++)
        {
            REAL8 Lterm =  betaPow*(get_Laplace_from_LaplaceCache(m0+n, lc) - get_Laplace_from_LaplaceCache(m0-n, lc))/ (REAL8)n;
            sumL += Lterm;
            betaPow *= beta;
            if (fabs(Lterm) <= tol_L * fabs(sumL)) {
                if (n>2) break;
            }
        } /* n loop */

        // REAL8 sumL_m = 0.0;
        // betaPow = beta;
        // for (INT n = 1; ; n++)
        // {
        //     REAL8 Lterm =  -betaPow*(get_Laplace_from_LaplaceCache(m0-n, lc))/ (REAL8)n;
        //     sumL_m += Lterm;
        //     betaPow *= beta;
        //     if (fabs(Lterm) <= tol_L * fabs(sumL_m)) {
        //         if (n>2) break;
        //     }
        // } /* n loop */

        // print_debug("termL[-%d] = %.16e\n", k, sumL_p + sumL_m);
        REAL8 termJ = (k&1 ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache(-k, bc) * (sumL);
        sum_m += termJ;
        if (fabs(termJ) <= rtol * fabs(sum_m)) {
            ksum_cum++;
            if (k>2 && ksum_cum > ksum_cum_stop) break;
        } else 
            ksum_cum = 0;
    } /* k loop */

    //free(Jtbl);
    STRUCTFREE(bc, BesselJCache);
    STRUCTFREE(lc, LaplaceCache);
    return pref * (sum_p + sum_m);
}

// with cache
REAL8 J_0q01_series_cache(INT q, REAL8 e, BesselJCache2D *bc, LaplaceCache2D *lc, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    REAL8 beta = eval_beta(e);
    REAL8 beta2 = beta * beta;
    REAL8 z    = q * e;

    /* choose truncation N so that tail < tol                          */
    INT min_eord = 2;
    INT kMax = (INT)(log(atol) / log(e)) - min_eord;
    kMax = (kMax < KMIN ? KMIN : kMax);
    // BesselJCache *jc = CreateBesselJCache(kMax, q*e);
    REAL8 sum = 0.0;
    REAL8 betaPow = beta;
    for (INT k = 0;  ; ++k) {
        REAL8 bess = get_BesselJ_from_BesselJCache2D(2*k+1, q, bc);
        // REAL8 Lnp = laplace_na(n, a, beta);
        REAL8 term = bess * betaPow / (REAL8)(2*k+1);
        betaPow *= beta2;
        // print_debug("Laplace(%d, %d, %e) = %e\n", n, a, beta, Lnp);
        sum += term;
        // print_debug("[%d]diffbess = %.16e, beta^k/k = %.16e, term = %.16e\n", k, diffbess, betaPow / (REAL8)k, term);
        if (fabs(term) <= rtol * fabs(sum)) {   /* early exit */
            if (k > min_eord) break;            /* tail symmetric */
        }
    }
    // STRUCTFREE(jc, BesselJCache);
    return 2.*sum;
}

REAL8 J_pq01_series_cache(INT p, INT q, REAL8 e, BesselJCache2D *bc, LaplaceCache2D *lc, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    // if (a==0) return jn(p,q*e);  
    REAL8 beta = eval_beta(e);
    REAL8 beta2 = beta * beta;
    REAL8 z    = q * e;

    /* choose truncation N so that tail < tol                          */
    INT p_abs = abs(p);
    INT min_eord = (p_abs==0 ? 2 : p_abs);
    INT kMax = (INT)(log(atol) / log(e)) - min_eord;
    kMax = (kMax < KMIN ? KMIN : kMax);

    /* Bessel array J_k(z) (both signs)                                */
    // REAL8 *Jk = MYMalloc(M * sizeof(REAL8));
    // bessel_fill(kmin, kmax, z, Jk);
    // BesselJCache *jc = CreateBesselJCache(kMax, q*e);

    /* series summation                                                */
    REAL8 sumP = 0.0;
    REAL8 betaPow = beta;
    for (INT k = 1;  ; ++k) {
        REAL8 bessp = get_BesselJ_from_BesselJCache2D(k+p, q, bc);
        // REAL8 Lnp = laplace_na(n, a, beta);
        REAL8 term = bessp * betaPow / (REAL8)k;
        betaPow *= beta;
        // print_debug("Laplace(%d, %d, %e) = %e\n", n, a, beta, Lnp);
        sumP += term;
        // print_debug("[%d]diffbess = %.16e, beta^k/k = %.16e, term = %.16e\n", k, diffbess, betaPow / (REAL8)k, term);
        if (fabs(term) <= rtol * fabs(sumP)) {   /* early exit */
            if (k > p_abs) break;            /* tail symmetric */
        }
    }

    REAL8 sumM = 0.0;
    betaPow = beta;
    for (INT k = 1;  ; ++k) {
        // REAL8 bessp = get_BesselJ_from_BesselJCache(k+p, jc);
        REAL8 bessm = get_BesselJ_from_BesselJCache2D(p-k, q, bc);
        // REAL8 diffbess = bessp - bessm;
        // REAL8 Lnp = laplace_na(n, a, beta);
        REAL8 term = -bessm * betaPow / (REAL8)k;
        betaPow *= beta;
        // print_debug("Laplace(%d, %d, %e) = %e\n", n, a, beta, Lnp);
        sumM += term;
        // print_debug("[%d]diffbess = %.16e, beta^k/k = %.16e, term = %.16e\n", k, diffbess, betaPow / (REAL8)k, term);
        if (fabs(term) <= rtol * fabs(sumM)) {   /* early exit */
            if (k > p_abs) break;            /* tail symmetric */
        }
    }
    // MYFree(Jk);
    // STRUCTFREE(jc, BesselJCache);
    return sumP + sumM;   /* already includes 1/(2π) via Laplace */
}

// REAL8 J_pqa1_series_cache(INT p, INT q, INT a, REAL8 e, 
//     BesselJCache2D *bc, LaplaceCache2D *lc ,REAL8 atol, REAL8 rtol)
// {
//     if (e <= 0.0 || e >= EMAX) {                      
//         XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
//         X_ERROR_REAL8(X_EINVAL);
//     }
//     if (a < 0) {
//         XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
//         X_ERROR_REAL8(X_EINVAL);
//     }
//     if (p==0 && q==0) return 0.0;
//     REAL8 retsgn = 1.0;
//     if (p > 0) { // we find p < 0 is more accurate than p > 0
//         p = -p;
//         q = -q;
//         retsgn = -1.0;
//     }
//     const REAL8 beta = eval_beta(e);
//     const REAL8 pref = retsgn * beta * pow(1.0 + beta*beta, a);
//     const REAL8 xArg = q * e;

//     /* ------------ k upper ------------ */
//     INT kMax = (INT)(fabs(xArg) + 8.0*sqrt(fabs(xArg)+1.0) + 25.0);
//     INT kMin = KMIN;
//     // BesselJCache *tmpbc = CreateBesselJCache(kMax, xArg);
//     // REAL8 *Jtbl = (REAL8*)malloc((kMax+1) * sizeof(REAL8));
//     // if (!Jtbl) { 
//     //     XPrintError("Error - %s: cannot allocate memory for Jtbl\n", __func__);
//     //     X_ERROR_REAL8(X_ENOMEM);
//     // }
//     // precompute_bessel(Jtbl, kMax, xArg);
//     size_t nMax = abs(p) + 16; // just guess
//     size_t nMin = NMIN;
//     // LaplaceCache *tmplc = CreateLaplaceCache(nMax, a, beta);

//     /* ------------ n upper ------------ */
//     /* nMax = ceil( log( tol·(1-β) ) / log β )，β<1 ⇒ logβ<0 */
//     // INT nMax = (INT)ceil(log(tol*(1.0-beta)) / log(beta));
//     // nMax += nMax/10 + 4;                   /* 再多给 10%+4 步保险 */
//     // if (nMax < 10) nMax = 10;

//     REAL8 Sn = 0.0, corrSn = 0.0;         /* Kahan 累加器 */
//     REAL8 betaPow = 1.0;
//     REAL8 lambda = beta * fabs(xArg) / 2.0;
//     REAL8 tol_k = atol*0.1;
//     /* ------- 并行 n 层求和 (OpenMP) ------- */
//     {
//         REAL8 Sn_loc = 0.0, c_loc = 0.0;
//         INT n, k;
//         for ( n = 0;  ; ++n)
//         {
//             REAL8 In = 0.0, cIn = 0.0;    /* 内层和 (d,k) */

//             for (INT dIdx = 0; dIdx < 2; ++dIdx)
//             {
//                 INT d = dIdx ? 1 : -1;
//                 INT m0 = p + d*(n+1);

//                 REAL8 sum_k = 0.0, ck = 0.0;
//                 for ( k = 0;  ; ++k)
//                 {
//                     /* 正 k ------------------ */
//                     // REAL8 termP = ((k & 1) ? -Jtbl[k] : Jtbl[k]) * laplace_na(m0 + k, a, beta);
//                     // REAL8 termP = ((k & 1) ? -Jtbl[k] : Jtbl[k]) * get_Laplace_from_LaplaceCache(m0 + k, lc);
//                     REAL8 termP = ((k & 1) ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache2D(k, q, bc) * get_Laplace_from_LaplaceCache2D(m0 + k, a, lc);
//                     // REAL8 termP = ((k & 1) ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache(k, tmpbc) * get_Laplace_from_LaplaceCache(m0 + k, tmplc);
//                     kahan_add(&sum_k, &ck, termP);

//                     /* 负 k (k≠0) ------------ */
//                     if (k) {
//                         // REAL8 termN =  Jtbl[k] * laplace_na(m0 - k, a, beta);  
//                         REAL8 termN =  get_BesselJ_from_BesselJCache2D(k, q, bc) * get_Laplace_from_LaplaceCache2D(m0 - k, a, lc);
//                         // REAL8 termN =  get_BesselJ_from_BesselJCache(k, tmpbc) * get_Laplace_from_LaplaceCache(m0 - k, tmplc);
//                         kahan_add(&sum_k, &ck, termN);

//                     }

//                     REAL8 rk = lambda / (k + 1.0);          /* 近似比值 */
//                     if (rk < 0.2 && k>kMin) {
//                         REAL8 tail_est = rk / (1.0 - rk) * fabs(termP);
//                         if (tail_est <= tol_k * fabs(sum_k)) break;
//                     }
//                 } /* k loop */

//                 kahan_add(&In, &cIn, sum_k*d);
//             } /* d loop */

//             REAL8 coeff = betaPow / (REAL8)(n+1.0);
//             REAL8 term = coeff * In;
//             kahan_add(&Sn_loc, &c_loc, term);
//             betaPow *= beta;   /* 预留给下一个 n */
//             REAL8 r = beta * (n+1.0) / (n+2.0);
//             if (fabs(term) * r <= rtol * (1.0 - r) && n>nMin) {
//                 break;
//             }

//         } /* n loop */

//         kahan_add(&Sn, &corrSn, Sn_loc);
//     } /* end parallel */
//     //free(Jtbl);
//     // DestroyBesselJCache(tmpbc);
//     // DestroyLaplaceCache(tmplc);
//     return pref * Sn;
// }

REAL8 J_pqa1_series_cache(INT p, INT q, INT a, REAL8 e, 
    BesselJCache2D *bc, LaplaceCache2D *lc, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (a < 0) {
        XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
        X_ERROR_REAL8(X_EINVAL);
    }

    // const REAL8 tol = 1e-16;
    if (p==0 && q==0) return 0.0;
    if (a==0 && p==0) return J_0q01_series_cache(q, e, bc, lc, atol, rtol);
    if (a==0) return J_pq01_series_cache(p, q, e, bc, lc, atol, rtol);
    const REAL8 beta = eval_beta(e);
    const REAL8 pref = pow(1.0 + beta*beta, a);
    const REAL8 xArg = q * e;

    /* ------------ k upper ------------ */
    INT kMax = (INT)(fabs(xArg) + 8.0*sqrt(fabs(xArg)+1.0) + 25.0);
    INT kMin = KMIN;
    // BesselJCache *bc = CreateBesselJCache(kMax, xArg);
    size_t nMax = abs(p) + 16; // just guess
    size_t nMin = NMIN;
    // LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);

    /* ------------ init ------------ */
    INT ksum_cum = 0;
    INT ksum_cum_stop = 2;
    REAL8 tol_L = atol;
    REAL8 sum_p, sum_m;
    sum_p = 0.0;
    for (INT k = 0;  ; k++)
    {
        INT m0 = k+p;
        // plus
        REAL8 sumL = 0.0;
        REAL8 betaPow = beta;
        for (INT n = 1; ; n++)
        {
            REAL8 Lterm =  betaPow*(get_Laplace_from_LaplaceCache2D(m0+n, a, lc) - get_Laplace_from_LaplaceCache2D(m0-n, a, lc))/ (REAL8)n;
            sumL += Lterm;
            betaPow *= beta;
            if (fabs(Lterm) <= tol_L * fabs(sumL)) {
                if (n>2) break;
            }
        } /* n loop p */
        // plus
        // REAL8 sumL_m = 0.0;
        // betaPow = beta;
        // for (INT n = 1; ; n++)
        // {
        //     REAL8 Lterm =  -betaPow*(get_Laplace_from_LaplaceCache2D(m0-n, a, lc))/ (REAL8)n;
        //     sumL_m += Lterm;
        //     betaPow *= beta;
        //     if (fabs(Lterm) <= tol_L * fabs(sumL_m)) {
        //         if (n>2) break;
        //     }
        // } /* n loop p */
        REAL8 termJ = (k&1 ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache2D(k, q, bc) * (sumL);
        sum_p += termJ;
        if (fabs(termJ) <= rtol * fabs(sum_p)) {
            ksum_cum++;
            // print_debug("termL[%d|%d] = %.16e\n", k, ksum_cum, sumL_p + sumL_m);
            if (k>2 && ksum_cum > ksum_cum_stop) break;
        } else
            ksum_cum = 0;
    } /* k loop */

    sum_m = 0;
    ksum_cum = 0;
    for (INT k = 1;  ; k++)
    {
        INT m0 = p-k;

        REAL8 sumL = 0.0;
        REAL8 betaPow = beta;
        for (INT n = 1; ; n++)
        {
            REAL8 Lterm =  betaPow*(get_Laplace_from_LaplaceCache2D(m0+n, a, lc) - get_Laplace_from_LaplaceCache2D(m0-n, a, lc))/ (REAL8)n;
            sumL += Lterm;
            betaPow *= beta;
            if (fabs(Lterm) <= tol_L * fabs(sumL)) {
                if (n>2) break;
            }
        } /* n loop */

        // REAL8 sumL_m = 0.0;
        // betaPow = beta;
        // for (INT n = 1; ; n++)
        // {
        //     REAL8 Lterm =  -betaPow*(get_Laplace_from_LaplaceCache2D(m0-n, a, lc))/ (REAL8)n;
        //     sumL_m += Lterm;
        //     betaPow *= beta;
        //     if (fabs(Lterm) <= tol_L * fabs(sumL_m)) {
        //         if (n>2) break;
        //     }
        // } /* n loop */

        // print_debug("termL[-%d] = %.16e\n", k, sumL_p + sumL_m);
        REAL8 termJ = (k&1 ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache2D(-k, q, bc) * (sumL);
        sum_m += termJ;
        if (fabs(termJ) <= rtol * fabs(sum_m)) {
            ksum_cum++;
            if (k>2 && ksum_cum > ksum_cum_stop) break;
        } else 
            ksum_cum = 0;
    } /* k loop */

    //free(Jtbl);
    // STRUCTFREE(bc, BesselJCache);
    // STRUCTFREE(lc, LaplaceCache);
    return pref * (sum_p + sum_m);
}

/* ---------------------------------------------------------------- */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/*                            J^2_pqa                               */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/* ---------------------------------------------------------------- */

/* ----------  main  ------------ */
// REAL8 J_pqa2_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol)
// {
//     if (e <= 0.0 || e >= EMAX) {                      
//         XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
//         X_ERROR_REAL8(X_EINVAL);
//     }
//     if (a < 0) {
//         XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
//         X_ERROR_REAL8(X_EINVAL);
//     }
//     if (p==0 && q==0) return 0.0;
//     // const REAL8 tol = 1e-16;
//     const REAL8 beta = eval_beta(e);
//     const REAL8 pref = beta*beta * pow(1.0 + beta*beta, a);
//     const REAL8 xArg = q * e;

//     /* ------------ k upper ------------ */
//     REAL8 lambda = beta * fabs(xArg) / 2.0;
//     const INT kMax = (int)ceil(lambda + sqrt(6.0*lambda*log(1.0/(atol))) + 3.0);
//     const INT kMin = KMIN;
//     BesselJCache *bc = CreateBesselJCache(kMax, xArg);

//     // REAL8 *Jtbl = (REAL8*)malloc((kMax+1) * sizeof(REAL8));
//     // if (!Jtbl) { 
//     //     XPrintError("Error - %s: cannot allocate memory for Jtbl\n", __func__);
//     //     X_ERROR_REAL8(X_ENOMEM);
//     // }
//     // precompute_bessel(Jtbl, kMax, xArg);
//     size_t nMax = abs(p) + 16; // just guess
//     size_t nMin = NMIN;
//     LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);
//     /* ------------ n upper ------------ */
//     /* nMax = ceil( log( tol·(1-β) ) / log β )，β<1 ⇒ logβ<0 */
//     // INT nMax = (INT)ceil(log(tol*(1.0-beta)) / log(beta));
//     // nMax += nMax/10 + 4;                
//     // if (nMax < 10) nMax = 10;

//     REAL8 Sn = 0.0, corrSn = 0.0;         /* Kahan summation */
//     REAL8 betaPow = 1.0;
//     REAL8 tol_k = atol*1e-1;
//     {
//         REAL8 Sn_loc = 0.0, c_loc = 0.0;
//         for ( int n = 0;  ; n++)
//         {
//             REAL8 In = 0.0, cIn = 0.0;   
//             for (int s=0; s<=n ; s++) {
//                 REAL8 spref = (n+2.)/((s+1)*(n-s+1));
//                 for (INT dIdx = 0; dIdx < 2; ++dIdx)
//                 {
//                     INT d = dIdx ? 1 : -1;
//                     INT shift_s = p + d*(n - 2*s);            /* Δ */
//                     INT shift_n = p + d*(n + 2);              /* Δ */

//                     REAL8 sum_k = 0.0, ck = 0.0;
//                     for ( int k = 0;  ; ++k)
//                     {
//                         /* 正 k ------------------ */
//                         REAL8 termP = ((k & 1) ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache(k, bc) * 
//                             (get_Laplace_from_LaplaceCache(k+shift_s, lc) - 
//                              get_Laplace_from_LaplaceCache(k+shift_n, lc));
//                         REAL8 termN = 0.0;

//                         /* 负 k (k≠0) ------------ */
//                         if (k) {
//                             termN =  get_BesselJ_from_BesselJCache(k, bc)
//                                 * (get_Laplace_from_LaplaceCache(-k+shift_s, lc) - 
//                              get_Laplace_from_LaplaceCache(-k+shift_n, lc));   
                            
//                         }
//                         kahan_add(&sum_k, &ck, spref*(termN + termP));
//                         REAL8 rk = lambda * log(n+2) / (k + 1.0);          /* approx */
//                         if (rk < 0.2 && k>kMin) {
//                             REAL8 tail_est = rk / (1.0 - rk) * (fabs(termP) + fabs(termN));
//                             if (tail_est <= tol_k * fabs(sum_k)) break;
//                         }
//                     } /* k loop */
//                     kahan_add(&In, &cIn, sum_k);
//                 } /* d loop */
//             } /* s loop */
//             REAL8 coeff = betaPow / (n+2.);
//             REAL8 term = coeff * In;
//             kahan_add(&Sn_loc, &c_loc, term);
//             betaPow *= beta;   /* for next n */
//             REAL8 r = beta * (n+1.0) / (n+3.0);
//             if (fabs(term) * r <= rtol * (1.0 - r) && n>nMin) {
//                 break;
//             }

//         } /* n loop */
//         kahan_add(&Sn, &corrSn, Sn_loc);
//     } /* end parallel */
//     DestroyBesselJCache(bc);
//     DestroyLaplaceCache(lc);
//     return -pref * Sn;
// }

REAL8 J_pq02_series(INT p, INT q, REAL8 e, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    const REAL8 beta = eval_beta(e);
    REAL8 beta2 = beta*beta;
    const REAL8 xArg = q * e;

    REAL8 lambda = beta * fabs(xArg) / 2.0;
    const INT kMax = (int)ceil(lambda + sqrt(6.0*lambda*log(1.0/(atol))) + 3.0);
    BesselJCache *bc = CreateBesselJCache(kMax, xArg);

    REAL8 sum_p = 0.0;
    REAL8 betaPow = beta2;
    INT ncum = 0, ncumMax = 2;
    INT nMin = 2;
    for (INT n=0;; n++) {
        REAL8 term = 0.0;
        for (INT s=0; s<=n; s++) {
            term += (get_BesselJ_from_BesselJCache(p+n-2*s, bc) + get_BesselJ_from_BesselJCache(p-n+2*s, bc)
             - get_BesselJ_from_BesselJCache(p+n+2, bc) - get_BesselJ_from_BesselJCache(p-n-2, bc)) / ((s+1.)*(n-s+1.));
        }
        term *= betaPow;
        sum_p += term;
        betaPow *= beta;
        // print_debug("term[%d] = %.16e, sum = %.16e\n", n, term, sum_p);
        if (fabs(term) <= rtol * fabs(sum_p)) {
            ncum++;
            if (n > nMin && ncum > ncumMax) break;
        } else
            ncum = 0;
    }
    STRUCTFREE(bc, BesselJCache);
    return -(sum_p);
}

REAL8 J_pqa2_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (a < 0) {
        XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
        X_ERROR_REAL8(X_EINVAL);
    }
    if (p==0 && q==0) return 0.0;
    if (a==0) return J_pq02_series(p, q, e, atol, rtol);
    // const REAL8 tol = 1e-16;
    const REAL8 beta = eval_beta(e);
    const REAL8 pref = pow(1.0 + beta*beta, a);
    const REAL8 xArg = q * e;

    /* ------------ k upper ------------ */
    REAL8 lambda = beta * fabs(xArg) / 2.0;
    const INT kMax = (int)ceil(lambda + sqrt(6.0*lambda*log(1.0/(atol))) + 3.0);
    const INT kMin = KMIN;
    BesselJCache *bc = CreateBesselJCache(kMax, xArg);

    // REAL8 *Jtbl = (REAL8*)malloc((kMax+1) * sizeof(REAL8));
    // if (!Jtbl) { 
    //     XPrintError("Error - %s: cannot allocate memory for Jtbl\n", __func__);
    //     X_ERROR_REAL8(X_ENOMEM);
    // }
    // precompute_bessel(Jtbl, kMax, xArg);
    size_t nMax = abs(p) + 16; // just guess
    size_t nMin = NMIN;
    LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);
    /* ------------ n upper ------------ */
    INT kcum_max = 2;
    REAL8 beta2 = beta*beta;
    REAL8 tolL = atol*0.1;
    REAL8 sum_p = 0.0, sum_m = 0.0;
    INT kcum = 0;
    for ( INT k = 0;  ; k++)
    {
        INT m0 = k+p;
        REAL8 sumL = 0.0;
        REAL8 betaPow = beta2;
        for ( INT n = 0; ; n++ ) {
            REAL8 term = 0.0;
            for (INT s=0; s<=n ; s++) {
                term += (
                    get_Laplace_from_LaplaceCache(m0 + (n-2*s), lc) + 
                    get_Laplace_from_LaplaceCache(m0 - (n-2*s), lc) - 
                    get_Laplace_from_LaplaceCache(m0 + (n+2), lc) - 
                    get_Laplace_from_LaplaceCache(m0 - (n+2), lc) 
                ) / ((s+1.)*(n-s+1.));
            }
            term *= betaPow;
            sumL += term;
            betaPow *= beta;
            if (fabs(term) <= tolL * fabs(sumL)) {
                if (n>nMin) break;
            }
        }
        REAL8 termJ = (k&1 ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache(k, bc) * (sumL);
        sum_p += termJ;
        if (fabs(termJ) <= rtol * fabs(sum_p)) {
            kcum++;
            if (k>kMin && kcum > kcum_max) break;
        } else 
            kcum = 0;
    } /* n loop */

    // negative k
    kcum = 0;
    for ( INT k = 1;  ; k++)
    {
        INT m0 = -k+p;
        REAL8 sumL = 0.0;
        REAL8 betaPow = beta2;
        for ( INT n = 0; ; n++ ) {
            REAL8 term = 0.0;
            for (INT s=0; s<=n ; s++) {
                term += (
                    get_Laplace_from_LaplaceCache(m0 + (n-2*s), lc) + 
                    get_Laplace_from_LaplaceCache(m0 - (n-2*s), lc) - 
                    get_Laplace_from_LaplaceCache(m0 + (n+2), lc) - 
                    get_Laplace_from_LaplaceCache(m0 - (n+2), lc) 
                ) / ((s+1.)*(n-s+1.));
            }
            term *= betaPow;
            sumL += term;
            betaPow *= beta;
            if (fabs(term) <= tolL * fabs(sumL)) {
                if (n>nMin) break;
            }
        }
        REAL8 termJ = (k&1 ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache(-k, bc) * (sumL);
        sum_m += termJ;
        if (fabs(termJ) <= rtol * fabs(sum_m)) {
            kcum ++;
            if (k>kMin && kcum > kcum_max) break;
        } else 
            kcum = 0;
    } /* n loop */


    STRUCTFREE(bc, BesselJCache);
    STRUCTFREE(lc, LaplaceCache);
    return -pref * (sum_m + sum_p);
}

// with cache
REAL8 J_pq02_series_cache(INT p, INT q, REAL8 e, 
    BesselJCache2D *bc, LaplaceCache2D *lc, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    const REAL8 beta = eval_beta(e);
    REAL8 beta2 = beta*beta;
    const REAL8 xArg = q * e;

    REAL8 lambda = beta * fabs(xArg) / 2.0;
    const INT kMax = (int)ceil(lambda + sqrt(6.0*lambda*log(1.0/(atol))) + 3.0);
    // BesselJCache *bc = CreateBesselJCache(kMax, xArg);

    REAL8 sum_p = 0.0;
    REAL8 betaPow = beta2;
    INT ncum = 0, ncumMax = 2;
    INT nMin = 2;
    for (INT n=0;; n++) {
        REAL8 term = 0.0;
        for (INT s=0; s<=n; s++) {
            term += (get_BesselJ_from_BesselJCache2D(p+n-2*s, q, bc) + get_BesselJ_from_BesselJCache2D(p-n+2*s, q, bc)
             - get_BesselJ_from_BesselJCache2D(p+n+2, q, bc) - get_BesselJ_from_BesselJCache2D(p-n-2, q, bc)) / ((s+1.)*(n-s+1.));
        }
        term *= betaPow;
        sum_p += term;
        betaPow *= beta;
        // print_debug("term[%d] = %.16e, sum = %.16e\n", n, term, sum_p);
        if (fabs(term) <= rtol * fabs(sum_p)) {
            ncum++;
            if (n > nMin && ncum > ncumMax) break;
        } else
            ncum = 0;
    }
    // STRUCTFREE(bc, BesselJCache);
    return -(sum_p);
}

REAL8 J_pqa2_series_cache(INT p, INT q, INT a, REAL8 e, 
    BesselJCache2D *bc, LaplaceCache2D *lc, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (a < 0) {
        XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
        X_ERROR_REAL8(X_EINVAL);
    }
    if (p==0 && q==0) return 0.0;
    if (a==0) return J_pq02_series_cache(p, q, e, bc, lc, atol, rtol);
    // const REAL8 tol = 1e-16;
    const REAL8 beta = eval_beta(e);
    const REAL8 pref = pow(1.0 + beta*beta, a);
    const REAL8 xArg = q * e;

    /* ------------ k upper ------------ */
    REAL8 lambda = beta * fabs(xArg) / 2.0;
    const INT kMax = (int)ceil(lambda + sqrt(6.0*lambda*log(1.0/(atol))) + 3.0);
    const INT kMin = KMIN;
    // BesselJCache *bc = CreateBesselJCache(kMax, xArg);

    // REAL8 *Jtbl = (REAL8*)malloc((kMax+1) * sizeof(REAL8));
    // if (!Jtbl) { 
    //     XPrintError("Error - %s: cannot allocate memory for Jtbl\n", __func__);
    //     X_ERROR_REAL8(X_ENOMEM);
    // }
    // precompute_bessel(Jtbl, kMax, xArg);
    size_t nMax = abs(p) + 16; // just guess
    size_t nMin = NMIN;
    // LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);
    /* ------------ n upper ------------ */
    INT kcum_max = 2;
    REAL8 beta2 = beta*beta;
    REAL8 tolL = atol*0.1;
    REAL8 sum_p = 0.0, sum_m = 0.0;
    INT kcum = 0;
    for ( INT k = 0;  ; k++)
    {
        INT m0 = k+p;
        REAL8 sumL = 0.0;
        REAL8 betaPow = beta2;
        for ( INT n = 0; ; n++ ) {
            REAL8 term = 0.0;
            for (INT s=0; s<=n ; s++) {
                term += (
                    get_Laplace_from_LaplaceCache2D(m0 + (n-2*s), a, lc) + 
                    get_Laplace_from_LaplaceCache2D(m0 - (n-2*s), a, lc) - 
                    get_Laplace_from_LaplaceCache2D(m0 + (n+2), a, lc) - 
                    get_Laplace_from_LaplaceCache2D(m0 - (n+2), a, lc) 
                ) / ((s+1.)*(n-s+1.));
            }
            term *= betaPow;
            sumL += term;
            betaPow *= beta;
            if (fabs(term) <= tolL * fabs(sumL)) {
                if (n>nMin) break;
            }
        }
        REAL8 termJ = (k&1 ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache2D(k, q, bc) * (sumL);
        sum_p += termJ;
        if (fabs(termJ) <= rtol * fabs(sum_p)) {
            kcum++;
            if (k>kMin && kcum > kcum_max) break;
        } else 
            kcum = 0;
    } /* n loop */

    // negative k
    kcum = 0;
    for ( INT k = 1;  ; k++)
    {
        INT m0 = -k+p;
        REAL8 sumL = 0.0;
        REAL8 betaPow = beta2;
        for ( INT n = 0; ; n++ ) {
            REAL8 term = 0.0;
            for (INT s=0; s<=n ; s++) {
                term += (
                    get_Laplace_from_LaplaceCache2D(m0 + (n-2*s), a, lc) + 
                    get_Laplace_from_LaplaceCache2D(m0 - (n-2*s), a, lc) - 
                    get_Laplace_from_LaplaceCache2D(m0 + (n+2), a, lc) - 
                    get_Laplace_from_LaplaceCache2D(m0 - (n+2), a, lc) 
                ) / ((s+1.)*(n-s+1.));
            }
            term *= betaPow;
            sumL += term;
            betaPow *= beta;
            if (fabs(term) <= tolL * fabs(sumL)) {
                if (n>nMin) break;
            }
        }
        REAL8 termJ = (k&1 ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache2D(-k, q, bc) * (sumL);
        sum_m += termJ;
        if (fabs(termJ) <= rtol * fabs(sum_m)) {
            kcum ++;
            if (k>kMin && kcum > kcum_max) break;
        } else 
            kcum = 0;
    } /* n loop */
    // STRUCTFREE(bc, BesselJCache);
    // STRUCTFREE(lc, LaplaceCache);
    return -pref * (sum_m + sum_p);
}

// REAL8 J_pqa2_series_cache(INT p, INT q, INT a, REAL8 e, 
//     BesselJCache2D *bc, LaplaceCache2D *lc, REAL8 atol, REAL8 rtol)
// {
//     if (e <= 0.0 || e >= EMAX) {                      
//         XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
//         X_ERROR_REAL8(X_EINVAL);
//     }
//     if (a < 0) {
//         XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
//         X_ERROR_REAL8(X_EINVAL);
//     }
//     if (p==0 && q==0) return 0.0;
//     // const REAL8 tol = 1e-16;
//     const REAL8 beta = eval_beta(e);
//     const REAL8 pref = beta*beta * pow(1.0 + beta*beta, a);
//     const REAL8 xArg = q * e;

//     /* ------------ k upper ------------ */
//     REAL8 lambda = beta * fabs(xArg) / 2.0;
//     const INT kMax = (int)ceil(lambda + sqrt(6.0*lambda*log(1.0/atol)) + 3.0);
//     const INT kMin = KMIN;
//     // BesselJCache *bc = CreateBesselJCache(kMax, xArg);

//     // REAL8 *Jtbl = (REAL8*)malloc((kMax+1) * sizeof(REAL8));
//     // if (!Jtbl) { 
//     //     XPrintError("Error - %s: cannot allocate memory for Jtbl\n", __func__);
//     //     X_ERROR_REAL8(X_ENOMEM);
//     // }
//     // precompute_bessel(Jtbl, kMax, xArg);
//     size_t nMax = abs(p) + 16; // just guess
//     size_t nMin = NMIN;
//     // LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);
//     /* ------------ n upper ------------ */
//     /* nMax = ceil( log( tol·(1-β) ) / log β )，β<1 ⇒ logβ<0 */
//     // INT nMax = (INT)ceil(log(tol*(1.0-beta)) / log(beta));
//     // nMax += nMax/10 + 4;                   /* 再多给 10%+4 步保险 */
//     // if (nMax < 10) nMax = 10;

//     REAL8 Sn = 0.0, corrSn = 0.0;         /* Kahan 累加器 */
//     REAL8 betaPow = 1.0;
//     REAL8 tol_k = atol*0.1;
//     {
//         REAL8 Sn_loc = 0.0, c_loc = 0.0;
//         for ( int n = 0;  ; n++)
//         {
//             REAL8 In = 0.0, cIn = 0.0;    /* 内层和 (d,k) */
//             for (int s=0; s<=n ; s++) {
//                 REAL8 spref = (n+2.)/((s+1)*(n-s+1));
//                 for (INT dIdx = 0; dIdx < 2; ++dIdx)
//                 {
//                     INT d = dIdx ? 1 : -1;
//                     INT shift_s = p + d*(n - 2*s);            /* Δ */
//                     INT shift_n = p + d*(n + 2);              /* Δ */

//                     REAL8 sum_k = 0.0, ck = 0.0;
//                     for ( int k = 0;  ; ++k)
//                     {
//                         /* 正 k ------------------ */
//                         REAL8 termP = ((k & 1) ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache2D(k, q, bc) * 
//                             (get_Laplace_from_LaplaceCache2D(k+shift_s, a, lc) - 
//                              get_Laplace_from_LaplaceCache2D(k+shift_n, a, lc));
//                         REAL8 termN = 0.0;

//                         /* 负 k (k≠0) ------------ */
//                         if (k) {
//                             termN =  get_BesselJ_from_BesselJCache2D(k, q, bc)
//                                 * (get_Laplace_from_LaplaceCache2D(-k+shift_s, a, lc) - 
//                              get_Laplace_from_LaplaceCache2D(-k+shift_n, a, lc));     /*   负阶总是正号相加   */
                            
//                         }
//                         kahan_add(&sum_k, &ck, spref*(termN + termP));
//                         REAL8 rk = lambda * log(n+2) / (k + 1.0);          /* 近似比值 */
//                         if (rk < 0.2 && k>kMin) {
//                             REAL8 tail_est = rk / (1.0 - rk) * (fabs(termP) + fabs(termN));
//                             if (tail_est <= tol_k * fabs(sum_k)) break;
//                         }
//                     } /* k loop */
//                     kahan_add(&In, &cIn, sum_k);
//                 } /* d loop */
//             } /* s loop */
//             REAL8 coeff = betaPow / (n+2.);
//             REAL8 term = coeff * In;
//             kahan_add(&Sn_loc, &c_loc, term);
//             betaPow *= beta;   /* 预留给下一个 n */
//             REAL8 r = beta * (n+1.0) / (n+3.0);
//             if (fabs(term) * r <= rtol * (1.0 - r) && n>nMin) {
//                 break;
//             }

//         } /* n loop */
//         kahan_add(&Sn, &corrSn, Sn_loc);
//     } /* end parallel */
//     // DestroyBesselJCache(bc);
//     // DestroyLaplaceCache(lc);
//     return -pref * Sn;
// }

/* ---------------------------------------------------------------- */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/*                            J^3_pqa                               */
/*                                                                  */
/*                                                                  */
/*                                                                  */
/* ---------------------------------------------------------------- */

REAL8 J_pq03_series(INT p, INT q, REAL8 e, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    const REAL8 beta = eval_beta(e);
    REAL8 beta3 = beta*beta*beta;
    const REAL8 xArg = q * e;

    REAL8 lambda = beta * fabs(xArg) / 2.0;
    const INT kMax = (int)ceil(lambda + sqrt(6.0*lambda*log(1.0/(atol))) + 3.0);
    BesselJCache *bc = CreateBesselJCache(kMax, xArg);

    REAL8 sum_p = 0.0;
    REAL8 betaPow = beta3;
    INT ncum = 0, ncumMax = 2;
    INT nMin = 2;
    for (INT n=0;; n++) {
        REAL8 term = 0.0;
        for (INT s1=0; s1<=n; s1++) {
            for (INT s2=0; s2<=s1; s2++){
                term += (
                    get_BesselJ_from_BesselJCache(p+(1+n-2*s2), bc) - 
                    get_BesselJ_from_BesselJCache(p-(1+n-2*s2), bc) +
                    get_BesselJ_from_BesselJCache(p+(1+n-2*s1+2*s2), bc) -
                    get_BesselJ_from_BesselJCache(p-(1+n-2*s1+2*s2), bc) -
                    get_BesselJ_from_BesselJCache(p+(n+3), bc) + 
                    get_BesselJ_from_BesselJCache(p-(n+3), bc) - 
                    get_BesselJ_from_BesselJCache(p+(n-1-2*s1), bc) +
                    get_BesselJ_from_BesselJCache(p-(n-1-2*s1), bc)
                ) / ((s1-s2+1.)*(n-s1+1.)*(s2+1));
            }
        }
        term *= betaPow;
        sum_p += term;
        betaPow *= beta;
        // print_debug("term[%d] = %.16e, sum = %.16e\n", n, term, sum_p);
        if (fabs(term) <= rtol * fabs(sum_p)) {
            ncum++;
            if (n > nMin && ncum > ncumMax) break;
        } else
            ncum = 0;
    }
    STRUCTFREE(bc, BesselJCache);
    return -(sum_p);
}

REAL8 J_pq03_series_cache(INT p, INT q, REAL8 e, 
    BesselJCache2D *bc, LaplaceCache2D *lc, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    const REAL8 beta = eval_beta(e);
    REAL8 beta3 = beta*beta*beta;
    const REAL8 xArg = q * e;

    REAL8 lambda = beta * fabs(xArg) / 2.0;
    const INT kMax = (int)ceil(lambda + sqrt(6.0*lambda*log(1.0/(atol))) + 3.0);
    // BesselJCache *bc = CreateBesselJCache(kMax, xArg);

    REAL8 sum_p = 0.0;
    REAL8 betaPow = beta3;
    INT ncum = 0, ncumMax = 2;
    INT nMin = 2;
    for (INT n=0;; n++) {
        REAL8 term = 0.0;
        for (INT s1=0; s1<=n; s1++) {
            for (INT s2=0; s2<=s1; s2++){
                term += (
                    get_BesselJ_from_BesselJCache2D(p+(1+n-2*s2), q, bc) - 
                    get_BesselJ_from_BesselJCache2D(p-(1+n-2*s2), q, bc) +
                    get_BesselJ_from_BesselJCache2D(p+(1+n-2*s1+2*s2),q , bc) -
                    get_BesselJ_from_BesselJCache2D(p-(1+n-2*s1+2*s2), q, bc) -
                    get_BesselJ_from_BesselJCache2D(p+(n+3), q, bc) + 
                    get_BesselJ_from_BesselJCache2D(p-(n+3), q, bc) - 
                    get_BesselJ_from_BesselJCache2D(p+(n-1-2*s1), q, bc) +
                    get_BesselJ_from_BesselJCache2D(p-(n-1-2*s1), q, bc)
                ) / ((s1-s2+1.)*(n-s1+1.)*(s2+1));
            }
        }
        term *= betaPow;
        sum_p += term;
        betaPow *= beta;
        // print_debug("term[%d] = %.16e, sum = %.16e\n", n, term, sum_p);
        if (fabs(term) <= rtol * fabs(sum_p)) {
            ncum++;
            if (n > nMin && ncum > ncumMax) break;
        } else
            ncum = 0;
    }
    // STRUCTFREE(bc, BesselJCache);
    return -(sum_p);
}

/* ----------  main  ------------ */
// REAL8 J_pqa3_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol)
// {
//     if (e <= 0.0 || e >= EMAX) {                      
//         XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
//         X_ERROR_REAL8(X_EINVAL);
//     }
//     if (a < 0) {
//         XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
//         X_ERROR_REAL8(X_EINVAL);
//     }
//     if (p==0 && q==0) return 0.0;
//     if (a==0) return J_pq03_series(p, q, e, atol, rtol);
//     // const REAL8 tol = 1e-16;
//     const REAL8 beta = eval_beta(e);
//     const REAL8 pref = beta*beta*beta * pow(1.0 + beta*beta, a);
//     const REAL8 xArg = q * e;

//     /* ------------ k upper ------------ */
//     REAL8 lambda = beta * fabs(xArg) / 2.0;
//     const INT kMax = (int)ceil(lambda + sqrt(6.0*lambda*log(1.0/atol)) + 3.0);
//     const INT kMin = KMIN;
//     BesselJCache *bc = CreateBesselJCache(kMax, xArg);

//     // REAL8 *Jtbl = (REAL8*)malloc((kMax+1) * sizeof(REAL8));
//     // if (!Jtbl) { 
//     //     XPrintError("Error - %s: cannot allocate memory for Jtbl\n", __func__);
//     //     X_ERROR_REAL8(X_ENOMEM);
//     // }
//     // precompute_bessel(Jtbl, kMax, xArg);
//     size_t nMax = abs(p) + 16; // just guess
//     size_t nMin = NMIN;
//     LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);
//     /* ------------ n upper ------------ */
//     /* nMax = ceil( log( tol·(1-β) ) / log β )，β<1 ⇒ logβ<0 */
//     // INT nMax = (INT)ceil(log(tol*(1.0-beta)) / log(beta));
//     // nMax += nMax/10 + 4;                   /* 再多给 10%+4 步保险 */
//     // if (nMax < 10) nMax = 10;

//     REAL8 Sn = 0.0, corrSn = 0.0;  
//     REAL8 betaPow = 1.0;
//     REAL8 tol_k = 0.1*atol;
//     {
//         int n, k;
//         REAL8 Sn_loc = 0.0, c_loc = 0.0;
//         for ( n = 0;  ; n++)
//         {
//             REAL8 In = 0.0, cIn = 0.0;  
//             REAL8 ln2n2 = pow(log(n+3.), 2); 
//             for (int s1=0; s1<=n ; s1++) {
//                 for (int s2=0; s2<=s1; s2++) {
//                     REAL8 spref = 1.0/((s1-s2+1.)*(n-s1+1.)*(s2+1.));
//                     for (INT dIdx = 0; dIdx < 2; ++dIdx)
//                     {
//                         INT d = dIdx ? 1 : -1;
//                         INT shift_p1 = p + d*(1 + n - 2*s2); 
//                         INT shift_p2 = p + d*(1 + n - 2*s1 + 2*s2); 
//                         INT shift_n1 = p + d*(n + 3);              /* Δ */
//                         INT shift_n2 = p + d*(n - 1 - 2*s1);              /* Δ */

//                         REAL8 sum_k = 0.0, ck = 0.0;
//                         for ( k = 0;  ; ++k)
//                         {
//                             /* 正 k ------------------ */
//                             REAL8 termP = ((k & 1) ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache(k, bc) * 
//                                 (get_Laplace_from_LaplaceCache(k+shift_p1, lc) + get_Laplace_from_LaplaceCache(k+shift_p2, lc) - 
//                                 get_Laplace_from_LaplaceCache(k+shift_n1, lc) - get_Laplace_from_LaplaceCache(k+shift_n2, lc));
//                             REAL8 termN = 0.0;
//                             /* 负 k (k≠0) ------------ */
//                             if (k) {
//                                 termN =  get_BesselJ_from_BesselJCache(k, bc)
//                                  * (get_Laplace_from_LaplaceCache(-k+shift_p1, lc) + get_Laplace_from_LaplaceCache(-k+shift_p2, lc) - 
//                                 get_Laplace_from_LaplaceCache(-k+shift_n1, lc) - get_Laplace_from_LaplaceCache(-k+shift_n2, lc));
                                
//                             }
//                             kahan_add(&sum_k, &ck, spref*(termN + termP));
//                             // print_debug("term[p=%d, q=%d, a=%d, n=%d, k=%d, s1=%d, s2=%d, d=%d][e=%e] = %.16e, %.16e\n",
//                             //     p, q, a, n, k, s1, s2, d, e, 
//                             //     spref*termN , spref*termP);
//                             REAL8 rk = lambda / (k + 1.0);          /* 近似比值 */
//                             if (rk < 0.2 && k>kMin) {
//                                 REAL8 tail_est = rk * ln2n2 / (1.0 - rk) * (fabs(termP) + fabs(termN)) / (n+3.);
//                                 if (tail_est <= tol_k * fabs(sum_k)) break;
//                             }
//                         } /* k loop */
//                         kahan_add(&In, &cIn, d*sum_k);
//                     } /* d loop */
//                 }
//             } /* s loop */
//             REAL8 coeff = betaPow;
//             REAL8 term = coeff * In;
//             kahan_add(&Sn_loc, &c_loc, term);
//             betaPow *= beta;   /* 预留给下一个 n */
//             REAL8 r = beta * (n + 1.0) / (n + 3.0);
//             if (ln2n2 * fabs(term) * r  / (n + 3.0) <=  rtol * (1.0 - r) && n>nMin) {
//                 break;
//             }
//         } /* n loop */
//         kahan_add(&Sn, &corrSn, Sn_loc);
//         // print_debug("n = %d, k = %d\n", n, k);
//     } /* end parallel */
//     DestroyBesselJCache(bc);
//     DestroyLaplaceCache(lc);
//     return -pref * Sn;
// }

REAL8 J_pqa3_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (a < 0) {
        XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
        X_ERROR_REAL8(X_EINVAL);
    }
    if (p==0 && q==0) return 0.0;
    if (a==0) return J_pq03_series(p, q, e, atol, rtol);
    // const REAL8 tol = 1e-16;
    const REAL8 beta = eval_beta(e);
    const REAL8 pref = pow(1.0 + beta*beta, a);
    const REAL8 xArg = q * e;

    /* ------------ k upper ------------ */
    REAL8 lambda = beta * fabs(xArg) / 2.0;
    const INT kMax = (int)ceil(lambda + sqrt(6.0*lambda*log(1.0/(atol))) + 3.0);
    const INT kMin = KMIN;
    BesselJCache *bc = CreateBesselJCache(kMax, xArg);

    // REAL8 *Jtbl = (REAL8*)malloc((kMax+1) * sizeof(REAL8));
    // if (!Jtbl) { 
    //     XPrintError("Error - %s: cannot allocate memory for Jtbl\n", __func__);
    //     X_ERROR_REAL8(X_ENOMEM);
    // }
    // precompute_bessel(Jtbl, kMax, xArg);
    size_t nMax = abs(p) + 16; // just guess
    size_t nMin = NMIN;
    LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);
    /* ------------ n upper ------------ */
    INT kcum_max = 2;
    REAL8 beta3 = beta*beta*beta;
    REAL8 tolL = atol*0.1;
    REAL8 sum_p = 0.0, sum_m = 0.0;
    INT kcum = 0;
    for ( INT k = 0;  ; k++)
    {
        INT m0 = k+p;
        REAL8 sumL = 0.0;
        REAL8 betaPow = beta3;
        for ( INT n = 0; ; n++ ) {
            REAL8 term = 0.0;

            for (INT s1=0; s1<=n; s1++) {
                for (INT s2=0; s2<=s1; s2++){
                    term += (
                        get_Laplace_from_LaplaceCache(m0+(1+n-2*s2), lc) - 
                        get_Laplace_from_LaplaceCache(m0-(1+n-2*s2), lc) +
                        get_Laplace_from_LaplaceCache(m0+(1+n-2*s1+2*s2), lc) -
                        get_Laplace_from_LaplaceCache(m0-(1+n-2*s1+2*s2), lc) -
                        get_Laplace_from_LaplaceCache(m0+(n+3), lc) + 
                        get_Laplace_from_LaplaceCache(m0-(n+3), lc) - 
                        get_Laplace_from_LaplaceCache(m0+(n-1-2*s1), lc) +
                        get_Laplace_from_LaplaceCache(m0-(n-1-2*s1), lc)
                    ) / ((s1-s2+1.)*(n-s1+1.)*(s2+1));
                }
            }
                
            term *= betaPow;
            sumL += term;
            betaPow *= beta;
            if (fabs(term) <= tolL * fabs(sumL)) {
                if (n>nMin) break;
            }
        }
        REAL8 termJ = (k&1 ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache(k, bc) * (sumL);
        sum_p += termJ;
        if (fabs(termJ) <= rtol * fabs(sum_p)) {
            kcum++;
            if (k>kMin && kcum > kcum_max) break;
        } else 
            kcum = 0;
    } /* n loop */

    // negative k
    kcum = 0;
    for ( INT k = 1;  ; k++)
    {
        INT m0 = -k+p;
        REAL8 sumL = 0.0;
        REAL8 betaPow = beta3;
        for ( INT n = 0; ; n++ ) {
            REAL8 term = 0.0;
            for (INT s1=0; s1<=n; s1++) {
                for (INT s2=0; s2<=s1; s2++){
                    term += (
                        get_Laplace_from_LaplaceCache(m0+(1+n-2*s2), lc) - 
                        get_Laplace_from_LaplaceCache(m0-(1+n-2*s2), lc) +
                        get_Laplace_from_LaplaceCache(m0+(1+n-2*s1+2*s2), lc) -
                        get_Laplace_from_LaplaceCache(m0-(1+n-2*s1+2*s2), lc) -
                        get_Laplace_from_LaplaceCache(m0+(n+3), lc) + 
                        get_Laplace_from_LaplaceCache(m0-(n+3), lc) - 
                        get_Laplace_from_LaplaceCache(m0+(n-1-2*s1), lc) +
                        get_Laplace_from_LaplaceCache(m0-(n-1-2*s1), lc)
                    ) / ((s1-s2+1.)*(n-s1+1.)*(s2+1));
                }
            }
            term *= betaPow;
            sumL += term;
            betaPow *= beta;
            if (fabs(term) <= tolL * fabs(sumL)) {
                if (n>nMin) break;
            }
        }
        REAL8 termJ = (k&1 ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache(-k, bc) * (sumL);
        sum_m += termJ;
        if (fabs(termJ) <= rtol * fabs(sum_m)) {
            kcum ++;
            if (k>kMin && kcum > kcum_max) break;
        } else 
            kcum = 0;
    } /* n loop */


    STRUCTFREE(bc, BesselJCache);
    STRUCTFREE(lc, LaplaceCache);
    return -pref * (sum_m + sum_p);
}

// with cache
// REAL8 J_pqa3_series_cache(INT p, INT q, INT a, REAL8 e, 
//     BesselJCache2D *bc, LaplaceCache2D *lc, REAL8 atol, REAL8 rtol)
// {
//     if (e <= 0.0 || e >= EMAX) {                      
//         XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
//         X_ERROR_REAL8(X_EINVAL);
//     }
//     if (a < 0) {
//         XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
//         X_ERROR_REAL8(X_EINVAL);
//     }
//     if (p==0 && q==0) return 0.0;
//     // const REAL8 tol = 1e-16;
//     const REAL8 beta = eval_beta(e);
//     const REAL8 pref = beta*beta*beta * pow(1.0 + beta*beta, a);
//     const REAL8 xArg = q * e;

//     /* ------------ k upper ------------ */
//     REAL8 lambda = beta * fabs(xArg) / 2.0;
//     const INT kMax = (int)ceil(lambda + sqrt(6.0*lambda*log(1.0/atol)) + 3.0);
//     const INT kMin = KMIN;
//     // BesselJCache *bc = CreateBesselJCache(kMax, xArg);

//     // REAL8 *Jtbl = (REAL8*)malloc((kMax+1) * sizeof(REAL8));
//     // if (!Jtbl) { 
//     //     XPrintError("Error - %s: cannot allocate memory for Jtbl\n", __func__);
//     //     X_ERROR_REAL8(X_ENOMEM);
//     // }
//     // precompute_bessel(Jtbl, kMax, xArg);
//     size_t nMax = abs(p) + 16; // just guess
//     size_t nMin = NMIN;
//     // LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);
//     /* ------------ n upper ------------ */
//     /* nMax = ceil( log( tol·(1-β) ) / log β )，β<1 ⇒ logβ<0 */
//     // INT nMax = (INT)ceil(log(tol*(1.0-beta)) / log(beta));
//     // nMax += nMax/10 + 4;                   /* 再多给 10%+4 步保险 */
//     // if (nMax < 10) nMax = 10;

//     REAL8 Sn = 0.0, corrSn = 0.0;  
//     REAL8 betaPow = 1.0;
//     REAL8 tol_k = 0.1*atol;
//     {
//         int n, k;
//         REAL8 Sn_loc = 0.0, c_loc = 0.0;
//         for ( n = 0;  ; n++)
//         {
//             REAL8 In = 0.0, cIn = 0.0;  
//             REAL8 ln2n2 = pow(log(n+3.), 2); 
//             for (int s1=0; s1<=n ; s1++) {
//                 for (int s2=0; s2<=s1; s2++) {
//                     REAL8 spref = 1.0/((s1-s2+1.)*(n-s1+1.)*(s2+1.));
//                     for (INT dIdx = 0; dIdx < 2; ++dIdx)
//                     {
//                         INT d = dIdx ? 1 : -1;
//                         INT shift_p1 = p + d*(1 + n - 2*s2); 
//                         INT shift_p2 = p + d*(1 + n - 2*s1 + 2*s2); 
//                         INT shift_n1 = p + d*(n + 3);              /* Δ */
//                         INT shift_n2 = p + d*(n - 1 - 2*s1);              /* Δ */

//                         REAL8 sum_k = 0.0, ck = 0.0;
//                         for ( k = 0;  ; ++k)
//                         {
//                             /* 正 k ------------------ */
//                             REAL8 termP = ((k & 1) ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache2D(k, q, bc) * 
//                                 (get_Laplace_from_LaplaceCache2D(k+shift_p1, a, lc) + get_Laplace_from_LaplaceCache2D(k+shift_p2, a, lc) - 
//                                 get_Laplace_from_LaplaceCache2D(k+shift_n1, a, lc) - get_Laplace_from_LaplaceCache2D(k+shift_n2, a, lc));
//                             REAL8 termN = 0.0;
//                             /* 负 k (k≠0) ------------ */
//                             if (k) {
//                                 termN =  get_BesselJ_from_BesselJCache2D(k, q, bc)
//                                  * (get_Laplace_from_LaplaceCache2D(-k+shift_p1, a, lc) + get_Laplace_from_LaplaceCache2D(-k+shift_p2, a, lc) - 
//                                 get_Laplace_from_LaplaceCache2D(-k+shift_n1, a, lc) - get_Laplace_from_LaplaceCache2D(-k+shift_n2, a, lc));
                                
//                             }
//                             kahan_add(&sum_k, &ck, spref*(termN + termP));
//                             // print_debug("term[p=%d, q=%d, a=%d, n=%d, k=%d, s1=%d, s2=%d, d=%d][e=%e] = %.16e, %.16e\n",
//                             //     p, q, a, n, k, s1, s2, d, e, 
//                             //     spref*termN , spref*termP);
//                             REAL8 rk = lambda / (k + 1.0);          /* 近似比值 */
//                             if (rk < 0.2 && k>kMin) {
//                                 REAL8 tail_est = rk * ln2n2 / (1.0 - rk) * (fabs(termP) + fabs(termN)) / (n+3.);
//                                 if (tail_est <= tol_k * fabs(sum_k)) break;
//                             }
//                         } /* k loop */
//                         kahan_add(&In, &cIn, d*sum_k);
//                     } /* d loop */
//                 }
//             } /* s loop */
//             REAL8 coeff = betaPow;
//             REAL8 term = coeff * In;
//             kahan_add(&Sn_loc, &c_loc, term);
//             betaPow *= beta;   /* 预留给下一个 n */
//             REAL8 r = beta * (n + 1.0) / (n + 3.0);
//             if (ln2n2 * fabs(term) * r  / (n + 3.0) <=  rtol * (1.0 - r) && n> nMin) {
//                 break;
//             }
//         } /* n loop */
//         kahan_add(&Sn, &corrSn, Sn_loc);
//         // print_debug("n = %d, k = %d\n", n, k);
//     } /* end parallel */
//     // DestroyBesselJCache(bc);
//     // DestroyLaplaceCache(lc);
//     return -pref * Sn;
// }

REAL8 J_pqa3_series_cache(INT p, INT q, INT a, REAL8 e, 
    BesselJCache2D *bc, LaplaceCache2D *lc, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (a < 0) {
        XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
        X_ERROR_REAL8(X_EINVAL);
    }
    if (p==0 && q==0) return 0.0;
    if (a==0) return J_pq03_series_cache(p, q, e, bc, lc, atol, rtol);
    // const REAL8 tol = 1e-16;
    const REAL8 beta = eval_beta(e);
    const REAL8 pref = pow(1.0 + beta*beta, a);
    const REAL8 xArg = q * e;

    /* ------------ k upper ------------ */
    REAL8 lambda = beta * fabs(xArg) / 2.0;
    const INT kMax = (int)ceil(lambda + sqrt(6.0*lambda*log(1.0/(atol))) + 3.0);
    const INT kMin = KMIN;
    // BesselJCache *bc = CreateBesselJCache(kMax, xArg);

    // REAL8 *Jtbl = (REAL8*)malloc((kMax+1) * sizeof(REAL8));
    // if (!Jtbl) { 
    //     XPrintError("Error - %s: cannot allocate memory for Jtbl\n", __func__);
    //     X_ERROR_REAL8(X_ENOMEM);
    // }
    // precompute_bessel(Jtbl, kMax, xArg);
    size_t nMax = abs(p) + 16; // just guess
    size_t nMin = NMIN;
    // LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);
    /* ------------ n upper ------------ */
    INT kcum_max = 2;
    REAL8 beta3 = beta*beta*beta;
    REAL8 tolL = atol*0.1;
    REAL8 sum_p = 0.0, sum_m = 0.0;
    INT kcum = 0;
    for ( INT k = 0;  ; k++)
    {
        INT m0 = k+p;
        REAL8 sumL = 0.0;
        REAL8 betaPow = beta3;
        for ( INT n = 0; ; n++ ) {
            REAL8 term = 0.0;

            for (INT s1=0; s1<=n; s1++) {
                for (INT s2=0; s2<=s1; s2++){
                    term += (
                        get_Laplace_from_LaplaceCache2D(m0+(1+n-2*s2), a, lc) - 
                        get_Laplace_from_LaplaceCache2D(m0-(1+n-2*s2), a, lc) +
                        get_Laplace_from_LaplaceCache2D(m0+(1+n-2*s1+2*s2), a, lc) -
                        get_Laplace_from_LaplaceCache2D(m0-(1+n-2*s1+2*s2), a, lc) -
                        get_Laplace_from_LaplaceCache2D(m0+(n+3), a, lc) + 
                        get_Laplace_from_LaplaceCache2D(m0-(n+3), a, lc) - 
                        get_Laplace_from_LaplaceCache2D(m0+(n-1-2*s1), a, lc) +
                        get_Laplace_from_LaplaceCache2D(m0-(n-1-2*s1), a, lc)
                    ) / ((s1-s2+1.)*(n-s1+1.)*(s2+1));
                }
            }
                
            term *= betaPow;
            sumL += term;
            betaPow *= beta;
            if (fabs(term) <= tolL * fabs(sumL)) {
                if (n>nMin) break;
            }
        }
        REAL8 termJ = (k&1 ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache2D(k, q, bc) * (sumL);
        sum_p += termJ;
        if (fabs(termJ) <= rtol * fabs(sum_p)) {
            kcum++;
            if (k>kMin && kcum > kcum_max) break;
        } else 
            kcum = 0;
    } /* n loop */

    // negative k
    kcum = 0;
    for ( INT k = 1;  ; k++)
    {
        INT m0 = -k+p;
        REAL8 sumL = 0.0;
        REAL8 betaPow = beta3;
        for ( INT n = 0; ; n++ ) {
            REAL8 term = 0.0;
            for (INT s1=0; s1<=n; s1++) {
                for (INT s2=0; s2<=s1; s2++){
                    term += (
                        get_Laplace_from_LaplaceCache2D(m0+(1+n-2*s2), a, lc) - 
                        get_Laplace_from_LaplaceCache2D(m0-(1+n-2*s2), a, lc) +
                        get_Laplace_from_LaplaceCache2D(m0+(1+n-2*s1+2*s2), a, lc) -
                        get_Laplace_from_LaplaceCache2D(m0-(1+n-2*s1+2*s2), a, lc) -
                        get_Laplace_from_LaplaceCache2D(m0+(n+3), a, lc) + 
                        get_Laplace_from_LaplaceCache2D(m0-(n+3), a, lc) - 
                        get_Laplace_from_LaplaceCache2D(m0+(n-1-2*s1), a, lc) +
                        get_Laplace_from_LaplaceCache2D(m0-(n-1-2*s1), a, lc)
                    ) / ((s1-s2+1.)*(n-s1+1.)*(s2+1));
                }
            }
            term *= betaPow;
            sumL += term;
            betaPow *= beta;
            if (fabs(term) <= tolL * fabs(sumL)) {
                if (n>nMin) break;
            }
        }
        REAL8 termJ = (k&1 ? -1.0 : 1.0) * get_BesselJ_from_BesselJCache2D(-k, q, bc) * (sumL);
        sum_m += termJ;
        if (fabs(termJ) <= rtol * fabs(sum_m)) {
            kcum ++;
            if (k>kMin && kcum > kcum_max) break;
        } else 
            kcum = 0;
    } /* n loop */


    // STRUCTFREE(bc, BesselJCache);
    // STRUCTFREE(lc, LaplaceCache);
    return -pref * (sum_m + sum_p);
}

/* ----------------  DEMO  ---------------- */
// #ifdef FASTJ_DEMO
// INT testit(void)
// {
//     INT    p = 2, q = 3, a = 2;
//     REAL8 e = 0.3, tol = 1e-16;

//     REAL8 val = fast_J(p,q,a,e,tol);
//     printf("J[p=%d,q=%d,a=%d](e=%g) = %.15e\n", p,q,a,e,val);

//     p = 10, q = 6, a = 8;
//     e = 0.3, tol = 1e-16;

//     val = fast_J(p,q,a,e,tol);
//     printf("J[p=%d,q=%d,a=%d](e=%g) = %.15e\n", p,q,a,e,val);

//     return 0;
// }
// // #endif



==> anc/pyPNFourier/pyPNFourier/libpnfourier/pnFourier_Jpqab.h <==
/**
* Writer: Xiaolin.liu
* shallyn.liu@foxmail.com
**/

#ifndef __INCLUDE_PNFOURIER_JPQAb__
#define __INCLUDE_PNFOURIER_JPQAb__
#include "pnFourier_structs.h"
#include "pnFourier_utils.h"


REAL8 J_pqa1_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol);
REAL8 J_pqa1_series_cache(INT p, INT q, INT a, REAL8 e, 
    BesselJCache2D *bc, LaplaceCache2D *lc ,REAL8 atol, REAL8 rtol);

REAL8 J_pqa2_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol);
REAL8 J_pqa2_series_cache(INT p, INT q, INT a, REAL8 e, 
    BesselJCache2D *bc, LaplaceCache2D *lc, REAL8 atol, REAL8 rtol);

REAL8 J_pqa3_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol);
REAL8 J_pqa3_series_cache(INT p, INT q, INT a, REAL8 e, 
    BesselJCache2D *bc, LaplaceCache2D *lc, REAL8 atol, REAL8 rtol);

#endif



==> anc/pyPNFourier/pyPNFourier/libpnfourier/pnFourier_Kpqab.c <==
/**
* Writer: Xiaolin.liu
* shallyn.liu@foxmail.com
**/
#include "pnFourier_Kpqab.h"
#include <math.h>
#include <stdio.h>
#include <stdlib.h>


#if defined(__STDC_NO_COMPLEX__) || defined(FFTW_NO_COMPLEX)
  #define COMPLEX(r, i)   { (r), (i) }
  #define GETREAL(z)       ((z)[0])
  #define GETIMAG(z)       ((z)[1])
  #define SETCOMP(z,vr,vi)     ((z)[0]=vr,(z)[1]=vi)
#else
  #define COMPLEX(r, i)   ((REAL8 _Complex)((r) + _Complex_I * (i)))
  #define GETREAL(z)       (creal(z))
  #define GETIMAG(z)       (cimag(z))
  #define SETCOMP(z,vr,vi) (z=(vr)+I*(vi))
#endif

/* ------------- Utils ------------- */
static inline REAL8 safe_pow(INT m, REAL8 x)
{
    REAL8 delta = 1.0 - x;                     
    if (delta > 1e-8)       
        return pow(x, m);
    return exp(m * log1p(-delta)); 
}

static INT choose_N_a(INT p_max_abs, INT q, REAL8 e, REAL8 beta,
                    REAL8 tol, INT a)
{
    /* crude but safe – geometric tail + 12 a guard */
    REAL8 z  = fabs((REAL8)q * e);
    INT   k  = (INT)ceil(log(tol) / log(beta));
    REAL8 term = 1.0;
    while (term > tol) { ++k; term *= z / (2.0 * k); }
    INT N = k + 12 * a;
    if (!(N & 1)) ++N;
    if (N < p_max_abs + 12 * a) N = (p_max_abs + 12 * a) | 1;
    return N;
}

static void bessel_fill(INT kmin, INT kmax, REAL8 z, REAL8 *J)
{
    /* Direct libm evaluation – O(N) but <300 calls in practice.  */
    for (INT k = kmin; k <= kmax; ++k) {
        REAL8 v;
        if (k >= 0) {
            v = jn(k, z);
        } else {
            INT kk = -k;
            v = jn(kk, z);
            if (kk & 1) v = -v;      /* J_{-n}(z)=(-1)^n J_n(z) */
        }
        J[k - kmin] = v;
    }
}

/* ------------ Series Method ------------*/
// REAL8 K_pqa0_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol)
// {
//     if (e <= 0.0 || e >= EMAX) {                      
//         XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
//         X_ERROR_REAL8(X_EINVAL);
//     }
//     if (a < 0) {
//         XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
//         X_ERROR_REAL8(X_EINVAL);
//     }

//     // if (a==0) return jn(p,q*e);  
//     // if(a==0) return jn(p,q*e);
//     REAL8 beta = eval_beta(e);
//     if (q==0 && a==0) return p==0 ? log((1.+sqrt(1.-e*e))/2.) : -pow(beta, abs(p)) / abs(p);
//     REAL8 beta2 = beta * beta;
//     REAL8 z    = q * e;

//     /* choose truncation N so that tail < tol                          */
//     INT p_abs = abs(p);
//     INT N = choose_N_a(p_abs, q, e, beta, atol, a);

//     INT kmin = -N, kmax = N;
//     INT M = kmax - kmin + 1;

//     /* Bessel array J_k(z) (both signs)                                */
//     REAL8 *Jk = malloc(M * sizeof(REAL8));
//     bessel_fill(kmin, kmax, z, Jk);

//     size_t nMax = abs(kmax) + abs(p); // just guess
//     LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);
//     DLaplaceCache *dlc = CreateDLaplaceCache(nMax, a, beta);
//     REAL8 logprefLc = log(1 + beta2);

//     /* series summation                                                */
//     REAL8 sum = 0.0;
//     for (INT k = kmin; k <= kmax; ++k) {
//         INT idx = k - kmin;
//         REAL8 bess = Jk[idx];
//         if (k & 1) bess = -bess;          /* (-1)^k factor */
//         INT n = abs(k + p);             /* |k+p| */
//         REAL8 Lnp = get_Laplace_from_LaplaceCache(n, lc);
//         REAL8 DLnp = get_DLaplace_from_DLaplaceCache(n, dlc);

//         REAL8 term = bess * (DLnp + logprefLc*Lnp);
//         // print_debug("Laplace(%d, %d, %e) = %e\n", n, a, beta, Lnp);
//         sum += term;
//         if (fabs(term) < rtol * fabs(sum)) {   /* early exit */
//             if (k > p_abs) break;            /* tail symmetric */
//         }
//     }
//     free(Jk);
//     DestroyDLaplaceCache(dlc);
//     REAL8 factor = pow(1.0 + beta2, a);
//     return -factor * sum;   /* already includes 1/(2π) via Laplace */
// }

REAL8 K_pqa0_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (a < 0) {
        XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
        X_ERROR_REAL8(X_EINVAL);
    }

    // if (a==0) return jn(p,q*e);  
    // if(a==0) return jn(p,q*e);
    REAL8 beta = eval_beta(e);
    if (q==0 && a==0) return p==0 ? log((1.+sqrt(1.-e*e))/2.) : -pow(beta, abs(p)) / abs(p);
    REAL8 beta2 = beta * beta;
    REAL8 z    = q * e;

    /* choose truncation N so that tail < tol                          */
    INT p_abs = abs(p);
    INT N = choose_N_a(p_abs, q, e, beta, atol, a);

    INT kmin = -N, kmax = N;
    INT M = kmax - kmin + 1;

    /* Bessel array J_k(z) (both signs)                                */
    // REAL8 *Jk = malloc(M * sizeof(REAL8));
    // bessel_fill(kmin, kmax, z, Jk);
    BesselJCache *jc = CreateBesselJCache(N, z);
    size_t nMax = abs(kmax) + abs(p); // just guess
    LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);
    DLaplaceCache *dlc = CreateDLaplaceCache(nMax, a, beta);
    REAL8 logprefLc = log(1 + beta2);

    /* series summation         */
    REAL8 sum_p = 0.0;
    for (INT k = 0; ; ++k) {
        // INT idx = k - kmin;
        // REAL8 bess = Jk[idx];
        REAL8 bess = get_BesselJ_from_BesselJCache(k, jc);
        // if (k & 1) bess = -bess;          /* (-1)^k factor */
        INT n = abs(k + p);             /* |k+p| */
        REAL8 Lnp = get_Laplace_from_LaplaceCache(n, lc);
        REAL8 DLnp = get_DLaplace_from_DLaplaceCache(n, dlc);

        REAL8 term = (k & 1 ? -1.0 : 1.0) * bess * (DLnp + logprefLc*Lnp);
        // print_debug("Laplace(%d, %d, %e) = %e\n", n, a, beta, Lnp);
        sum_p += term;
        if (fabs(term) <= rtol * fabs(sum_p)) {   /* early exit */
            if (k > p_abs) break;            /* tail symmetric */
        }
    }

    REAL8 sum_m = 0.0;
    // negative summation
    for (INT k = 1; ; ++k) {
        // INT idx = k - kmin;
        // REAL8 bess = Jk[idx];
        REAL8 bess = get_BesselJ_from_BesselJCache(-k, jc);
        // if (k & 1) bess = -bess;          /* (-1)^k factor */
        INT n = abs(-k + p);             /* |k+p| */
        REAL8 Lnp = get_Laplace_from_LaplaceCache(n, lc);
        REAL8 DLnp = get_DLaplace_from_DLaplaceCache(n, dlc);

        REAL8 term = (k & 1 ? -1.0 : 1.0) * bess * (DLnp + logprefLc*Lnp);
        // print_debug("term_K(-%d) = %.16ee / %.16e\n", k, term, sum_m);
        sum_m += term;
        if (fabs(term) <= rtol * fabs(sum_m)) {   /* early exit */
            if (k > p_abs) break;            /* tail symmetric */
        }
    }

    STRUCTFREE(jc, BesselJCache);
    STRUCTFREE(lc, LaplaceCache);
    STRUCTFREE(dlc, DLaplaceCache);
    REAL8 factor = pow(1.0 + beta2, a);
    return -factor * (sum_p + sum_m);   /* already includes 1/(2π) via Laplace */
}

// REAL8 K_pqa0_series_cache(INT p, INT q, INT a, REAL8 e, 
//     BesselJCache2D *bc, LaplaceCache2D *lc, DLaplaceCache2D *dlc, REAL8 atol, REAL8 rtol)
// {
//     if (e <= 0.0 || e >= EMAX) {                      
//         XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
//         X_ERROR_REAL8(X_EINVAL);
//     }
//     if (a < 0) {
//         XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
//         X_ERROR_REAL8(X_EINVAL);
//     }

//     // if (a==0) return jn(p,q*e);  
//     // if(a==0) return jn(p,q*e);
//     REAL8 beta = eval_beta(e);
//     if (q==0 && a==0) return p==0 ? log((1.+sqrt(1.-e*e))/2.) : -pow(beta, abs(p)) / abs(p);
//     REAL8 beta2 = beta * beta;
//     REAL8 z    = q * e;

//     /* choose truncation N so that tail < tol                          */
//     INT p_abs = abs(p);
//     INT N = choose_N_a(p_abs, q, e, beta, atol, a);

//     INT kmin = -N, kmax = N;
//     INT M = kmax - kmin + 1;

//     /* Bessel array J_k(z) (both signs)                                */
//     // REAL8 *Jk = malloc(M * sizeof(REAL8));
//     // bessel_fill(kmin, kmax, z, Jk);

//     size_t nMax = abs(kmax) + abs(p); // just guess
//     // LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);
//     // DLaplaceCache *dlc = CreateDLaplaceCache(nMax, a, beta);
//     REAL8 logprefLc = log(1 + beta2);

//     /* series summation                                                */
//     REAL8 sum = 0.0;
//     for (INT k = kmin; k <= kmax; ++k) {
//         INT idx = k - kmin;
//         // REAL8 bess = Jk[idx];
//         REAL8 bess = get_BesselJ_from_BesselJCache2D(k, q, bc);
//         if (k & 1) bess = -bess;          /* (-1)^k factor */
//         INT n = abs(k + p);             /* |k+p| */
//         // REAL8 Lnp = get_Laplace_from_LaplaceCache(n, lc);
//         // REAL8 DLnp = get_DLaplace_from_DLaplaceCache(n, dlc);
//         REAL8 Lnp = get_Laplace_from_LaplaceCache2D(n, a, lc);
//         REAL8 DLnp = get_DLaplace_from_DLaplaceCache2D(n, a, dlc);

//         REAL8 term = bess * (DLnp + logprefLc*Lnp);
//         // print_debug("Laplace(%d, %d, %e) = %e\n", n, a, beta, Lnp);
//         sum += term;
//         if (fabs(term) < rtol * fabs(sum)) {   /* early exit */
//             if (k > p_abs) break;            /* tail symmetric */
//         }
//     }
//     // free(Jk);
//     // DestroyDLaplaceCache(dlc);
//     REAL8 factor = pow(1.0 + beta2, a);
//     return -factor * sum;   /* already includes 1/(2π) via Laplace */
// }

REAL8 K_pqa0_series_cache(INT p, INT q, INT a, REAL8 e, 
    BesselJCache2D *bc, LaplaceCache2D *lc, DLaplaceCache2D *dlc, REAL8 atol, REAL8 rtol)
{
    if (e <= 0.0 || e >= EMAX) {                      
        XPrintError("Error - %s: e = %f must be in (0,%e)\n", __func__, e , EMAX);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (a < 0) {
        XPrintError("Error - %s: power a = %d must be ≥ 0\n", __func__, a );
        X_ERROR_REAL8(X_EINVAL);
    }

    // if (a==0) return jn(p,q*e);  
    // if(a==0) return jn(p,q*e);
    REAL8 beta = eval_beta(e);
    if (q==0 && a==0) return p==0 ? log((1.+sqrt(1.-e*e))/2.) : -pow(beta, abs(p)) / abs(p);
    REAL8 beta2 = beta * beta;
    REAL8 z    = q * e;

    /* choose truncation N so that tail < tol                          */
    INT p_abs = abs(p);
    INT N = choose_N_a(p_abs, q, e, beta, atol, a);

    INT kmin = -N, kmax = N;
    INT M = kmax - kmin + 1;

    /* Bessel array J_k(z) (both signs)                                */
    // REAL8 *Jk = malloc(M * sizeof(REAL8));
    // bessel_fill(kmin, kmax, z, Jk);
    // BesselJCache *jc = CreateBesselJCache(N, z);
    size_t nMax = abs(kmax) + abs(p); // just guess
    // LaplaceCache *lc = CreateLaplaceCache(nMax, a, beta);
    // DLaplaceCache *dlc = CreateDLaplaceCache(nMax, a, beta);
    REAL8 logprefLc = log(1 + beta2);

    /* series summation         */
    REAL8 sum_p = 0.0;
    for (INT k = 0; ; ++k) {
        // INT idx = k - kmin;
        // REAL8 bess = Jk[idx];
        REAL8 bess = get_BesselJ_from_BesselJCache2D(k, q, bc);
        // if (k & 1) bess = -bess;          /* (-1)^k factor */
        INT n = abs(k + p);             /* |k+p| */
        REAL8 Lnp = get_Laplace_from_LaplaceCache2D(n, a, lc);
        REAL8 DLnp = get_DLaplace_from_DLaplaceCache2D(n, a, dlc);

        REAL8 term = (k & 1 ? -1.0 : 1.0) * bess * (DLnp + logprefLc*Lnp);
        // print_debug("Laplace(%d, %d, %e) = %e\n", n, a, beta, Lnp);
        sum_p += term;
        if (fabs(term) <= rtol * fabs(sum_p)) {   /* early exit */
            if (k > p_abs) break;            /* tail symmetric */
        }
    }

    REAL8 sum_m = 0.0;
    // negative summation
    for (INT k = 1; ; ++k) {
        // INT idx = k - kmin;
        // REAL8 bess = Jk[idx];
        REAL8 bess = get_BesselJ_from_BesselJCache2D(-k, q, bc);
        // if (k & 1) bess = -bess;          /* (-1)^k factor */
        INT n = abs(-k + p);             /* |k+p| */
        REAL8 Lnp = get_Laplace_from_LaplaceCache2D(n, a, lc);
        REAL8 DLnp = get_DLaplace_from_DLaplaceCache2D(n, a, dlc);

        REAL8 term = (k & 1 ? -1.0 : 1.0) * bess * (DLnp + logprefLc*Lnp);
        // print_debug("term_K(-%d) = %.16ee / %.16e\n", k, term, sum_m);
        sum_m += term;
        if (fabs(term) <= rtol * fabs(sum_m)) {   /* early exit */
            if (k > p_abs) break;            /* tail symmetric */
        }
    }

    // STRUCTFREE(jc, BesselJCache);
    // STRUCTFREE(lc, LaplaceCache);
    // STRUCTFREE(dlc, DLaplaceCache);
    REAL8 factor = pow(1.0 + beta2, a);
    return -factor * (sum_p + sum_m);   /* already includes 1/(2π) via Laplace */
}

/* ---------- test ------------------------------------------ */
// INT testit()
// {
//     INT    p_min = 0;
//     INT    p_max = 5;
//     INT    q     = 1;
//     INT    a     = 20; 
//     REAL8  e     = 0.99;

//     int P = p_max - p_min + 1;
//     double *vals = malloc(sizeof(double)*P);

//     Jpqa_rangep(p_min, p_max, q, a, e, 1e-16, vals);

//     for (int i=0;i<P;++i)
//         printf("Jnew[%d,%d,%d,%.6g]/(2π) = %.15e\n",
//                p_min+i, q, a, e, vals[i]);

//     free(vals);
//     return 0;
// }



==> anc/pyPNFourier/pyPNFourier/libpnfourier/pnFourier_Kpqab.h <==
/**
* Writer: Xiaolin.liu
* shallyn.liu@foxmail.com
**/

#ifndef __INCLUDE_PNFOURIER_KPQAB__
#define __INCLUDE_PNFOURIER_KPQAB__
#include "pnFourier_structs.h"
#include <stddef.h>
#include "pnFourier_utils.h"


REAL8 K_pqa0_series(INT p, INT q, INT a, REAL8 e, REAL8 atol, REAL8 rtol);
REAL8 K_pqa0_series_cache(INT p, INT q, INT a, REAL8 e, 
    BesselJCache2D *bc, LaplaceCache2D *lc, DLaplaceCache2D *dlc, REAL8 atol, REAL8 rtol);

#endif



==> anc/pyPNFourier/pyPNFourier/libpnfourier/pnFourier_structs.h <==
/**
* Writer: Xiaolin.liu
* xiaolin.liu@mail.bnu.edu.cn
*
* This module contains basic functions for  calculation.
* Functions list:
* Kernel: 
* 20xx.xx.xx, LOC
**/

#ifndef __INCLUDE_PNFOURIER_STRUCTS__
#define __INCLUDE_PNFOURIER_STRUCTS__

#include "../libbasic/basic.h"

#define EMAX 0.99
#define BMAX 0.8676087274781223

#endif

==> anc/pyPNFourier/pyPNFourier/libpnfourier/pnFourier_utils.c <==
/**
* Writer: Xiaolin.liu
* shallyn.liu@foxmail.com
**/
#include "pnFourier_utils.h"
#include <math.h>
#include <stdio.h>
#include <float.h>
#include <fenv.h>


REAL8 eval_beta(REAL8 e)
{
    return e < 1e-16 ? 0.5*e : (1.0 - sqrt(1.0 - e*e)) / e;
}


/*
 * BesselJ.c  —  REAL8-precision Bessel J_n(x) for integer n ≥ 0
 * https://github.com/machinekoder/cephes-math/tree/master
 *
 * Strategy
 *   1. m = n + floor( √(40 n) ) + 2，get ceil odd number；
 *   2. Miller iterate J_m, …, J_0；
 *   3. ∑_{k odd} J_k = J_0 / 2 normalize，
 *   4. return J_n。
 *
 */

/* ---------- tiny fall-back for J_0(x) when <math.h> lacks j0 ---------- */
static REAL8 j0_series(REAL8 x)
{
    REAL8 x2 = x * x, term = 1.0, sum = 1.0;
    for (INT k = 1; k < 40; ++k) {
        term *= -x2 / (4.0 * k * k);
        sum  += term;
        if (fabs(term) < 1e-16 * fabs(sum)) break;
    }
    return sum;
}
static REAL8 j0_asym(REAL8 x)
{
    const REAL8 inv_sqrt_pi = 0.5641895835477563;   /* 1 / √π */
    REAL8 ax = fabs(x), phi = ax - 0.25 * M_PI;
    return inv_sqrt_pi / sqrt(ax) * cos(phi);
}
static REAL8 j0_fallback(REAL8 x)
{
#if defined(__GLIBC__) || defined(__linux__)
    return j0(x);                 /* POSIX */
#else
    return (fabs(x) < 8.0) ? j0_series(x) : j0_asym(x);
#endif
}
/* --------------------------------------------------------------------- */

REAL8 BesselJ(INT n, REAL8 x)
{
    if (n < 0) { n = -n; if (n & 1) x = -x; }
    if (n == 0) return j0_fallback(x);
#if defined(__GLIBC__) || defined(__linux__)
    if (n == 1) return j1(x);
#endif
    if (x == 0.0) return 0.0;

    /* ---- ① init m ---- */
    INT m = n + (INT)(sqrt(40.0 * n) + 2.0);
    m |= 1;                             /* ceil odd number */

    REAL8 tox = 2.0 / x, bj = 1.0, bjm = 0.0, bjn = 0.0;

    /* ---- ② Miller Algorithm ---- */
    for (INT j = m; j > 0; --j) {
        REAL8 bjp = j * tox * bj - bjm;
        bjm = bj;  bj = bjp;

        if (j == n) bjn = bjm;          /* record \tilde J_n */

        if (fabs(bj) > 1e100) {        
            bj  *= 1e-100; bjm *= 1e-100; bjn *= 1e-100;
        }
    }

    /* ---- ③ Normalization ---- */
    REAL8 norm = j0_fallback(x) / bj;      /*  bj = \tilde J_0 */
    return bjn * norm;
}

void BesselJ_batch(INT n,
                   const REAL8 *restrict x,
                   REAL8       *restrict y,
                   size_t length)
{
#ifdef _OPENMP
    #pragma omp parallel for schedule(static)
#endif
    for (size_t i = 0; i < length; ++i)
        y[i] = BesselJ(n, x[i]);
}


/* ----------  log(Pochhammer(x,n))  = ln Γ(x+n) - ln Γ(x) -------- */
static REAL8 log_pochhammer(INT x, INT n)
{
    if (n == 0) return 0.0;
    if (n < 0) return -INFINITY;
    return (REAL8)(lgamma((REAL8)(x + n)) - lgamma((REAL8)x));
}

/* -------------------------------------------------------- */
/*                                                          */
/*                                                          */
/*                                                          */
/*                         Laplace                          */
/*                                                          */
/*                                                          */
/*                                                          */
/* -------------------------------------------------------- */
REAL8 laplace_na(INT n, INT a, REAL8 beta)
{
    if (beta < 0 || beta >= BMAX || a < 0) {
        XPrintError("Error - %s: beta = %f must be in (0,%e) and a = %d must > 0\n", __func__,  beta, BMAX, a);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (a==0) return n==0 ? 1.0 : 0.0;
    if (n<0) n = -n;
    REAL8 beta2 = beta*beta;
    REAL8 ln_pref =
          log_pochhammer(a, n)                      /* ln (a)_n         */
        + n * log(beta)                             /* ln β^n           */
        + (1 - 2*a) * log(1.0 - beta2);             /* ln(1-β^2)^{1-2a} */
    REAL8 ln_T0 = -lgamma((REAL8)n + 1.0);          /* ln(1/n!) */
    // REAL8 T     = exp(ln_T0);   
    REAL8 lnpref = ln_pref+ln_T0;
    REAL8 T0    = 1.0;                    
    REAL8 S     = T0;                               
    REAL8 tol = 1e-16;
    INT mmax = n>=a ? a : a-n;
    for (INT m=0; m<mmax; m++) {
        REAL8 num   = (REAL8)(n + 1 - a + m);
        REAL8 num2  = (REAL8)(a - 1 - m);
        REAL8 den   = (REAL8)(m + 1) * (n + m + 1);
        REAL8 ratio = - beta2 * num * num2 / den;

        T0 *= ratio;
        S += T0;
        if (fabs(T0) < tol * fabs(S)) 
            break;
    }
    return exp(lnpref) * S;
}


/* ---------- safe logLaplace  ---------- */
REAL8 loglaplace_na(INT n, INT a, REAL8 beta)
{
    if (beta < 0 || beta >= BMAX || a < 0) {
        XPrintError("Error - %s: beta = %f must be in (0,%e) and a = %d must > 0\n", __func__,  beta, BMAX, a);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (n<0) n = -n;
    REAL8 beta2 = beta*beta;
    REAL8 ln_pref =
          log_pochhammer(a, n)                      /* ln (a)_n         */
        + n * log(beta)                             /* ln β^n           */
        + (1 - 2*a) * log(1.0 - beta2);             /* ln(1-β^2)^{1-2a} */
    REAL8 ln_T0 = -lgamma((REAL8)n + 1.0);          /* ln(1/n!) */
    // REAL8 T     = exp(ln_T0);   
    REAL8 lnpref = ln_pref+ln_T0;
    REAL8 T0    = 1.0;                    
    REAL8 S     = T0;                               
    REAL8 tol = 1e-16;
    INT mmax = n>=a ? a : a-n;
    for (INT m=0; m<mmax; m++) {
        REAL8 num   = (REAL8)(n + 1 - a + m);
        REAL8 num2  = (REAL8)(a - 1 - m);
        REAL8 den   = (REAL8)(m + 1) * (n + m + 1);
        REAL8 ratio = - beta2 * num * num2 / den;

        T0 *= ratio;
        S += T0;
        if (fabs(T0) < tol * fabs(S)) 
            break;
    }
    return lnpref + log(S);
}

LaplaceCache *CreateLaplaceCache(size_t nMax, INT a, REAL8 beta)
{
    LaplaceCache *ret = MYMalloc(sizeof(LaplaceCache));
    ret->a = a;
    ret->nMax = nMax;
    ret->beta = beta;
    ret->tbl = MYMalloc( (nMax+1) * sizeof(REAL8));
    if (!ret->tbl) {
        XPrintError("Error - %s: cannot allocate memory for Ltbl\n", __func__);
        X_ERROR_NULL(X_ENOMEM);
    }
    for (INT i = 0; i <= nMax; ++i)
        ret->tbl[i] = laplace_na(i, a, beta);
    return ret;
}

void DestroyLaplaceCache(LaplaceCache *cache)
{
    if (!cache)
        return;
    if (cache->tbl) {
        MYFree(cache->tbl);
        cache->tbl = NULL;
    }
    MYFree(cache);
    cache = NULL;
    return;
}

REAL8 get_Laplace_from_LaplaceCache(INT m, LaplaceCache *C)
{
    unsigned idx = (m < 0 ? -m : m);

    if (idx > C->nMax) {                      /* need more */
        unsigned old = C->nMax + 1;
        unsigned new = idx + 32;       

        C->tbl  = MYRealloc(C->tbl, (new+1)*sizeof *C->tbl);
        if (!C->tbl) { 
            XPrintError("Error - %s: cannot allocate memory for Ltbl\n", __func__);
            X_ERROR_REAL8(X_ENOMEM);
        }

        for (unsigned i = old; i <= new; ++i)
            C->tbl[i] = laplace_na(i, C->a, C->beta);

        C->nMax = new;
    }
    return C->tbl[idx];
}

// 2D general cache
static INT ExtendLaplaceCache2D(size_t need_n, size_t need_a, LaplaceCache2D *lc)
{
    size_t new_nMax = lc->nMax ? lc->nMax : 1, new_aMax = lc->aMax ? lc->aMax : 1;
    while (new_nMax < need_n) new_nMax <<= 1;
    while (new_aMax < need_a) new_aMax <<= 1;

    size_t newSize = (new_nMax + 1) * (new_aMax + 1);
    REAL8 *newBuf = MYMalloc(newSize * sizeof(REAL8));
    if (!newBuf) {
        X_ERROR(X_ENOMEM);
    }
    for (size_t i=0; i<newSize; i++) newBuf[i] = X_REAL8_FAIL_NAN;
    for (size_t ia = 0; ia <= lc->aMax; ia++)
        memcpy(&newBuf[ia*(new_nMax+1)],
               &(lc->tbl[ia*lc->stride]),
                (lc->stride)*sizeof(REAL8));
    MYFree(lc->tbl);
    lc->tbl = newBuf;
    lc->aMax = new_aMax;
    lc->nMax = new_nMax;
    lc->size = newSize;
    lc->stride = lc->nMax + 1;
    return X_SUCCESS;
}

LaplaceCache2D *CreateLaplaceCache2D(size_t nMax, size_t aMax, REAL8 beta)
{
    LaplaceCache2D *ret = MYMalloc(sizeof(LaplaceCache2D));
    ret->aMax = 0;
    ret->nMax = 0;
    ret->stride = ret->nMax+1;
    ret->size = (ret->nMax + 1)*(ret->aMax + 1);
    ret->beta = beta;
    ret->tbl = MYMalloc( sizeof(REAL8));
    ret->tbl[0] = 1.0;

    if (ExtendLaplaceCache2D(nMax, aMax, ret)!=X_SUCCESS) {
        X_ERROR_NULL(X_EFAILED);
    }
    return ret;
}


void DestroyLaplaceCache2D(LaplaceCache2D *cache)
{
    if (!cache)
        return;
    if (cache->tbl) {
        MYFree(cache->tbl);
        cache->tbl = NULL;
    }
    MYFree(cache);
    cache = NULL;
    return;
}

REAL8 get_Laplace_from_LaplaceCache2D(INT n, INT a, LaplaceCache2D *C)
{
    size_t absn = (n < 0 ? -n : n);
    if (a > C->aMax || absn > C->nMax) {
        if (ExtendLaplaceCache2D(absn, a, C) != X_SUCCESS) {
            X_ERROR_REAL8(X_ENOMEM);
        }
    }
    size_t idx = (size_t)a * C->stride + absn;
    REAL8 ret = C->tbl[idx];
    if (X_IS_REAL8_FAIL_NAN(ret)) {
        ret = laplace_na(absn, a, C->beta);
        C->tbl[idx] = ret;
    }
    return ret;
}

/* -------------------------------------------------------- */
/*                                                          */
/*                                                          */
/*                                                          */
/*                        DLaplace                          */
/*                                                          */
/*                                                          */
/*                                                          */
/* -------------------------------------------------------- */
/* ---------- Harmonic numbers with cache ---------- */
#define MAX(a,b) ((a)>(b)?(a):(b))
static REAL8 *HarmonicNumberCached = NULL;
static size_t H_size = 0;
static void ensure_H(size_t k) {
    if (k < H_size) return;
    size_t newN = MAX(2*H_size, k+1);
    HarmonicNumberCached = (REAL8*) MYRealloc(HarmonicNumberCached, newN * sizeof(REAL8));
    for (size_t i=H_size; i<newN; ++i) {
        if (i==0) HarmonicNumberCached[i] = 0.0;
        else      HarmonicNumberCached[i] = HarmonicNumberCached[i-1] + 1.0/(REAL8)i;
    }
    H_size = newN;
}
#undef MAX
static inline REAL8 HarmonicNumber(size_t k) { ensure_H(k); return HarmonicNumberCached[k]; }

static inline REAL8 dHarm(size_t n, size_t m) {
    return HarmonicNumber(n? n-1:0) - HarmonicNumber(m? m-1:0);
}

static inline REAL8 poch_modified_next(REAL8 P, REAL8 b, INT absn, INT m) {
     return P * (b + m) / ( (absn + m + 1.0) * (m+1.0) ); 
}

static REAL8 DPoch1Mam(INT a, INT m, REAL8 Poch1mam) {
    /* m<=a-1  or  Gamma branch */
    if (m <= a-1) {
        return Poch1mam * dHarm((size_t)a, (size_t)(a-m));
    } else {
        /* (-1)^a Γ(a) Γ(m+1-a) */
        REAL8 lg = lgamma(a) + lgamma(m + 1 - a);
        REAL8 val = exp(lg);
        return (a&1 ? -val :  val);
    }
}

static REAL8 DPoch1pnMam(INT a, INT n, INT m, REAL8 Poch1pn) {
    if (a <= n) {
        return Poch1pn * dHarm((size_t)(n+1-a), (size_t)(n+1+m-a));
    } else {
        if (m <= a - n - 1) {
            return Poch1pn * dHarm((size_t)(a-n), (size_t)(a-n-m));
        } else {
            REAL8 lg = lgamma(a - n) + lgamma(m + n + 1 - a);
            REAL8 val = exp(lg);
            return (((a-n)&1) ? -val : val);
        }
    }
}

// can be cached
// DPoch1MamPoch1pnMam[a, |n|, m] / (|n| + m)! / m!
// = ((1-a)_m * d_a(1+n-a)_m + (1+n-a)_m * d_a(1-a)_m) / ((|n| + m)! * m!)
// = 
static REAL8 DH2F1SeriesP1(INT absn, INT a, REAL8 beta2)
{
    REAL8 beta2Pow = beta2;
    INT  m_cut = (absn < a) ? a-absn-1 : -1;
    if (m_cut == 0) return 0;
    REAL8 poch1MapnOverDen = 1.0;
    REAL8 poc1Ma = 1.0;
    REAL8 sum = 0.0;
    REAL8 tol = 1e-16;
    // print_debug("absn = %d, a = %d, beta2 = %e\n", absn, a, beta2);
    for (int m=1 ; m<a ; m++) {
        poch1MapnOverDen *= (REAL8)(absn-a+m) / (REAL8)((absn + m) * m);
        poc1Ma *= m-a;
        sum += poc1Ma * poch1MapnOverDen * beta2Pow * dHarm(a, a-m);

        // preparation
        beta2Pow *= beta2;
        // print_debug("[%d]: poc1Ma = %e, poch1MapnOverDen = %e, dHarm = %e\n", m, poc1Ma, poch1MapnOverDen, dHarm(a, a-m));
        // print_debug("[%d]: res = %e\n", m, poc1Ma * poch1MapnOverDen * dHarm(a, a-m));
        if (m_cut != -1 && m >= m_cut) return sum;
    }
    REAL8 apref = ( (a & 1) ? -1.0 : 1.0) * exp(lgamma(a));
    REAL8 fac2 = 1.0;
    poch1MapnOverDen *= (REAL8)absn/( (REAL8)a*(absn+a));
    sum += poch1MapnOverDen * apref *beta2Pow;
    // print_debug("[%d]: res = %e, apref = %e\n", a, poch1MapnOverDen * apref, apref);
    beta2Pow *= beta2;
    for (int m=1;; m++) {
        poch1MapnOverDen *= (REAL8)(absn+m)/ ((REAL8)(absn + m + a));
        fac2 *= (REAL8)m / ((REAL8)(m+a));
        REAL8 term = poch1MapnOverDen*fac2*apref*beta2Pow;
        sum += term;
        beta2Pow *= beta2;
        // print_debug("[%d]: res = %e\n", a+m, poch1MapnOverDen*fac2*apref);
        if (fabs(term) < tol*fabs(sum)) break;
    }
    return sum;
}

static REAL8 DH2F1SeriesP2(INT absn, INT a, REAL8 beta2)
{
    REAL8 beta2Pow = beta2;
    if (a<=absn) {
        REAL8 coeff = 1.0;
        REAL8 sum = 0.0;
        for (int m=1; m<a; m++) {
            coeff = coeff * ((REAL8) (m-a) * (absn + m - a)) / ((REAL8)(absn+m)*m );
            sum = sum + coeff * beta2Pow * dHarm(absn-a+1, absn+1+m-a);
            beta2Pow *= beta2;
        }
        return sum;
    }
    REAL8 poch1MaOver = 1.0;
    REAL8 poch1Mapn = 1.0;
    REAL8 sum = 0.0;
    REAL8 tol = 1e-16;
    // print_debug("absn = %d, a = %d, beta2 = %e\n", absn, a, beta2);
    for (int m=1 ; m<a-absn ; m++) {
        poch1MaOver *= (REAL8)(m-a) / (REAL8)((absn + m) * m);
        poch1Mapn *= absn+m-a;
        sum += poch1Mapn * poch1MaOver * beta2Pow * dHarm(a-absn, a-absn-m);
        // preparation
        beta2Pow *= beta2;
        // print_debug("[%d]: poc1Ma = %e, poch1MapnOverDen = %e, dHarm = %e\n", m, poc1Ma, poch1MapnOverDen, dHarm(a, a-m));
        // print_debug("[%d]: res = %e\n", m, poc1Ma * poch1MapnOverDen * dHarm(a, a-m));
    }
    INT da = a - absn;
    REAL8 apref = ( ( da & 1) ? -1.0 : 1.0) * exp(lgamma(da));
    REAL8 fac2 = 1.0;
    poch1MaOver *= (REAL8)(-absn)/( (REAL8)a*da);
    sum += poch1MaOver * apref * beta2Pow;
    // print_debug("[%d]: res = %e, apref = %e\n", a, poch1MapnOverDen * apref, apref);
    beta2Pow *= beta2;
    for (int m=1; m < absn ; m++) {
        poch1MaOver *= (REAL8)(m-absn)/ ((REAL8)(m + da));
        fac2 *= (REAL8) m / ((REAL8)(m+a));
        sum += poch1MaOver*fac2*apref*beta2Pow;
        beta2Pow *= beta2;
    }
    return sum;
}

static REAL8 H2F1Series(INT a, INT absn, REAL8 beta2)
{
    // REAL8 pref = exp(lgamma((REAL8)a));
    // REAL8 T     = exp(ln_T0);   
    REAL8 T0    = 1.0;                    
    REAL8 S     = T0;                               
    REAL8 tol = 1e-16;
    INT mmax = absn>=a ? a : a-absn;
    for (INT m=1; m<mmax; m++) {
        REAL8 num   = (REAL8)(absn - a + m)* (a-m);
        REAL8 den   = (REAL8)(m) * (absn + m);
        REAL8 ratio = - beta2*num / den;

        T0 *= ratio;
        S += T0;
        // print_debug("[%d]: ratio = %e\n", m, T0);
        // if (fabs(T0) < tol * fabs(S)) 
        //     break;
    }
    return S;
}

/* Dlaplace[n, a] = L[n, a]*ln[1 + beta^2] + d/da L[n, a] */
REAL8 Dlaplace_na(INT n, INT a, REAL8 beta)
{
    if (beta < 0 || beta >= BMAX || a < 0) {
        XPrintError("Error - %s: beta = %f must be in (0,%e) and a = %d must > 0\n", __func__,  beta, BMAX, a);
        X_ERROR_REAL8(X_EINVAL);
    }
    if (a==0) {
        return n==0 ? 0.0 : pow(beta, abs(n)) / abs(n);
    }
    if (n<0) n = -n;
    REAL8 beta2 = beta*beta;
    REAL8 lnpref = n*log(beta) + (1.-2.*a)*log(1-beta2) - lgamma(n+1) + log_pochhammer(a, n);
    REAL8 term1 = H2F1Series(a, n, beta2) * (2*log(1-beta2) - dHarm(a+n, a));
    REAL8 term2 = DH2F1SeriesP1(n, a, beta2) + DH2F1SeriesP2(n, a, beta2);
    // print_debug("pref = %e, term1 = %e, term2 = %e\n", exp(lnpref), term1, term2);
    return -exp(lnpref)*(term1-term2);
    // return 0.0;
}

DLaplaceCache *CreateDLaplaceCache(size_t nMax, INT a, REAL8 beta)
{
    DLaplaceCache *ret = MYMalloc(sizeof(DLaplaceCache));
    ret->a = a;
    ret->nMax = nMax;
    ret->beta = beta;
    ret->tbl = MYMalloc( (nMax+1) * sizeof(REAL8));
    if (!ret->tbl) {
        XPrintError("Error - %s: cannot allocate memory for DLtbl\n", __func__);
        X_ERROR_NULL(X_ENOMEM);
    }
    for (INT i = 0; i <= nMax; ++i)
        ret->tbl[i] = Dlaplace_na(i, a, beta);
    return ret;
}

void DestroyDLaplaceCache(DLaplaceCache *cache)
{
    if (!cache)
        return;
    if (cache->tbl) {
        MYFree(cache->tbl);
        cache->tbl = NULL;
    }
    MYFree(cache);
    cache = NULL;
    return;
}

REAL8 get_DLaplace_from_DLaplaceCache(INT m, DLaplaceCache *C)
{
    unsigned idx = (m < 0 ? -m : m);

    if (idx > C->nMax) {                      /* need more */
        unsigned old = C->nMax + 1;
        unsigned new = idx + 32;       

        C->tbl  = MYRealloc(C->tbl, (new+1)*sizeof *C->tbl);
        if (!C->tbl) { 
            XPrintError("Error - %s: cannot allocate memory for DLtbl\n", __func__);
            X_ERROR_REAL8(X_ENOMEM);
        }

        for (unsigned i = old; i <= new; ++i)
            C->tbl[i] = Dlaplace_na(i, C->a, C->beta);

        C->nMax = new;
    }
    return C->tbl[idx];
}



// 2D general cache
static INT ExtendDLaplaceCache2D(size_t need_n, size_t need_a, DLaplaceCache2D *lc)
{
    size_t new_nMax = lc->nMax ? lc->nMax : 1, new_aMax = lc->aMax ? lc->aMax : 1;
    while (new_nMax < need_n) new_nMax <<= 1;
    while (new_aMax < need_a) new_aMax <<= 1;

    size_t newSize = (new_nMax + 1) * (new_aMax + 1);
    REAL8 *newBuf = MYMalloc(newSize * sizeof(REAL8));
    if (!newBuf) {
        X_ERROR(X_ENOMEM);
    }
    for (size_t i=0; i<newSize; i++) newBuf[i] = X_REAL8_FAIL_NAN;
    for (size_t ia = 0; ia <= lc->aMax; ia++)
        memcpy(&newBuf[ia*(new_nMax+1)],
               &(lc->tbl[ia*lc->stride]),
                (lc->stride)*sizeof(REAL8));
    MYFree(lc->tbl);
    lc->tbl = newBuf;
    lc->aMax = new_aMax;
    lc->nMax = new_nMax;
    lc->size = newSize;
    lc->stride = lc->nMax + 1;
    return X_SUCCESS;
}

DLaplaceCache2D *CreateDLaplaceCache2D(size_t nMax, size_t aMax, REAL8 beta)
{
    DLaplaceCache2D *ret = MYMalloc(sizeof(DLaplaceCache2D));
    ret->aMax = 0;
    ret->nMax = 0;
    ret->stride = ret->nMax+1;
    ret->size = (ret->nMax + 1)*(ret->aMax + 1);
    ret->beta = beta;
    ret->tbl = MYMalloc( sizeof(REAL8));
    ret->tbl[0] = 0.0; // DLaplace[0, 0] = 0

    if (ExtendDLaplaceCache2D(nMax, aMax, ret)!=X_SUCCESS) {
        X_ERROR_NULL(X_EFAILED);
    }
    return ret;
}


void DestroyDLaplaceCache2D(DLaplaceCache2D *cache)
{
    if (!cache)
        return;
    if (cache->tbl) {
        MYFree(cache->tbl);
        cache->tbl = NULL;
    }
    MYFree(cache);
    cache = NULL;
    return;
}

REAL8 get_DLaplace_from_DLaplaceCache2D(INT n, INT a, DLaplaceCache2D *C)
{
    size_t absn = (n < 0 ? -n : n);
    if (a > C->aMax || absn > C->nMax) {
        if (ExtendDLaplaceCache2D(absn, a, C) != X_SUCCESS) {
            X_ERROR_REAL8(X_ENOMEM);
        }
    }
    size_t idx = (size_t)a * C->stride + absn;
    REAL8 ret = C->tbl[idx];
    if (X_IS_REAL8_FAIL_NAN(ret)) {
        ret = Dlaplace_na(absn, a, C->beta);
        C->tbl[idx] = ret;
    }
    return ret;
}

/* -------------------------------------------------------- */
/*                                                          */
/*                                                          */
/*                                                          */
/*                     Bessel Cache                         */
/*                                                          */
/*                                                          */
/*                                                          */
/* -------------------------------------------------------- */
BesselJCache *CreateBesselJCache(size_t kMax, REAL8 z)
{
    BesselJCache *ret = MYMalloc(sizeof(BesselJCache));
    ret->kMax = kMax;
    ret->z = z;
    ret->Jbl = MYMalloc( (kMax+1) * sizeof(REAL8));
    if (!ret->Jbl) {
        XPrintError("Error - %s: cannot allocate memory for Jtbl\n", __func__);
        X_ERROR_NULL(X_ENOMEM);
    }
    for (INT i = 0; i <= kMax; ++i)
        ret->Jbl[i] = jn(i, z);
    return ret;
}

void DestroyBesselJCache(BesselJCache *cache)
{
    if (!cache)
        return;
    if (cache->Jbl) {
        MYFree(cache->Jbl);
        cache->Jbl = NULL;
    }
    MYFree(cache);
    cache = NULL;
    return;
}
// Only Positive m
REAL8 get_BesselJ_from_BesselJCache(INT m, BesselJCache *C)
{
    INT idx = (m < 0 ? -m : m);
    if (idx > C->kMax) {                      /* need more */
        INT old = C->kMax + 1;
        INT new = idx + 32;       

        C->Jbl  = MYRealloc(C->Jbl, (new+1)*sizeof *C->Jbl);
        if (!C->Jbl) { 
            XPrintError("Error - %s: cannot allocate memory for Jtbl\n", __func__);
            X_ERROR_REAL8(X_ENOMEM);
        }

        for (INT i = old; i <= new; ++i) {
            C->Jbl[i] = jn(i, C->z);
            // print_debug("extension: jn(%d, %.5f) = %.16e\n", i, C->z, C->Jbl[i]);
        }

        C->kMax = new;
    }
    return ( (m<0 && idx&1) ? -1.0 : 1.0)*C->Jbl[idx];
    // REAL8 pref = idx & 1 ? (m<0 ? -1.0 : 1.0) : 1.0;
    // return pref*ret;
}


// 2D general cach
static INT ExtendBesselJCache2D(size_t need_k, size_t need_q, BesselJCache2D *jc)
{
    size_t new_abskMax = jc->abskMax ? jc->abskMax : 1, new_absqMax = jc->absqMax ? jc->absqMax : 1;
    while (new_abskMax < need_k) new_abskMax <<= 1;
    while (new_absqMax < need_q) new_absqMax <<= 1;

    size_t newSize = (new_abskMax + 1) * (new_absqMax + 1);
    REAL8 *newBuf = MYMalloc(newSize * sizeof(REAL8));
    if (!newBuf) {
        X_ERROR(X_ENOMEM);
    }
    for (size_t i=0; i<newSize; i++) newBuf[i] = X_REAL8_FAIL_NAN;
    for (size_t ik = 0; ik <= jc->abskMax; ik++)
        memcpy(&newBuf[ik*(new_absqMax+1)],
               &(jc->tbl[ik*jc->stride]),
                (jc->stride)*sizeof(REAL8));
    MYFree(jc->tbl);
    jc->tbl = newBuf;
    jc->abskMax = new_abskMax;
    jc->absqMax = new_absqMax;
    jc->size = newSize;
    jc->stride = jc->absqMax + 1;
    return X_SUCCESS;
}

BesselJCache2D *CreateBesselJCache2D(size_t abskMax, size_t absqMax, REAL8 e)
{
    BesselJCache2D *ret = MYMalloc(sizeof(BesselJCache2D));
    ret->abskMax = 0;
    ret->absqMax = 0;
    ret->stride = ret->absqMax + 1;
    ret->size = (ret->abskMax + 1)*(ret->absqMax + 1);
    ret->e = e;
    ret->tbl = MYMalloc( sizeof(REAL8));
    ret->tbl[0] = 1.0;

    if (ExtendBesselJCache2D(abskMax, absqMax, ret)!=X_SUCCESS) {
        X_ERROR_NULL(X_EFAILED);
    }
    return ret;
}


void DestroyBesselJCache2D(BesselJCache2D *cache)
{
    if (!cache)
        return;
    if (cache->tbl) {
        MYFree(cache->tbl);
        cache->tbl = NULL;
    }
    MYFree(cache);
    cache = NULL;
    return;
}

REAL8 get_BesselJ_from_BesselJCache2D(INT k, INT q, BesselJCache2D *C)
{
    // size_t absk = (k < 0 ? -k : k);
    size_t absk = (k<0 ? -k : k);
    size_t absq = (q<0 ? -q : q);
    if (absk > C->abskMax || absq > C->absqMax) {
        if (ExtendBesselJCache2D(absk, absq, C) != X_SUCCESS) {
            X_ERROR_REAL8(X_ENOMEM);
        }
    }
    REAL8 pref = absk & 1 ? ((k<0 ? -1.0 : 1.0) * (q<0 ? -1.0 : 1.0)) : 1.0;
    size_t idx = absk * C->stride + absq;
    REAL8 ret = C->tbl[idx];
    if (X_IS_REAL8_FAIL_NAN(ret)) {
        ret = jn(absk, C->e*absq);
        C->tbl[idx] = ret;
    }
    return pref*ret;
}


==> anc/pyPNFourier/pyPNFourier/libpnfourier/pnFourier_utils.h <==
/**
* Writer: Xiaolin.liu
* shallyn.liu@foxmail.com
**/

#ifndef __INCLUDE_PNFOURIER_UTILS__
#define __INCLUDE_PNFOURIER_UTILS__
#include "pnFourier_structs.h"

typedef struct {
    INT     a;
    REAL8   beta;
    INT     nMax;
    REAL8   *tbl;   /* tbl[m]  (0<=m<=mMax) */
} LaplaceCache;

// Laplace[a, n]
typedef struct {
    REAL8   beta;
    size_t  size;
    size_t  stride;
    size_t  aMax;
    size_t  nMax;   /* len = aMax * nMax */
    REAL8   *tbl;   /* L[a, n] = tbl[n + a*nMax] */
} LaplaceCache2D;

typedef struct {
    INT     a;
    REAL8   beta;
    INT     nMax;
    REAL8   *tbl;   /* tbl[m]  (0<=m<=mMax) */
} DLaplaceCache;

// Laplace[a, n]
typedef struct {
    REAL8   beta;
    size_t  size;
    size_t  stride;
    size_t  aMax;
    size_t  nMax;   /* len = aMax * nMax */
    REAL8   *tbl;   /* DL[a, n] = tbl[n + a*nMax] */
} DLaplaceCache2D;


typedef struct {
    REAL8     z;
    INT     kMax;
    REAL8   *Jbl;   /* Jbl[m]  (0<=k<=kMax) */
} BesselJCache;

// BesselJ[k, q*e]
typedef struct {
    REAL8   e;
    size_t  size;
    size_t  stride; // absqMax + 1
    size_t  abskMax;
    size_t  absqMax;   /* len = (kMax+1) * (absqMax+1) */
    REAL8   *tbl;   /* BesselJ[k, q*e] = tbl[k + q*kMax] */
} BesselJCache2D;

typedef struct {
  INT     jmax;
  REAL8   *Hbl;
} HarmNumberCache;

REAL8 eval_beta(REAL8 e);
REAL8 BesselJ(INT n, REAL8 x);
REAL8 laplace_na(INT n, INT a, REAL8 beta);
REAL8 loglaplace_na(INT n, INT a, REAL8 beta);
REAL8 Dlaplace_na(INT n, INT a, REAL8 beta);


LaplaceCache *CreateLaplaceCache(size_t nMax, INT a, REAL8 beta);
void DestroyLaplaceCache(LaplaceCache *cache);
REAL8 get_Laplace_from_LaplaceCache(INT m, LaplaceCache *C);

LaplaceCache2D *CreateLaplaceCache2D(size_t nMax, size_t aMax, REAL8 beta);
void DestroyLaplaceCache2D(LaplaceCache2D *cache);
REAL8 get_Laplace_from_LaplaceCache2D(INT n, INT a, LaplaceCache2D *C);



DLaplaceCache *CreateDLaplaceCache(size_t nMax, INT a, REAL8 beta);
void DestroyDLaplaceCache(DLaplaceCache *cache);
REAL8 get_DLaplace_from_DLaplaceCache(INT m, DLaplaceCache *C);

DLaplaceCache2D *CreateDLaplaceCache2D(size_t nMax, size_t aMax, REAL8 beta);
void DestroyDLaplaceCache2D(DLaplaceCache2D *cache);
REAL8 get_DLaplace_from_DLaplaceCache2D(INT n, INT a, DLaplaceCache2D *C);


BesselJCache *CreateBesselJCache(size_t kMax, REAL8 z);
void DestroyBesselJCache(BesselJCache *cache);
REAL8 get_BesselJ_from_BesselJCache(INT m, BesselJCache *C);

BesselJCache2D *CreateBesselJCache2D(size_t abskMax, size_t absqMax, REAL8 e);
void DestroyBesselJCache2D(BesselJCache2D *cache);
REAL8 get_BesselJ_from_BesselJCache2D(INT k, INT q, BesselJCache2D *C);

#endif



==> anc/pyPNFourier/setup.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed, 09 Oct 2024 14:44:57 +0000

@author: Shallyn
"""
from setuptools import setup, find_packages
from setuptools.command.build_py import build_py
from setuptools.command.install import install
from distutils.command.clean import clean
import subprocess
import sys
import os
import shutil
import glob
from pathlib import Path
from itertools import chain

class BuildCMake(build_py):
    def run(self):
        # run CMake construct C lib
        self.__root_directory = Path(os.getcwd())
        self.__module_directory = self.__root_directory / 'pyPNFourier'
        # self.__build_directory = self.__module_directory / 'build'
        # if not self.__build_directory.exists():
        #     self.__build_directory.mkdir(parents=True)
        # run CMake configure
        subprocess.check_call(['cmake', '.'], cwd=self.__module_directory)
        # make
        subprocess.check_call(['make'], cwd=self.__module_directory)
        # self.copy_libraries(build_directory)
        build_py.run(self)
        self.copy_libraries()
    
    def copy_libraries(self):
        build_lib = self.build_lib
        library_dirs = [
            self.__module_directory / 'libbasic',
            self.__module_directory / 'libcore'
        ]
        for lib_dir in library_dirs:
            lib_files = list(lib_dir.glob('*.so')) + list(lib_dir.glob('*.dylib')) + list(lib_dir.glob('*.dll'))

            for lib_file in lib_files:
                target_dir = Path(build_lib) / 'pyPNFourier' / lib_dir.name
                target_dir.mkdir(parents=True, exist_ok=True)

                target_file = target_dir / lib_file.name

                if lib_file.resolve() == target_file.resolve():
                    sys.stderr.write(f'Skipping copying, source and target are the same: {lib_file}\n')
                    continue
                shutil.copy(lib_file, target_file)

class InstallWithLibraries(install):
    def run(self):
        install.run(self)

class CleanCommand(clean):
    """clean"""
    def run(self):
        if os.path.exists('build'):
            shutil.rmtree('build')
        if os.path.exists('dist'):
            shutil.rmtree('dist')
        for root, dirs, files in os.walk('.'):
            for file in files:
                if file.endswith(('.so', '.dylib', '.dll', '.pyd')):
                    os.remove(os.path.join(root, file))
        clean.run(self)

setup(
    name='pyPNFourier',
    version='1.0.0',
    packages=find_packages(),
    cmdclass={
        'build_py': BuildCMake,
        'install': InstallWithLibraries,
        'clean':CleanCommand
        },
    install_requires=[],
    author='Xiaolin Liu',
    author_email='shallyn.liu@foxmail.com',
    description='GW generator',
    classifiers=[
        'Programming Language :: Python :: 3',
        'License :: OSI Approved :: MIT License', 
        'Operating System :: OS Independent',
    ],
    python_requires='>=3.6',
    include_package_data=True,
    package_data={
        'pyPNFourier.libbasic': ['*'],
        'pyPNFourier.libcore': ['*']
    },
    zip_safe=False,
)


==> anc/supp_MomFourierCoefficientsResults.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Fourier Modes of (Canonical) multipole moments*)


(* ::Text:: *)
(*The Fourier expansion of the canonical multipole moments M[L] and S[L] are given by*)
(*M[L] = \!\( *)
(*\*SubscriptBox[\(\[Sum]\), \(l, \ m\)]\(\(M[l, m, nl]\)[p] Exp[I(p\ l + m\ \[Phi])]\)\)*)
(*S[L] = \!\( *)
(*\*SubscriptBox[\(\[Sum]\), \(l, \ m\)]\(\(S[l, \ m, \ nl]\)[p] Exp[I(p\ l + m\ \[Phi])]\)\)*)
(*where nl denotes the number of 'x'. For example, due to the symmetry, Subscript[M, ij] has 3 degree of freedom: Subscript[M, xx] Subscript[M, xy] Subscript[M, yy], therefore we denotes Subscript[M, xx] as nl=2; Subscript[M, xy] as nl=1 and Subscript[M, yy] as nl=0. And similarly for higher multiple moments Subscript[M, L].*)
(**)
(*For Subscript[S, L], the degree of freedom is less than Subscript[M, L] for the same L. For example, Subscript[S, ijk] has 3 degree of freedom: Subscript[S, xxz] Subscript[S, xyz] Subscript[S, yyz]. In our convention, Subscript[S, xxz] is denoted by nl=2; Subscript[S, xyz] is denoted by nl=1 and Subscript[S, yyz] is denoted by nl=0.*)
(*The symbol PNEllipticJ and PNEllipticK denotes:*)
(*PNEllipticJ[p, q, a, b, e]:= 1/(2\[Pi]) \!\( *)
(*\*SubsuperscriptBox[\(\[Integral]\), \(-\[Pi]\), \(\[Pi]\)]\( *)
(*\*SuperscriptBox[\( *)
(*\*SuperscriptBox[\(e\), \(i(p\ x - q\ e\ Sin[x])\)](1 - e\ Cos[x])\), \(-a\)] *)
(*\*SuperscriptBox[\((i\ 2  ArcTan[*)
(*\*FractionBox[\(\[Beta]\ Sin[x]\), \(1 - \[Beta]\ Cos[x]\)]])\), \(b\)] dx\)\)*)
(*PNEllipticK[p, q, a, b, e]:= 1/(2\[Pi]) \!\( *)
(*\*SubsuperscriptBox[\(\[Integral]\), \(-\[Pi]\), \(\[Pi]\)]\( *)
(*\*SuperscriptBox[\( *)
(*\*SuperscriptBox[\(e\), \(i(p\ x - q\ e\ Sin[x])\)](1 - e\ Cos[x])\), \(-a\)] *)
(*\*SuperscriptBox[\((i\ 2  ArcTan[*)
(*\*FractionBox[\(\[Beta]\ Sin[x]\), \(1 - \[Beta]\ Cos[x]\)]])\), \(b\)] ln[1 - e\ Cos[x]] dx\)\)*)


(* ::Section:: *)
(*Fourier coefficients of Canonical Multipole Moments M*)


(* ::Subsection:: *)
(*L=2*)


MomMFourierMode[2, 0, 0] = (\[Nu]*(-1/3*BesselJ[p, e*p]/p^2 + 
       \[Epsilon]^5*(((2*I)/21)*e*v^5*\[Nu]*BesselJ[-1 + p, e*p] - 
         (((2*I)/63)*(14 + 3*p)*v^5*\[Nu]*BesselJ[p, e*p])/p) + 
       \[Epsilon]^2*(-1/21*(e*v^2*(-26 + \[Nu])*BesselJ[-1 + p, e*p])/p + 
         (v^2*(-57 + 168/(-1 + e^2) + 6*p*(-26 + \[Nu]) + 17*\[Nu])*
           BesselJ[p, e*p])/(126*p^2)) + \[Epsilon]^4*
        ((e*v^4*(36*(80 - 51*\[Nu]) - 567*Sqrt[1 - e^2]*(-5 + 2*\[Nu]) + 
            (-1 + e^2)*(-499 - 220*\[Nu] + 124*\[Nu]^2))*BesselJ[-1 + p, 
            e*p])/(756*(p - e^2*p)) + 
         (v^4*(126*(1 - e^2)^(3/2)*(4 + 9*p)*(-5 + 2*\[Nu]) + 
            504*(-37 + 18*\[Nu]) - (-1 + e^2)^3*p^2*(-217 + 716*\[Nu] + 
              316*\[Nu]^2) - 72*(-1 + e^2)*(100 - 55*\[Nu] + 
              p*(-80 + 51*\[Nu])) + (-1 + e^2)^2*(-465 + 777*\[Nu] + 
              27*\[Nu]^2 + p*(-998 - 440*\[Nu] + 248*\[Nu]^2)))*
           BesselJ[p, e*p])/(1512*(p - e^2*p)^2) + 
         (e^3*p*v^4*(-5 + 2*\[Nu])*PNEllipticJ[-3 + p, p, 0, 1, e])/
          (32*Sqrt[1 - e^2]) - (3*e^2*p*v^4*(-5 + 2*\[Nu])*
           PNEllipticJ[-2 + p, p, 0, 1, e])/(16*Sqrt[1 - e^2]) + 
         (3*e*(4 + e^2)*p*v^4*(-5 + 2*\[Nu])*PNEllipticJ[-1 + p, p, 0, 1, e])/
          (32*Sqrt[1 - e^2]) - ((2 + 3*e^2)*p*v^4*(-5 + 2*\[Nu])*
           PNEllipticJ[p, p, 0, 1, e])/(8*Sqrt[1 - e^2]) + 
         (3*e*(4 + e^2)*p*v^4*(-5 + 2*\[Nu])*PNEllipticJ[1 + p, p, 0, 1, e])/
          (32*Sqrt[1 - e^2]) - (3*e^2*p*v^4*(-5 + 2*\[Nu])*
           PNEllipticJ[2 + p, p, 0, 1, e])/(16*Sqrt[1 - e^2]) + 
         (e^3*p*v^4*(-5 + 2*\[Nu])*PNEllipticJ[3 + p, p, 0, 1, e])/
          (32*Sqrt[1 - e^2])) + \[Epsilon]^6*
        (-1/1330560*(e*v^6*(-660*(-1 + e^2)^3*p^2*\[Nu]*(521 - 1615*\[Nu] + 
               163*\[Nu]^2) + 7920*(1 - e^2)^(3/2)*(-115 - 393*\[Nu] + 352*
                \[Nu]^2) - 10560*(-1 + e^2)*(3618 - 4089*\[Nu] + 992*
                \[Nu]^2) - 3465*Sqrt[1 - e^2]*(11520 + (-15968 + 123*Pi^2)*
                \[Nu] + 2016*\[Nu]^2) - 264*(170160 + (-273104 + 4305*Pi^2)*
                \[Nu] + 40800*\[Nu]^2) + 80*(-1 + e^2)^2*(793 - 6893*\[Nu] + 
               11069*\[Nu]^2 + 631*\[Nu]^3))*BesselJ[-1 + p, e*p])/
           ((-1 + e^2)^2*p) + (v^6*BesselJ[p, e*p]*
           (239500800*Sqrt[1 - e^2]*(-5 + 2*\[Nu]) - 8553600*(1 - e^2)^(7/2)*
             p^2*(5 - 17*\[Nu] + 6*\[Nu]^2) - 207900*(30784 + 
              (-46336 + 615*Pi^2)*\[Nu] + 7056*\[Nu]^2) + 900*(-1 + e^2)^4*
             p^2*(-20518 + (91046 + 17193*p)*\[Nu] - (60784 + 53295*p)*\[Nu]^
                2 + (-6216 + 5379*p)*\[Nu]^3) + 118800*(1 - e^2)^(5/2)*
             (8*(-75 - 4*\[Nu] + 43*\[Nu]^2) + 3*p*(-115 - 393*\[Nu] + 
                352*\[Nu]^2)) + 79200*(-1 + e^2)^2*(-3645 + 2271*\[Nu] - 
              2288*\[Nu]^2 + 6*p*(3618 - 4089*\[Nu] + 992*\[Nu]^2)) + 
            5940*(-1 + e^2)*(-5*(159672 + (-177704 + 861*Pi^2)*\[Nu] + 
                47952*\[Nu]^2) + p*(340320 + (-546208 + 8610*Pi^2)*\[Nu] + 
                81600*\[Nu]^2)) + 2*(1 - e^2)^3*(1800*p*(793 - 6893*\[Nu] + 
                11069*\[Nu]^2 + 631*\[Nu]^3) - 100*(-54135 - 262575*\[Nu] + 
                16488*\[Nu]^2 + 2195*\[Nu]^3) + 3*p^2*(-28624 - 
                75*(355120 + 28413*Pi^2)*\[Nu] + 33864000*\[Nu]^2 + 
                2436800*\[Nu]^3)) - 17325*(1 - e^2)^(3/2)*
             (9*p*(11520 + (-15968 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2) + 
              4*\[Nu]*(123*Pi^2 + 32*(-355 + 63*\[Nu]))) + 
            40677120*(-1 + e^2)^3*p^2*Log[r0*v^2]))/(59875200*(1 - e^2)^3*
           p^2) - (e^3*p*v^6*(74160 + (-101840 + 861*Pi^2)*\[Nu] + 
            8352*\[Nu]^2 + 144*e^2*(45 - 69*\[Nu] + 40*\[Nu]^2))*
           PNEllipticJ[-3 + p, p, 0, 1, e])/(64512*(1 - e^2)^(3/2)) + 
         (e^2*p*v^6*(49200 + (-90896 + 861*Pi^2)*\[Nu] + 7968*\[Nu]^2 + 
            48*e^2*(655 - 435*\[Nu] + 128*\[Nu]^2))*PNEllipticJ[-2 + p, p, 0, 
            1, e])/(10752*(1 - e^2)^(3/2)) - 
         (e*p*v^6*(48*e^4*(295 - 751*\[Nu] + 312*\[Nu]^2) + 
            4*(26160 + (-86480 + 861*Pi^2)*\[Nu] + 9888*\[Nu]^2) + 
            e^2*(284400 + (-176912 + 861*Pi^2)*\[Nu] + 16032*\[Nu]^2))*
           PNEllipticJ[-1 + p, p, 0, 1, e])/(21504*(1 - e^2)^(3/2)) + 
         (p*v^6*(1440 + (-25312 + 246*Pi^2)*\[Nu] + 4032*\[Nu]^2 + 
            144*e^4*(105 - 101*\[Nu] + 32*\[Nu]^2) + 
            3*e^2*(13680 + (-13328 + 123*Pi^2)*\[Nu] + 480*\[Nu]^2))*
           PNEllipticJ[p, p, 0, 1, e])/(2304*(1 - e^2)^(3/2)) + 
         ((-1 + e^2)*v^6*(233204 - 47295*\[Nu] - 1037475*\[Nu]^2 + 
            14855*\[Nu]^3)*PNEllipticJ[p, p, 1, 0, e])/332640 + 
         ((-1 + e^2)^2*v^6*(1444 + 23805*\[Nu] - 107703*\[Nu]^2 + 
            2971*\[Nu]^3)*PNEllipticJ[p, p, 2, 0, e])/66528 - 
         (e*p*v^6*(48*e^4*(295 - 751*\[Nu] + 312*\[Nu]^2) + 
            4*(26160 + (-86480 + 861*Pi^2)*\[Nu] + 9888*\[Nu]^2) + 
            e^2*(284400 + (-176912 + 861*Pi^2)*\[Nu] + 16032*\[Nu]^2))*
           PNEllipticJ[1 + p, p, 0, 1, e])/(21504*(1 - e^2)^(3/2)) + 
         (e^2*p*v^6*(49200 + (-90896 + 861*Pi^2)*\[Nu] + 7968*\[Nu]^2 + 
            48*e^2*(655 - 435*\[Nu] + 128*\[Nu]^2))*PNEllipticJ[2 + p, p, 0, 
            1, e])/(10752*(1 - e^2)^(3/2)) - 
         (e^3*p*v^6*(74160 + (-101840 + 861*Pi^2)*\[Nu] + 8352*\[Nu]^2 + 
            144*e^2*(45 - 69*\[Nu] + 40*\[Nu]^2))*PNEllipticJ[3 + p, p, 0, 1, 
            e])/(64512*(1 - e^2)^(3/2)) + (107*e*v^6*PNEllipticK[-1 + p, p, 
            0, 0, e])/315 + (107*e*v^6*PNEllipticK[1 + p, p, 0, 0, e])/315)))/
     v^4
 
MomMFourierMode[2, 0, 1] = 0
 
MomMFourierMode[2, 0, 2] = (\[Nu]*(-1/3*BesselJ[p, e*p]/p^2 + 
       \[Epsilon]^5*(((2*I)/21)*e*v^5*\[Nu]*BesselJ[-1 + p, e*p] - 
         (((2*I)/63)*(14 + 3*p)*v^5*\[Nu]*BesselJ[p, e*p])/p) + 
       \[Epsilon]^2*(-1/21*(e*v^2*(-26 + \[Nu])*BesselJ[-1 + p, e*p])/p + 
         (v^2*(-57 + 168/(-1 + e^2) + 6*p*(-26 + \[Nu]) + 17*\[Nu])*
           BesselJ[p, e*p])/(126*p^2)) + \[Epsilon]^4*
        ((e*v^4*(36*(80 - 51*\[Nu]) - 567*Sqrt[1 - e^2]*(-5 + 2*\[Nu]) + 
            (-1 + e^2)*(-499 - 220*\[Nu] + 124*\[Nu]^2))*BesselJ[-1 + p, 
            e*p])/(756*(p - e^2*p)) + 
         (v^4*(126*(1 - e^2)^(3/2)*(4 + 9*p)*(-5 + 2*\[Nu]) + 
            504*(-37 + 18*\[Nu]) - (-1 + e^2)^3*p^2*(-217 + 716*\[Nu] + 
              316*\[Nu]^2) - 72*(-1 + e^2)*(100 - 55*\[Nu] + 
              p*(-80 + 51*\[Nu])) + (-1 + e^2)^2*(-465 + 777*\[Nu] + 
              27*\[Nu]^2 + p*(-998 - 440*\[Nu] + 248*\[Nu]^2)))*
           BesselJ[p, e*p])/(1512*(p - e^2*p)^2) + 
         (e^3*p*v^4*(-5 + 2*\[Nu])*PNEllipticJ[-3 + p, p, 0, 1, e])/
          (32*Sqrt[1 - e^2]) - (3*e^2*p*v^4*(-5 + 2*\[Nu])*
           PNEllipticJ[-2 + p, p, 0, 1, e])/(16*Sqrt[1 - e^2]) + 
         (3*e*(4 + e^2)*p*v^4*(-5 + 2*\[Nu])*PNEllipticJ[-1 + p, p, 0, 1, e])/
          (32*Sqrt[1 - e^2]) - ((2 + 3*e^2)*p*v^4*(-5 + 2*\[Nu])*
           PNEllipticJ[p, p, 0, 1, e])/(8*Sqrt[1 - e^2]) + 
         (3*e*(4 + e^2)*p*v^4*(-5 + 2*\[Nu])*PNEllipticJ[1 + p, p, 0, 1, e])/
          (32*Sqrt[1 - e^2]) - (3*e^2*p*v^4*(-5 + 2*\[Nu])*
           PNEllipticJ[2 + p, p, 0, 1, e])/(16*Sqrt[1 - e^2]) + 
         (e^3*p*v^4*(-5 + 2*\[Nu])*PNEllipticJ[3 + p, p, 0, 1, e])/
          (32*Sqrt[1 - e^2])) + \[Epsilon]^6*
        (-1/1330560*(e*v^6*(-660*(-1 + e^2)^3*p^2*\[Nu]*(521 - 1615*\[Nu] + 
               163*\[Nu]^2) + 7920*(1 - e^2)^(3/2)*(-115 - 393*\[Nu] + 352*
                \[Nu]^2) - 10560*(-1 + e^2)*(3618 - 4089*\[Nu] + 992*
                \[Nu]^2) - 3465*Sqrt[1 - e^2]*(11520 + (-15968 + 123*Pi^2)*
                \[Nu] + 2016*\[Nu]^2) - 264*(170160 + (-273104 + 4305*Pi^2)*
                \[Nu] + 40800*\[Nu]^2) + 80*(-1 + e^2)^2*(793 - 6893*\[Nu] + 
               11069*\[Nu]^2 + 631*\[Nu]^3))*BesselJ[-1 + p, e*p])/
           ((-1 + e^2)^2*p) + (v^6*BesselJ[p, e*p]*
           (239500800*Sqrt[1 - e^2]*(-5 + 2*\[Nu]) - 8553600*(1 - e^2)^(7/2)*
             p^2*(5 - 17*\[Nu] + 6*\[Nu]^2) - 207900*(30784 + 
              (-46336 + 615*Pi^2)*\[Nu] + 7056*\[Nu]^2) + 900*(-1 + e^2)^4*
             p^2*(-20518 + (91046 + 17193*p)*\[Nu] - (60784 + 53295*p)*\[Nu]^
                2 + (-6216 + 5379*p)*\[Nu]^3) + 118800*(1 - e^2)^(5/2)*
             (8*(-75 - 4*\[Nu] + 43*\[Nu]^2) + 3*p*(-115 - 393*\[Nu] + 
                352*\[Nu]^2)) + 79200*(-1 + e^2)^2*(-3645 + 2271*\[Nu] - 
              2288*\[Nu]^2 + 6*p*(3618 - 4089*\[Nu] + 992*\[Nu]^2)) + 
            5940*(-1 + e^2)*(-5*(159672 + (-177704 + 861*Pi^2)*\[Nu] + 
                47952*\[Nu]^2) + p*(340320 + (-546208 + 8610*Pi^2)*\[Nu] + 
                81600*\[Nu]^2)) + 2*(1 - e^2)^3*(1800*p*(793 - 6893*\[Nu] + 
                11069*\[Nu]^2 + 631*\[Nu]^3) - 100*(-54135 - 262575*\[Nu] + 
                16488*\[Nu]^2 + 2195*\[Nu]^3) + 3*p^2*(-28624 - 
                75*(355120 + 28413*Pi^2)*\[Nu] + 33864000*\[Nu]^2 + 
                2436800*\[Nu]^3)) - 17325*(1 - e^2)^(3/2)*
             (9*p*(11520 + (-15968 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2) + 
              4*\[Nu]*(123*Pi^2 + 32*(-355 + 63*\[Nu]))) + 
            40677120*(-1 + e^2)^3*p^2*Log[r0*v^2]))/(59875200*(1 - e^2)^3*
           p^2) - (e^3*p*v^6*(74160 + (-101840 + 861*Pi^2)*\[Nu] + 
            8352*\[Nu]^2 + 144*e^2*(45 - 69*\[Nu] + 40*\[Nu]^2))*
           PNEllipticJ[-3 + p, p, 0, 1, e])/(64512*(1 - e^2)^(3/2)) + 
         (e^2*p*v^6*(49200 + (-90896 + 861*Pi^2)*\[Nu] + 7968*\[Nu]^2 + 
            48*e^2*(655 - 435*\[Nu] + 128*\[Nu]^2))*PNEllipticJ[-2 + p, p, 0, 
            1, e])/(10752*(1 - e^2)^(3/2)) - 
         (e*p*v^6*(48*e^4*(295 - 751*\[Nu] + 312*\[Nu]^2) + 
            4*(26160 + (-86480 + 861*Pi^2)*\[Nu] + 9888*\[Nu]^2) + 
            e^2*(284400 + (-176912 + 861*Pi^2)*\[Nu] + 16032*\[Nu]^2))*
           PNEllipticJ[-1 + p, p, 0, 1, e])/(21504*(1 - e^2)^(3/2)) + 
         (p*v^6*(1440 + (-25312 + 246*Pi^2)*\[Nu] + 4032*\[Nu]^2 + 
            144*e^4*(105 - 101*\[Nu] + 32*\[Nu]^2) + 
            3*e^2*(13680 + (-13328 + 123*Pi^2)*\[Nu] + 480*\[Nu]^2))*
           PNEllipticJ[p, p, 0, 1, e])/(2304*(1 - e^2)^(3/2)) + 
         ((-1 + e^2)*v^6*(233204 - 47295*\[Nu] - 1037475*\[Nu]^2 + 
            14855*\[Nu]^3)*PNEllipticJ[p, p, 1, 0, e])/332640 + 
         ((-1 + e^2)^2*v^6*(1444 + 23805*\[Nu] - 107703*\[Nu]^2 + 
            2971*\[Nu]^3)*PNEllipticJ[p, p, 2, 0, e])/66528 - 
         (e*p*v^6*(48*e^4*(295 - 751*\[Nu] + 312*\[Nu]^2) + 
            4*(26160 + (-86480 + 861*Pi^2)*\[Nu] + 9888*\[Nu]^2) + 
            e^2*(284400 + (-176912 + 861*Pi^2)*\[Nu] + 16032*\[Nu]^2))*
           PNEllipticJ[1 + p, p, 0, 1, e])/(21504*(1 - e^2)^(3/2)) + 
         (e^2*p*v^6*(49200 + (-90896 + 861*Pi^2)*\[Nu] + 7968*\[Nu]^2 + 
            48*e^2*(655 - 435*\[Nu] + 128*\[Nu]^2))*PNEllipticJ[2 + p, p, 0, 
            1, e])/(10752*(1 - e^2)^(3/2)) - 
         (e^3*p*v^6*(74160 + (-101840 + 861*Pi^2)*\[Nu] + 8352*\[Nu]^2 + 
            144*e^2*(45 - 69*\[Nu] + 40*\[Nu]^2))*PNEllipticJ[3 + p, p, 0, 1, 
            e])/(64512*(1 - e^2)^(3/2)) + (107*e*v^6*PNEllipticK[-1 + p, p, 
            0, 0, e])/315 + (107*e*v^6*PNEllipticK[1 + p, p, 0, 0, e])/315)))/
     v^4
 
MomMFourierMode[2, 2, 0] = 
    (\[Nu]*(((Sqrt[1 - e^2] + (-1 + e^2)*(2 + p))*BesselJ[1 + p, e*(2 + p)])/
        (e*(2 + p)^2) - ((-1 + Sqrt[1 - e^2] + 2*(-1 + e^2)*(2 + p))*
         BesselJ[2 + p, e*(2 + p)])/(2*(1 + Sqrt[1 - e^2])*(2 + p)^2) + 
       \[Epsilon]^5*(((I/21)*(28*Sqrt[1 - e^2] + (-34 + 31*e^2)*(2 + p))*v^5*
           \[Nu]*BesselJ[1 + p, e*(2 + p)])/(e*(2 + p)) - 
         ((I/21)*(-14*(-1 + Sqrt[1 - e^2])^2 + (-34 + 90*Sqrt[1 - e^2] + 
              e^2*(31 - 56*Sqrt[1 - e^2]))*(2 + p) + 50*(-1 + e^2)^2*
             (2 + p)^2)*v^5*\[Nu]*BesselJ[2 + p, e*(2 + p)])/(e^2*(2 + p)) - 
         (((4*I)/3)*(-1 + e^2)*v^5*\[Nu]*PNEllipticJ[1 + p, 2 + p, 1, 0, e])/
          e + (((106*I)/21)*(1 - e^2)^(3/2)*v^5*\[Nu]*PNEllipticJ[2 + p, 
            2 + p, 1, 0, e])/e^2 - (((50*I)/21)*(1 - e^2)^(5/2)*v^5*\[Nu]*
           PNEllipticJ[2 + p, 2 + p, 2, 0, e])/e^2 + 
         (((4*I)/3)*(-1 + e^2)*v^5*\[Nu]*PNEllipticJ[3 + p, 2 + p, 1, 0, e])/
          e) + \[Epsilon]^2*((v^2*(-756*Sqrt[1 - e^2] + 2*(1 - e^2)^(5/2)*
             (2 + p)^3*(-1 + 3*\[Nu]) + (-1 + e^2)*(2 + p)^2*
             (-113 + 378*Sqrt[1 - e^2] + 73*\[Nu] + e^2*(23 + 8*\[Nu])) + 
            (2 + p)*(315 - 819*(-1 + e^2) + 42*Sqrt[1 - e^2]*\[Nu] + 
              (1 - e^2)^(3/2)*(-111 + 25*\[Nu])))*BesselJ[1 + p, e*(2 + p)])/
          (42*(e - e^3)*(2 + p)^3) + (v^2*(-756*(-1 + Sqrt[1 - e^2]) + 
            4*(1 - e^2)^(5/2)*(2 + p)^3*(-1 + 3*\[Nu]) + 2*(1 - e^2)*
             (2 + p)^2*(90 - 81*\[Nu] - 11*(-1 + e^2)*(2 + \[Nu]) + 
              Sqrt[1 - e^2]*(-379 + 3*\[Nu])) + (2 + p)*
             (462 + (1 - e^2)^(3/2)*(57 - 17*\[Nu]) + 42*Sqrt[1 - e^2]*(-13 + 
                2*\[Nu]) + (-1 + e^2)*(-1539 + 67*\[Nu])))*
           BesselJ[2 + p, e*(2 + p)])/(84*(-1 + e^2)*(1 + Sqrt[1 - e^2])*
           (2 + p)^3) + (3*e*(1 + Sqrt[1 - e^2])^2*v^2*PNEllipticJ[-1 + p, 
            2 + p, 0, 1, e])/(16*(-1 + e^2)) + (3*(1 + Sqrt[1 - e^2])^2*
           (-3 + 2*Sqrt[1 - e^2])*v^2*PNEllipticJ[p, 2 + p, 0, 1, e])/
          (8*(-1 + e^2)) + (15*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^2*
           PNEllipticJ[1 + p, 2 + p, 0, 1, e])/(16*(-1 + e^2)) + 
         (15*e^2*v^2*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/(4 - 4*e^2) + 
         (15*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^2*PNEllipticJ[3 + p, 2 + p, 0, 
            1, e])/(16*(-1 + e^2)) - (3*(-1 + Sqrt[1 - e^2])^2*
           (3 + 2*Sqrt[1 - e^2])*v^2*PNEllipticJ[4 + p, 2 + p, 0, 1, e])/
          (8*(-1 + e^2)) + (3*e*(-1 + Sqrt[1 - e^2])^2*v^2*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(16*(-1 + e^2))) + 
       \[Epsilon]^4*(-1/3024*(v^4*(-653184*Sqrt[1 - e^2] + 189*(-1 + e^2)^4*
              (2 + p)^5*(-15 + \[Nu])*\[Nu] + 648*(2 + p)*(672 - 1176*
                (-1 + e^2) - 147*Sqrt[1 - e^2]*(-5 + 2*\[Nu]) + (1 - e^2)^
                 (3/2)*(-579 + 232*\[Nu])) - 18*(2 + p)^2*
              (-945*(-17 + 6*\[Nu]) + 30*(-1 + e^2)*(-144 + 103*\[Nu]) + 3*
                (-1 + e^2)^2*(-4579 + 2124*\[Nu]) - 42*Sqrt[1 - e^2]*
                (-361 + 34*\[Nu] + 2*\[Nu]^2) + 5*(1 - e^2)^(5/2)*
                (-17 + 9*\[Nu] + 7*\[Nu]^2) + 2*(1 - e^2)^(3/2)*
                (8865 + 266*\[Nu] + 148*\[Nu]^2)) + 2*(1 - e^2)^(5/2)*
              (2 + p)^4*(54*Sqrt[1 - e^2]*(-97 + 18*\[Nu]) + 2*(8989 + 
                 874*\[Nu] + 128*\[Nu]^2) - (-1 + e^2)*(149 - 532*\[Nu] + 
                 292*\[Nu]^2)) - 6*(1 - e^2)*(2 + p)^3*(7452 + 5364*\[Nu] + 
               63*Sqrt[1 - e^2]*(-347 + 126*\[Nu]) - 9*(1 - e^2)^(3/2)*
                (-1891 + 794*\[Nu]) + (-1 + e^2)^2*(-144 - 655*\[Nu] + 
                 159*\[Nu]^2) + (-1 + e^2)*(7375 + 2752*\[Nu] + 
                 788*\[Nu]^2)))*BesselJ[1 + p, e*(2 + p)])/
           (e*(-1 + e^2)^2*(2 + p)^4) - 
         (v^4*(-326592*(-1 + Sqrt[1 - e^2])^2 + 324*(-1 + Sqrt[1 - e^2])*
             (2 + p)*(273 + 378*\[Nu] - 21*Sqrt[1 - e^2]*(21 + 10*\[Nu]) + 
              (1 - e^2)^(3/2)*(-243 + 148*\[Nu]) + (-1 + e^2)*(-2427 + 
                316*\[Nu])) + (-1 + e^2)^4*(2 + p)^5*
             (-189*(-15 + \[Nu])*\[Nu] + Sqrt[1 - e^2]*(262 - 824*\[Nu] - 
                424*\[Nu]^2)) + 9*(-1 + Sqrt[1 - e^2])*(2 + p)^2*
             (42*(-617 + 198*\[Nu]) + (1 - e^2)^(3/2)*(-40902 + 3376*\[Nu] - 
                424*\[Nu]^2) + 42*Sqrt[1 - e^2]*(-499 - 70*\[Nu] + 
                4*\[Nu]^2) + (1 - e^2)^(5/2)*(-155 + 259*\[Nu] + 9*\[Nu]^2) - 
              6*(-1 + e^2)*(-1469 + 872*\[Nu] + 28*\[Nu]^2) + 
              (-1 + e^2)^2*(25031 - 9779*\[Nu] + 79*\[Nu]^2)) + 
            6*(1 - e^2)*(-1 + Sqrt[1 - e^2])*(2 + p)^3*
             (-36*(207 + 149*\[Nu]) - 3*Sqrt[1 - e^2]*(-8509 + 2210*\[Nu] + 
                84*\[Nu]^2) + (-1 + e^2)^2*(295 - 951*\[Nu] + 149*\[Nu]^2) - 
              2*(-1 + e^2)*(5084 + 2111*\[Nu] + 268*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(-17741 + 5702*\[Nu] + 308*\[Nu]^2)) + 
            (1 - e^2)^(5/2)*(2 + p)^4*(3*(1 - e^2)^(3/2)*(143 - 492*\[Nu] + 
                124*\[Nu]^2) - 4*(8989 + 874*\[Nu] + 128*\[Nu]^2) + 
              2*(-1 + e^2)*(5387 - 1504*\[Nu] + 292*\[Nu]^2) + 
              Sqrt[1 - e^2]*(37013 + 7148*\[Nu] + 724*\[Nu]^2)))*
           BesselJ[2 + p, e*(2 + p)])/(3024*(e - e^3)^2*(2 + p)^4) + 
         (9*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^4*
           PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/(16*(-1 + e^2)^2) - 
         (e*(1 + Sqrt[1 - e^2])^2*v^4*(168*Sqrt[1 - e^2]*(2 + \[Nu]) + 
            21*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 63*(7 + 6*\[Nu]) - 
            (-1 + e^2)*(-243 + 148*\[Nu]))*PNEllipticJ[-1 + p, 2 + p, 0, 1, 
            e])/(448*(-1 + e^2)^2) + (9*e*(1 + Sqrt[1 - e^2])^2*v^4*
           PNEllipticJ[-1 + p, 2 + p, 0, 2, e])/(16*(-1 + e^2)^2) - 
         ((1 + Sqrt[1 - e^2])^2*v^4*(42*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) + 
            63*(-23 + 18*\[Nu]) - 42*Sqrt[1 - e^2]*(-23 + 26*\[Nu]) + 
            3*(-1 + e^2)*(-255 + 44*\[Nu]) + (1 - e^2)^(3/2)*
             (-446 + 176*\[Nu] - 63*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(224*(-1 + e^2)^2) + 
         (9*(1 + Sqrt[1 - e^2])^2*(-3 + 2*Sqrt[1 - e^2])*v^4*
           PNEllipticJ[p, 2 + p, 0, 2, e])/(8*(-1 + e^2)^2) + 
         (e*(1 + Sqrt[1 - e^2])*v^4*(Sqrt[1 - e^2]*(3171 - 2730*\[Nu]) + 
            105*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) + 63*(-199 + 90*\[Nu]) + 
            3*(-1 + e^2)*(-1647 + 412*\[Nu]) - 5*(1 - e^2)^(3/2)*
             (211 - 52*\[Nu] + 63*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[1 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2)^2) + 
         (45*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^4*PNEllipticJ[1 + p, 2 + p, 0, 
            2, e])/(16*(-1 + e^2)^2) + ((1 - e^2)^(3/2)*v^4*(-43 + 24*\[Nu])*
           PNEllipticJ[1 + p, 2 + p, 1, 0, e])/(28*e) + 
         (e^2*v^4*(765 + 180*Sqrt[1 - e^2] - 270*\[Nu] + 15*(1 - e^2)^(3/2)*
             (2 + p)*(-5 + 2*\[Nu]) - (-1 + e^2)*(-249 + 68*\[Nu]))*
           PNEllipticJ[2 + p, 2 + p, 0, 1, e])/(16*(-1 + e^2)^2) - 
         (45*e^2*v^4*PNEllipticJ[2 + p, 2 + p, 0, 2, e])/(4*(-1 + e^2)^2) - 
         ((-1 + e^2)^2*v^4*(9026 - 7195*\[Nu] + 613*\[Nu]^2)*
           PNEllipticJ[2 + p, 2 + p, 1, 0, e])/(3024*e^2) - 
         ((-1 + e^2)^3*v^4*(-262 - 2011*\[Nu] + 613*\[Nu]^2)*
           PNEllipticJ[2 + p, 2 + p, 2, 0, e])/(3024*e^2) + 
         (e*(-1 + Sqrt[1 - e^2])*v^4*(63*(311 - 90*\[Nu]) + 
            105*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) - 21*Sqrt[1 - e^2]*
             (-679 + 130*\[Nu]) - 3*(-1 + e^2)*(-975 + 412*\[Nu]) + 
            5*(1 - e^2)^(3/2)*(-211 + 52*\[Nu] + 63*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[3 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2)^2) + 
         (45*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^4*PNEllipticJ[3 + p, 2 + p, 0, 
            2, e])/(16*(-1 + e^2)^2) - ((1 - e^2)^(3/2)*v^4*(-43 + 24*\[Nu])*
           PNEllipticJ[3 + p, 2 + p, 1, 0, e])/(28*e) + 
         ((-1 + Sqrt[1 - e^2])^2*v^4*(63*(79 - 18*\[Nu]) - 546*Sqrt[1 - e^2]*
             (-11 + 2*\[Nu]) + 42*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) - 
            3*(-1 + e^2)*(249 + 44*\[Nu]) + (1 - e^2)^(3/2)*
             (-446 + 176*\[Nu] + 63*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/(224*(-1 + e^2)^2) - 
         (9*(-1 + Sqrt[1 - e^2])^2*(3 + 2*Sqrt[1 - e^2])*v^4*
           PNEllipticJ[4 + p, 2 + p, 0, 2, e])/(8*(-1 + e^2)^2) - 
         (e*(-1 + Sqrt[1 - e^2])^2*v^4*(63*(41 - 6*\[Nu]) - 
            168*Sqrt[1 - e^2]*(-10 + \[Nu]) + 21*(1 - e^2)^(3/2)*(2 + p)*
             (-5 + 2*\[Nu]) - (-1 + e^2)*(-243 + 148*\[Nu]))*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2)^2) + 
         (9*e*(-1 + Sqrt[1 - e^2])^2*v^4*PNEllipticJ[5 + p, 2 + p, 0, 2, e])/
          (16*(-1 + e^2)^2) - (9*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*
           v^4*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/(16*(-1 + e^2)^2)) + 
       \[Epsilon]^6*((v^6*BesselJ[1 + p, e*(2 + p)]*
           (-86220288000*Sqrt[1 - e^2] - 2970*(-1 + e^2)^4*(2 + p)^6*
             (-268800 + (497472 + 22830*e^2 - 75600*Sqrt[1 - e^2] + 
                4305*Pi^2)*\[Nu] + 10*(-10108 - 893*e^2 + 504*Sqrt[1 - e^2])*
               \[Nu]^2 + 30*(42 + e^2)*\[Nu]^3) + 102643200*(2 + p)*
             (707 - 1043*(-1 + e^2) - 42*Sqrt[1 - e^2]*(-35 + 16*\[Nu]) + 
              18*(1 - e^2)^(3/2)*(-52 + 23*\[Nu])) - 89100*(2 + p)^2*
             (-32256*(-43 + 18*\[Nu]) + 4032*(-1 + e^2)*(-173 + 108*\[Nu]) + 
              576*(-1 + e^2)^2*(-1735 + 858*\[Nu]) + 32*(1 - e^2)^(5/2)*(
                4341 - 3168*\[Nu] + 1060*\[Nu]^2) + 21*Sqrt[1 - e^2]*(67584 + 
                (-44512 + 615*Pi^2)*\[Nu] + 5136*\[Nu]^2) - 3*(1 - e^2)^(3/2)*
               (89616 + 41*(-5552 + 21*Pi^2)*\[Nu] + 47040*\[Nu]^2)) + 
            5*(1 - e^2)*(2 + p)^4*(-7920*(1 - e^2)^(5/2)*(61183 - 
                41891*\[Nu] + 16256*\[Nu]^2) - 5940*(-278464 + 
                105*(128 + 41*Pi^2)*\[Nu] + 44880*\[Nu]^2) - 
              1485*Sqrt[1 - e^2]*(498816 + 5*(-838816 + 14637*Pi^2)*\[Nu] + 
                350784*\[Nu]^2) - 1188*(-1 + e^2)*(-3871280 + 
                (39728 + 21525*Pi^2)*\[Nu] + 412800*\[Nu]^2) + 
              495*(1 - e^2)^(3/2)*(8598704 + (-8284464 + 42189*Pi^2)*\[Nu] + 
                1512256*\[Nu]^2) - 720*(-1 + e^2)^2*(-3002781 + 
                1070505*\[Nu] + 166955*\[Nu]^2 + 2317*\[Nu]^3) - 
              80*(-1 + e^2)^3*(-41526 - 242532*\[Nu] + 102363*\[Nu]^2 + 
                6904*\[Nu]^3)) + 5*(2 + p)^3*(-47520*(-1 + e^2)^3*(20187 - 
                9343*\[Nu] + 6440*\[Nu]^2) + 155925*(55200 + 
                (-58432 + 615*Pi^2)*\[Nu] + 7056*\[Nu]^2) + 23760*(-1 + e^2)*(
                191691 - 77*(-3155 + 123*Pi^2)*\[Nu] + 7155*\[Nu]^2) - 
              495*(-1 + e^2)^2*(5998800 + (-13559120 + 104181*Pi^2)*\[Nu] + 
                2625600*\[Nu]^2) + 15840*(1 - e^2)^(5/2)*(-554559 + 
                233865*\[Nu] + 6038*\[Nu]^2 + 959*\[Nu]^3) + 80*(1 - e^2)^
                (7/2)*(119313 - 36855*\[Nu] + 21438*\[Nu]^2 + 3185*\[Nu]^3) + 
              594*Sqrt[1 - e^2]*(21556640 + 3*(-4040704 + 18655*Pi^2)*\[Nu] + 
                509040*\[Nu]^2 + 6720*\[Nu]^3) - 594*(1 - e^2)^(3/2)*(
                -9048720 + (790032 + 47355*Pi^2)*\[Nu] + 806240*\[Nu]^2 + 
                19680*\[Nu]^3)) + 6*(1 - e^2)^(5/2)*(2 + p)^5*
             (-39600*(1 - e^2)^(3/2)*(214 + 45*\[Nu] + 16*\[Nu]^2) - 
              825*Sqrt[1 - e^2]*(627632 + (265952 - 2583*Pi^2)*\[Nu] + 
                20224*\[Nu]^2) + 200*(-1 + e^2)^2*(-6183 + 32435*\[Nu] - 
                39240*\[Nu]^2 + 4198*\[Nu]^3) - 440*(1053490 - 1409919*
                 \[Nu] + 1825*\[Nu]^2 + 5800*\[Nu]^3) + 88*(-1 + e^2)*(
                -4159126 + 925025*\[Nu] + 110925*\[Nu]^2 + 76800*\[Nu]^3)) + 
            81354240*(1 - e^2)^(7/2)*(2 + p)^5*Log[r0*v^2]))/
          (39916800*e*(1 - e^2)^3*(2 + p)^5) - (v^6*BesselJ[2 + p, e*(2 + p)]*
           (43110144000*(-1 + Sqrt[1 - e^2])^2 - 415800*(-1 + e^2)^6*
             (2 + p)^7*\[Nu]*(23 - 73*\[Nu] + 13*\[Nu]^2) - 
            102643200*(-1 + Sqrt[1 - e^2])*(2 + p)*(-196 + 378*\[Nu] + 
              15*(1 - e^2)^(3/2)*(-20 + 11*\[Nu]) - 14*Sqrt[1 - e^2]*(-8 + 
                21*\[Nu]) + 3*(-1 + e^2)*(-408 + 83*\[Nu])) + 
            44550*(-1 + Sqrt[1 - e^2])*(2 + p)^2*(32*(1 - e^2)^(5/2)*(417 - 
                369*\[Nu] + 448*\[Nu]^2) - 32*(-1 + e^2)^2*(53661 - 
                26235*\[Nu] + 1672*\[Nu]^2) + 21*Sqrt[1 - e^2]*(20832 + 
                (-3712 + 615*Pi^2)*\[Nu] + 3216*\[Nu]^2) - 21*(-66144 + 
                (-3136 + 615*Pi^2)*\[Nu] + 7056*\[Nu]^2) - 3*(1 - e^2)^(3/2)*(
                -472272 + (12944 + 861*Pi^2)*\[Nu] + 27072*\[Nu]^2) - 
              3*(-1 + e^2)*(595824 + 7*(-65296 + 123*Pi^2)*\[Nu] + 
                67008*\[Nu]^2)) + 5*(1 - e^2)*(-1 + Sqrt[1 - e^2])*(2 + p)^4*
             (5940*(-278464 + 105*(128 + 41*Pi^2)*\[Nu] + 44880*\[Nu]^2) + 
              1485*(-1 + e^2)*(-3585248 + (355472 + 16359*Pi^2)*\[Nu] + 
                314224*\[Nu]^2) + 297*Sqrt[1 - e^2]*(3636800 + 
                41*(-547808 + 9135*Pi^2)*\[Nu] + 1777120*\[Nu]^2) - 
              1980*(1 - e^2)^(3/2)*(2067356 + 7*(-300440 + 1599*Pi^2)*\[Nu] + 
                375748*\[Nu]^2 - 1296*\[Nu]^3) - 80*(-1 + e^2)^3*(100224 - 
                421200*\[Nu] + 169233*\[Nu]^2 + 2465*\[Nu]^3) + 
              240*(1 - e^2)^(5/2)*(2054016 - 1156002*\[Nu] + 606124*\[Nu]^2 + 
                3123*\[Nu]^3) + 720*(-1 + e^2)^2*(-3306854 + 1360718*\[Nu] + 
                142909*\[Nu]^2 + 5881*\[Nu]^3)) - 5*(-1 + Sqrt[1 - e^2])*
             (2 + p)^3*(10395*(704864 + (-691136 + 6765*Pi^2)*\[Nu] + 
                77616*\[Nu]^2) + 495*(1 - e^2)^(3/2)*(9612432 + 
                (-5992720 + 19803*Pi^2)*\[Nu] + 277536*\[Nu]^2 - 
                15552*\[Nu]^3) - 297*Sqrt[1 - e^2]*(-43752800 + 
                (10721344 + 167895*Pi^2)*\[Nu] + 579600*\[Nu]^2 - 
                13440*\[Nu]^3) + 15840*(1 - e^2)^(5/2)*(-488262 + 
                210594*\[Nu] + 2025*\[Nu]^2 + 473*\[Nu]^3) + 40*(1 - e^2)^
                (7/2)*(-54135 - 262575*\[Nu] + 16488*\[Nu]^2 + 
                2195*\[Nu]^3) + 40*(-1 + e^2)^3*(-32678991 + 23245569*\[Nu] - 
                8123292*\[Nu]^2 + 4175*\[Nu]^3) - 990*(-1 + e^2)^2*(3012288 + 
                (-6434816 + 37023*Pi^2)*\[Nu] + 1196432*\[Nu]^2 + 
                7776*\[Nu]^3) - 297*(-1 + e^2)*(-10094640 + 
                (-19288336 + 641445*Pi^2)*\[Nu] + 223680*\[Nu]^2 + 
                13440*\[Nu]^3)) + 6*(1 - e^2)^(5/2)*(2 + p)^5*
             (-2*Sqrt[1 - e^2]*(67041712 + 15*(22453432 + 142065*Pi^2)*
                 \[Nu] + 20217200*\[Nu]^2 - 2626400*\[Nu]^3) + 
              100*(1 - e^2)^(5/2)*(19947 - 65379*\[Nu] + 9736*\[Nu]^2 + 
                3888*\[Nu]^3) + 200*(-1 + e^2)^2*(44835 + 14153*\[Nu] - 
                50064*\[Nu]^2 + 4198*\[Nu]^3) - 440*(1053490 - 1409919*
                 \[Nu] + 1825*\[Nu]^2 + 5800*\[Nu]^3) + 11*(1 - e^2)^(3/2)*(
                -30361644 - 175*(-70292 + 1107*Pi^2)*\[Nu] + 2292400*
                 \[Nu]^2 + 257200*\[Nu]^3) + 11*(-1 + e^2)*(-69357008 + 
                25*(-866984 + 7749*Pi^2)*\[Nu] - 148200*\[Nu]^2 + 
                614400*\[Nu]^3)) + 6*(-1 + e^2)^4*(2 + p)^6*
             (-1650*(-1 + e^2)*(2096 + 257*\[Nu] - 6071*\[Nu]^2 + 
                9*\[Nu]^3) - 1485*(-89600 + (173434 + 1435*Pi^2)*\[Nu] - 
                36670*\[Nu]^2 + 430*\[Nu]^3) + 200*(1 - e^2)^(3/2)*(7962 - 
                30599*\[Nu] + 5956*\[Nu]^2 + 4172*\[Nu]^3) - 2*Sqrt[1 - e^2]*(
                -22321644 + 25*(-3271024 + 85239*Pi^2)*\[Nu] + 2458400*
                 \[Nu]^2 + 2009200*\[Nu]^3)) + 40677120*(1 - e^2)^3*(2 + p)^5*
             (-2 + e^2 + 2*Sqrt[1 - e^2] + 2*(1 - e^2)^(3/2)*(2 + p))*
             Log[r0*v^2]))/(39916800*e^2*(1 - e^2)^3*(2 + p)^5) + 
         (27*e^3*(1 + Sqrt[1 - e^2])^2*v^6*PNEllipticJ[-3 + p, 2 + p, 0, 1, 
            e])/(32*(-1 + e^2)^3) + (9*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^3*v^6*(350 + 56*Sqrt[1 - e^2]*(-1 + \[Nu]) - 
            252*\[Nu] + 7*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 
            10*(-1 + e^2)*(-20 + 11*\[Nu]))*PNEllipticJ[-2 + p, 2 + p, 0, 1, 
            e])/(448*(1 - e^2)^3) + (27*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^3*v^6*PNEllipticJ[-2 + p, 2 + p, 0, 2, e])/
          (16*(-1 + e^2)^3) - (e*(1 + Sqrt[1 - e^2])^2*v^6*
           (-4032*Sqrt[1 - e^2]*(-271 + 131*\[Nu] + 20*\[Nu]^2) + 
            144*(1 - e^2)^(5/2)*(2 + p)*(45 - 69*\[Nu] + 40*\[Nu]^2) + 
            21*(-70944 + (3776 + 615*Pi^2)*\[Nu] + 7056*\[Nu]^2) + 
            3*(-1 + e^2)*(-122256 + (-46000 + 861*Pi^2)*\[Nu] + 
              40128*\[Nu]^2) + 16*(-1 + e^2)^2*(834 - 738*\[Nu] + 
              896*\[Nu]^2 + 63*(2 + p)*(-40 + 11*\[Nu] + 7*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(576*(-899 + 299*\[Nu] + 68*\[Nu]^2) - 
              7*(2 + p)*(-14400 + (-5600 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2)))*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(43008*(1 - e^2)^3) + 
         (9*e*(1 + Sqrt[1 - e^2])^2*v^6*(49 - 126*\[Nu] + 28*Sqrt[1 - e^2]*
             (2 + \[Nu]) + 7*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 
            5*(-1 + e^2)*(-20 + 11*\[Nu]))*PNEllipticJ[-1 + p, 2 + p, 0, 2, 
            e])/(224*(1 - e^2)^3) + (9*e*(1 + Sqrt[1 - e^2])^2*v^6*
           PNEllipticJ[-1 + p, 2 + p, 0, 3, e])/(8*(-1 + e^2)^3) - 
         ((1 + Sqrt[1 - e^2])^2*v^6*(-96*(-1 + e^2)^3*(2 + p)*
             (85 - 37*\[Nu] + 60*\[Nu]^2) - 63*(-288 + 5*(-6848 + 123*Pi^2)*
               \[Nu] + 7056*\[Nu]^2) + 42*Sqrt[1 - e^2]*(-17568 + 
              (-28672 + 615*Pi^2)*\[Nu] + 10896*\[Nu]^2) - 
            9*(-1 + e^2)*(85744 + (-153392 + 861*Pi^2)*\[Nu] + 
              26944*\[Nu]^2) - 16*(1 - e^2)^(5/2)*(-32*(44 - 13*\[Nu] + 
                21*\[Nu]^2) + 9*(2 + p)*(165 - 169*\[Nu] + 30*\[Nu]^2)) + 
            3*(1 - e^2)^(3/2)*(2*(74832 + (87824 - 861*Pi^2)*\[Nu] - 
                45888*\[Nu]^2) + 7*(2 + p)*(1440 + (-11936 + 123*Pi^2)*
                 \[Nu] + 2016*\[Nu]^2)) - 2*(-1 + e^2)^2*
             (16*(15253 - 8048*\[Nu] + 83*\[Nu]^2) + 7*(2 + p)*(1440 + 
                (-12656 + 123*Pi^2)*\[Nu] + 3024*\[Nu]^2)))*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(21504*(1 - e^2)^3) + 
         (3*(1 + Sqrt[1 - e^2])^2*v^6*(42*(-1 + e^2)^2*(2 + p)*
             (-5 + 2*\[Nu]) + 63*(-29 + 18*\[Nu]) - 42*Sqrt[1 - e^2]*
             (-29 + 22*\[Nu]) + 3*(-1 + e^2)*(-306 + 113*\[Nu]) + 
            (1 - e^2)^(3/2)*(-580 + 270*\[Nu] - 63*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[p, 2 + p, 0, 2, e])/(112*(1 - e^2)^3) + 
         (9*(1 + Sqrt[1 - e^2])^2*(-3 + 2*Sqrt[1 - e^2])*v^6*
           PNEllipticJ[p, 2 + p, 0, 3, e])/(4*(-1 + e^2)^3) - 
         ((1 + Sqrt[1 - e^2])^2*v^6*(720*(1 - e^2)^(7/2)*(2 + p)*
             (55 + 65*\[Nu] + 24*\[Nu]^2) + 189*(152352 + (-243776 + 
                3075*Pi^2)*\[Nu] + 35280*\[Nu]^2) - 252*Sqrt[1 - e^2]*
             (109584 + (-227312 + 3075*Pi^2)*\[Nu] + 40080*\[Nu]^2) + 
            18*(-1 + e^2)*(1217208 - (839624 + 4305*Pi^2)*\[Nu] + 
              73032*\[Nu]^2) + 48*(-1 + e^2)^3*(-10*(329 - 25*\[Nu] + 
                80*\[Nu]^2) + 3*(2 + p)*(5540 - 3821*\[Nu] + 1083*\[Nu]^2)) + 
            3*(-1 + e^2)^2*(3703312 - 5*(6544 + 2583*Pi^2)*\[Nu] - 
              519040*\[Nu]^2 + 28*(2 + p)*(33120 + (-70948 + 615*Pi^2)*
                 \[Nu] + 11340*\[Nu]^2)) + (1 - e^2)^(5/2)*
             (-64*(76499 - 38659*\[Nu] + 6070*\[Nu]^2) - 3*(2 + p)*(-111600 + 
                5*(-56048 + 861*Pi^2)*\[Nu] + 59616*\[Nu]^2)) - 
            9*(1 - e^2)^(3/2)*(7*(2 + p)*(37440 + (-71776 + 615*Pi^2)*\[Nu] + 
                10080*\[Nu]^2) - 4*(415824 + 35*(-22928 + 123*Pi^2)*\[Nu] + 
                183744*\[Nu]^2)))*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (129024*e*(1 - e^2)^3) - (3*e*(1 + Sqrt[1 - e^2])*v^6*
           (Sqrt[1 - e^2]*(3423 - 2310*\[Nu]) + 105*(-1 + e^2)^2*(2 + p)*
             (-5 + 2*\[Nu]) + 63*(-187 + 90*\[Nu]) + 3*(-1 + e^2)*
             (-1716 + 661*\[Nu]) - 5*(1 - e^2)^(3/2)*(284 - 117*\[Nu] + 
              63*(2 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[1 + p, 2 + p, 0, 2, e])/
          (224*(1 - e^2)^3) + (45*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^6*
           PNEllipticJ[1 + p, 2 + p, 0, 3, e])/(8*(-1 + e^2)^3) - 
         (Sqrt[1 - e^2]*v^6*(72784 + 5*(-67120 + 2583*Pi^2)*\[Nu] + 
            31760*\[Nu]^2 + 60*(1 - e^2)^(3/2)*(2 + p)*\[Nu]*
             (-1702 + 249*\[Nu] + 46*\[Nu]^2) + 24*(-1 + e^2)*
             (598 + 20*\[Nu] + 355*\[Nu]^2) + 20*Sqrt[1 - e^2]*
             (9026 - 7195*\[Nu] + 613*\[Nu]^2))*PNEllipticJ[1 + p, 2 + p, 1, 
            0, e])/(20160*e) - (3*Sqrt[1 - e^2]*v^6*(-43 + 24*\[Nu])*
           PNEllipticJ[1 + p, 2 + p, 1, 1, e])/(14*e) - 
         (v^6*(907200*Sqrt[1 - e^2]*(-9 + 4*\[Nu]) - 16*(1 - e^2)^(9/2)*
             (2 + p)*(19003 - 5753*\[Nu] + 950*\[Nu]^2) - 189*(-1 + e^2)*
             (223152 + 205*(-1200 + 11*Pi^2)*\[Nu] + 32544*\[Nu]^2) - 
            63*(263904 + 5*(-58432 + 615*Pi^2)*\[Nu] + 35280*\[Nu]^2) - 
            672*(-1 + e^2)^4*(1323 - 393*\[Nu] + 164*\[Nu]^2 + 
              135*(2 + p)*(-5 + 2*\[Nu])) - 3*(-1 + e^2)^2*
             (11886624 + 3*(-4244416 + 30135*Pi^2)*\[Nu] + 1914640*\[Nu]^2 + 
              30240*(2 + p)*(-5 + 2*\[Nu])) + 3*(1 - e^2)^3*
             (3864528 + 3*(-1189744 + 4305*Pi^2)*\[Nu] + 641984*\[Nu]^2 + 
              60480*(2 + p)*(-5 + 2*\[Nu])) + 3*(1 - e^2)^(3/2)*
             (576*(12462 - 5459*\[Nu]) + 35*(2 + p)*(11520 + 
                (-15968 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2)) - 
            6*(1 - e^2)^(5/2)*(288*(10749 - 4618*\[Nu]) + 7*(2 + p)*(64440 + 
                (-85096 + 615*Pi^2)*\[Nu] + 11376*\[Nu]^2)) + 
            3*(1 - e^2)^(7/2)*(576*(3012 - 1259*\[Nu]) + 7*(2 + p)*(84960 + 
                (-100864 + 615*Pi^2)*\[Nu] + 15264*\[Nu]^2)))*
           PNEllipticJ[2 + p, 2 + p, 0, 1, e])/(32256*e^2*(1 - e^2)^3) - 
         (9*e^2*v^6*(215 + 30*Sqrt[1 - e^2] - 90*\[Nu] + 5*(1 - e^2)^(3/2)*
             (2 + p)*(-5 + 2*\[Nu]) - 3*(-1 + e^2)*(-28 + 11*\[Nu]))*
           PNEllipticJ[2 + p, 2 + p, 0, 2, e])/(8*(1 - e^2)^3) - 
         (45*e^2*v^6*PNEllipticJ[2 + p, 2 + p, 0, 3, e])/(2*(-1 + e^2)^3) + 
         ((1 - e^2)*v^6*(145866808 + 85344310*\[Nu] - 14916825*Pi^2*\[Nu] + 
            28403350*\[Nu]^2 - 4537350*\[Nu]^3 - 13200*Sqrt[1 - e^2]*
             (9026 - 7195*\[Nu] + 613*\[Nu]^2) + 80*(1 - e^2)^(3/2)*(2 + p)*
             (-32654 + 54965*\[Nu] + 43685*\[Nu]^2 + 2990*\[Nu]^3) - 
            50*(-1 + e^2)*(168376 - 1143399*\[Nu] + 298449*\[Nu]^2 + 
              51025*\[Nu]^3) + 13559040*Log[r0*v^2])*PNEllipticJ[2 + p, 
            2 + p, 1, 0, e])/(6652800*e^2) - 
         ((-1 + e^2)*v^6*(9026 - 7195*\[Nu] + 613*\[Nu]^2)*
           PNEllipticJ[2 + p, 2 + p, 1, 1, e])/(504*e^2) - 
         ((-1 + e^2)^2*v^6*(182541688 - 351034490*\[Nu] - 
            6392925*Pi^2*\[Nu] + 95868550*\[Nu]^2 + 927450*\[Nu]^3 - 
            13200*Sqrt[1 - e^2]*(-262 - 2011*\[Nu] + 613*\[Nu]^2) + 
            400*(1 - e^2)^(3/2)*(2 + p)*(56 - 557*\[Nu] + 1378*\[Nu]^2 + 
              598*\[Nu]^3) - 50*(-1 + e^2)*(32520 + 160693*\[Nu] - 
              250403*\[Nu]^2 + 60197*\[Nu]^3) + 13559040*Log[r0*v^2])*
           PNEllipticJ[2 + p, 2 + p, 2, 0, e])/(6652800*e^2) - 
         ((-1 + e^2)^2*v^6*(-262 - 2011*\[Nu] + 613*\[Nu]^2)*
           PNEllipticJ[2 + p, 2 + p, 2, 1, e])/(504*e^2) - 
         ((-1 + e^2)^3*v^6*(-257872 - 5935145*\[Nu] + 153475*\[Nu]^2 + 
            467185*\[Nu]^3)*PNEllipticJ[2 + p, 2 + p, 3, 0, e])/
          (332640*e^2) - ((-1 + e^2)^4*v^6*(224 + 13711*\[Nu] - 
            45077*\[Nu]^2 + 11401*\[Nu]^3)*PNEllipticJ[2 + p, 2 + p, 4, 0, 
            e])/(22176*e^2) - ((-1 + Sqrt[1 - e^2])^2*v^6*
           (720*(1 - e^2)^(7/2)*(2 + p)*(55 + 65*\[Nu] + 24*\[Nu]^2) + 
            189*(383520 + (-340544 + 3075*Pi^2)*\[Nu] + 35280*\[Nu]^2) + 
            252*Sqrt[1 - e^2]*(580176 + (-426608 + 3075*Pi^2)*\[Nu] + 
              40080*\[Nu]^2) + 18*(-1 + e^2)*(-3151176 + (1048504 - 
                4305*Pi^2)*\[Nu] + 73032*\[Nu]^2) - 48*(-1 + e^2)^3*
             (10*(329 - 25*\[Nu] + 80*\[Nu]^2) + 3*(2 + p)*(500 - 
                1805*\[Nu] + 1083*\[Nu]^2)) - 9*(1 - e^2)^(3/2)*
             (5338560 + 4*(-1165936 + 4305*Pi^2)*\[Nu] + 734976*\[Nu]^2 + 
              7*(2 + p)*(77760 + 41*(-2144 + 15*Pi^2)*\[Nu] + 
                10080*\[Nu]^2)) + (1 - e^2)^(5/2)*(64*(-33391 + 9401*\[Nu] + 
                6070*\[Nu]^2) - 3*(2 + p)*(1460880 + (-909232 + 4305*Pi^2)*
                 \[Nu] + 59616*\[Nu]^2)) - 3*(-1 + e^2)^2*
             (28*(2 + p)*(110880 + (-102052 + 615*Pi^2)*\[Nu] + 
                11340*\[Nu]^2) + 5*(2182192 + (-1207664 + 2583*Pi^2)*\[Nu] + 
                103808*\[Nu]^2)))*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (129024*e*(1 - e^2)^3) - (3*e*(-1 + Sqrt[1 - e^2])*v^6*
           (Sqrt[1 - e^2]*(8967 - 2310*\[Nu]) + 567*(27 - 10*\[Nu]) + 
            105*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) - 3*(-1 + e^2)*
             (-1380 + 661*\[Nu]) + 5*(1 - e^2)^(3/2)*(-284 + 117*\[Nu] + 
              63*(2 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[3 + p, 2 + p, 0, 2, e])/
          (224*(1 - e^2)^3) + (45*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^6*
           PNEllipticJ[3 + p, 2 + p, 0, 3, e])/(8*(-1 + e^2)^3) + 
         (Sqrt[1 - e^2]*v^6*(72784 + 5*(-67120 + 2583*Pi^2)*\[Nu] + 
            31760*\[Nu]^2 + 60*(1 - e^2)^(3/2)*(2 + p)*\[Nu]*
             (-1702 + 249*\[Nu] + 46*\[Nu]^2) + 24*(-1 + e^2)*
             (598 + 20*\[Nu] + 355*\[Nu]^2) + 20*Sqrt[1 - e^2]*
             (9026 - 7195*\[Nu] + 613*\[Nu]^2))*PNEllipticJ[3 + p, 2 + p, 1, 
            0, e])/(20160*e) + (3*Sqrt[1 - e^2]*v^6*(-43 + 24*\[Nu])*
           PNEllipticJ[3 + p, 2 + p, 1, 1, e])/(14*e) + 
         ((-1 + Sqrt[1 - e^2])^2*v^6*(-96*(-1 + e^2)^3*(2 + p)*
             (85 - 37*\[Nu] + 60*\[Nu]^2) + 63*(115296 + (-82624 + 615*Pi^2)*
               \[Nu] + 7056*\[Nu]^2) + 42*Sqrt[1 - e^2]*(265824 + 
              (-143872 + 615*Pi^2)*\[Nu] + 10896*\[Nu]^2) + 
            9*(-1 + e^2)*(-198032 + (-54704 + 861*Pi^2)*\[Nu] + 
              26944*\[Nu]^2) + 16*(1 - e^2)^(5/2)*(45*(2 + p)*(-219 + 
                67*\[Nu] + 6*\[Nu]^2) + 32*(44 - 13*\[Nu] + 21*\[Nu]^2)) - 
            2*(-1 + e^2)^2*(-16*(-28307 + 10492*\[Nu] + 83*\[Nu]^2) + 
              7*(2 + p)*(44640 + (-29936 + 123*Pi^2)*\[Nu] + 3024*\[Nu]^2)) - 
            3*(1 - e^2)^(3/2)*(7*(2 + p)*(21600 + (-20000 + 123*Pi^2)*\[Nu] + 
                2016*\[Nu]^2) + 2*(555696 + (-358544 + 861*Pi^2)*\[Nu] + 
                45888*\[Nu]^2)))*PNEllipticJ[4 + p, 2 + p, 0, 1, e])/
          (21504*(1 - e^2)^3) - (3*(-1 + Sqrt[1 - e^2])^2*v^6*
           (189*(19 - 6*\[Nu]) + 42*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) - 
            42*Sqrt[1 - e^2]*(-89 + 22*\[Nu]) - 3*(-1 + e^2)*
             (-54 + 113*\[Nu]) + (1 - e^2)^(3/2)*(-580 + 270*\[Nu] + 
              63*(2 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[4 + p, 2 + p, 0, 2, e])/
          (112*(1 - e^2)^3) - (9*(-1 + Sqrt[1 - e^2])^2*(3 + 2*Sqrt[1 - e^2])*
           v^6*PNEllipticJ[4 + p, 2 + p, 0, 3, e])/(4*(-1 + e^2)^3) - 
         (e*(-1 + Sqrt[1 - e^2])^2*v^6*(4032*Sqrt[1 - e^2]*
             (1205 - 421*\[Nu] + 20*\[Nu]^2) + 144*(1 - e^2)^(5/2)*(2 + p)*
             (45 - 69*\[Nu] + 40*\[Nu]^2) + 21*(226272 + 5*(-24128 + 
                123*Pi^2)*\[Nu] + 7056*\[Nu]^2) + 3*(-1 + e^2)*
             (211824 + (-274096 + 861*Pi^2)*\[Nu] + 40128*\[Nu]^2) - 
            16*(-1 + e^2)^2*(-834 + 738*\[Nu] - 896*\[Nu]^2 + 
              63*(2 + p)*(200 - 85*\[Nu] + 7*\[Nu]^2)) - (1 - e^2)^(3/2)*
             (576*(1771 - 921*\[Nu] + 68*\[Nu]^2) + 7*(2 + p)*(37440 + 
                (-26336 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2)))*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(43008*(1 - e^2)^3) + 
         (9*e*(-1 + Sqrt[1 - e^2])^2*v^6*(553 - 28*Sqrt[1 - e^2]*
             (-10 + \[Nu]) - 126*\[Nu] + 7*(1 - e^2)^(3/2)*(2 + p)*
             (-5 + 2*\[Nu]) - 5*(-1 + e^2)*(-20 + 11*\[Nu]))*
           PNEllipticJ[5 + p, 2 + p, 0, 2, e])/(224*(1 - e^2)^3) + 
         (9*e*(-1 + Sqrt[1 - e^2])^2*v^6*PNEllipticJ[5 + p, 2 + p, 0, 3, e])/
          (8*(-1 + e^2)^3) - (9*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*
           v^6*(854 - 56*Sqrt[1 - e^2]*(-7 + \[Nu]) - 252*\[Nu] + 
            7*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 10*(-1 + e^2)*
             (-20 + 11*\[Nu]))*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (448*(1 - e^2)^3) - (27*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*
           v^6*PNEllipticJ[6 + p, 2 + p, 0, 2, e])/(16*(-1 + e^2)^3) + 
         (27*e^3*(-1 + Sqrt[1 - e^2])^2*v^6*PNEllipticJ[7 + p, 2 + p, 0, 1, 
            e])/(32*(-1 + e^2)^3) - (107*(1 + Sqrt[1 - e^2])^2*v^6*
           PNEllipticK[1 + p, 2 + p, 0, 0, e])/(210*e) + 
         (214*(1 - e^2)^(3/2)*(2 + p)*v^6*PNEllipticK[2 + p, 2 + p, 0, 0, e])/
          (105*e^2) + (214*(-1 + e^2)*v^6*PNEllipticK[2 + p, 2 + p, 1, 0, e])/
          (105*e^2) + (214*(-1 + e^2)^2*v^6*PNEllipticK[2 + p, 2 + p, 2, 0, 
            e])/(105*e^2) - (107*(-1 + Sqrt[1 - e^2])^2*v^6*
           PNEllipticK[3 + p, 2 + p, 0, 0, e])/(210*e))))/v^4
 
MomMFourierMode[2, 2, 1] = 
    (\[Nu]*((I*(Sqrt[1 - e^2] + (-1 + e^2)*(2 + p))*BesselJ[1 + p, 
          e*(2 + p)])/(e*(2 + p)^2) - 
       ((I/2)*(-1 + Sqrt[1 - e^2] + 2*(-1 + e^2)*(2 + p))*
         BesselJ[2 + p, e*(2 + p)])/((1 + Sqrt[1 - e^2])*(2 + p)^2) + 
       \[Epsilon]^5*(-1/21*((28*Sqrt[1 - e^2] + (-34 + 31*e^2)*(2 + p))*v^5*
            \[Nu]*BesselJ[1 + p, e*(2 + p)])/(e*(2 + p)) - 
         ((14*(-1 + Sqrt[1 - e^2])^2 + (34 - 90*Sqrt[1 - e^2] + 
              e^2*(-31 + 56*Sqrt[1 - e^2]))*(2 + p) - 50*(-1 + e^2)^2*
             (2 + p)^2)*v^5*\[Nu]*BesselJ[2 + p, e*(2 + p)])/
          (21*e^2*(2 + p)) + (4*(-1 + e^2)*v^5*\[Nu]*PNEllipticJ[1 + p, 
            2 + p, 1, 0, e])/(3*e) - (106*(1 - e^2)^(3/2)*v^5*\[Nu]*
           PNEllipticJ[2 + p, 2 + p, 1, 0, e])/(21*e^2) + 
         (50*(1 - e^2)^(5/2)*v^5*\[Nu]*PNEllipticJ[2 + p, 2 + p, 2, 0, e])/
          (21*e^2) - (4*(-1 + e^2)*v^5*\[Nu]*PNEllipticJ[3 + p, 2 + p, 1, 0, 
            e])/(3*e)) + \[Epsilon]^2*
        (((I/42)*v^2*(-756*Sqrt[1 - e^2] + 2*(1 - e^2)^(5/2)*(2 + p)^3*
             (-1 + 3*\[Nu]) + (-1 + e^2)*(2 + p)^2*(-113 + 
              378*Sqrt[1 - e^2] + 73*\[Nu] + e^2*(23 + 8*\[Nu])) + 
            (2 + p)*(315 - 819*(-1 + e^2) + 42*Sqrt[1 - e^2]*\[Nu] + 
              (1 - e^2)^(3/2)*(-111 + 25*\[Nu])))*BesselJ[1 + p, e*(2 + p)])/
          ((e - e^3)*(2 + p)^3) + ((I/84)*v^2*(-756*(-1 + Sqrt[1 - e^2]) + 
            4*(1 - e^2)^(5/2)*(2 + p)^3*(-1 + 3*\[Nu]) + 2*(1 - e^2)*
             (2 + p)^2*(90 - 81*\[Nu] - 11*(-1 + e^2)*(2 + \[Nu]) + 
              Sqrt[1 - e^2]*(-379 + 3*\[Nu])) + (2 + p)*
             (462 + (1 - e^2)^(3/2)*(57 - 17*\[Nu]) + 42*Sqrt[1 - e^2]*(-13 + 
                2*\[Nu]) + (-1 + e^2)*(-1539 + 67*\[Nu])))*
           BesselJ[2 + p, e*(2 + p)])/((-1 + e^2)*(1 + Sqrt[1 - e^2])*
           (2 + p)^3) + (((3*I)/16)*e*(1 + Sqrt[1 - e^2])^2*v^2*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/8)*(1 + Sqrt[1 - e^2])^2*(-3 + 2*Sqrt[1 - e^2])*v^2*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((15*I)/16)*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^2*PNEllipticJ[1 + p, 
            2 + p, 0, 1, e])/(-1 + e^2) + ((15*I)*e^2*v^2*PNEllipticJ[2 + p, 
            2 + p, 0, 1, e])/(4 - 4*e^2) + 
         (((15*I)/16)*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^2*PNEllipticJ[3 + p, 
            2 + p, 0, 1, e])/(-1 + e^2) - (((3*I)/8)*(-1 + Sqrt[1 - e^2])^2*
           (3 + 2*Sqrt[1 - e^2])*v^2*PNEllipticJ[4 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((3*I)/16)*e*(-1 + Sqrt[1 - e^2])^2*v^2*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(-1 + e^2)) + 
       \[Epsilon]^4*(((-1/3024*I)*v^4*(-653184*Sqrt[1 - e^2] + 
            189*(-1 + e^2)^4*(2 + p)^5*(-15 + \[Nu])*\[Nu] + 
            648*(2 + p)*(672 - 1176*(-1 + e^2) - 147*Sqrt[1 - e^2]*(-5 + 
                2*\[Nu]) + (1 - e^2)^(3/2)*(-579 + 232*\[Nu])) - 
            18*(2 + p)^2*(-945*(-17 + 6*\[Nu]) + 30*(-1 + e^2)*(-144 + 
                103*\[Nu]) + 3*(-1 + e^2)^2*(-4579 + 2124*\[Nu]) - 
              42*Sqrt[1 - e^2]*(-361 + 34*\[Nu] + 2*\[Nu]^2) + 
              5*(1 - e^2)^(5/2)*(-17 + 9*\[Nu] + 7*\[Nu]^2) + 
              2*(1 - e^2)^(3/2)*(8865 + 266*\[Nu] + 148*\[Nu]^2)) + 
            2*(1 - e^2)^(5/2)*(2 + p)^4*(54*Sqrt[1 - e^2]*(-97 + 18*\[Nu]) + 
              2*(8989 + 874*\[Nu] + 128*\[Nu]^2) - (-1 + e^2)*(149 - 
                532*\[Nu] + 292*\[Nu]^2)) - 6*(1 - e^2)*(2 + p)^3*
             (7452 + 5364*\[Nu] + 63*Sqrt[1 - e^2]*(-347 + 126*\[Nu]) - 
              9*(1 - e^2)^(3/2)*(-1891 + 794*\[Nu]) + (-1 + e^2)^2*(-144 - 
                655*\[Nu] + 159*\[Nu]^2) + (-1 + e^2)*(7375 + 2752*\[Nu] + 
                788*\[Nu]^2)))*BesselJ[1 + p, e*(2 + p)])/
          (e*(-1 + e^2)^2*(2 + p)^4) + ((I/3024)*v^4*
           (326592*(-1 + Sqrt[1 - e^2])^2 - 324*(-1 + Sqrt[1 - e^2])*(2 + p)*
             (273 + 378*\[Nu] - 21*Sqrt[1 - e^2]*(21 + 10*\[Nu]) + 
              (1 - e^2)^(3/2)*(-243 + 148*\[Nu]) + (-1 + e^2)*(-2427 + 
                316*\[Nu])) - 9*(-1 + Sqrt[1 - e^2])*(2 + p)^2*
             (42*(-617 + 198*\[Nu]) + (1 - e^2)^(3/2)*(-40902 + 3376*\[Nu] - 
                424*\[Nu]^2) + 42*Sqrt[1 - e^2]*(-499 - 70*\[Nu] + 
                4*\[Nu]^2) + (1 - e^2)^(5/2)*(-155 + 259*\[Nu] + 9*\[Nu]^2) - 
              6*(-1 + e^2)*(-1469 + 872*\[Nu] + 28*\[Nu]^2) + 
              (-1 + e^2)^2*(25031 - 9779*\[Nu] + 79*\[Nu]^2)) - 
            6*(1 - e^2)*(-1 + Sqrt[1 - e^2])*(2 + p)^3*
             (-36*(207 + 149*\[Nu]) - 3*Sqrt[1 - e^2]*(-8509 + 2210*\[Nu] + 
                84*\[Nu]^2) + (-1 + e^2)^2*(295 - 951*\[Nu] + 149*\[Nu]^2) - 
              2*(-1 + e^2)*(5084 + 2111*\[Nu] + 268*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(-17741 + 5702*\[Nu] + 308*\[Nu]^2)) + 
            (-1 + e^2)^4*(2 + p)^5*(189*(-15 + \[Nu])*\[Nu] + 
              Sqrt[1 - e^2]*(-262 + 824*\[Nu] + 424*\[Nu]^2)) + 
            (1 - e^2)^(5/2)*(2 + p)^4*(-3*(1 - e^2)^(3/2)*(143 - 492*\[Nu] + 
                124*\[Nu]^2) + 4*(8989 + 874*\[Nu] + 128*\[Nu]^2) - 
              2*(-1 + e^2)*(5387 - 1504*\[Nu] + 292*\[Nu]^2) - 
              Sqrt[1 - e^2]*(37013 + 7148*\[Nu] + 724*\[Nu]^2)))*
           BesselJ[2 + p, e*(2 + p)])/((e - e^3)^2*(2 + p)^4) + 
         (((9*I)/16)*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^4*
           PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 - 
         ((I/448)*e*(1 + Sqrt[1 - e^2])^2*v^4*(168*Sqrt[1 - e^2]*
             (2 + \[Nu]) + 21*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 
            63*(7 + 6*\[Nu]) - (-1 + e^2)*(-243 + 148*\[Nu]))*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((9*I)/16)*e*(1 + Sqrt[1 - e^2])^2*v^4*PNEllipticJ[-1 + p, 2 + p, 
            0, 2, e])/(-1 + e^2)^2 - ((I/224)*(1 + Sqrt[1 - e^2])^2*v^4*
           (42*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) + 63*(-23 + 18*\[Nu]) - 
            42*Sqrt[1 - e^2]*(-23 + 26*\[Nu]) + 3*(-1 + e^2)*
             (-255 + 44*\[Nu]) + (1 - e^2)^(3/2)*(-446 + 176*\[Nu] - 
              63*(2 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((9*I)/8)*(1 + Sqrt[1 - e^2])^2*
           (-3 + 2*Sqrt[1 - e^2])*v^4*PNEllipticJ[p, 2 + p, 0, 2, e])/
          (-1 + e^2)^2 + ((I/448)*e*(1 + Sqrt[1 - e^2])*v^4*
           (Sqrt[1 - e^2]*(3171 - 2730*\[Nu]) + 105*(-1 + e^2)^2*(2 + p)*
             (-5 + 2*\[Nu]) + 63*(-199 + 90*\[Nu]) + 3*(-1 + e^2)*
             (-1647 + 412*\[Nu]) - 5*(1 - e^2)^(3/2)*(211 - 52*\[Nu] + 
              63*(2 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((45*I)/16)*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^4*
           PNEllipticJ[1 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         ((I/28)*(1 - e^2)^(3/2)*v^4*(-43 + 24*\[Nu])*PNEllipticJ[1 + p, 
            2 + p, 1, 0, e])/e + ((I/16)*e^2*v^4*(765 + 180*Sqrt[1 - e^2] - 
            270*\[Nu] + 15*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 
            (-1 + e^2)*(-249 + 68*\[Nu]))*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((45*I)/4)*e^2*v^4*PNEllipticJ[2 + p, 2 + p, 0, 2, 
            e])/(-1 + e^2)^2 - ((I/3024)*(-1 + e^2)^2*v^4*
           (9026 - 7195*\[Nu] + 613*\[Nu]^2)*PNEllipticJ[2 + p, 2 + p, 1, 0, 
            e])/e^2 - ((I/3024)*(-1 + e^2)^3*v^4*(-262 - 2011*\[Nu] + 
            613*\[Nu]^2)*PNEllipticJ[2 + p, 2 + p, 2, 0, e])/e^2 + 
         ((I/448)*e*(-1 + Sqrt[1 - e^2])*v^4*(63*(311 - 90*\[Nu]) + 
            105*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) - 21*Sqrt[1 - e^2]*
             (-679 + 130*\[Nu]) - 3*(-1 + e^2)*(-975 + 412*\[Nu]) + 
            5*(1 - e^2)^(3/2)*(-211 + 52*\[Nu] + 63*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[3 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((45*I)/16)*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^4*PNEllipticJ[3 + p, 
            2 + p, 0, 2, e])/(-1 + e^2)^2 - ((I/28)*(1 - e^2)^(3/2)*v^4*
           (-43 + 24*\[Nu])*PNEllipticJ[3 + p, 2 + p, 1, 0, e])/e + 
         ((I/224)*(-1 + Sqrt[1 - e^2])^2*v^4*(63*(79 - 18*\[Nu]) - 
            546*Sqrt[1 - e^2]*(-11 + 2*\[Nu]) + 42*(-1 + e^2)^2*(2 + p)*
             (-5 + 2*\[Nu]) - 3*(-1 + e^2)*(249 + 44*\[Nu]) + 
            (1 - e^2)^(3/2)*(-446 + 176*\[Nu] + 63*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 - 
         (((9*I)/8)*(-1 + Sqrt[1 - e^2])^2*(3 + 2*Sqrt[1 - e^2])*v^4*
           PNEllipticJ[4 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 - 
         ((I/448)*e*(-1 + Sqrt[1 - e^2])^2*v^4*(63*(41 - 6*\[Nu]) - 
            168*Sqrt[1 - e^2]*(-10 + \[Nu]) + 21*(1 - e^2)^(3/2)*(2 + p)*
             (-5 + 2*\[Nu]) - (-1 + e^2)*(-243 + 148*\[Nu]))*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((9*I)/16)*e*(-1 + Sqrt[1 - e^2])^2*v^4*PNEllipticJ[5 + p, 2 + p, 
            0, 2, e])/(-1 + e^2)^2 - (((9*I)/16)*(-1 + Sqrt[1 - e^2])^3*
           (1 + Sqrt[1 - e^2])*v^4*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2) + \[Epsilon]^6*
        (((I/39916800)*v^6*BesselJ[1 + p, e*(2 + p)]*
           (-86220288000*Sqrt[1 - e^2] - 2970*(-1 + e^2)^4*(2 + p)^6*
             (-268800 + (497472 + 22830*e^2 - 75600*Sqrt[1 - e^2] + 
                4305*Pi^2)*\[Nu] + 10*(-10108 - 893*e^2 + 504*Sqrt[1 - e^2])*
               \[Nu]^2 + 30*(42 + e^2)*\[Nu]^3) + 102643200*(2 + p)*
             (707 - 1043*(-1 + e^2) - 42*Sqrt[1 - e^2]*(-35 + 16*\[Nu]) + 
              18*(1 - e^2)^(3/2)*(-52 + 23*\[Nu])) - 89100*(2 + p)^2*
             (-32256*(-43 + 18*\[Nu]) + 4032*(-1 + e^2)*(-173 + 108*\[Nu]) + 
              576*(-1 + e^2)^2*(-1735 + 858*\[Nu]) + 32*(1 - e^2)^(5/2)*(
                4341 - 3168*\[Nu] + 1060*\[Nu]^2) + 21*Sqrt[1 - e^2]*(67584 + 
                (-44512 + 615*Pi^2)*\[Nu] + 5136*\[Nu]^2) - 3*(1 - e^2)^(3/2)*
               (89616 + 41*(-5552 + 21*Pi^2)*\[Nu] + 47040*\[Nu]^2)) + 
            5*(1 - e^2)*(2 + p)^4*(-7920*(1 - e^2)^(5/2)*(61183 - 
                41891*\[Nu] + 16256*\[Nu]^2) - 5940*(-278464 + 
                105*(128 + 41*Pi^2)*\[Nu] + 44880*\[Nu]^2) - 
              1485*Sqrt[1 - e^2]*(498816 + 5*(-838816 + 14637*Pi^2)*\[Nu] + 
                350784*\[Nu]^2) - 1188*(-1 + e^2)*(-3871280 + 
                (39728 + 21525*Pi^2)*\[Nu] + 412800*\[Nu]^2) + 
              495*(1 - e^2)^(3/2)*(8598704 + (-8284464 + 42189*Pi^2)*\[Nu] + 
                1512256*\[Nu]^2) - 720*(-1 + e^2)^2*(-3002781 + 
                1070505*\[Nu] + 166955*\[Nu]^2 + 2317*\[Nu]^3) - 
              80*(-1 + e^2)^3*(-41526 - 242532*\[Nu] + 102363*\[Nu]^2 + 
                6904*\[Nu]^3)) + 5*(2 + p)^3*(-47520*(-1 + e^2)^3*(20187 - 
                9343*\[Nu] + 6440*\[Nu]^2) + 155925*(55200 + 
                (-58432 + 615*Pi^2)*\[Nu] + 7056*\[Nu]^2) + 23760*(-1 + e^2)*(
                191691 - 77*(-3155 + 123*Pi^2)*\[Nu] + 7155*\[Nu]^2) - 
              495*(-1 + e^2)^2*(5998800 + (-13559120 + 104181*Pi^2)*\[Nu] + 
                2625600*\[Nu]^2) + 15840*(1 - e^2)^(5/2)*(-554559 + 
                233865*\[Nu] + 6038*\[Nu]^2 + 959*\[Nu]^3) + 80*(1 - e^2)^
                (7/2)*(119313 - 36855*\[Nu] + 21438*\[Nu]^2 + 3185*\[Nu]^3) + 
              594*Sqrt[1 - e^2]*(21556640 + 3*(-4040704 + 18655*Pi^2)*\[Nu] + 
                509040*\[Nu]^2 + 6720*\[Nu]^3) - 594*(1 - e^2)^(3/2)*(
                -9048720 + (790032 + 47355*Pi^2)*\[Nu] + 806240*\[Nu]^2 + 
                19680*\[Nu]^3)) + 6*(1 - e^2)^(5/2)*(2 + p)^5*
             (-39600*(1 - e^2)^(3/2)*(214 + 45*\[Nu] + 16*\[Nu]^2) - 
              825*Sqrt[1 - e^2]*(627632 + (265952 - 2583*Pi^2)*\[Nu] + 
                20224*\[Nu]^2) + 200*(-1 + e^2)^2*(-6183 + 32435*\[Nu] - 
                39240*\[Nu]^2 + 4198*\[Nu]^3) - 440*(1053490 - 1409919*
                 \[Nu] + 1825*\[Nu]^2 + 5800*\[Nu]^3) + 88*(-1 + e^2)*(
                -4159126 + 925025*\[Nu] + 110925*\[Nu]^2 + 76800*\[Nu]^3)) + 
            81354240*(1 - e^2)^(7/2)*(2 + p)^5*Log[r0*v^2]))/
          (e*(1 - e^2)^3*(2 + p)^5) + ((I/39916800)*v^6*BesselJ[2 + p, 
            e*(2 + p)]*(-43110144000*(-1 + Sqrt[1 - e^2])^2 + 
            415800*(-1 + e^2)^6*(2 + p)^7*\[Nu]*(23 - 73*\[Nu] + 
              13*\[Nu]^2) + 102643200*(-1 + Sqrt[1 - e^2])*(2 + p)*
             (-196 + 378*\[Nu] + 15*(1 - e^2)^(3/2)*(-20 + 11*\[Nu]) - 
              14*Sqrt[1 - e^2]*(-8 + 21*\[Nu]) + 3*(-1 + e^2)*(-408 + 
                83*\[Nu])) - 44550*(-1 + Sqrt[1 - e^2])*(2 + p)^2*
             (32*(1 - e^2)^(5/2)*(417 - 369*\[Nu] + 448*\[Nu]^2) - 
              32*(-1 + e^2)^2*(53661 - 26235*\[Nu] + 1672*\[Nu]^2) + 
              21*Sqrt[1 - e^2]*(20832 + (-3712 + 615*Pi^2)*\[Nu] + 
                3216*\[Nu]^2) - 21*(-66144 + (-3136 + 615*Pi^2)*\[Nu] + 
                7056*\[Nu]^2) - 3*(1 - e^2)^(3/2)*(-472272 + 
                (12944 + 861*Pi^2)*\[Nu] + 27072*\[Nu]^2) - 3*(-1 + e^2)*(
                595824 + 7*(-65296 + 123*Pi^2)*\[Nu] + 67008*\[Nu]^2)) - 
            5*(1 - e^2)*(-1 + Sqrt[1 - e^2])*(2 + p)^4*
             (5940*(-278464 + 105*(128 + 41*Pi^2)*\[Nu] + 44880*\[Nu]^2) + 
              1485*(-1 + e^2)*(-3585248 + (355472 + 16359*Pi^2)*\[Nu] + 
                314224*\[Nu]^2) + 297*Sqrt[1 - e^2]*(3636800 + 
                41*(-547808 + 9135*Pi^2)*\[Nu] + 1777120*\[Nu]^2) - 
              1980*(1 - e^2)^(3/2)*(2067356 + 7*(-300440 + 1599*Pi^2)*\[Nu] + 
                375748*\[Nu]^2 - 1296*\[Nu]^3) - 80*(-1 + e^2)^3*(100224 - 
                421200*\[Nu] + 169233*\[Nu]^2 + 2465*\[Nu]^3) + 
              240*(1 - e^2)^(5/2)*(2054016 - 1156002*\[Nu] + 606124*\[Nu]^2 + 
                3123*\[Nu]^3) + 720*(-1 + e^2)^2*(-3306854 + 1360718*\[Nu] + 
                142909*\[Nu]^2 + 5881*\[Nu]^3)) + 5*(-1 + Sqrt[1 - e^2])*
             (2 + p)^3*(10395*(704864 + (-691136 + 6765*Pi^2)*\[Nu] + 
                77616*\[Nu]^2) + 495*(1 - e^2)^(3/2)*(9612432 + 
                (-5992720 + 19803*Pi^2)*\[Nu] + 277536*\[Nu]^2 - 
                15552*\[Nu]^3) - 297*Sqrt[1 - e^2]*(-43752800 + 
                (10721344 + 167895*Pi^2)*\[Nu] + 579600*\[Nu]^2 - 
                13440*\[Nu]^3) + 15840*(1 - e^2)^(5/2)*(-488262 + 
                210594*\[Nu] + 2025*\[Nu]^2 + 473*\[Nu]^3) + 40*(1 - e^2)^
                (7/2)*(-54135 - 262575*\[Nu] + 16488*\[Nu]^2 + 
                2195*\[Nu]^3) + 40*(-1 + e^2)^3*(-32678991 + 23245569*\[Nu] - 
                8123292*\[Nu]^2 + 4175*\[Nu]^3) - 990*(-1 + e^2)^2*(3012288 + 
                (-6434816 + 37023*Pi^2)*\[Nu] + 1196432*\[Nu]^2 + 
                7776*\[Nu]^3) - 297*(-1 + e^2)*(-10094640 + 
                (-19288336 + 641445*Pi^2)*\[Nu] + 223680*\[Nu]^2 + 
                13440*\[Nu]^3)) - 6*(1 - e^2)^(5/2)*(2 + p)^5*
             (-2*Sqrt[1 - e^2]*(67041712 + 15*(22453432 + 142065*Pi^2)*
                 \[Nu] + 20217200*\[Nu]^2 - 2626400*\[Nu]^3) + 
              100*(1 - e^2)^(5/2)*(19947 - 65379*\[Nu] + 9736*\[Nu]^2 + 
                3888*\[Nu]^3) + 200*(-1 + e^2)^2*(44835 + 14153*\[Nu] - 
                50064*\[Nu]^2 + 4198*\[Nu]^3) - 440*(1053490 - 1409919*
                 \[Nu] + 1825*\[Nu]^2 + 5800*\[Nu]^3) + 11*(1 - e^2)^(3/2)*(
                -30361644 - 175*(-70292 + 1107*Pi^2)*\[Nu] + 2292400*
                 \[Nu]^2 + 257200*\[Nu]^3) + 11*(-1 + e^2)*(-69357008 + 
                25*(-866984 + 7749*Pi^2)*\[Nu] - 148200*\[Nu]^2 + 
                614400*\[Nu]^3)) - 6*(-1 + e^2)^4*(2 + p)^6*
             (-1650*(-1 + e^2)*(2096 + 257*\[Nu] - 6071*\[Nu]^2 + 
                9*\[Nu]^3) - 1485*(-89600 + (173434 + 1435*Pi^2)*\[Nu] - 
                36670*\[Nu]^2 + 430*\[Nu]^3) + 200*(1 - e^2)^(3/2)*(7962 - 
                30599*\[Nu] + 5956*\[Nu]^2 + 4172*\[Nu]^3) - 2*Sqrt[1 - e^2]*(
                -22321644 + 25*(-3271024 + 85239*Pi^2)*\[Nu] + 2458400*
                 \[Nu]^2 + 2009200*\[Nu]^3)) - 40677120*(1 - e^2)^3*(2 + p)^5*
             (-2 + e^2 + 2*Sqrt[1 - e^2] + 2*(1 - e^2)^(3/2)*(2 + p))*
             Log[r0*v^2]))/(e^2*(1 - e^2)^3*(2 + p)^5) + 
         (((27*I)/32)*e^3*(1 + Sqrt[1 - e^2])^2*v^6*PNEllipticJ[-3 + p, 
            2 + p, 0, 1, e])/(-1 + e^2)^3 + (((9*I)/448)*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^3*v^6*(350 + 56*Sqrt[1 - e^2]*(-1 + \[Nu]) - 
            252*\[Nu] + 7*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 
            10*(-1 + e^2)*(-20 + 11*\[Nu]))*PNEllipticJ[-2 + p, 2 + p, 0, 1, 
            e])/(1 - e^2)^3 + (((27*I)/16)*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^3*v^6*PNEllipticJ[-2 + p, 2 + p, 0, 2, e])/
          (-1 + e^2)^3 - ((I/43008)*e*(1 + Sqrt[1 - e^2])^2*v^6*
           (-4032*Sqrt[1 - e^2]*(-271 + 131*\[Nu] + 20*\[Nu]^2) + 
            144*(1 - e^2)^(5/2)*(2 + p)*(45 - 69*\[Nu] + 40*\[Nu]^2) + 
            21*(-70944 + (3776 + 615*Pi^2)*\[Nu] + 7056*\[Nu]^2) + 
            3*(-1 + e^2)*(-122256 + (-46000 + 861*Pi^2)*\[Nu] + 
              40128*\[Nu]^2) + 16*(-1 + e^2)^2*(834 - 738*\[Nu] + 
              896*\[Nu]^2 + 63*(2 + p)*(-40 + 11*\[Nu] + 7*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(576*(-899 + 299*\[Nu] + 68*\[Nu]^2) - 
              7*(2 + p)*(-14400 + (-5600 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2)))*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(1 - e^2)^3 + 
         (((9*I)/224)*e*(1 + Sqrt[1 - e^2])^2*v^6*(49 - 126*\[Nu] + 
            28*Sqrt[1 - e^2]*(2 + \[Nu]) + 7*(1 - e^2)^(3/2)*(2 + p)*
             (-5 + 2*\[Nu]) - 5*(-1 + e^2)*(-20 + 11*\[Nu]))*
           PNEllipticJ[-1 + p, 2 + p, 0, 2, e])/(1 - e^2)^3 + 
         (((9*I)/8)*e*(1 + Sqrt[1 - e^2])^2*v^6*PNEllipticJ[-1 + p, 2 + p, 0, 
            3, e])/(-1 + e^2)^3 - ((I/21504)*(1 + Sqrt[1 - e^2])^2*v^6*
           (-96*(-1 + e^2)^3*(2 + p)*(85 - 37*\[Nu] + 60*\[Nu]^2) - 
            63*(-288 + 5*(-6848 + 123*Pi^2)*\[Nu] + 7056*\[Nu]^2) + 
            42*Sqrt[1 - e^2]*(-17568 + (-28672 + 615*Pi^2)*\[Nu] + 
              10896*\[Nu]^2) - 9*(-1 + e^2)*(85744 + (-153392 + 861*Pi^2)*
               \[Nu] + 26944*\[Nu]^2) - 16*(1 - e^2)^(5/2)*
             (-32*(44 - 13*\[Nu] + 21*\[Nu]^2) + 9*(2 + p)*(165 - 169*\[Nu] + 
                30*\[Nu]^2)) + 3*(1 - e^2)^(3/2)*
             (2*(74832 + (87824 - 861*Pi^2)*\[Nu] - 45888*\[Nu]^2) + 
              7*(2 + p)*(1440 + (-11936 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2)) - 
            2*(-1 + e^2)^2*(16*(15253 - 8048*\[Nu] + 83*\[Nu]^2) + 
              7*(2 + p)*(1440 + (-12656 + 123*Pi^2)*\[Nu] + 3024*\[Nu]^2)))*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(1 - e^2)^3 + 
         (((3*I)/112)*(1 + Sqrt[1 - e^2])^2*v^6*(42*(-1 + e^2)^2*(2 + p)*
             (-5 + 2*\[Nu]) + 63*(-29 + 18*\[Nu]) - 42*Sqrt[1 - e^2]*
             (-29 + 22*\[Nu]) + 3*(-1 + e^2)*(-306 + 113*\[Nu]) + 
            (1 - e^2)^(3/2)*(-580 + 270*\[Nu] - 63*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[p, 2 + p, 0, 2, e])/(1 - e^2)^3 + 
         (((9*I)/4)*(1 + Sqrt[1 - e^2])^2*(-3 + 2*Sqrt[1 - e^2])*v^6*
           PNEllipticJ[p, 2 + p, 0, 3, e])/(-1 + e^2)^3 - 
         ((I/129024)*(1 + Sqrt[1 - e^2])^2*v^6*(720*(1 - e^2)^(7/2)*(2 + p)*
             (55 + 65*\[Nu] + 24*\[Nu]^2) + 189*(152352 + (-243776 + 
                3075*Pi^2)*\[Nu] + 35280*\[Nu]^2) - 252*Sqrt[1 - e^2]*
             (109584 + (-227312 + 3075*Pi^2)*\[Nu] + 40080*\[Nu]^2) + 
            18*(-1 + e^2)*(1217208 - (839624 + 4305*Pi^2)*\[Nu] + 
              73032*\[Nu]^2) + 48*(-1 + e^2)^3*(-10*(329 - 25*\[Nu] + 
                80*\[Nu]^2) + 3*(2 + p)*(5540 - 3821*\[Nu] + 1083*\[Nu]^2)) + 
            3*(-1 + e^2)^2*(3703312 - 5*(6544 + 2583*Pi^2)*\[Nu] - 
              519040*\[Nu]^2 + 28*(2 + p)*(33120 + (-70948 + 615*Pi^2)*
                 \[Nu] + 11340*\[Nu]^2)) + (1 - e^2)^(5/2)*
             (-64*(76499 - 38659*\[Nu] + 6070*\[Nu]^2) - 3*(2 + p)*(-111600 + 
                5*(-56048 + 861*Pi^2)*\[Nu] + 59616*\[Nu]^2)) - 
            9*(1 - e^2)^(3/2)*(7*(2 + p)*(37440 + (-71776 + 615*Pi^2)*\[Nu] + 
                10080*\[Nu]^2) - 4*(415824 + 35*(-22928 + 123*Pi^2)*\[Nu] + 
                183744*\[Nu]^2)))*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (e*(1 - e^2)^3) - (((3*I)/224)*e*(1 + Sqrt[1 - e^2])*v^6*
           (Sqrt[1 - e^2]*(3423 - 2310*\[Nu]) + 105*(-1 + e^2)^2*(2 + p)*
             (-5 + 2*\[Nu]) + 63*(-187 + 90*\[Nu]) + 3*(-1 + e^2)*
             (-1716 + 661*\[Nu]) - 5*(1 - e^2)^(3/2)*(284 - 117*\[Nu] + 
              63*(2 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[1 + p, 2 + p, 0, 2, e])/
          (1 - e^2)^3 + (((45*I)/8)*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^6*
           PNEllipticJ[1 + p, 2 + p, 0, 3, e])/(-1 + e^2)^3 - 
         ((I/20160)*Sqrt[1 - e^2]*v^6*(72784 + 5*(-67120 + 2583*Pi^2)*\[Nu] + 
            31760*\[Nu]^2 + 60*(1 - e^2)^(3/2)*(2 + p)*\[Nu]*
             (-1702 + 249*\[Nu] + 46*\[Nu]^2) + 24*(-1 + e^2)*
             (598 + 20*\[Nu] + 355*\[Nu]^2) + 20*Sqrt[1 - e^2]*
             (9026 - 7195*\[Nu] + 613*\[Nu]^2))*PNEllipticJ[1 + p, 2 + p, 1, 
            0, e])/e - (((3*I)/14)*Sqrt[1 - e^2]*v^6*(-43 + 24*\[Nu])*
           PNEllipticJ[1 + p, 2 + p, 1, 1, e])/e + 
         ((I/32256)*v^6*(-907200*Sqrt[1 - e^2]*(-9 + 4*\[Nu]) + 
            16*(1 - e^2)^(9/2)*(2 + p)*(19003 - 5753*\[Nu] + 950*\[Nu]^2) + 
            189*(-1 + e^2)*(223152 + 205*(-1200 + 11*Pi^2)*\[Nu] + 
              32544*\[Nu]^2) + 63*(263904 + 5*(-58432 + 615*Pi^2)*\[Nu] + 
              35280*\[Nu]^2) + 672*(-1 + e^2)^4*(1323 - 393*\[Nu] + 
              164*\[Nu]^2 + 135*(2 + p)*(-5 + 2*\[Nu])) + 3*(-1 + e^2)^2*
             (11886624 + 3*(-4244416 + 30135*Pi^2)*\[Nu] + 1914640*\[Nu]^2 + 
              30240*(2 + p)*(-5 + 2*\[Nu])) - 3*(1 - e^2)^3*
             (3864528 + 3*(-1189744 + 4305*Pi^2)*\[Nu] + 641984*\[Nu]^2 + 
              60480*(2 + p)*(-5 + 2*\[Nu])) - 3*(1 - e^2)^(3/2)*
             (576*(12462 - 5459*\[Nu]) + 35*(2 + p)*(11520 + 
                (-15968 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2)) + 
            6*(1 - e^2)^(5/2)*(288*(10749 - 4618*\[Nu]) + 7*(2 + p)*(64440 + 
                (-85096 + 615*Pi^2)*\[Nu] + 11376*\[Nu]^2)) - 
            3*(1 - e^2)^(7/2)*(576*(3012 - 1259*\[Nu]) + 7*(2 + p)*(84960 + 
                (-100864 + 615*Pi^2)*\[Nu] + 15264*\[Nu]^2)))*
           PNEllipticJ[2 + p, 2 + p, 0, 1, e])/(e^2*(1 - e^2)^3) - 
         (((9*I)/8)*e^2*v^6*(215 + 30*Sqrt[1 - e^2] - 90*\[Nu] + 
            5*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 3*(-1 + e^2)*
             (-28 + 11*\[Nu]))*PNEllipticJ[2 + p, 2 + p, 0, 2, e])/
          (1 - e^2)^3 - (((45*I)/2)*e^2*v^6*PNEllipticJ[2 + p, 2 + p, 0, 3, 
            e])/(-1 + e^2)^3 + ((I/6652800)*(1 - e^2)*v^6*
           (145866808 + 85344310*\[Nu] - 14916825*Pi^2*\[Nu] + 
            28403350*\[Nu]^2 - 4537350*\[Nu]^3 - 13200*Sqrt[1 - e^2]*
             (9026 - 7195*\[Nu] + 613*\[Nu]^2) + 80*(1 - e^2)^(3/2)*(2 + p)*
             (-32654 + 54965*\[Nu] + 43685*\[Nu]^2 + 2990*\[Nu]^3) - 
            50*(-1 + e^2)*(168376 - 1143399*\[Nu] + 298449*\[Nu]^2 + 
              51025*\[Nu]^3) + 13559040*Log[r0*v^2])*PNEllipticJ[2 + p, 
            2 + p, 1, 0, e])/e^2 - ((I/504)*(-1 + e^2)*v^6*
           (9026 - 7195*\[Nu] + 613*\[Nu]^2)*PNEllipticJ[2 + p, 2 + p, 1, 1, 
            e])/e^2 - ((I/6652800)*(-1 + e^2)^2*v^6*(182541688 - 
            351034490*\[Nu] - 6392925*Pi^2*\[Nu] + 95868550*\[Nu]^2 + 
            927450*\[Nu]^3 - 13200*Sqrt[1 - e^2]*(-262 - 2011*\[Nu] + 
              613*\[Nu]^2) + 400*(1 - e^2)^(3/2)*(2 + p)*(56 - 557*\[Nu] + 
              1378*\[Nu]^2 + 598*\[Nu]^3) - 50*(-1 + e^2)*
             (32520 + 160693*\[Nu] - 250403*\[Nu]^2 + 60197*\[Nu]^3) + 
            13559040*Log[r0*v^2])*PNEllipticJ[2 + p, 2 + p, 2, 0, e])/e^2 - 
         ((I/504)*(-1 + e^2)^2*v^6*(-262 - 2011*\[Nu] + 613*\[Nu]^2)*
           PNEllipticJ[2 + p, 2 + p, 2, 1, e])/e^2 - 
         ((I/332640)*(-1 + e^2)^3*v^6*(-257872 - 5935145*\[Nu] + 
            153475*\[Nu]^2 + 467185*\[Nu]^3)*PNEllipticJ[2 + p, 2 + p, 3, 0, 
            e])/e^2 - ((I/22176)*(-1 + e^2)^4*v^6*(224 + 13711*\[Nu] - 
            45077*\[Nu]^2 + 11401*\[Nu]^3)*PNEllipticJ[2 + p, 2 + p, 4, 0, 
            e])/e^2 - ((I/129024)*(-1 + Sqrt[1 - e^2])^2*v^6*
           (720*(1 - e^2)^(7/2)*(2 + p)*(55 + 65*\[Nu] + 24*\[Nu]^2) + 
            189*(383520 + (-340544 + 3075*Pi^2)*\[Nu] + 35280*\[Nu]^2) + 
            252*Sqrt[1 - e^2]*(580176 + (-426608 + 3075*Pi^2)*\[Nu] + 
              40080*\[Nu]^2) + 18*(-1 + e^2)*(-3151176 + (1048504 - 
                4305*Pi^2)*\[Nu] + 73032*\[Nu]^2) - 48*(-1 + e^2)^3*
             (10*(329 - 25*\[Nu] + 80*\[Nu]^2) + 3*(2 + p)*(500 - 
                1805*\[Nu] + 1083*\[Nu]^2)) - 9*(1 - e^2)^(3/2)*
             (5338560 + 4*(-1165936 + 4305*Pi^2)*\[Nu] + 734976*\[Nu]^2 + 
              7*(2 + p)*(77760 + 41*(-2144 + 15*Pi^2)*\[Nu] + 
                10080*\[Nu]^2)) + (1 - e^2)^(5/2)*(64*(-33391 + 9401*\[Nu] + 
                6070*\[Nu]^2) - 3*(2 + p)*(1460880 + (-909232 + 4305*Pi^2)*
                 \[Nu] + 59616*\[Nu]^2)) - 3*(-1 + e^2)^2*
             (28*(2 + p)*(110880 + (-102052 + 615*Pi^2)*\[Nu] + 
                11340*\[Nu]^2) + 5*(2182192 + (-1207664 + 2583*Pi^2)*\[Nu] + 
                103808*\[Nu]^2)))*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (e*(1 - e^2)^3) - (((3*I)/224)*e*(-1 + Sqrt[1 - e^2])*v^6*
           (Sqrt[1 - e^2]*(8967 - 2310*\[Nu]) + 567*(27 - 10*\[Nu]) + 
            105*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) - 3*(-1 + e^2)*
             (-1380 + 661*\[Nu]) + 5*(1 - e^2)^(3/2)*(-284 + 117*\[Nu] + 
              63*(2 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[3 + p, 2 + p, 0, 2, e])/
          (1 - e^2)^3 + (((45*I)/8)*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^6*
           PNEllipticJ[3 + p, 2 + p, 0, 3, e])/(-1 + e^2)^3 + 
         ((I/20160)*Sqrt[1 - e^2]*v^6*(72784 + 5*(-67120 + 2583*Pi^2)*\[Nu] + 
            31760*\[Nu]^2 + 60*(1 - e^2)^(3/2)*(2 + p)*\[Nu]*
             (-1702 + 249*\[Nu] + 46*\[Nu]^2) + 24*(-1 + e^2)*
             (598 + 20*\[Nu] + 355*\[Nu]^2) + 20*Sqrt[1 - e^2]*
             (9026 - 7195*\[Nu] + 613*\[Nu]^2))*PNEllipticJ[3 + p, 2 + p, 1, 
            0, e])/e + (((3*I)/14)*Sqrt[1 - e^2]*v^6*(-43 + 24*\[Nu])*
           PNEllipticJ[3 + p, 2 + p, 1, 1, e])/e + 
         ((I/21504)*(-1 + Sqrt[1 - e^2])^2*v^6*(-96*(-1 + e^2)^3*(2 + p)*
             (85 - 37*\[Nu] + 60*\[Nu]^2) + 63*(115296 + (-82624 + 615*Pi^2)*
               \[Nu] + 7056*\[Nu]^2) + 42*Sqrt[1 - e^2]*(265824 + 
              (-143872 + 615*Pi^2)*\[Nu] + 10896*\[Nu]^2) + 
            9*(-1 + e^2)*(-198032 + (-54704 + 861*Pi^2)*\[Nu] + 
              26944*\[Nu]^2) + 16*(1 - e^2)^(5/2)*(45*(2 + p)*(-219 + 
                67*\[Nu] + 6*\[Nu]^2) + 32*(44 - 13*\[Nu] + 21*\[Nu]^2)) - 
            2*(-1 + e^2)^2*(-16*(-28307 + 10492*\[Nu] + 83*\[Nu]^2) + 
              7*(2 + p)*(44640 + (-29936 + 123*Pi^2)*\[Nu] + 3024*\[Nu]^2)) - 
            3*(1 - e^2)^(3/2)*(7*(2 + p)*(21600 + (-20000 + 123*Pi^2)*\[Nu] + 
                2016*\[Nu]^2) + 2*(555696 + (-358544 + 861*Pi^2)*\[Nu] + 
                45888*\[Nu]^2)))*PNEllipticJ[4 + p, 2 + p, 0, 1, e])/
          (1 - e^2)^3 - (((3*I)/112)*(-1 + Sqrt[1 - e^2])^2*v^6*
           (189*(19 - 6*\[Nu]) + 42*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) - 
            42*Sqrt[1 - e^2]*(-89 + 22*\[Nu]) - 3*(-1 + e^2)*
             (-54 + 113*\[Nu]) + (1 - e^2)^(3/2)*(-580 + 270*\[Nu] + 
              63*(2 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[4 + p, 2 + p, 0, 2, e])/
          (1 - e^2)^3 - (((9*I)/4)*(-1 + Sqrt[1 - e^2])^2*
           (3 + 2*Sqrt[1 - e^2])*v^6*PNEllipticJ[4 + p, 2 + p, 0, 3, e])/
          (-1 + e^2)^3 - ((I/43008)*e*(-1 + Sqrt[1 - e^2])^2*v^6*
           (4032*Sqrt[1 - e^2]*(1205 - 421*\[Nu] + 20*\[Nu]^2) + 
            144*(1 - e^2)^(5/2)*(2 + p)*(45 - 69*\[Nu] + 40*\[Nu]^2) + 
            21*(226272 + 5*(-24128 + 123*Pi^2)*\[Nu] + 7056*\[Nu]^2) + 
            3*(-1 + e^2)*(211824 + (-274096 + 861*Pi^2)*\[Nu] + 
              40128*\[Nu]^2) - 16*(-1 + e^2)^2*(-834 + 738*\[Nu] - 
              896*\[Nu]^2 + 63*(2 + p)*(200 - 85*\[Nu] + 7*\[Nu]^2)) - 
            (1 - e^2)^(3/2)*(576*(1771 - 921*\[Nu] + 68*\[Nu]^2) + 
              7*(2 + p)*(37440 + (-26336 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2)))*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(1 - e^2)^3 + 
         (((9*I)/224)*e*(-1 + Sqrt[1 - e^2])^2*v^6*
           (553 - 28*Sqrt[1 - e^2]*(-10 + \[Nu]) - 126*\[Nu] + 
            7*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 5*(-1 + e^2)*
             (-20 + 11*\[Nu]))*PNEllipticJ[5 + p, 2 + p, 0, 2, e])/
          (1 - e^2)^3 + (((9*I)/8)*e*(-1 + Sqrt[1 - e^2])^2*v^6*
           PNEllipticJ[5 + p, 2 + p, 0, 3, e])/(-1 + e^2)^3 - 
         (((9*I)/448)*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*v^6*
           (854 - 56*Sqrt[1 - e^2]*(-7 + \[Nu]) - 252*\[Nu] + 
            7*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 10*(-1 + e^2)*
             (-20 + 11*\[Nu]))*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (1 - e^2)^3 - (((27*I)/16)*(-1 + Sqrt[1 - e^2])^3*
           (1 + Sqrt[1 - e^2])*v^6*PNEllipticJ[6 + p, 2 + p, 0, 2, e])/
          (-1 + e^2)^3 + (((27*I)/32)*e^3*(-1 + Sqrt[1 - e^2])^2*v^6*
           PNEllipticJ[7 + p, 2 + p, 0, 1, e])/(-1 + e^2)^3 - 
         (((107*I)/210)*(1 + Sqrt[1 - e^2])^2*v^6*PNEllipticK[1 + p, 2 + p, 
            0, 0, e])/e + (((214*I)/105)*(1 - e^2)^(3/2)*(2 + p)*v^6*
           PNEllipticK[2 + p, 2 + p, 0, 0, e])/e^2 + 
         (((214*I)/105)*(-1 + e^2)*v^6*PNEllipticK[2 + p, 2 + p, 1, 0, e])/
          e^2 + (((214*I)/105)*(-1 + e^2)^2*v^6*PNEllipticK[2 + p, 2 + p, 2, 
            0, e])/e^2 - (((107*I)/210)*(-1 + Sqrt[1 - e^2])^2*v^6*
           PNEllipticK[3 + p, 2 + p, 0, 0, e])/e)))/v^4
 
MomMFourierMode[2, 2, 2] = 
    (\[Nu]*(-(((-2 + Sqrt[1 - e^2] - p + e^2*(2 + p))*BesselJ[1 + p, 
           e*(2 + p)])/(e*(2 + p)^2)) + 
       ((-1 + Sqrt[1 - e^2] + 2*(-1 + e^2)*(2 + p))*BesselJ[2 + p, 
          e*(2 + p)])/(2*(1 + Sqrt[1 - e^2])*(2 + p)^2) + 
       \[Epsilon]^5*(((-1/21*I)*(28*Sqrt[1 - e^2] + (-34 + 31*e^2)*(2 + p))*
           v^5*\[Nu]*BesselJ[1 + p, e*(2 + p)])/(e*(2 + p)) + 
         ((I/21)*(-14*(-1 + Sqrt[1 - e^2])^2 + (-34 + 90*Sqrt[1 - e^2] + 
              e^2*(31 - 56*Sqrt[1 - e^2]))*(2 + p) + 50*(-1 + e^2)^2*
             (2 + p)^2)*v^5*\[Nu]*BesselJ[2 + p, e*(2 + p)])/(e^2*(2 + p)) + 
         (((4*I)/3)*(-1 + e^2)*v^5*\[Nu]*PNEllipticJ[1 + p, 2 + p, 1, 0, e])/
          e - (((106*I)/21)*(1 - e^2)^(3/2)*v^5*\[Nu]*PNEllipticJ[2 + p, 
            2 + p, 1, 0, e])/e^2 + (((50*I)/21)*(1 - e^2)^(5/2)*v^5*\[Nu]*
           PNEllipticJ[2 + p, 2 + p, 2, 0, e])/e^2 - 
         (((4*I)/3)*(-1 + e^2)*v^5*\[Nu]*PNEllipticJ[3 + p, 2 + p, 1, 0, e])/
          e) + \[Epsilon]^2*(-1/42*(v^2*(-756*Sqrt[1 - e^2] + 
             2*(1 - e^2)^(5/2)*(2 + p)^3*(-1 + 3*\[Nu]) + 
             (-1 + e^2)*(2 + p)^2*(-113 + 378*Sqrt[1 - e^2] + 73*\[Nu] + e^2*
                (23 + 8*\[Nu])) + (2 + p)*(315 - 819*(-1 + e^2) + 42*
                Sqrt[1 - e^2]*\[Nu] + (1 - e^2)^(3/2)*(-111 + 25*\[Nu])))*
            BesselJ[1 + p, e*(2 + p)])/((e - e^3)*(2 + p)^3) - 
         (v^2*(-756*(-1 + Sqrt[1 - e^2]) + 4*(1 - e^2)^(5/2)*(2 + p)^3*
             (-1 + 3*\[Nu]) + 2*(1 - e^2)*(2 + p)^2*(90 - 81*\[Nu] - 
              11*(-1 + e^2)*(2 + \[Nu]) + Sqrt[1 - e^2]*(-379 + 3*\[Nu])) + 
            (2 + p)*(462 + (1 - e^2)^(3/2)*(57 - 17*\[Nu]) + 
              42*Sqrt[1 - e^2]*(-13 + 2*\[Nu]) + (-1 + e^2)*(-1539 + 
                67*\[Nu])))*BesselJ[2 + p, e*(2 + p)])/(84*(-1 + e^2)*
           (1 + Sqrt[1 - e^2])*(2 + p)^3) - (3*e*(1 + Sqrt[1 - e^2])^2*v^2*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(16*(-1 + e^2)) - 
         (3*(1 + Sqrt[1 - e^2])^2*(-3 + 2*Sqrt[1 - e^2])*v^2*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(8*(-1 + e^2)) - 
         (15*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^2*PNEllipticJ[1 + p, 2 + p, 0, 
            1, e])/(16*(-1 + e^2)) + (15*e^2*v^2*PNEllipticJ[2 + p, 2 + p, 0, 
            1, e])/(4*(-1 + e^2)) - (15*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^2*
           PNEllipticJ[3 + p, 2 + p, 0, 1, e])/(16*(-1 + e^2)) + 
         (3*(-1 + Sqrt[1 - e^2])^2*(3 + 2*Sqrt[1 - e^2])*v^2*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/(8*(-1 + e^2)) - 
         (3*e*(-1 + Sqrt[1 - e^2])^2*v^2*PNEllipticJ[5 + p, 2 + p, 0, 1, e])/
          (16*(-1 + e^2))) + \[Epsilon]^4*
        ((v^4*(-653184*Sqrt[1 - e^2] + 189*(-1 + e^2)^4*(2 + p)^5*
             (-15 + \[Nu])*\[Nu] + 648*(2 + p)*(672 - 1176*(-1 + e^2) - 
              147*Sqrt[1 - e^2]*(-5 + 2*\[Nu]) + (1 - e^2)^(3/2)*(-579 + 
                232*\[Nu])) - 18*(2 + p)^2*(-945*(-17 + 6*\[Nu]) + 
              30*(-1 + e^2)*(-144 + 103*\[Nu]) + 3*(-1 + e^2)^2*(-4579 + 
                2124*\[Nu]) - 42*Sqrt[1 - e^2]*(-361 + 34*\[Nu] + 
                2*\[Nu]^2) + 5*(1 - e^2)^(5/2)*(-17 + 9*\[Nu] + 7*\[Nu]^2) + 
              2*(1 - e^2)^(3/2)*(8865 + 266*\[Nu] + 148*\[Nu]^2)) + 
            2*(1 - e^2)^(5/2)*(2 + p)^4*(54*Sqrt[1 - e^2]*(-97 + 18*\[Nu]) + 
              2*(8989 + 874*\[Nu] + 128*\[Nu]^2) - (-1 + e^2)*(149 - 
                532*\[Nu] + 292*\[Nu]^2)) - 6*(1 - e^2)*(2 + p)^3*
             (7452 + 5364*\[Nu] + 63*Sqrt[1 - e^2]*(-347 + 126*\[Nu]) - 
              9*(1 - e^2)^(3/2)*(-1891 + 794*\[Nu]) + (-1 + e^2)^2*(-144 - 
                655*\[Nu] + 159*\[Nu]^2) + (-1 + e^2)*(7375 + 2752*\[Nu] + 
                788*\[Nu]^2)))*BesselJ[1 + p, e*(2 + p)])/
          (3024*e*(-1 + e^2)^2*(2 + p)^4) - 
         (v^4*(326592*(-1 + Sqrt[1 - e^2])^2 - 324*(-1 + Sqrt[1 - e^2])*
             (2 + p)*(273 + 378*\[Nu] - 21*Sqrt[1 - e^2]*(21 + 10*\[Nu]) + 
              (1 - e^2)^(3/2)*(-243 + 148*\[Nu]) + (-1 + e^2)*(-2427 + 
                316*\[Nu])) - 9*(-1 + Sqrt[1 - e^2])*(2 + p)^2*
             (42*(-617 + 198*\[Nu]) + (1 - e^2)^(3/2)*(-40902 + 3376*\[Nu] - 
                424*\[Nu]^2) + 42*Sqrt[1 - e^2]*(-499 - 70*\[Nu] + 
                4*\[Nu]^2) + (1 - e^2)^(5/2)*(-155 + 259*\[Nu] + 9*\[Nu]^2) - 
              6*(-1 + e^2)*(-1469 + 872*\[Nu] + 28*\[Nu]^2) + 
              (-1 + e^2)^2*(25031 - 9779*\[Nu] + 79*\[Nu]^2)) - 
            6*(1 - e^2)*(-1 + Sqrt[1 - e^2])*(2 + p)^3*
             (-36*(207 + 149*\[Nu]) - 3*Sqrt[1 - e^2]*(-8509 + 2210*\[Nu] + 
                84*\[Nu]^2) + (-1 + e^2)^2*(295 - 951*\[Nu] + 149*\[Nu]^2) - 
              2*(-1 + e^2)*(5084 + 2111*\[Nu] + 268*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(-17741 + 5702*\[Nu] + 308*\[Nu]^2)) + 
            (-1 + e^2)^4*(2 + p)^5*(189*(-15 + \[Nu])*\[Nu] + 
              Sqrt[1 - e^2]*(-262 + 824*\[Nu] + 424*\[Nu]^2)) + 
            (1 - e^2)^(5/2)*(2 + p)^4*(-3*(1 - e^2)^(3/2)*(143 - 492*\[Nu] + 
                124*\[Nu]^2) + 4*(8989 + 874*\[Nu] + 128*\[Nu]^2) - 
              2*(-1 + e^2)*(5387 - 1504*\[Nu] + 292*\[Nu]^2) - 
              Sqrt[1 - e^2]*(37013 + 7148*\[Nu] + 724*\[Nu]^2)))*
           BesselJ[2 + p, e*(2 + p)])/(3024*(e - e^3)^2*(2 + p)^4) - 
         (9*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^4*
           PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/(16*(-1 + e^2)^2) + 
         (e*(1 + Sqrt[1 - e^2])^2*v^4*(168*Sqrt[1 - e^2]*(2 + \[Nu]) + 
            21*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 63*(7 + 6*\[Nu]) - 
            (-1 + e^2)*(-243 + 148*\[Nu]))*PNEllipticJ[-1 + p, 2 + p, 0, 1, 
            e])/(448*(-1 + e^2)^2) - (9*e*(1 + Sqrt[1 - e^2])^2*v^4*
           PNEllipticJ[-1 + p, 2 + p, 0, 2, e])/(16*(-1 + e^2)^2) + 
         ((1 + Sqrt[1 - e^2])^2*v^4*(42*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) + 
            63*(-23 + 18*\[Nu]) - 42*Sqrt[1 - e^2]*(-23 + 26*\[Nu]) + 
            3*(-1 + e^2)*(-255 + 44*\[Nu]) + (1 - e^2)^(3/2)*
             (-446 + 176*\[Nu] - 63*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(224*(-1 + e^2)^2) - 
         (9*(1 + Sqrt[1 - e^2])^2*(-3 + 2*Sqrt[1 - e^2])*v^4*
           PNEllipticJ[p, 2 + p, 0, 2, e])/(8*(-1 + e^2)^2) - 
         (e*(1 + Sqrt[1 - e^2])*v^4*(Sqrt[1 - e^2]*(3171 - 2730*\[Nu]) + 
            105*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) + 63*(-199 + 90*\[Nu]) + 
            3*(-1 + e^2)*(-1647 + 412*\[Nu]) - 5*(1 - e^2)^(3/2)*
             (211 - 52*\[Nu] + 63*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[1 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2)^2) - 
         (45*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^4*PNEllipticJ[1 + p, 2 + p, 0, 
            2, e])/(16*(-1 + e^2)^2) - ((1 - e^2)^(3/2)*v^4*(-43 + 24*\[Nu])*
           PNEllipticJ[1 + p, 2 + p, 1, 0, e])/(28*e) - 
         (e^2*v^4*(765 + 180*Sqrt[1 - e^2] - 270*\[Nu] + 15*(1 - e^2)^(3/2)*
             (2 + p)*(-5 + 2*\[Nu]) - (-1 + e^2)*(-249 + 68*\[Nu]))*
           PNEllipticJ[2 + p, 2 + p, 0, 1, e])/(16*(-1 + e^2)^2) + 
         (45*e^2*v^4*PNEllipticJ[2 + p, 2 + p, 0, 2, e])/(4*(-1 + e^2)^2) + 
         ((-1 + e^2)^2*v^4*(9026 - 7195*\[Nu] + 613*\[Nu]^2)*
           PNEllipticJ[2 + p, 2 + p, 1, 0, e])/(3024*e^2) + 
         ((-1 + e^2)^3*v^4*(-262 - 2011*\[Nu] + 613*\[Nu]^2)*
           PNEllipticJ[2 + p, 2 + p, 2, 0, e])/(3024*e^2) - 
         (e*(-1 + Sqrt[1 - e^2])*v^4*(63*(311 - 90*\[Nu]) + 
            105*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) - 21*Sqrt[1 - e^2]*
             (-679 + 130*\[Nu]) - 3*(-1 + e^2)*(-975 + 412*\[Nu]) + 
            5*(1 - e^2)^(3/2)*(-211 + 52*\[Nu] + 63*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[3 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2)^2) - 
         (45*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^4*PNEllipticJ[3 + p, 2 + p, 0, 
            2, e])/(16*(-1 + e^2)^2) + ((1 - e^2)^(3/2)*v^4*(-43 + 24*\[Nu])*
           PNEllipticJ[3 + p, 2 + p, 1, 0, e])/(28*e) - 
         ((-1 + Sqrt[1 - e^2])^2*v^4*(63*(79 - 18*\[Nu]) - 546*Sqrt[1 - e^2]*
             (-11 + 2*\[Nu]) + 42*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) - 
            3*(-1 + e^2)*(249 + 44*\[Nu]) + (1 - e^2)^(3/2)*
             (-446 + 176*\[Nu] + 63*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/(224*(-1 + e^2)^2) + 
         (9*(-1 + Sqrt[1 - e^2])^2*(3 + 2*Sqrt[1 - e^2])*v^4*
           PNEllipticJ[4 + p, 2 + p, 0, 2, e])/(8*(-1 + e^2)^2) + 
         (e*(-1 + Sqrt[1 - e^2])^2*v^4*(63*(41 - 6*\[Nu]) - 
            168*Sqrt[1 - e^2]*(-10 + \[Nu]) + 21*(1 - e^2)^(3/2)*(2 + p)*
             (-5 + 2*\[Nu]) - (-1 + e^2)*(-243 + 148*\[Nu]))*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2)^2) - 
         (9*e*(-1 + Sqrt[1 - e^2])^2*v^4*PNEllipticJ[5 + p, 2 + p, 0, 2, e])/
          (16*(-1 + e^2)^2) + (9*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*
           v^4*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/(16*(-1 + e^2)^2)) + 
       \[Epsilon]^6*(-1/39916800*(v^6*BesselJ[1 + p, e*(2 + p)]*
            (-86220288000*Sqrt[1 - e^2] - 2970*(-1 + e^2)^4*(2 + p)^6*
              (-268800 + (497472 + 22830*e^2 - 75600*Sqrt[1 - e^2] + 
                 4305*Pi^2)*\[Nu] + 10*(-10108 - 893*e^2 + 504*Sqrt[1 - e^2])*
                \[Nu]^2 + 30*(42 + e^2)*\[Nu]^3) + 102643200*(2 + p)*
              (707 - 1043*(-1 + e^2) - 42*Sqrt[1 - e^2]*(-35 + 16*\[Nu]) + 18*
                (1 - e^2)^(3/2)*(-52 + 23*\[Nu])) - 89100*(2 + p)^2*
              (-32256*(-43 + 18*\[Nu]) + 4032*(-1 + e^2)*(-173 + 108*\[Nu]) + 
               576*(-1 + e^2)^2*(-1735 + 858*\[Nu]) + 32*(1 - e^2)^(5/2)*
                (4341 - 3168*\[Nu] + 1060*\[Nu]^2) + 21*Sqrt[1 - e^2]*
                (67584 + (-44512 + 615*Pi^2)*\[Nu] + 5136*\[Nu]^2) - 3*
                (1 - e^2)^(3/2)*(89616 + 41*(-5552 + 21*Pi^2)*\[Nu] + 
                 47040*\[Nu]^2)) + 5*(1 - e^2)*(2 + p)^4*
              (-7920*(1 - e^2)^(5/2)*(61183 - 41891*\[Nu] + 16256*\[Nu]^2) - 
               5940*(-278464 + 105*(128 + 41*Pi^2)*\[Nu] + 44880*\[Nu]^2) - 
               1485*Sqrt[1 - e^2]*(498816 + 5*(-838816 + 14637*Pi^2)*\[Nu] + 
                 350784*\[Nu]^2) - 1188*(-1 + e^2)*(-3871280 + 
                 (39728 + 21525*Pi^2)*\[Nu] + 412800*\[Nu]^2) + 495*
                (1 - e^2)^(3/2)*(8598704 + (-8284464 + 42189*Pi^2)*\[Nu] + 
                 1512256*\[Nu]^2) - 720*(-1 + e^2)^2*(-3002781 + 
                 1070505*\[Nu] + 166955*\[Nu]^2 + 2317*\[Nu]^3) - 80*
                (-1 + e^2)^3*(-41526 - 242532*\[Nu] + 102363*\[Nu]^2 + 
                 6904*\[Nu]^3)) + 5*(2 + p)^3*(-47520*(-1 + e^2)^3*
                (20187 - 9343*\[Nu] + 6440*\[Nu]^2) + 155925*(55200 + 
                 (-58432 + 615*Pi^2)*\[Nu] + 7056*\[Nu]^2) + 23760*(-1 + e^2)*
                (191691 - 77*(-3155 + 123*Pi^2)*\[Nu] + 7155*\[Nu]^2) - 495*
                (-1 + e^2)^2*(5998800 + (-13559120 + 104181*Pi^2)*\[Nu] + 
                 2625600*\[Nu]^2) + 15840*(1 - e^2)^(5/2)*(-554559 + 
                 233865*\[Nu] + 6038*\[Nu]^2 + 959*\[Nu]^3) + 80*
                (1 - e^2)^(7/2)*(119313 - 36855*\[Nu] + 21438*\[Nu]^2 + 
                 3185*\[Nu]^3) + 594*Sqrt[1 - e^2]*(21556640 + 
                 3*(-4040704 + 18655*Pi^2)*\[Nu] + 509040*\[Nu]^2 + 
                 6720*\[Nu]^3) - 594*(1 - e^2)^(3/2)*(-9048720 + 
                 (790032 + 47355*Pi^2)*\[Nu] + 806240*\[Nu]^2 + 
                 19680*\[Nu]^3)) + 6*(1 - e^2)^(5/2)*(2 + p)^5*
              (-39600*(1 - e^2)^(3/2)*(214 + 45*\[Nu] + 16*\[Nu]^2) - 825*
                Sqrt[1 - e^2]*(627632 + (265952 - 2583*Pi^2)*\[Nu] + 
                 20224*\[Nu]^2) + 200*(-1 + e^2)^2*(-6183 + 32435*\[Nu] - 
                 39240*\[Nu]^2 + 4198*\[Nu]^3) - 440*(1053490 - 1409919*
                  \[Nu] + 1825*\[Nu]^2 + 5800*\[Nu]^3) + 88*(-1 + e^2)*
                (-4159126 + 925025*\[Nu] + 110925*\[Nu]^2 + 76800*\[Nu]^3)) + 
             81354240*(1 - e^2)^(7/2)*(2 + p)^5*Log[r0*v^2]))/
           (e*(1 - e^2)^3*(2 + p)^5) - (v^6*BesselJ[2 + p, e*(2 + p)]*
           (-43110144000*(-1 + Sqrt[1 - e^2])^2 + 415800*(-1 + e^2)^6*
             (2 + p)^7*\[Nu]*(23 - 73*\[Nu] + 13*\[Nu]^2) + 
            102643200*(-1 + Sqrt[1 - e^2])*(2 + p)*(-196 + 378*\[Nu] + 
              15*(1 - e^2)^(3/2)*(-20 + 11*\[Nu]) - 14*Sqrt[1 - e^2]*(-8 + 
                21*\[Nu]) + 3*(-1 + e^2)*(-408 + 83*\[Nu])) - 
            44550*(-1 + Sqrt[1 - e^2])*(2 + p)^2*(32*(1 - e^2)^(5/2)*(417 - 
                369*\[Nu] + 448*\[Nu]^2) - 32*(-1 + e^2)^2*(53661 - 
                26235*\[Nu] + 1672*\[Nu]^2) + 21*Sqrt[1 - e^2]*(20832 + 
                (-3712 + 615*Pi^2)*\[Nu] + 3216*\[Nu]^2) - 21*(-66144 + 
                (-3136 + 615*Pi^2)*\[Nu] + 7056*\[Nu]^2) - 3*(1 - e^2)^(3/2)*(
                -472272 + (12944 + 861*Pi^2)*\[Nu] + 27072*\[Nu]^2) - 
              3*(-1 + e^2)*(595824 + 7*(-65296 + 123*Pi^2)*\[Nu] + 
                67008*\[Nu]^2)) - 5*(1 - e^2)*(-1 + Sqrt[1 - e^2])*(2 + p)^4*
             (5940*(-278464 + 105*(128 + 41*Pi^2)*\[Nu] + 44880*\[Nu]^2) + 
              1485*(-1 + e^2)*(-3585248 + (355472 + 16359*Pi^2)*\[Nu] + 
                314224*\[Nu]^2) + 297*Sqrt[1 - e^2]*(3636800 + 
                41*(-547808 + 9135*Pi^2)*\[Nu] + 1777120*\[Nu]^2) - 
              1980*(1 - e^2)^(3/2)*(2067356 + 7*(-300440 + 1599*Pi^2)*\[Nu] + 
                375748*\[Nu]^2 - 1296*\[Nu]^3) - 80*(-1 + e^2)^3*(100224 - 
                421200*\[Nu] + 169233*\[Nu]^2 + 2465*\[Nu]^3) + 
              240*(1 - e^2)^(5/2)*(2054016 - 1156002*\[Nu] + 606124*\[Nu]^2 + 
                3123*\[Nu]^3) + 720*(-1 + e^2)^2*(-3306854 + 1360718*\[Nu] + 
                142909*\[Nu]^2 + 5881*\[Nu]^3)) + 5*(-1 + Sqrt[1 - e^2])*
             (2 + p)^3*(10395*(704864 + (-691136 + 6765*Pi^2)*\[Nu] + 
                77616*\[Nu]^2) + 495*(1 - e^2)^(3/2)*(9612432 + 
                (-5992720 + 19803*Pi^2)*\[Nu] + 277536*\[Nu]^2 - 
                15552*\[Nu]^3) - 297*Sqrt[1 - e^2]*(-43752800 + 
                (10721344 + 167895*Pi^2)*\[Nu] + 579600*\[Nu]^2 - 
                13440*\[Nu]^3) + 15840*(1 - e^2)^(5/2)*(-488262 + 
                210594*\[Nu] + 2025*\[Nu]^2 + 473*\[Nu]^3) + 40*(1 - e^2)^
                (7/2)*(-54135 - 262575*\[Nu] + 16488*\[Nu]^2 + 
                2195*\[Nu]^3) + 40*(-1 + e^2)^3*(-32678991 + 23245569*\[Nu] - 
                8123292*\[Nu]^2 + 4175*\[Nu]^3) - 990*(-1 + e^2)^2*(3012288 + 
                (-6434816 + 37023*Pi^2)*\[Nu] + 1196432*\[Nu]^2 + 
                7776*\[Nu]^3) - 297*(-1 + e^2)*(-10094640 + 
                (-19288336 + 641445*Pi^2)*\[Nu] + 223680*\[Nu]^2 + 
                13440*\[Nu]^3)) - 6*(1 - e^2)^(5/2)*(2 + p)^5*
             (-2*Sqrt[1 - e^2]*(67041712 + 15*(22453432 + 142065*Pi^2)*
                 \[Nu] + 20217200*\[Nu]^2 - 2626400*\[Nu]^3) + 
              100*(1 - e^2)^(5/2)*(19947 - 65379*\[Nu] + 9736*\[Nu]^2 + 
                3888*\[Nu]^3) + 200*(-1 + e^2)^2*(44835 + 14153*\[Nu] - 
                50064*\[Nu]^2 + 4198*\[Nu]^3) - 440*(1053490 - 1409919*
                 \[Nu] + 1825*\[Nu]^2 + 5800*\[Nu]^3) + 11*(1 - e^2)^(3/2)*(
                -30361644 - 175*(-70292 + 1107*Pi^2)*\[Nu] + 2292400*
                 \[Nu]^2 + 257200*\[Nu]^3) + 11*(-1 + e^2)*(-69357008 + 
                25*(-866984 + 7749*Pi^2)*\[Nu] - 148200*\[Nu]^2 + 
                614400*\[Nu]^3)) - 6*(-1 + e^2)^4*(2 + p)^6*
             (-1650*(-1 + e^2)*(2096 + 257*\[Nu] - 6071*\[Nu]^2 + 
                9*\[Nu]^3) - 1485*(-89600 + (173434 + 1435*Pi^2)*\[Nu] - 
                36670*\[Nu]^2 + 430*\[Nu]^3) + 200*(1 - e^2)^(3/2)*(7962 - 
                30599*\[Nu] + 5956*\[Nu]^2 + 4172*\[Nu]^3) - 2*Sqrt[1 - e^2]*(
                -22321644 + 25*(-3271024 + 85239*Pi^2)*\[Nu] + 2458400*
                 \[Nu]^2 + 2009200*\[Nu]^3)) - 40677120*(1 - e^2)^3*(2 + p)^5*
             (-2 + e^2 + 2*Sqrt[1 - e^2] + 2*(1 - e^2)^(3/2)*(2 + p))*
             Log[r0*v^2]))/(39916800*e^2*(1 - e^2)^3*(2 + p)^5) - 
         (27*e^3*(1 + Sqrt[1 - e^2])^2*v^6*PNEllipticJ[-3 + p, 2 + p, 0, 1, 
            e])/(32*(-1 + e^2)^3) - (9*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^3*v^6*(350 + 56*Sqrt[1 - e^2]*(-1 + \[Nu]) - 
            252*\[Nu] + 7*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 
            10*(-1 + e^2)*(-20 + 11*\[Nu]))*PNEllipticJ[-2 + p, 2 + p, 0, 1, 
            e])/(448*(1 - e^2)^3) - (27*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^3*v^6*PNEllipticJ[-2 + p, 2 + p, 0, 2, e])/
          (16*(-1 + e^2)^3) + (e*(1 + Sqrt[1 - e^2])^2*v^6*
           (-4032*Sqrt[1 - e^2]*(-271 + 131*\[Nu] + 20*\[Nu]^2) + 
            144*(1 - e^2)^(5/2)*(2 + p)*(45 - 69*\[Nu] + 40*\[Nu]^2) + 
            21*(-70944 + (3776 + 615*Pi^2)*\[Nu] + 7056*\[Nu]^2) + 
            3*(-1 + e^2)*(-122256 + (-46000 + 861*Pi^2)*\[Nu] + 
              40128*\[Nu]^2) + 16*(-1 + e^2)^2*(834 - 738*\[Nu] + 
              896*\[Nu]^2 + 63*(2 + p)*(-40 + 11*\[Nu] + 7*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(576*(-899 + 299*\[Nu] + 68*\[Nu]^2) - 
              7*(2 + p)*(-14400 + (-5600 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2)))*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(43008*(1 - e^2)^3) - 
         (9*e*(1 + Sqrt[1 - e^2])^2*v^6*(49 - 126*\[Nu] + 28*Sqrt[1 - e^2]*
             (2 + \[Nu]) + 7*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 
            5*(-1 + e^2)*(-20 + 11*\[Nu]))*PNEllipticJ[-1 + p, 2 + p, 0, 2, 
            e])/(224*(1 - e^2)^3) - (9*e*(1 + Sqrt[1 - e^2])^2*v^6*
           PNEllipticJ[-1 + p, 2 + p, 0, 3, e])/(8*(-1 + e^2)^3) + 
         ((1 + Sqrt[1 - e^2])^2*v^6*(-96*(-1 + e^2)^3*(2 + p)*
             (85 - 37*\[Nu] + 60*\[Nu]^2) - 63*(-288 + 5*(-6848 + 123*Pi^2)*
               \[Nu] + 7056*\[Nu]^2) + 42*Sqrt[1 - e^2]*(-17568 + 
              (-28672 + 615*Pi^2)*\[Nu] + 10896*\[Nu]^2) - 
            9*(-1 + e^2)*(85744 + (-153392 + 861*Pi^2)*\[Nu] + 
              26944*\[Nu]^2) - 16*(1 - e^2)^(5/2)*(-32*(44 - 13*\[Nu] + 
                21*\[Nu]^2) + 9*(2 + p)*(165 - 169*\[Nu] + 30*\[Nu]^2)) + 
            3*(1 - e^2)^(3/2)*(2*(74832 + (87824 - 861*Pi^2)*\[Nu] - 
                45888*\[Nu]^2) + 7*(2 + p)*(1440 + (-11936 + 123*Pi^2)*
                 \[Nu] + 2016*\[Nu]^2)) - 2*(-1 + e^2)^2*
             (16*(15253 - 8048*\[Nu] + 83*\[Nu]^2) + 7*(2 + p)*(1440 + 
                (-12656 + 123*Pi^2)*\[Nu] + 3024*\[Nu]^2)))*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(21504*(1 - e^2)^3) - 
         (3*(1 + Sqrt[1 - e^2])^2*v^6*(42*(-1 + e^2)^2*(2 + p)*
             (-5 + 2*\[Nu]) + 63*(-29 + 18*\[Nu]) - 42*Sqrt[1 - e^2]*
             (-29 + 22*\[Nu]) + 3*(-1 + e^2)*(-306 + 113*\[Nu]) + 
            (1 - e^2)^(3/2)*(-580 + 270*\[Nu] - 63*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[p, 2 + p, 0, 2, e])/(112*(1 - e^2)^3) - 
         (9*(1 + Sqrt[1 - e^2])^2*(-3 + 2*Sqrt[1 - e^2])*v^6*
           PNEllipticJ[p, 2 + p, 0, 3, e])/(4*(-1 + e^2)^3) + 
         ((1 + Sqrt[1 - e^2])^2*v^6*(720*(1 - e^2)^(7/2)*(2 + p)*
             (55 + 65*\[Nu] + 24*\[Nu]^2) + 189*(152352 + (-243776 + 
                3075*Pi^2)*\[Nu] + 35280*\[Nu]^2) - 252*Sqrt[1 - e^2]*
             (109584 + (-227312 + 3075*Pi^2)*\[Nu] + 40080*\[Nu]^2) + 
            18*(-1 + e^2)*(1217208 - (839624 + 4305*Pi^2)*\[Nu] + 
              73032*\[Nu]^2) + 48*(-1 + e^2)^3*(-10*(329 - 25*\[Nu] + 
                80*\[Nu]^2) + 3*(2 + p)*(5540 - 3821*\[Nu] + 1083*\[Nu]^2)) + 
            3*(-1 + e^2)^2*(3703312 - 5*(6544 + 2583*Pi^2)*\[Nu] - 
              519040*\[Nu]^2 + 28*(2 + p)*(33120 + (-70948 + 615*Pi^2)*
                 \[Nu] + 11340*\[Nu]^2)) + (1 - e^2)^(5/2)*
             (-64*(76499 - 38659*\[Nu] + 6070*\[Nu]^2) - 3*(2 + p)*(-111600 + 
                5*(-56048 + 861*Pi^2)*\[Nu] + 59616*\[Nu]^2)) - 
            9*(1 - e^2)^(3/2)*(7*(2 + p)*(37440 + (-71776 + 615*Pi^2)*\[Nu] + 
                10080*\[Nu]^2) - 4*(415824 + 35*(-22928 + 123*Pi^2)*\[Nu] + 
                183744*\[Nu]^2)))*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (129024*e*(1 - e^2)^3) + (3*e*(1 + Sqrt[1 - e^2])*v^6*
           (Sqrt[1 - e^2]*(3423 - 2310*\[Nu]) + 105*(-1 + e^2)^2*(2 + p)*
             (-5 + 2*\[Nu]) + 63*(-187 + 90*\[Nu]) + 3*(-1 + e^2)*
             (-1716 + 661*\[Nu]) - 5*(1 - e^2)^(3/2)*(284 - 117*\[Nu] + 
              63*(2 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[1 + p, 2 + p, 0, 2, e])/
          (224*(1 - e^2)^3) - (45*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^6*
           PNEllipticJ[1 + p, 2 + p, 0, 3, e])/(8*(-1 + e^2)^3) + 
         (Sqrt[1 - e^2]*v^6*(72784 + 5*(-67120 + 2583*Pi^2)*\[Nu] + 
            31760*\[Nu]^2 + 60*(1 - e^2)^(3/2)*(2 + p)*\[Nu]*
             (-1702 + 249*\[Nu] + 46*\[Nu]^2) + 24*(-1 + e^2)*
             (598 + 20*\[Nu] + 355*\[Nu]^2) + 20*Sqrt[1 - e^2]*
             (9026 - 7195*\[Nu] + 613*\[Nu]^2))*PNEllipticJ[1 + p, 2 + p, 1, 
            0, e])/(20160*e) + (3*Sqrt[1 - e^2]*v^6*(-43 + 24*\[Nu])*
           PNEllipticJ[1 + p, 2 + p, 1, 1, e])/(14*e) - 
         (v^6*(-907200*Sqrt[1 - e^2]*(-9 + 4*\[Nu]) + 16*(1 - e^2)^(9/2)*
             (2 + p)*(19003 - 5753*\[Nu] + 950*\[Nu]^2) + 189*(-1 + e^2)*
             (223152 + 205*(-1200 + 11*Pi^2)*\[Nu] + 32544*\[Nu]^2) + 
            63*(263904 + 5*(-58432 + 615*Pi^2)*\[Nu] + 35280*\[Nu]^2) + 
            672*(-1 + e^2)^4*(1323 - 393*\[Nu] + 164*\[Nu]^2 + 
              135*(2 + p)*(-5 + 2*\[Nu])) + 3*(-1 + e^2)^2*
             (11886624 + 3*(-4244416 + 30135*Pi^2)*\[Nu] + 1914640*\[Nu]^2 + 
              30240*(2 + p)*(-5 + 2*\[Nu])) - 3*(1 - e^2)^3*
             (3864528 + 3*(-1189744 + 4305*Pi^2)*\[Nu] + 641984*\[Nu]^2 + 
              60480*(2 + p)*(-5 + 2*\[Nu])) - 3*(1 - e^2)^(3/2)*
             (576*(12462 - 5459*\[Nu]) + 35*(2 + p)*(11520 + 
                (-15968 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2)) + 
            6*(1 - e^2)^(5/2)*(288*(10749 - 4618*\[Nu]) + 7*(2 + p)*(64440 + 
                (-85096 + 615*Pi^2)*\[Nu] + 11376*\[Nu]^2)) - 
            3*(1 - e^2)^(7/2)*(576*(3012 - 1259*\[Nu]) + 7*(2 + p)*(84960 + 
                (-100864 + 615*Pi^2)*\[Nu] + 15264*\[Nu]^2)))*
           PNEllipticJ[2 + p, 2 + p, 0, 1, e])/(32256*e^2*(1 - e^2)^3) + 
         (9*e^2*v^6*(215 + 30*Sqrt[1 - e^2] - 90*\[Nu] + 5*(1 - e^2)^(3/2)*
             (2 + p)*(-5 + 2*\[Nu]) - 3*(-1 + e^2)*(-28 + 11*\[Nu]))*
           PNEllipticJ[2 + p, 2 + p, 0, 2, e])/(8*(1 - e^2)^3) + 
         (45*e^2*v^6*PNEllipticJ[2 + p, 2 + p, 0, 3, e])/(2*(-1 + e^2)^3) - 
         ((1 - e^2)*v^6*(145866808 + 85344310*\[Nu] - 14916825*Pi^2*\[Nu] + 
            28403350*\[Nu]^2 - 4537350*\[Nu]^3 - 13200*Sqrt[1 - e^2]*
             (9026 - 7195*\[Nu] + 613*\[Nu]^2) + 80*(1 - e^2)^(3/2)*(2 + p)*
             (-32654 + 54965*\[Nu] + 43685*\[Nu]^2 + 2990*\[Nu]^3) - 
            50*(-1 + e^2)*(168376 - 1143399*\[Nu] + 298449*\[Nu]^2 + 
              51025*\[Nu]^3) + 13559040*Log[r0*v^2])*PNEllipticJ[2 + p, 
            2 + p, 1, 0, e])/(6652800*e^2) + 
         ((-1 + e^2)*v^6*(9026 - 7195*\[Nu] + 613*\[Nu]^2)*
           PNEllipticJ[2 + p, 2 + p, 1, 1, e])/(504*e^2) + 
         ((-1 + e^2)^2*v^6*(182541688 - 351034490*\[Nu] - 
            6392925*Pi^2*\[Nu] + 95868550*\[Nu]^2 + 927450*\[Nu]^3 - 
            13200*Sqrt[1 - e^2]*(-262 - 2011*\[Nu] + 613*\[Nu]^2) + 
            400*(1 - e^2)^(3/2)*(2 + p)*(56 - 557*\[Nu] + 1378*\[Nu]^2 + 
              598*\[Nu]^3) - 50*(-1 + e^2)*(32520 + 160693*\[Nu] - 
              250403*\[Nu]^2 + 60197*\[Nu]^3) + 13559040*Log[r0*v^2])*
           PNEllipticJ[2 + p, 2 + p, 2, 0, e])/(6652800*e^2) + 
         ((-1 + e^2)^2*v^6*(-262 - 2011*\[Nu] + 613*\[Nu]^2)*
           PNEllipticJ[2 + p, 2 + p, 2, 1, e])/(504*e^2) + 
         ((-1 + e^2)^3*v^6*(-257872 - 5935145*\[Nu] + 153475*\[Nu]^2 + 
            467185*\[Nu]^3)*PNEllipticJ[2 + p, 2 + p, 3, 0, e])/
          (332640*e^2) + ((-1 + e^2)^4*v^6*(224 + 13711*\[Nu] - 
            45077*\[Nu]^2 + 11401*\[Nu]^3)*PNEllipticJ[2 + p, 2 + p, 4, 0, 
            e])/(22176*e^2) + ((-1 + Sqrt[1 - e^2])^2*v^6*
           (720*(1 - e^2)^(7/2)*(2 + p)*(55 + 65*\[Nu] + 24*\[Nu]^2) + 
            189*(383520 + (-340544 + 3075*Pi^2)*\[Nu] + 35280*\[Nu]^2) + 
            252*Sqrt[1 - e^2]*(580176 + (-426608 + 3075*Pi^2)*\[Nu] + 
              40080*\[Nu]^2) + 18*(-1 + e^2)*(-3151176 + (1048504 - 
                4305*Pi^2)*\[Nu] + 73032*\[Nu]^2) - 48*(-1 + e^2)^3*
             (10*(329 - 25*\[Nu] + 80*\[Nu]^2) + 3*(2 + p)*(500 - 
                1805*\[Nu] + 1083*\[Nu]^2)) - 9*(1 - e^2)^(3/2)*
             (5338560 + 4*(-1165936 + 4305*Pi^2)*\[Nu] + 734976*\[Nu]^2 + 
              7*(2 + p)*(77760 + 41*(-2144 + 15*Pi^2)*\[Nu] + 
                10080*\[Nu]^2)) + (1 - e^2)^(5/2)*(64*(-33391 + 9401*\[Nu] + 
                6070*\[Nu]^2) - 3*(2 + p)*(1460880 + (-909232 + 4305*Pi^2)*
                 \[Nu] + 59616*\[Nu]^2)) - 3*(-1 + e^2)^2*
             (28*(2 + p)*(110880 + (-102052 + 615*Pi^2)*\[Nu] + 
                11340*\[Nu]^2) + 5*(2182192 + (-1207664 + 2583*Pi^2)*\[Nu] + 
                103808*\[Nu]^2)))*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (129024*e*(1 - e^2)^3) + (3*e*(-1 + Sqrt[1 - e^2])*v^6*
           (Sqrt[1 - e^2]*(8967 - 2310*\[Nu]) + 567*(27 - 10*\[Nu]) + 
            105*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) - 3*(-1 + e^2)*
             (-1380 + 661*\[Nu]) + 5*(1 - e^2)^(3/2)*(-284 + 117*\[Nu] + 
              63*(2 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[3 + p, 2 + p, 0, 2, e])/
          (224*(1 - e^2)^3) - (45*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^6*
           PNEllipticJ[3 + p, 2 + p, 0, 3, e])/(8*(-1 + e^2)^3) - 
         (Sqrt[1 - e^2]*v^6*(72784 + 5*(-67120 + 2583*Pi^2)*\[Nu] + 
            31760*\[Nu]^2 + 60*(1 - e^2)^(3/2)*(2 + p)*\[Nu]*
             (-1702 + 249*\[Nu] + 46*\[Nu]^2) + 24*(-1 + e^2)*
             (598 + 20*\[Nu] + 355*\[Nu]^2) + 20*Sqrt[1 - e^2]*
             (9026 - 7195*\[Nu] + 613*\[Nu]^2))*PNEllipticJ[3 + p, 2 + p, 1, 
            0, e])/(20160*e) - (3*Sqrt[1 - e^2]*v^6*(-43 + 24*\[Nu])*
           PNEllipticJ[3 + p, 2 + p, 1, 1, e])/(14*e) - 
         ((-1 + Sqrt[1 - e^2])^2*v^6*(-96*(-1 + e^2)^3*(2 + p)*
             (85 - 37*\[Nu] + 60*\[Nu]^2) + 63*(115296 + (-82624 + 615*Pi^2)*
               \[Nu] + 7056*\[Nu]^2) + 42*Sqrt[1 - e^2]*(265824 + 
              (-143872 + 615*Pi^2)*\[Nu] + 10896*\[Nu]^2) + 
            9*(-1 + e^2)*(-198032 + (-54704 + 861*Pi^2)*\[Nu] + 
              26944*\[Nu]^2) + 16*(1 - e^2)^(5/2)*(45*(2 + p)*(-219 + 
                67*\[Nu] + 6*\[Nu]^2) + 32*(44 - 13*\[Nu] + 21*\[Nu]^2)) - 
            2*(-1 + e^2)^2*(-16*(-28307 + 10492*\[Nu] + 83*\[Nu]^2) + 
              7*(2 + p)*(44640 + (-29936 + 123*Pi^2)*\[Nu] + 3024*\[Nu]^2)) - 
            3*(1 - e^2)^(3/2)*(7*(2 + p)*(21600 + (-20000 + 123*Pi^2)*\[Nu] + 
                2016*\[Nu]^2) + 2*(555696 + (-358544 + 861*Pi^2)*\[Nu] + 
                45888*\[Nu]^2)))*PNEllipticJ[4 + p, 2 + p, 0, 1, e])/
          (21504*(1 - e^2)^3) + (3*(-1 + Sqrt[1 - e^2])^2*v^6*
           (189*(19 - 6*\[Nu]) + 42*(-1 + e^2)^2*(2 + p)*(-5 + 2*\[Nu]) - 
            42*Sqrt[1 - e^2]*(-89 + 22*\[Nu]) - 3*(-1 + e^2)*
             (-54 + 113*\[Nu]) + (1 - e^2)^(3/2)*(-580 + 270*\[Nu] + 
              63*(2 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[4 + p, 2 + p, 0, 2, e])/
          (112*(1 - e^2)^3) + (9*(-1 + Sqrt[1 - e^2])^2*(3 + 2*Sqrt[1 - e^2])*
           v^6*PNEllipticJ[4 + p, 2 + p, 0, 3, e])/(4*(-1 + e^2)^3) + 
         (e*(-1 + Sqrt[1 - e^2])^2*v^6*(4032*Sqrt[1 - e^2]*
             (1205 - 421*\[Nu] + 20*\[Nu]^2) + 144*(1 - e^2)^(5/2)*(2 + p)*
             (45 - 69*\[Nu] + 40*\[Nu]^2) + 21*(226272 + 5*(-24128 + 
                123*Pi^2)*\[Nu] + 7056*\[Nu]^2) + 3*(-1 + e^2)*
             (211824 + (-274096 + 861*Pi^2)*\[Nu] + 40128*\[Nu]^2) - 
            16*(-1 + e^2)^2*(-834 + 738*\[Nu] - 896*\[Nu]^2 + 
              63*(2 + p)*(200 - 85*\[Nu] + 7*\[Nu]^2)) - (1 - e^2)^(3/2)*
             (576*(1771 - 921*\[Nu] + 68*\[Nu]^2) + 7*(2 + p)*(37440 + 
                (-26336 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2)))*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(43008*(1 - e^2)^3) - 
         (9*e*(-1 + Sqrt[1 - e^2])^2*v^6*(553 - 28*Sqrt[1 - e^2]*
             (-10 + \[Nu]) - 126*\[Nu] + 7*(1 - e^2)^(3/2)*(2 + p)*
             (-5 + 2*\[Nu]) - 5*(-1 + e^2)*(-20 + 11*\[Nu]))*
           PNEllipticJ[5 + p, 2 + p, 0, 2, e])/(224*(1 - e^2)^3) - 
         (9*e*(-1 + Sqrt[1 - e^2])^2*v^6*PNEllipticJ[5 + p, 2 + p, 0, 3, e])/
          (8*(-1 + e^2)^3) + (9*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*
           v^6*(854 - 56*Sqrt[1 - e^2]*(-7 + \[Nu]) - 252*\[Nu] + 
            7*(1 - e^2)^(3/2)*(2 + p)*(-5 + 2*\[Nu]) - 10*(-1 + e^2)*
             (-20 + 11*\[Nu]))*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (448*(1 - e^2)^3) + (27*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*
           v^6*PNEllipticJ[6 + p, 2 + p, 0, 2, e])/(16*(-1 + e^2)^3) - 
         (27*e^3*(-1 + Sqrt[1 - e^2])^2*v^6*PNEllipticJ[7 + p, 2 + p, 0, 1, 
            e])/(32*(-1 + e^2)^3) + (107*(1 + Sqrt[1 - e^2])^2*v^6*
           PNEllipticK[1 + p, 2 + p, 0, 0, e])/(210*e) - 
         (214*(1 - e^2)^(3/2)*(2 + p)*v^6*PNEllipticK[2 + p, 2 + p, 0, 0, e])/
          (105*e^2) - (214*(-1 + e^2)*v^6*PNEllipticK[2 + p, 2 + p, 1, 0, e])/
          (105*e^2) - (214*(-1 + e^2)^2*v^6*PNEllipticK[2 + p, 2 + p, 2, 0, 
            e])/(105*e^2) + (107*(-1 + Sqrt[1 - e^2])^2*v^6*
           PNEllipticK[3 + p, 2 + p, 0, 0, e])/(210*e))))/v^4


(* ::Subsection::Closed:: *)
(*L=3*)


MomMFourierMode[3, 1, 0] = 
    (\[Nu]*((((-3*I)/40)*(-6 + 5*Sqrt[1 - e^2]*(1 + p))*Sqrt[1 - 4*\[Nu]]*
         BesselJ[p, e*(1 + p)])/(1 + p)^3 - (((3*I)/40)*(-1 + Sqrt[1 - e^2])*
         (-6 + 5*Sqrt[1 - e^2]*(1 + p))*Sqrt[1 - 4*\[Nu]]*
         BesselJ[1 + p, e*(1 + p)])/(e*(1 + p)^3) + 
       \[Epsilon]^5*(((-18 + 17*Sqrt[1 - e^2]*(1 + p) + 7*(-1 + e^2)*
             (1 + p)^2)*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*BesselJ[p, e*(1 + p)])/
          (30*(1 + p)^2) + ((-1 + Sqrt[1 - e^2])*
           (-18 + (-2 + 15*Sqrt[1 - e^2])*(1 + p) + 7*(-1 + e^2)*(1 + p)^2)*
           v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*BesselJ[1 + p, e*(1 + p)])/
          (30*e*(1 + p)^2)) + \[Epsilon]^2*
        (((-1/80*I)*v^2*Sqrt[1 - 4*\[Nu]]*(432 - 6*(1 + p)*
             (25 + 96*Sqrt[1 - e^2] + e^2*(11 - 4*\[Nu]) + 4*\[Nu]) + 
            (-1 + e^2)^2*(1 + p)^3*(-49 + 8*\[Nu]) + Sqrt[1 - e^2]*(1 + p)^2*
             (215 + 144*Sqrt[1 - e^2] + 20*\[Nu] + 5*e^2*(-31 + 2*\[Nu])))*
           BesselJ[p, e*(1 + p)])/((1 - e^2)*(1 + p)^4) - 
         ((I/80)*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (432 + (-1 + e^2)^2*(1 + p)^3*(-49 + 8*\[Nu]) + 
            6*(1 + p)*(6 + 6*Sqrt[1 - e^2]*(-13 + \[Nu]) - (-1 + e^2)*(-13 + 
                2*\[Nu])) + Sqrt[1 - e^2]*(1 + p)^2*(3*(-1 + e^2) + 
              30*(2 + \[Nu]) + 2*Sqrt[1 - e^2]*(-7 + 5*\[Nu])))*
           BesselJ[1 + p, e*(1 + p)])/((e - e^3)*(1 + p)^4) + 
         (((9*I)/640)*e*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-3 + p, 1 + p, 0, 1, e])/
          (-1 + e^2) + (((9*I)/320)*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-2 + p, 
            1 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/320)*e*(6*(1 + Sqrt[1 - e^2]) + e^2*(8 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 1 + p, 0, 1, e])/
          (-1 + e^2) + (((9*I)/320)*(3*e^4 + 4*(1 + Sqrt[1 - e^2]) + 
            3*e^2*(7 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[p, 1 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/64)*e*(4 + 3*e^2)*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 
            1 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/320)*(4 + 3*e^4 - 4*Sqrt[1 - e^2] - 
            3*e^2*(-7 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[2 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/320)*e*(e^2*(-8 + Sqrt[1 - e^2]) + 6*(-1 + Sqrt[1 - e^2]))*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 1 + p, 0, 1, e])/
          (-1 + e^2) + (((9*I)/320)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[4 + p, 1 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/640)*e*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 1 + p, 0, 1, e])/
          (-1 + e^2)) + \[Epsilon]^4*(((I/10560)*v^4*Sqrt[1 - 4*\[Nu]]*
           (427680 - 2376*(1 + p)*(208 + 303*Sqrt[1 - e^2] + 
              e^2*(146 - 68*\[Nu]) - 40*\[Nu]) + (1 - e^2)^(7/2)*(1 + p)^5*
             (-1387 + 994*\[Nu] + 1680*\[Nu]^2) + 6*(1 + p)^2*
             (1188*(61 - 18*\[Nu]) - 3168*Sqrt[1 - e^2]*(-43 + 14*\[Nu]) - 
              132*(-1 + e^2)*(-83 + 115*\[Nu]) + 132*(1 - e^2)^(3/2)*(-65 + 
                176*\[Nu]) + (-1 + e^2)^2*(-1695 + 334*\[Nu] + 
                184*\[Nu]^2)) - 2*(-1 + e^2)^2*(1 + p)^4*
             (396*Sqrt[1 - e^2]*(-49 + 17*\[Nu]) + 99*(-59 + 6*\[Nu] + 
                24*\[Nu]^2) - (-1 + e^2)*(-4933 + 2528*\[Nu] + 
                238*\[Nu]^2)) + Sqrt[1 - e^2]*(1 + p)^3*
             (-396*(1 - e^2)^(3/2)*(101 + 4*\[Nu]) + 3168*Sqrt[1 - e^2]*(
                -91 + 17*\[Nu]) + 990*(-67 + 62*\[Nu] + 2*\[Nu]^2) + 
              132*(-1 + e^2)*(-198 + 210*\[Nu] + 25*\[Nu]^2) + 
              (-1 + e^2)^2*(-26373 - 1406*\[Nu] + 2776*\[Nu]^2)))*
           BesselJ[p, e*(1 + p)])/((-1 + e^2)^2*(1 + p)^5) + 
         ((I/10560)*(-1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (427680 + (1 - e^2)^(7/2)*(1 + p)^5*(-1387 + 994*\[Nu] + 
              1680*\[Nu]^2) - 2376*(1 + p)*(177 - 108*\[Nu] - 
              6*Sqrt[1 - e^2]*(-37 + 4*\[Nu]) - 2*(-1 + e^2)*(-25 + 
                22*\[Nu])) - 2*(-1 + e^2)^2*(1 + p)^4*
             (Sqrt[1 - e^2]*(-19691 + 4712*\[Nu] - 168*\[Nu]^2) + 
              99*(-59 + 6*\[Nu] + 24*\[Nu]^2) - 2*(-1 + e^2)*(-2610 + 
                254*\[Nu] + 35*\[Nu]^2)) - 6*(1 + p)^2*(9306 - 3564*\[Nu] - 
              396*Sqrt[1 - e^2]*(245 - 72*\[Nu] + \[Nu]^2) + 132*(-1 + e^2)*(
                99 - 25*\[Nu] + 3*\[Nu]^2) + 66*(1 - e^2)^(3/2)*(355 - 
                182*\[Nu] + 4*\[Nu]^2) + (-1 + e^2)^2*(-2001 + 1514*\[Nu] + 
                80*\[Nu]^2)) - Sqrt[1 - e^2]*(1 + p)^3*
             (-990*(-67 + 62*\[Nu] + 2*\[Nu]^2) - 66*(-1 + e^2)*(-2845 + 
                1622*\[Nu] + 20*\[Nu]^2) - 66*Sqrt[1 - e^2]*(-2087 - 
                50*\[Nu] + 30*\[Nu]^2) + 3*(-1 + e^2)^2*(335 - 2286*\[Nu] + 
                312*\[Nu]^2) + 4*(1 - e^2)^(3/2)*(885 + 3874*\[Nu] + 
                928*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/
          (e*(-1 + e^2)^2*(1 + p)^5) + (((27*I)/1280)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-4 + p, 
            1 + p, 0, 1, e])/(-1 + e^2)^2 + (((3*I)/2560)*e^3*
           (1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (33 + 12*Sqrt[1 - e^2]*(-1 + \[Nu]) - 54*\[Nu] + 
            6*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - (-1 + e^2)*
             (-25 + 22*\[Nu]))*PNEllipticJ[-3 + p, 1 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((27*I)/1280)*e*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-3 + p, 
            1 + p, 0, 2, e])/(-1 + e^2)^2 + (((3*I)/1280)*e^2*
           (1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (-465 + Sqrt[1 - e^2]*(195 - 90*\[Nu]) + 216*\[Nu] + 
            6*(-1 + e^2)^2*(1 + p)*(-5 + 2*\[Nu]) + (-1 + e^2)*
             (-177 + 80*\[Nu]) + (1 - e^2)^(3/2)*(-21 + 120*(1 + p) + 
              14*\[Nu] - 48*(1 + p)*\[Nu]))*PNEllipticJ[-2 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2)^2 + (((27*I)/640)*(-4 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[-2 + p, 1 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((3*I)/1280)*e*(1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (-2046 + Sqrt[1 - e^2]*(1215 - 462*\[Nu]) + 756*\[Nu] + 
            6*(1 - e^2)^(5/2)*(1 + p)*(-5 + 2*\[Nu]) + (-1 + e^2)*
             (-1055 + 326*\[Nu]) + (1 - e^2)^(3/2)*(-391 + 130*\[Nu] - 
              84*(1 + p)*(-5 + 2*\[Nu])) + (-1 + e^2)^2*(-41 + 54*\[Nu] + 
              42*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[-1 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2)^2 - (((27*I)/640)*e*(6*(1 + Sqrt[1 - e^2]) + 
            e^2*(8 + Sqrt[1 - e^2]))*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[-1 + p, 1 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((3*I)/1280)*(1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (4578 - 1512*\[Nu] - 18*(-1 + e^2)^3*(1 + p)*(-5 + 2*\[Nu]) + 
            21*Sqrt[1 - e^2]*(-169 + 58*\[Nu]) - 4*(-1 + e^2)*
             (-835 + 223*\[Nu]) + (1 - e^2)^(5/2)*(-95 + 106*\[Nu] - 
              36*(1 + p)*(-5 + 2*\[Nu])) + 12*(1 - e^2)^(3/2)*
             (182 - 51*\[Nu] + 14*(1 + p)*(-5 + 2*\[Nu])) - 
            2*(-1 + e^2)^2*(-155 + 118*\[Nu] + 63*(1 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[p, 1 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((27*I)/640)*(3*e^4 + 4*(1 + Sqrt[1 - e^2]) + 
            3*e^2*(7 + Sqrt[1 - e^2]))*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[p, 1 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((3*I)/1280)*e*v^4*Sqrt[1 - 4*\[Nu]]*(-252*Sqrt[1 - e^2] + 
            90*(1 - e^2)^(5/2)*(1 + p)*(-5 + 2*\[Nu]) + 
            105*(-59 + 18*\[Nu]) + 3*(-1 + e^2)^2*(-309 + 154*\[Nu]) + 
            10*(-1 + e^2)*(-597 + 160*\[Nu]) - 6*(1 - e^2)^(3/2)*
             (-18 + 35*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[1 + p, 1 + p, 0, 
            1, e])/(-1 + e^2)^2 - (((27*I)/128)*e*(4 + 3*e^2)*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 1 + p, 0, 2, e])/
          (-1 + e^2)^2 - (((3*I)/1280)*(-1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(-18*(-1 + e^2)^3*(1 + p)*(-5 + 2*\[Nu]) + 
            42*(-127 + 36*\[Nu]) + 21*Sqrt[1 - e^2]*(-217 + 58*\[Nu]) + 
            4*(-1 + e^2)*(-835 + 223*\[Nu]) - 12*(1 - e^2)^(3/2)*
             (-206 + 51*\[Nu] + 14*(1 + p)*(-5 + 2*\[Nu])) + 
            (1 - e^2)^(5/2)*(-95 + 106*\[Nu] + 36*(1 + p)*(-5 + 2*\[Nu])) - 
            2*(-1 + e^2)^2*(137 - 118*\[Nu] + 63*(1 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[2 + p, 1 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((27*I)/640)*(4 + 3*e^4 - 4*Sqrt[1 - e^2] - 
            3*e^2*(-7 + Sqrt[1 - e^2]))*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[2 + p, 1 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/1280)*e*(-1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (-2910 + 756*\[Nu] + 6*(1 - e^2)^(5/2)*(1 + p)*(-5 + 2*\[Nu]) + 
            3*Sqrt[1 - e^2]*(-645 + 154*\[Nu]) + (-1 + e^2)*
             (-1127 + 326*\[Nu]) + (1 - e^2)^(3/2)*(463 - 130*\[Nu] - 
              84*(1 + p)*(-5 + 2*\[Nu])) - (-1 + e^2)^2*(41 - 54*\[Nu] + 
              42*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[3 + p, 1 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((27*I)/640)*e*(e^2*(-8 + Sqrt[1 - e^2]) + 
            6*(-1 + Sqrt[1 - e^2]))*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 
            1 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((3*I)/1280)*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(951 + Sqrt[1 - e^2]*(447 - 90*\[Nu]) - 
            216*\[Nu] + 6*(-1 + e^2)^2*(1 + p)*(-5 + 2*\[Nu]) - 
            5*(-1 + e^2)*(-39 + 16*\[Nu]) + (1 - e^2)^(3/2)*
             (24*(1 + p)*(-5 + 2*\[Nu]) + 7*(-3 + 2*\[Nu])))*
           PNEllipticJ[4 + p, 1 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((27*I)/640)*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (4 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[4 + p, 
            1 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/2560)*e*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(321 - 12*Sqrt[1 - e^2]*(-7 + \[Nu]) - 
            54*\[Nu] + 6*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - 
            (-1 + e^2)*(-25 + 22*\[Nu]))*PNEllipticJ[5 + p, 1 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((27*I)/1280)*e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 
            1 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((27*I)/1280)*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[6 + p, 1 + p, 0, 1, e])/
          (-1 + e^2)^2)))/v^6
 
MomMFourierMode[3, 1, 1] = 
    (\[Nu]*(((-6 + 5*Sqrt[1 - e^2]*(1 + p))*Sqrt[1 - 4*\[Nu]]*
         BesselJ[p, e*(1 + p)])/(40*(1 + p)^3) + 
       ((-1 + Sqrt[1 - e^2])*(-6 + 5*Sqrt[1 - e^2]*(1 + p))*Sqrt[1 - 4*\[Nu]]*
         BesselJ[1 + p, e*(1 + p)])/(40*e*(1 + p)^3) + 
       \[Epsilon]^5*(((I/90)*(-18 + 17*Sqrt[1 - e^2]*(1 + p) + 
            7*(-1 + e^2)*(1 + p)^2)*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*
           BesselJ[p, e*(1 + p)])/(1 + p)^2 + ((I/90)*(-1 + Sqrt[1 - e^2])*
           (-18 + (-2 + 15*Sqrt[1 - e^2])*(1 + p) + 7*(-1 + e^2)*(1 + p)^2)*
           v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*BesselJ[1 + p, e*(1 + p)])/
          (e*(1 + p)^2)) + \[Epsilon]^2*
        ((v^2*Sqrt[1 - 4*\[Nu]]*(432 - 6*(1 + p)*(25 + 96*Sqrt[1 - e^2] + 
              e^2*(11 - 4*\[Nu]) + 4*\[Nu]) + (-1 + e^2)^2*(1 + p)^3*
             (-49 + 8*\[Nu]) + Sqrt[1 - e^2]*(1 + p)^2*
             (215 + 144*Sqrt[1 - e^2] + 20*\[Nu] + 5*e^2*(-31 + 2*\[Nu])))*
           BesselJ[p, e*(1 + p)])/(240*(1 - e^2)*(1 + p)^4) + 
         ((-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (432 + (-1 + e^2)^2*(1 + p)^3*(-49 + 8*\[Nu]) + 
            6*(1 + p)*(6 + 6*Sqrt[1 - e^2]*(-13 + \[Nu]) - (-1 + e^2)*(-13 + 
                2*\[Nu])) + Sqrt[1 - e^2]*(1 + p)^2*(3*(-1 + e^2) + 
              30*(2 + \[Nu]) + 2*Sqrt[1 - e^2]*(-7 + 5*\[Nu])))*
           BesselJ[1 + p, e*(1 + p)])/(240*(e - e^3)*(1 + p)^4) - 
         (3*e*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-3 + p, 1 + p, 0, 1, e])/
          (640*(-1 + e^2)) - (3*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-2 + p, 
            1 + p, 0, 1, e])/(320*(-1 + e^2)) + 
         (3*e*(6*(1 + Sqrt[1 - e^2]) + e^2*(8 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 1 + p, 0, 1, e])/
          (320*(-1 + e^2)) - (3*(3*e^4 + 4*(1 + Sqrt[1 - e^2]) + 
            3*e^2*(7 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[p, 1 + p, 0, 1, e])/(320*(-1 + e^2)) + 
         (3*e*(4 + 3*e^2)*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 1 + p, 0, 
            1, e])/(64*(-1 + e^2)) + 
         (3*(-3*e^4 + 3*e^2*(-7 + Sqrt[1 - e^2]) + 4*(-1 + Sqrt[1 - e^2]))*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[2 + p, 1 + p, 0, 1, e])/
          (320*(-1 + e^2)) - (3*e*(e^2*(-8 + Sqrt[1 - e^2]) + 
            6*(-1 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 
            1 + p, 0, 1, e])/(320*(-1 + e^2)) - 
         (3*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[4 + p, 1 + p, 0, 1, e])/
          (320*(-1 + e^2)) + (3*e*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 1 + p, 0, 1, e])/
          (640*(-1 + e^2))) + \[Epsilon]^4*
        ((v^4*Sqrt[1 - 4*\[Nu]]*(-427680 + 2376*(1 + p)*
             (208 + 303*Sqrt[1 - e^2] + e^2*(146 - 68*\[Nu]) - 40*\[Nu]) + 
            (1 - e^2)^(7/2)*(1 + p)^5*(1387 - 994*\[Nu] - 1680*\[Nu]^2) + 
            Sqrt[1 - e^2]*(1 + p)^3*(396*(1 - e^2)^(3/2)*(101 + 4*\[Nu]) - 
              3168*Sqrt[1 - e^2]*(-91 + 17*\[Nu]) + (-1 + e^2)^2*(26373 + 
                1406*\[Nu] - 2776*\[Nu]^2) - 990*(-67 + 62*\[Nu] + 
                2*\[Nu]^2) - 132*(-1 + e^2)*(-198 + 210*\[Nu] + 
                25*\[Nu]^2)) - 6*(1 + p)^2*(1188*(61 - 18*\[Nu]) - 
              3168*Sqrt[1 - e^2]*(-43 + 14*\[Nu]) - 132*(-1 + e^2)*(-83 + 
                115*\[Nu]) + 132*(1 - e^2)^(3/2)*(-65 + 176*\[Nu]) + 
              (-1 + e^2)^2*(-1695 + 334*\[Nu] + 184*\[Nu]^2)) + 
            2*(-1 + e^2)^2*(1 + p)^4*(396*Sqrt[1 - e^2]*(-49 + 17*\[Nu]) + 
              99*(-59 + 6*\[Nu] + 24*\[Nu]^2) - (-1 + e^2)*(-4933 + 
                2528*\[Nu] + 238*\[Nu]^2)))*BesselJ[p, e*(1 + p)])/
          (31680*(-1 + e^2)^2*(1 + p)^5) - ((-1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(427680 + (1 - e^2)^(7/2)*(1 + p)^5*
             (-1387 + 994*\[Nu] + 1680*\[Nu]^2) - 2376*(1 + p)*
             (177 - 108*\[Nu] - 6*Sqrt[1 - e^2]*(-37 + 4*\[Nu]) - 
              2*(-1 + e^2)*(-25 + 22*\[Nu])) - 2*(-1 + e^2)^2*(1 + p)^4*
             (Sqrt[1 - e^2]*(-19691 + 4712*\[Nu] - 168*\[Nu]^2) + 
              99*(-59 + 6*\[Nu] + 24*\[Nu]^2) - 2*(-1 + e^2)*(-2610 + 
                254*\[Nu] + 35*\[Nu]^2)) - 6*(1 + p)^2*(9306 - 3564*\[Nu] - 
              396*Sqrt[1 - e^2]*(245 - 72*\[Nu] + \[Nu]^2) + 132*(-1 + e^2)*(
                99 - 25*\[Nu] + 3*\[Nu]^2) + 66*(1 - e^2)^(3/2)*(355 - 
                182*\[Nu] + 4*\[Nu]^2) + (-1 + e^2)^2*(-2001 + 1514*\[Nu] + 
                80*\[Nu]^2)) - Sqrt[1 - e^2]*(1 + p)^3*
             (-990*(-67 + 62*\[Nu] + 2*\[Nu]^2) - 66*(-1 + e^2)*(-2845 + 
                1622*\[Nu] + 20*\[Nu]^2) - 66*Sqrt[1 - e^2]*(-2087 - 
                50*\[Nu] + 30*\[Nu]^2) + 3*(-1 + e^2)^2*(335 - 2286*\[Nu] + 
                312*\[Nu]^2) + 4*(1 - e^2)^(3/2)*(885 + 3874*\[Nu] + 
                928*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/
          (31680*e*(-1 + e^2)^2*(1 + p)^5) - (9*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-4 + p, 
            1 + p, 0, 1, e])/(1280*(-1 + e^2)^2) - 
         (e^3*(1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (33 + 12*Sqrt[1 - e^2]*(-1 + \[Nu]) - 54*\[Nu] + 
            6*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - (-1 + e^2)*
             (-25 + 22*\[Nu]))*PNEllipticJ[-3 + p, 1 + p, 0, 1, e])/
          (2560*(-1 + e^2)^2) - (9*e*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^
            2*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-3 + p, 1 + p, 0, 2, e])/
          (1280*(-1 + e^2)^2) - (e^2*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(-465 + Sqrt[1 - e^2]*(195 - 90*\[Nu]) + 
            216*\[Nu] + 6*(-1 + e^2)^2*(1 + p)*(-5 + 2*\[Nu]) + 
            (-1 + e^2)*(-177 + 80*\[Nu]) + (1 - e^2)^(3/2)*
             (-21 + 120*(1 + p) + 14*\[Nu] - 48*(1 + p)*\[Nu]))*
           PNEllipticJ[-2 + p, 1 + p, 0, 1, e])/(1280*(-1 + e^2)^2) - 
         (9*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-2 + p, 1 + p, 0, 2, e])/
          (640*(-1 + e^2)^2) + (e*(1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (-2046 + Sqrt[1 - e^2]*(1215 - 462*\[Nu]) + 756*\[Nu] + 
            6*(1 - e^2)^(5/2)*(1 + p)*(-5 + 2*\[Nu]) + (-1 + e^2)*
             (-1055 + 326*\[Nu]) + (1 - e^2)^(3/2)*(-391 + 130*\[Nu] - 
              84*(1 + p)*(-5 + 2*\[Nu])) + (-1 + e^2)^2*(-41 + 54*\[Nu] + 
              42*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[-1 + p, 1 + p, 0, 1, 
            e])/(1280*(-1 + e^2)^2) + (9*e*(6*(1 + Sqrt[1 - e^2]) + 
            e^2*(8 + Sqrt[1 - e^2]))*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[-1 + p, 1 + p, 0, 2, e])/(640*(-1 + e^2)^2) + 
         ((1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*(4578 - 1512*\[Nu] - 
            18*(-1 + e^2)^3*(1 + p)*(-5 + 2*\[Nu]) + 21*Sqrt[1 - e^2]*
             (-169 + 58*\[Nu]) - 4*(-1 + e^2)*(-835 + 223*\[Nu]) + 
            (1 - e^2)^(5/2)*(-95 + 106*\[Nu] - 36*(1 + p)*(-5 + 2*\[Nu])) + 
            12*(1 - e^2)^(3/2)*(182 - 51*\[Nu] + 14*(1 + p)*(-5 + 2*\[Nu])) - 
            2*(-1 + e^2)^2*(-155 + 118*\[Nu] + 63*(1 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[p, 1 + p, 0, 1, e])/(1280*(-1 + e^2)^2) - 
         (9*(3*e^4 + 4*(1 + Sqrt[1 - e^2]) + 3*e^2*(7 + Sqrt[1 - e^2]))*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[p, 1 + p, 0, 2, e])/
          (640*(-1 + e^2)^2) + (e*v^4*Sqrt[1 - 4*\[Nu]]*(-252*Sqrt[1 - e^2] + 
            90*(1 - e^2)^(5/2)*(1 + p)*(-5 + 2*\[Nu]) + 
            105*(-59 + 18*\[Nu]) + 3*(-1 + e^2)^2*(-309 + 154*\[Nu]) + 
            10*(-1 + e^2)*(-597 + 160*\[Nu]) - 6*(1 - e^2)^(3/2)*
             (-18 + 35*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[1 + p, 1 + p, 0, 
            1, e])/(1280*(-1 + e^2)^2) + (9*e*(4 + 3*e^2)*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 1 + p, 0, 2, e])/
          (128*(-1 + e^2)^2) + ((-1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (-18*(-1 + e^2)^3*(1 + p)*(-5 + 2*\[Nu]) + 42*(-127 + 36*\[Nu]) + 
            21*Sqrt[1 - e^2]*(-217 + 58*\[Nu]) + 4*(-1 + e^2)*
             (-835 + 223*\[Nu]) - 12*(1 - e^2)^(3/2)*(-206 + 51*\[Nu] + 
              14*(1 + p)*(-5 + 2*\[Nu])) + (1 - e^2)^(5/2)*(-95 + 106*\[Nu] + 
              36*(1 + p)*(-5 + 2*\[Nu])) - 2*(-1 + e^2)^2*(137 - 118*\[Nu] + 
              63*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[2 + p, 1 + p, 0, 1, e])/
          (1280*(-1 + e^2)^2) + (9*(-3*e^4 + 3*e^2*(-7 + Sqrt[1 - e^2]) + 
            4*(-1 + Sqrt[1 - e^2]))*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[2 + p, 
            1 + p, 0, 2, e])/(640*(-1 + e^2)^2) - 
         (e*(-1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*(-2910 + 756*\[Nu] + 
            6*(1 - e^2)^(5/2)*(1 + p)*(-5 + 2*\[Nu]) + 3*Sqrt[1 - e^2]*
             (-645 + 154*\[Nu]) + (-1 + e^2)*(-1127 + 326*\[Nu]) + 
            (1 - e^2)^(3/2)*(463 - 130*\[Nu] - 84*(1 + p)*(-5 + 2*\[Nu])) - 
            (-1 + e^2)^2*(41 - 54*\[Nu] + 42*(1 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[3 + p, 1 + p, 0, 1, e])/(1280*(-1 + e^2)^2) - 
         (9*e*(e^2*(-8 + Sqrt[1 - e^2]) + 6*(-1 + Sqrt[1 - e^2]))*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 1 + p, 0, 2, e])/
          (640*(-1 + e^2)^2) + ((-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           v^4*Sqrt[1 - 4*\[Nu]]*(951 + Sqrt[1 - e^2]*(447 - 90*\[Nu]) - 
            216*\[Nu] + 6*(-1 + e^2)^2*(1 + p)*(-5 + 2*\[Nu]) - 
            5*(-1 + e^2)*(-39 + 16*\[Nu]) + (1 - e^2)^(3/2)*
             (24*(1 + p)*(-5 + 2*\[Nu]) + 7*(-3 + 2*\[Nu])))*
           PNEllipticJ[4 + p, 1 + p, 0, 1, e])/(1280*(-1 + e^2)^2) - 
         (9*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*
           v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[4 + p, 1 + p, 0, 2, e])/
          (640*(-1 + e^2)^2) - (e*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           v^4*Sqrt[1 - 4*\[Nu]]*(321 - 12*Sqrt[1 - e^2]*(-7 + \[Nu]) - 
            54*\[Nu] + 6*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - 
            (-1 + e^2)*(-25 + 22*\[Nu]))*PNEllipticJ[5 + p, 1 + p, 0, 1, e])/
          (2560*(-1 + e^2)^2) + (9*e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 
            1 + p, 0, 2, e])/(1280*(-1 + e^2)^2) - 
         (9*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[6 + p, 1 + p, 0, 1, e])/
          (1280*(-1 + e^2)^2))))/v^6
 
MomMFourierMode[3, 1, 2] = 
    (\[Nu]*(((-1/40*I)*(-6 + 5*Sqrt[1 - e^2]*(1 + p))*Sqrt[1 - 4*\[Nu]]*
         BesselJ[p, e*(1 + p)])/(1 + p)^3 - ((I/40)*(-1 + Sqrt[1 - e^2])*
         (-6 + 5*Sqrt[1 - e^2]*(1 + p))*Sqrt[1 - 4*\[Nu]]*
         BesselJ[1 + p, e*(1 + p)])/(e*(1 + p)^3) + 
       \[Epsilon]^5*(((-18 + 17*Sqrt[1 - e^2]*(1 + p) + 7*(-1 + e^2)*
             (1 + p)^2)*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*BesselJ[p, e*(1 + p)])/
          (90*(1 + p)^2) + ((-1 + Sqrt[1 - e^2])*
           (-18 + (-2 + 15*Sqrt[1 - e^2])*(1 + p) + 7*(-1 + e^2)*(1 + p)^2)*
           v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*BesselJ[1 + p, e*(1 + p)])/
          (90*e*(1 + p)^2)) + \[Epsilon]^2*
        (((-1/240*I)*v^2*Sqrt[1 - 4*\[Nu]]*(432 - 6*(1 + p)*
             (25 + 96*Sqrt[1 - e^2] + e^2*(11 - 4*\[Nu]) + 4*\[Nu]) + 
            (-1 + e^2)^2*(1 + p)^3*(-49 + 8*\[Nu]) + Sqrt[1 - e^2]*(1 + p)^2*
             (215 + 144*Sqrt[1 - e^2] + 20*\[Nu] + 5*e^2*(-31 + 2*\[Nu])))*
           BesselJ[p, e*(1 + p)])/((1 - e^2)*(1 + p)^4) - 
         ((I/240)*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (432 + (-1 + e^2)^2*(1 + p)^3*(-49 + 8*\[Nu]) + 
            6*(1 + p)*(6 + 6*Sqrt[1 - e^2]*(-13 + \[Nu]) - (-1 + e^2)*(-13 + 
                2*\[Nu])) + Sqrt[1 - e^2]*(1 + p)^2*(3*(-1 + e^2) + 
              30*(2 + \[Nu]) + 2*Sqrt[1 - e^2]*(-7 + 5*\[Nu])))*
           BesselJ[1 + p, e*(1 + p)])/((e - e^3)*(1 + p)^4) + 
         (((3*I)/640)*e*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-3 + p, 1 + p, 0, 1, e])/
          (-1 + e^2) + (((3*I)/320)*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-2 + p, 
            1 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/320)*e*(6*(1 + Sqrt[1 - e^2]) + e^2*(8 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 1 + p, 0, 1, e])/
          (-1 + e^2) + (((3*I)/320)*(3*e^4 + 4*(1 + Sqrt[1 - e^2]) + 
            3*e^2*(7 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[p, 1 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/64)*e*(4 + 3*e^2)*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 
            1 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/320)*(4 + 3*e^4 - 4*Sqrt[1 - e^2] - 
            3*e^2*(-7 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[2 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/320)*e*(e^2*(-8 + Sqrt[1 - e^2]) + 6*(-1 + Sqrt[1 - e^2]))*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 1 + p, 0, 1, e])/
          (-1 + e^2) + (((3*I)/320)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[4 + p, 1 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/640)*e*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 1 + p, 0, 1, e])/
          (-1 + e^2)) + \[Epsilon]^4*(((I/31680)*v^4*Sqrt[1 - 4*\[Nu]]*
           (427680 - 2376*(1 + p)*(208 + 303*Sqrt[1 - e^2] + 
              e^2*(146 - 68*\[Nu]) - 40*\[Nu]) + (1 - e^2)^(7/2)*(1 + p)^5*
             (-1387 + 994*\[Nu] + 1680*\[Nu]^2) + 6*(1 + p)^2*
             (1188*(61 - 18*\[Nu]) - 3168*Sqrt[1 - e^2]*(-43 + 14*\[Nu]) - 
              132*(-1 + e^2)*(-83 + 115*\[Nu]) + 132*(1 - e^2)^(3/2)*(-65 + 
                176*\[Nu]) + (-1 + e^2)^2*(-1695 + 334*\[Nu] + 
                184*\[Nu]^2)) - 2*(-1 + e^2)^2*(1 + p)^4*
             (396*Sqrt[1 - e^2]*(-49 + 17*\[Nu]) + 99*(-59 + 6*\[Nu] + 
                24*\[Nu]^2) - (-1 + e^2)*(-4933 + 2528*\[Nu] + 
                238*\[Nu]^2)) + Sqrt[1 - e^2]*(1 + p)^3*
             (-396*(1 - e^2)^(3/2)*(101 + 4*\[Nu]) + 3168*Sqrt[1 - e^2]*(
                -91 + 17*\[Nu]) + 990*(-67 + 62*\[Nu] + 2*\[Nu]^2) + 
              132*(-1 + e^2)*(-198 + 210*\[Nu] + 25*\[Nu]^2) + 
              (-1 + e^2)^2*(-26373 - 1406*\[Nu] + 2776*\[Nu]^2)))*
           BesselJ[p, e*(1 + p)])/((-1 + e^2)^2*(1 + p)^5) + 
         ((I/31680)*(-1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (427680 + (1 - e^2)^(7/2)*(1 + p)^5*(-1387 + 994*\[Nu] + 
              1680*\[Nu]^2) - 2376*(1 + p)*(177 - 108*\[Nu] - 
              6*Sqrt[1 - e^2]*(-37 + 4*\[Nu]) - 2*(-1 + e^2)*(-25 + 
                22*\[Nu])) - 2*(-1 + e^2)^2*(1 + p)^4*
             (Sqrt[1 - e^2]*(-19691 + 4712*\[Nu] - 168*\[Nu]^2) + 
              99*(-59 + 6*\[Nu] + 24*\[Nu]^2) - 2*(-1 + e^2)*(-2610 + 
                254*\[Nu] + 35*\[Nu]^2)) - 6*(1 + p)^2*(9306 - 3564*\[Nu] - 
              396*Sqrt[1 - e^2]*(245 - 72*\[Nu] + \[Nu]^2) + 132*(-1 + e^2)*(
                99 - 25*\[Nu] + 3*\[Nu]^2) + 66*(1 - e^2)^(3/2)*(355 - 
                182*\[Nu] + 4*\[Nu]^2) + (-1 + e^2)^2*(-2001 + 1514*\[Nu] + 
                80*\[Nu]^2)) - Sqrt[1 - e^2]*(1 + p)^3*
             (-990*(-67 + 62*\[Nu] + 2*\[Nu]^2) - 66*(-1 + e^2)*(-2845 + 
                1622*\[Nu] + 20*\[Nu]^2) - 66*Sqrt[1 - e^2]*(-2087 - 
                50*\[Nu] + 30*\[Nu]^2) + 3*(-1 + e^2)^2*(335 - 2286*\[Nu] + 
                312*\[Nu]^2) + 4*(1 - e^2)^(3/2)*(885 + 3874*\[Nu] + 
                928*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/
          (e*(-1 + e^2)^2*(1 + p)^5) + (((9*I)/1280)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-4 + p, 
            1 + p, 0, 1, e])/(-1 + e^2)^2 + ((I/2560)*e^3*(1 + Sqrt[1 - e^2])*
           v^4*Sqrt[1 - 4*\[Nu]]*(33 + 12*Sqrt[1 - e^2]*(-1 + \[Nu]) - 
            54*\[Nu] + 6*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - 
            (-1 + e^2)*(-25 + 22*\[Nu]))*PNEllipticJ[-3 + p, 1 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((9*I)/1280)*e*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-3 + p, 
            1 + p, 0, 2, e])/(-1 + e^2)^2 + ((I/1280)*e^2*(1 + Sqrt[1 - e^2])*
           v^4*Sqrt[1 - 4*\[Nu]]*(-465 + Sqrt[1 - e^2]*(195 - 90*\[Nu]) + 
            216*\[Nu] + 6*(-1 + e^2)^2*(1 + p)*(-5 + 2*\[Nu]) + 
            (-1 + e^2)*(-177 + 80*\[Nu]) + (1 - e^2)^(3/2)*
             (-21 + 120*(1 + p) + 14*\[Nu] - 48*(1 + p)*\[Nu]))*
           PNEllipticJ[-2 + p, 1 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((9*I)/640)*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-2 + p, 
            1 + p, 0, 2, e])/(-1 + e^2)^2 - ((I/1280)*e*(1 + Sqrt[1 - e^2])*
           v^4*Sqrt[1 - 4*\[Nu]]*(-2046 + Sqrt[1 - e^2]*(1215 - 462*\[Nu]) + 
            756*\[Nu] + 6*(1 - e^2)^(5/2)*(1 + p)*(-5 + 2*\[Nu]) + 
            (-1 + e^2)*(-1055 + 326*\[Nu]) + (1 - e^2)^(3/2)*
             (-391 + 130*\[Nu] - 84*(1 + p)*(-5 + 2*\[Nu])) + 
            (-1 + e^2)^2*(-41 + 54*\[Nu] + 42*(1 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[-1 + p, 1 + p, 0, 1, e])/(-1 + e^2)^2 - 
         (((9*I)/640)*e*(6*(1 + Sqrt[1 - e^2]) + e^2*(8 + Sqrt[1 - e^2]))*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 1 + p, 0, 2, e])/
          (-1 + e^2)^2 - ((I/1280)*(1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (4578 - 1512*\[Nu] - 18*(-1 + e^2)^3*(1 + p)*(-5 + 2*\[Nu]) + 
            21*Sqrt[1 - e^2]*(-169 + 58*\[Nu]) - 4*(-1 + e^2)*
             (-835 + 223*\[Nu]) + (1 - e^2)^(5/2)*(-95 + 106*\[Nu] - 
              36*(1 + p)*(-5 + 2*\[Nu])) + 12*(1 - e^2)^(3/2)*
             (182 - 51*\[Nu] + 14*(1 + p)*(-5 + 2*\[Nu])) - 
            2*(-1 + e^2)^2*(-155 + 118*\[Nu] + 63*(1 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[p, 1 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((9*I)/640)*(3*e^4 + 4*(1 + Sqrt[1 - e^2]) + 
            3*e^2*(7 + Sqrt[1 - e^2]))*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[p, 1 + p, 0, 2, e])/(-1 + e^2)^2 - 
         ((I/1280)*e*v^4*Sqrt[1 - 4*\[Nu]]*(-252*Sqrt[1 - e^2] + 
            90*(1 - e^2)^(5/2)*(1 + p)*(-5 + 2*\[Nu]) + 
            105*(-59 + 18*\[Nu]) + 3*(-1 + e^2)^2*(-309 + 154*\[Nu]) + 
            10*(-1 + e^2)*(-597 + 160*\[Nu]) - 6*(1 - e^2)^(3/2)*
             (-18 + 35*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[1 + p, 1 + p, 0, 
            1, e])/(-1 + e^2)^2 - (((9*I)/128)*e*(4 + 3*e^2)*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 1 + p, 0, 2, e])/
          (-1 + e^2)^2 - ((I/1280)*(-1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (-18*(-1 + e^2)^3*(1 + p)*(-5 + 2*\[Nu]) + 42*(-127 + 36*\[Nu]) + 
            21*Sqrt[1 - e^2]*(-217 + 58*\[Nu]) + 4*(-1 + e^2)*
             (-835 + 223*\[Nu]) - 12*(1 - e^2)^(3/2)*(-206 + 51*\[Nu] + 
              14*(1 + p)*(-5 + 2*\[Nu])) + (1 - e^2)^(5/2)*(-95 + 106*\[Nu] + 
              36*(1 + p)*(-5 + 2*\[Nu])) - 2*(-1 + e^2)^2*(137 - 118*\[Nu] + 
              63*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[2 + p, 1 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((9*I)/640)*(4 + 3*e^4 - 4*Sqrt[1 - e^2] - 
            3*e^2*(-7 + Sqrt[1 - e^2]))*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[2 + p, 1 + p, 0, 2, e])/(-1 + e^2)^2 + 
         ((I/1280)*e*(-1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (-2910 + 756*\[Nu] + 6*(1 - e^2)^(5/2)*(1 + p)*(-5 + 2*\[Nu]) + 
            3*Sqrt[1 - e^2]*(-645 + 154*\[Nu]) + (-1 + e^2)*
             (-1127 + 326*\[Nu]) + (1 - e^2)^(3/2)*(463 - 130*\[Nu] - 
              84*(1 + p)*(-5 + 2*\[Nu])) - (-1 + e^2)^2*(41 - 54*\[Nu] + 
              42*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[3 + p, 1 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((9*I)/640)*e*(e^2*(-8 + Sqrt[1 - e^2]) + 
            6*(-1 + Sqrt[1 - e^2]))*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 
            1 + p, 0, 2, e])/(-1 + e^2)^2 - ((I/1280)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (951 + Sqrt[1 - e^2]*(447 - 90*\[Nu]) - 216*\[Nu] + 
            6*(-1 + e^2)^2*(1 + p)*(-5 + 2*\[Nu]) - 5*(-1 + e^2)*
             (-39 + 16*\[Nu]) + (1 - e^2)^(3/2)*(24*(1 + p)*(-5 + 2*\[Nu]) + 
              7*(-3 + 2*\[Nu])))*PNEllipticJ[4 + p, 1 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((9*I)/640)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[4 + p, 1 + p, 0, 2, e])/(-1 + e^2)^2 + 
         ((I/2560)*e*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(321 - 12*Sqrt[1 - e^2]*(-7 + \[Nu]) - 
            54*\[Nu] + 6*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - 
            (-1 + e^2)*(-25 + 22*\[Nu]))*PNEllipticJ[5 + p, 1 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((9*I)/1280)*e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 
            1 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((9*I)/1280)*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[6 + p, 1 + p, 0, 1, e])/
          (-1 + e^2)^2)))/v^6
 
MomMFourierMode[3, 1, 3] = 
    (\[Nu]*((3*(-6 + 5*Sqrt[1 - e^2]*(1 + p))*Sqrt[1 - 4*\[Nu]]*
         BesselJ[p, e*(1 + p)])/(40*(1 + p)^3) + 
       (3*(-1 + Sqrt[1 - e^2])*(-6 + 5*Sqrt[1 - e^2]*(1 + p))*
         Sqrt[1 - 4*\[Nu]]*BesselJ[1 + p, e*(1 + p)])/(40*e*(1 + p)^3) + 
       \[Epsilon]^5*(((I/30)*(-18 + 17*Sqrt[1 - e^2]*(1 + p) + 
            7*(-1 + e^2)*(1 + p)^2)*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*
           BesselJ[p, e*(1 + p)])/(1 + p)^2 + ((I/30)*(-1 + Sqrt[1 - e^2])*
           (-18 + (-2 + 15*Sqrt[1 - e^2])*(1 + p) + 7*(-1 + e^2)*(1 + p)^2)*
           v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*BesselJ[1 + p, e*(1 + p)])/
          (e*(1 + p)^2)) + \[Epsilon]^2*
        ((v^2*Sqrt[1 - 4*\[Nu]]*(432 - 6*(1 + p)*(25 + 96*Sqrt[1 - e^2] + 
              e^2*(11 - 4*\[Nu]) + 4*\[Nu]) + (-1 + e^2)^2*(1 + p)^3*
             (-49 + 8*\[Nu]) + Sqrt[1 - e^2]*(1 + p)^2*
             (215 + 144*Sqrt[1 - e^2] + 20*\[Nu] + 5*e^2*(-31 + 2*\[Nu])))*
           BesselJ[p, e*(1 + p)])/(80*(1 - e^2)*(1 + p)^4) + 
         ((-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (432 + (-1 + e^2)^2*(1 + p)^3*(-49 + 8*\[Nu]) + 
            6*(1 + p)*(6 + 6*Sqrt[1 - e^2]*(-13 + \[Nu]) - (-1 + e^2)*(-13 + 
                2*\[Nu])) + Sqrt[1 - e^2]*(1 + p)^2*(3*(-1 + e^2) + 
              30*(2 + \[Nu]) + 2*Sqrt[1 - e^2]*(-7 + 5*\[Nu])))*
           BesselJ[1 + p, e*(1 + p)])/(80*(e - e^3)*(1 + p)^4) - 
         (9*e*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-3 + p, 1 + p, 0, 1, e])/
          (640*(-1 + e^2)) - (9*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-2 + p, 
            1 + p, 0, 1, e])/(320*(-1 + e^2)) + 
         (9*e*(6*(1 + Sqrt[1 - e^2]) + e^2*(8 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 1 + p, 0, 1, e])/
          (320*(-1 + e^2)) - (9*(3*e^4 + 4*(1 + Sqrt[1 - e^2]) + 
            3*e^2*(7 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[p, 1 + p, 0, 1, e])/(320*(-1 + e^2)) + 
         (9*e*(4 + 3*e^2)*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 1 + p, 0, 
            1, e])/(64*(-1 + e^2)) + 
         (9*(-3*e^4 + 3*e^2*(-7 + Sqrt[1 - e^2]) + 4*(-1 + Sqrt[1 - e^2]))*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[2 + p, 1 + p, 0, 1, e])/
          (320*(-1 + e^2)) - (9*e*(e^2*(-8 + Sqrt[1 - e^2]) + 
            6*(-1 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 
            1 + p, 0, 1, e])/(320*(-1 + e^2)) - 
         (9*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[4 + p, 1 + p, 0, 1, e])/
          (320*(-1 + e^2)) + (9*e*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 1 + p, 0, 1, e])/
          (640*(-1 + e^2))) + \[Epsilon]^4*
        ((v^4*Sqrt[1 - 4*\[Nu]]*(-427680 + 2376*(1 + p)*
             (208 + 303*Sqrt[1 - e^2] + e^2*(146 - 68*\[Nu]) - 40*\[Nu]) + 
            (1 - e^2)^(7/2)*(1 + p)^5*(1387 - 994*\[Nu] - 1680*\[Nu]^2) + 
            Sqrt[1 - e^2]*(1 + p)^3*(396*(1 - e^2)^(3/2)*(101 + 4*\[Nu]) - 
              3168*Sqrt[1 - e^2]*(-91 + 17*\[Nu]) + (-1 + e^2)^2*(26373 + 
                1406*\[Nu] - 2776*\[Nu]^2) - 990*(-67 + 62*\[Nu] + 
                2*\[Nu]^2) - 132*(-1 + e^2)*(-198 + 210*\[Nu] + 
                25*\[Nu]^2)) - 6*(1 + p)^2*(1188*(61 - 18*\[Nu]) - 
              3168*Sqrt[1 - e^2]*(-43 + 14*\[Nu]) - 132*(-1 + e^2)*(-83 + 
                115*\[Nu]) + 132*(1 - e^2)^(3/2)*(-65 + 176*\[Nu]) + 
              (-1 + e^2)^2*(-1695 + 334*\[Nu] + 184*\[Nu]^2)) + 
            2*(-1 + e^2)^2*(1 + p)^4*(396*Sqrt[1 - e^2]*(-49 + 17*\[Nu]) + 
              99*(-59 + 6*\[Nu] + 24*\[Nu]^2) - (-1 + e^2)*(-4933 + 
                2528*\[Nu] + 238*\[Nu]^2)))*BesselJ[p, e*(1 + p)])/
          (10560*(-1 + e^2)^2*(1 + p)^5) - ((-1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(427680 + (1 - e^2)^(7/2)*(1 + p)^5*
             (-1387 + 994*\[Nu] + 1680*\[Nu]^2) - 2376*(1 + p)*
             (177 - 108*\[Nu] - 6*Sqrt[1 - e^2]*(-37 + 4*\[Nu]) - 
              2*(-1 + e^2)*(-25 + 22*\[Nu])) - 2*(-1 + e^2)^2*(1 + p)^4*
             (Sqrt[1 - e^2]*(-19691 + 4712*\[Nu] - 168*\[Nu]^2) + 
              99*(-59 + 6*\[Nu] + 24*\[Nu]^2) - 2*(-1 + e^2)*(-2610 + 
                254*\[Nu] + 35*\[Nu]^2)) - 6*(1 + p)^2*(9306 - 3564*\[Nu] - 
              396*Sqrt[1 - e^2]*(245 - 72*\[Nu] + \[Nu]^2) + 132*(-1 + e^2)*(
                99 - 25*\[Nu] + 3*\[Nu]^2) + 66*(1 - e^2)^(3/2)*(355 - 
                182*\[Nu] + 4*\[Nu]^2) + (-1 + e^2)^2*(-2001 + 1514*\[Nu] + 
                80*\[Nu]^2)) - Sqrt[1 - e^2]*(1 + p)^3*
             (-990*(-67 + 62*\[Nu] + 2*\[Nu]^2) - 66*(-1 + e^2)*(-2845 + 
                1622*\[Nu] + 20*\[Nu]^2) - 66*Sqrt[1 - e^2]*(-2087 - 
                50*\[Nu] + 30*\[Nu]^2) + 3*(-1 + e^2)^2*(335 - 2286*\[Nu] + 
                312*\[Nu]^2) + 4*(1 - e^2)^(3/2)*(885 + 3874*\[Nu] + 
                928*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/
          (10560*e*(-1 + e^2)^2*(1 + p)^5) - (27*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-4 + p, 
            1 + p, 0, 1, e])/(1280*(-1 + e^2)^2) - 
         (3*e^3*(1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (33 + 12*Sqrt[1 - e^2]*(-1 + \[Nu]) - 54*\[Nu] + 
            6*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - (-1 + e^2)*
             (-25 + 22*\[Nu]))*PNEllipticJ[-3 + p, 1 + p, 0, 1, e])/
          (2560*(-1 + e^2)^2) - (27*e*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-3 + p, 
            1 + p, 0, 2, e])/(1280*(-1 + e^2)^2) - 
         (3*e^2*(1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (-465 + Sqrt[1 - e^2]*(195 - 90*\[Nu]) + 216*\[Nu] + 
            6*(-1 + e^2)^2*(1 + p)*(-5 + 2*\[Nu]) + (-1 + e^2)*
             (-177 + 80*\[Nu]) + (1 - e^2)^(3/2)*(-21 + 120*(1 + p) + 
              14*\[Nu] - 48*(1 + p)*\[Nu]))*PNEllipticJ[-2 + p, 1 + p, 0, 1, 
            e])/(1280*(-1 + e^2)^2) - (27*(-4 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[-2 + p, 1 + p, 0, 2, e])/(640*(-1 + e^2)^2) + 
         (3*e*(1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (-2046 + Sqrt[1 - e^2]*(1215 - 462*\[Nu]) + 756*\[Nu] + 
            6*(1 - e^2)^(5/2)*(1 + p)*(-5 + 2*\[Nu]) + (-1 + e^2)*
             (-1055 + 326*\[Nu]) + (1 - e^2)^(3/2)*(-391 + 130*\[Nu] - 
              84*(1 + p)*(-5 + 2*\[Nu])) + (-1 + e^2)^2*(-41 + 54*\[Nu] + 
              42*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[-1 + p, 1 + p, 0, 1, 
            e])/(1280*(-1 + e^2)^2) + (27*e*(6*(1 + Sqrt[1 - e^2]) + 
            e^2*(8 + Sqrt[1 - e^2]))*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[-1 + p, 1 + p, 0, 2, e])/(640*(-1 + e^2)^2) + 
         (3*(1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*(4578 - 1512*\[Nu] - 
            18*(-1 + e^2)^3*(1 + p)*(-5 + 2*\[Nu]) + 21*Sqrt[1 - e^2]*
             (-169 + 58*\[Nu]) - 4*(-1 + e^2)*(-835 + 223*\[Nu]) + 
            (1 - e^2)^(5/2)*(-95 + 106*\[Nu] - 36*(1 + p)*(-5 + 2*\[Nu])) + 
            12*(1 - e^2)^(3/2)*(182 - 51*\[Nu] + 14*(1 + p)*(-5 + 2*\[Nu])) - 
            2*(-1 + e^2)^2*(-155 + 118*\[Nu] + 63*(1 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[p, 1 + p, 0, 1, e])/(1280*(-1 + e^2)^2) - 
         (27*(3*e^4 + 4*(1 + Sqrt[1 - e^2]) + 3*e^2*(7 + Sqrt[1 - e^2]))*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[p, 1 + p, 0, 2, e])/
          (640*(-1 + e^2)^2) + (3*e*v^4*Sqrt[1 - 4*\[Nu]]*
           (-252*Sqrt[1 - e^2] + 90*(1 - e^2)^(5/2)*(1 + p)*(-5 + 2*\[Nu]) + 
            105*(-59 + 18*\[Nu]) + 3*(-1 + e^2)^2*(-309 + 154*\[Nu]) + 
            10*(-1 + e^2)*(-597 + 160*\[Nu]) - 6*(1 - e^2)^(3/2)*
             (-18 + 35*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[1 + p, 1 + p, 0, 
            1, e])/(1280*(-1 + e^2)^2) + (27*e*(4 + 3*e^2)*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 1 + p, 0, 2, e])/
          (128*(-1 + e^2)^2) + (3*(-1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (-18*(-1 + e^2)^3*(1 + p)*(-5 + 2*\[Nu]) + 42*(-127 + 36*\[Nu]) + 
            21*Sqrt[1 - e^2]*(-217 + 58*\[Nu]) + 4*(-1 + e^2)*
             (-835 + 223*\[Nu]) - 12*(1 - e^2)^(3/2)*(-206 + 51*\[Nu] + 
              14*(1 + p)*(-5 + 2*\[Nu])) + (1 - e^2)^(5/2)*(-95 + 106*\[Nu] + 
              36*(1 + p)*(-5 + 2*\[Nu])) - 2*(-1 + e^2)^2*(137 - 118*\[Nu] + 
              63*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[2 + p, 1 + p, 0, 1, e])/
          (1280*(-1 + e^2)^2) + (27*(-3*e^4 + 3*e^2*(-7 + Sqrt[1 - e^2]) + 
            4*(-1 + Sqrt[1 - e^2]))*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[2 + p, 
            1 + p, 0, 2, e])/(640*(-1 + e^2)^2) - 
         (3*e*(-1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*(-2910 + 756*\[Nu] + 
            6*(1 - e^2)^(5/2)*(1 + p)*(-5 + 2*\[Nu]) + 3*Sqrt[1 - e^2]*
             (-645 + 154*\[Nu]) + (-1 + e^2)*(-1127 + 326*\[Nu]) + 
            (1 - e^2)^(3/2)*(463 - 130*\[Nu] - 84*(1 + p)*(-5 + 2*\[Nu])) - 
            (-1 + e^2)^2*(41 - 54*\[Nu] + 42*(1 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[3 + p, 1 + p, 0, 1, e])/(1280*(-1 + e^2)^2) - 
         (27*e*(e^2*(-8 + Sqrt[1 - e^2]) + 6*(-1 + Sqrt[1 - e^2]))*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 1 + p, 0, 2, e])/
          (640*(-1 + e^2)^2) + (3*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           v^4*Sqrt[1 - 4*\[Nu]]*(951 + Sqrt[1 - e^2]*(447 - 90*\[Nu]) - 
            216*\[Nu] + 6*(-1 + e^2)^2*(1 + p)*(-5 + 2*\[Nu]) - 
            5*(-1 + e^2)*(-39 + 16*\[Nu]) + (1 - e^2)^(3/2)*
             (24*(1 + p)*(-5 + 2*\[Nu]) + 7*(-3 + 2*\[Nu])))*
           PNEllipticJ[4 + p, 1 + p, 0, 1, e])/(1280*(-1 + e^2)^2) - 
         (27*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*
           v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[4 + p, 1 + p, 0, 2, e])/
          (640*(-1 + e^2)^2) - (3*e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (321 - 12*Sqrt[1 - e^2]*(-7 + \[Nu]) - 54*\[Nu] + 
            6*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - (-1 + e^2)*
             (-25 + 22*\[Nu]))*PNEllipticJ[5 + p, 1 + p, 0, 1, e])/
          (2560*(-1 + e^2)^2) + (27*e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 
            1 + p, 0, 2, e])/(1280*(-1 + e^2)^2) - 
         (27*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[6 + p, 1 + p, 0, 1, e])/
          (1280*(-1 + e^2)^2))))/v^6
 
MomMFourierMode[3, 3, 0] = 
    (\[Nu]*((((-3*I)/8)*(8 - 6*e^2 + Sqrt[1 - e^2]*(-12 + 7*e^2)*(3 + p) + 
          4*(-1 + e^2)^2*(3 + p)^2)*Sqrt[1 - 4*\[Nu]]*BesselJ[2 + p, 
          e*(3 + p)])/(e^2*(3 + p)^3) - (((3*I)/8)*(-1 + Sqrt[1 - e^2])*
         (2 - 5*(1 - e^2)^(3/2)*(3 + p) + 4*(-1 + e^2)^2*(3 + p)^2 - 
          2*(-1 + e^2)*(4 + p) - Sqrt[1 - e^2]*(4 + 5*(3 + p)))*
         Sqrt[1 - 4*\[Nu]]*BesselJ[3 + p, e*(3 + p)])/(e^3*(3 + p)^3) + 
       \[Epsilon]^5*(((72 - 116*Sqrt[1 - e^2]*(3 + p) + 120*(3 + p)^2 + 
            57*e^4*(3 + p)^2 + e^2*(-54 + 65*Sqrt[1 - e^2]*(3 + p) - 
              177*(3 + p)^2))*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*
           BesselJ[2 + p, e*(3 + p)])/(18*e^2*(3 + p)^2) + 
         ((18*(-1 + Sqrt[1 - e^2])^3 - (45*e^4 - 116*(-1 + Sqrt[1 - e^2]) + 
              e^2*(-159 + 65*Sqrt[1 - e^2]))*(3 + p) + (-1 + e^2)*
             (120 - 264*Sqrt[1 - e^2] + e^2*(-57 + 91*Sqrt[1 - e^2]))*
             (3 + p)^2 - 68*(-1 + e^2)^3*(3 + p)^3)*v^5*Sqrt[1 - 4*\[Nu]]*
           \[Nu]*BesselJ[3 + p, e*(3 + p)])/(18*e^3*(3 + p)^2) - 
         (4*(-1 + e^2)^2*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[2 + p, 
            3 + p, 1, 0, e])/e^2 - (106*(1 - e^2)^(5/2)*v^5*Sqrt[1 - 4*\[Nu]]*
           \[Nu]*PNEllipticJ[3 + p, 3 + p, 1, 0, e])/(9*e^3) + 
         (34*(1 - e^2)^(7/2)*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[3 + p, 
            3 + p, 2, 0, e])/(9*e^3) + (4*(-1 + e^2)^2*v^5*Sqrt[1 - 4*\[Nu]]*
           \[Nu]*PNEllipticJ[4 + p, 3 + p, 1, 0, e])/e^2) + 
       \[Epsilon]^2*(((I/48)*v^2*Sqrt[1 - 4*\[Nu]]*(-1296*(-4 + 3*e^2) + 
            4*(1 - e^2)^(7/2)*(3 + p)^4*(1 + 4*\[Nu]) - 
            6*(3 + p)*(-92 + 1584*Sqrt[1 - e^2] + e^2*(161 - 
                720*Sqrt[1 - e^2] - 76*\[Nu]) + 64*\[Nu] + 3*e^4*(-11 + 
                4*\[Nu])) - 3*(-1 + e^2)^2*(3 + p)^3*
             (-88 + 288*Sqrt[1 - e^2] + 80*\[Nu] + e^2*(-13 + 8*\[Nu])) - 
            Sqrt[1 - e^2]*(3 + p)^2*(820 - 5184*Sqrt[1 - e^2] - 608*\[Nu] + 
              e^4*(-11 + 10*\[Nu]) + e^2*(-989 + 2592*Sqrt[1 - e^2] + 
                508*\[Nu])))*BesselJ[2 + p, e*(3 + p)])/(e^2*(1 - e^2)*
           (3 + p)^4) + ((I/48)*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (1296*(-1 + Sqrt[1 - e^2])^2 + 4*(1 - e^2)^(7/2)*(3 + p)^4*
             (1 + 4*\[Nu]) + (-1 + e^2)^2*(3 + p)^3*(303 - 264*\[Nu] + 
              Sqrt[1 - e^2]*(-862 + 8*\[Nu]) - (-1 + e^2)*(-37 + 32*\[Nu])) + 
            6*(3 + p)*(90 + 18*Sqrt[1 - e^2]*(-41 + \[Nu]) + 14*(1 - e^2)^
                (3/2)*(-38 + \[Nu]) + (-1 + e^2)^2*(-13 + 2*\[Nu]) + 
              (-1 + e^2)*(-329 + 34*\[Nu])) + Sqrt[1 - e^2]*(3 + p)^2*
             (-9*(-1 + e^2)^2 + Sqrt[1 - e^2]*(2746 - 122*\[Nu]) + 
              90*(2 + \[Nu]) + 10*(1 - e^2)^(3/2)*(214 + \[Nu]) - 
              (-1 + e^2)*(-1289 + 406*\[Nu])))*BesselJ[3 + p, e*(3 + p)])/
          (e^3*(1 - e^2)*(3 + p)^4) + (((9*I)/128)*e*(1 + Sqrt[1 - e^2])^3*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/
          (-1 + e^2) + (((9*I)/64)*(1 + Sqrt[1 - e^2])^3*
           (-4 + 3*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[p, 3 + p, 
            0, 1, e])/(-1 + e^2) - (((63*I)/64)*e*(-2 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 
            3 + p, 0, 1, e])/(-1 + e^2) - (((63*I)/64)*(-4 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[2 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((315*I)/64)*e^3*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 3 + p, 0, 
            1, e])/(-1 + e^2) - (((63*I)/64)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[4 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((63*I)/64)*e*(-2 + 2*Sqrt[1 - e^2] + e^2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/64)*(-1 + Sqrt[1 - e^2])^3*(4 + 3*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[6 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/128)*e*(-1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[7 + p, 3 + p, 0, 1, e])/(-1 + e^2)) + 
       \[Epsilon]^4*(((-1/31680*I)*v^4*Sqrt[1 - 4*\[Nu]]*
           (-19245600*(-4 + 3*e^2) - 1980*(-1 + e^2)^5*(3 + p)^6*
             (-15 + \[Nu])*\[Nu] + 35640*(3 + p)*
             (-4*(16 + 1125*Sqrt[1 - e^2] + 8*\[Nu]) - 6*e^4*(-73 + 
                34*\[Nu]) + e^2*(-728 + 1773*Sqrt[1 - e^2] + 344*\[Nu])) - 
            6*(-1 + e^2)^2*(3 + p)^4*(-1980*Sqrt[1 - e^2]*(143 + 5*\[Nu]) - 
              1980*(1 - e^2)^(3/2)*(-129 + 71*\[Nu]) + 11*(-1 + e^2)^2*(
                -721 + 1004*\[Nu] + 82*\[Nu]^2) - 55*(-6559 - 3602*\[Nu] + 
                440*\[Nu]^2) + 2*(-1 + e^2)*(150486 + 60311*\[Nu] + 
                5243*\[Nu]^2)) + 30*(3 + p)^2*(1188*(221 - 18*\[Nu]) + 
              132*(-1 + e^2)*(-16396 + 11*\[Nu]) - 28512*Sqrt[1 - e^2]*(-43 + 
                14*\[Nu]) + 1188*(1 - e^2)^(3/2)*(-653 + 264*\[Nu]) + 
              396*(1 - e^2)^(5/2)*(-893 + 488*\[Nu]) - 3*(-1 + e^2)^3*(
                -1695 + 334*\[Nu] + 184*\[Nu]^2) + (-1 + e^2)^2*(1228413 - 
                15374*\[Nu] + 11800*\[Nu]^2)) + (1 - e^2)^(7/2)*(3 + p)^5*
             (-47520*Sqrt[1 - e^2]*(3 + \[Nu]) + 15*(38037 + 9794*\[Nu] - 
                784*\[Nu]^2) - (-1 + e^2)*(-3447 - 18662*\[Nu] + 
                14464*\[Nu]^2)) + 5*Sqrt[1 - e^2]*(3 + p)^3*
             (-5940*(1 - e^2)^(5/2)*(-193 + 100*\[Nu]) + 4752*Sqrt[1 - e^2]*(
                -587 + 184*\[Nu]) - 3564*(1 - e^2)^(3/2)*(-425 + 244*\[Nu]) + 
              2970*(-67 + 62*\[Nu] + 2*\[Nu]^2) + 198*(-1 + e^2)*(12747 - 
                1026*\[Nu] + 296*\[Nu]^2) - (-1 + e^2)^3*(939 - 6110*\[Nu] + 
                3928*\[Nu]^2) - 3*(-1 + e^2)^2*(855949 + 20502*\[Nu] + 
                21908*\[Nu]^2)))*BesselJ[2 + p, e*(3 + p)])/
          ((e - e^3)^2*(3 + p)^5) + ((I/31680)*v^4*Sqrt[1 - 4*\[Nu]]*
           (-19245600*(-1 + Sqrt[1 - e^2])^3 + 35640*(-1 + Sqrt[1 - e^2])*
             (3 + p)*(48*Sqrt[1 - e^2]*(37 + 3*\[Nu]) + 2*(-1 + e^2)^2*(-25 + 
                22*\[Nu]) - 3*(59 + 36*\[Nu]) - (-1 + e^2)*(-911 + 
                80*\[Nu]) - 2*(1 - e^2)^(3/2)*(-761 + 80*\[Nu])) + 
            12*(1 - e^2)^5*(3 + p)^6*(165*(-15 + \[Nu])*\[Nu] + 
              Sqrt[1 - e^2]*(-247 + 658*\[Nu] + 304*\[Nu]^2)) + 
            30*(-1 + Sqrt[1 - e^2])*(3 + p)^2*(-594*(29 + 90*\[Nu]) - 
              1188*Sqrt[1 - e^2]*(635 - 260*\[Nu] + \[Nu]^2) + 
              66*(-1 + e^2)*(31985 - 700*\[Nu] + 18*\[Nu]^2) + 
              8*(1 - e^2)^(5/2)*(35571 - 17654*\[Nu] + 79*\[Nu]^2) - 
              (-1 + e^2)^3*(-2001 + 1514*\[Nu] + 80*\[Nu]^2) + 
              66*(1 - e^2)^(3/2)*(12403 - 3926*\[Nu] + 102*\[Nu]^2) - 
              (-1 + e^2)^2*(1074501 - 59198*\[Nu] + 5068*\[Nu]^2)) - 
            2*(-1 + e^2)^2*(-1 + Sqrt[1 - e^2])*(3 + p)^4*
             (-15*Sqrt[1 - e^2]*(-67585 - 3076*\[Nu] + 272*\[Nu]^2) + 
              165*(-6559 - 3602*\[Nu] + 440*\[Nu]^2) + 2*(-1 + e^2)^2*(
                11373 - 18652*\[Nu] + 569*\[Nu]^2) + (1 - e^2)^(3/2)*(
                -802947 + 405688*\[Nu] + 3844*\[Nu]^2) - 3*(-1 + e^2)*(
                343877 + 122142*\[Nu] + 9126*\[Nu]^2)) + (1 - e^2)^(7/2)*
             (3 + p)^5*(15*(38037 + 9794*\[Nu] - 784*\[Nu]^2) - 
              5*(1 - e^2)^(3/2)*(-393 - 4522*\[Nu] + 2528*\[Nu]^2) + 
              3*Sqrt[1 - e^2]*(-209491 - 89886*\[Nu] + 3312*\[Nu]^2) - 
              (-1 + e^2)*(139113 + 28858*\[Nu] + 14464*\[Nu]^2)) + 
            5*Sqrt[1 - e^2]*(-1 + Sqrt[1 - e^2])*(3 + p)^3*
             (-2970*(-67 + 62*\[Nu] + 2*\[Nu]^2) - 66*Sqrt[1 - e^2]*(-44297 + 
                11938*\[Nu] + 90*\[Nu]^2) - 9*(-1 + e^2)^3*(335 - 
                2286*\[Nu] + 312*\[Nu]^2) - 132*(-1 + e^2)*(18985 - 
                884*\[Nu] + 399*\[Nu]^2) + (1 - e^2)^(5/2)*(-992778 + 
                481780*\[Nu] + 6736*\[Nu]^2) - 2*(1 - e^2)^(3/2)*(919557 - 
                429026*\[Nu] + 10486*\[Nu]^2) + (-1 + e^2)^2*(2545185 - 
                35594*\[Nu] + 44752*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/
          (e^3*(-1 + e^2)^2*(3 + p)^5) + (((81*I)/256)*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^4*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-2 + p, 
            3 + p, 0, 1, e])/(-1 + e^2)^2 - 
         (((3*I)/512)*e*(1 + Sqrt[1 - e^2])^3*v^4*Sqrt[1 - 4*\[Nu]]*
           (36*Sqrt[1 - e^2]*(5 + \[Nu]) + 2*(1 - e^2)^(3/2)*(3 + p)*
             (-5 + 2*\[Nu]) - 3*(85 + 18*\[Nu]) - (-1 + e^2)*
             (-25 + 22*\[Nu]))*PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((81*I)/256)*e*(1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 3 + p, 0, 2, e])/
          (-1 + e^2)^2 - (((3*I)/256)*(1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*(6*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) - 
            (-1 + e^2)*(207 + 16*\[Nu]) - 9*Sqrt[1 - e^2]*(19 + 30*\[Nu]) + 
            3*(7 + 72*\[Nu]) + (1 - e^2)^(3/2)*(-63 + 42*\[Nu] - 
              8*(3 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[p, 3 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((81*I)/128)*(1 + Sqrt[1 - e^2])^3*
           (-4 + 3*Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[p, 3 + p, 
            0, 2, e])/(-1 + e^2)^2 + (((3*I)/256)*e*(1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*(-1182 + Sqrt[1 - e^2]*(303 - 630*\[Nu]) + 
            756*\[Nu] + 14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) + 
            2*(-1 + e^2)*(-271 + 22*\[Nu]) + (1 - e^2)^(3/2)*
             (-127 + 58*\[Nu] - 28*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[1 + p, 3 + p, 0, 1, e])/(-1 + e^2)^2 - 
         (((567*I)/128)*e*(-2 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 3 + p, 0, 2, e])/
          (-1 + e^2)^2 - (((3*I)/256)*e^2*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) + 
            16*(-1 + e^2)*(-76 + 13*\[Nu]) - 21*Sqrt[1 - e^2]*
             (1 + 30*\[Nu]) + 42*(-91 + 36*\[Nu]) + (1 - e^2)^(3/2)*
             (-115 + 34*\[Nu] - 56*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[2 + p, 3 + p, 0, 1, e])/(-1 + e^2)^2 - 
         (((567*I)/128)*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[2 + p, 
            3 + p, 0, 2, e])/(-1 + e^2)^2 + (((3*I)/16)*(1 - e^2)^(5/2)*v^4*
           Sqrt[1 - 4*\[Nu]]*(-7 + 6*\[Nu])*PNEllipticJ[2 + p, 3 + p, 1, 0, 
            e])/e^2 - (((3*I)/256)*e^3*v^4*Sqrt[1 - 4*\[Nu]]*
           (6195 + 2268*Sqrt[1 - e^2] - 1890*\[Nu] - 155*(-1 + e^2)*
             (-9 + 2*\[Nu]) + 70*(1 - e^2)^(3/2)*(3 + p)*(-5 + 2*\[Nu]))*
           PNEllipticJ[3 + p, 3 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((2835*I)/128)*e^3*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 3 + p, 
            0, 2, e])/(-1 + e^2)^2 + ((I/2640)*(-1 + e^2)^3*v^4*
           Sqrt[1 - 4*\[Nu]]*(6683 - 7757*\[Nu] + 469*\[Nu]^2)*
           PNEllipticJ[3 + p, 3 + p, 1, 0, e])/e^3 + 
         ((I/2640)*(-1 + e^2)^4*v^4*Sqrt[1 - 4*\[Nu]]*(-247 - 1817*\[Nu] + 
            469*\[Nu]^2)*PNEllipticJ[3 + p, 3 + p, 2, 0, e])/e^3 + 
         (((3*I)/256)*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(6090 - 1512*\[Nu] + 14*(-1 + e^2)^2*(3 + p)*
             (-5 + 2*\[Nu]) - 105*Sqrt[1 - e^2]*(-43 + 6*\[Nu]) - 
            4*(-1 + e^2)*(-115 + 52*\[Nu]) + (1 - e^2)^(3/2)*
             (-115 + 34*\[Nu] + 56*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[4 + p, 3 + p, 0, 1, e])/(-1 + e^2)^2 - 
         (((567*I)/128)*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (4 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[4 + p, 
            3 + p, 0, 2, e])/(-1 + e^2)^2 - (((3*I)/16)*(1 - e^2)^(5/2)*v^4*
           Sqrt[1 - 4*\[Nu]]*(-7 + 6*\[Nu])*PNEllipticJ[4 + p, 3 + p, 1, 0, 
            e])/e^2 - (((3*I)/256)*e*(-1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*(3774 + Sqrt[1 - e^2]*(4191 - 630*\[Nu]) - 
            756*\[Nu] + 14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) - 
            2*(-1 + e^2)*(269 + 22*\[Nu]) + (1 - e^2)^(3/2)*
             (-127 + 58*\[Nu] + 28*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[5 + p, 3 + p, 0, 1, e])/(-1 + e^2)^2 - 
         (((567*I)/128)*e*(-2 + 2*Sqrt[1 - e^2] + e^2*Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 3 + p, 0, 2, e])/
          (-1 + e^2)^2 - (((3*I)/256)*(-1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*(1437 - 216*\[Nu] + 6*(-1 + e^2)^2*(3 + p)*
             (-5 + 2*\[Nu]) + (-1 + e^2)*(-603 + 16*\[Nu]) - 
            9*Sqrt[1 - e^2]*(-233 + 30*\[Nu]) + (1 - e^2)^(3/2)*
             (-63 + 42*\[Nu] + 8*(3 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[6 + p, 
            3 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((81*I)/128)*(-1 + Sqrt[1 - e^2])^3*(4 + 3*Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[6 + p, 3 + p, 0, 2, e])/
          (-1 + e^2)^2 + (((3*I)/512)*e*(-1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*(609 - 36*Sqrt[1 - e^2]*(-13 + \[Nu]) - 
            54*\[Nu] + 2*(1 - e^2)^(3/2)*(3 + p)*(-5 + 2*\[Nu]) - 
            (-1 + e^2)*(-25 + 22*\[Nu]))*PNEllipticJ[7 + p, 3 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((81*I)/256)*e*(-1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[7 + p, 3 + p, 0, 2, e])/
          (-1 + e^2)^2 + (((81*I)/256)*(-1 + Sqrt[1 - e^2])^4*
           (1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[8 + p, 
            3 + p, 0, 1, e])/(-1 + e^2)^2)))/v^6
 
MomMFourierMode[3, 3, 1] = 
    (\[Nu]*((3*(8 - 6*e^2 + Sqrt[1 - e^2]*(-12 + 7*e^2)*(3 + p) + 
          4*(-1 + e^2)^2*(3 + p)^2)*Sqrt[1 - 4*\[Nu]]*BesselJ[2 + p, 
          e*(3 + p)])/(8*e^2*(3 + p)^3) + (3*(-1 + Sqrt[1 - e^2])*
         (2 - 5*(1 - e^2)^(3/2)*(3 + p) + 4*(-1 + e^2)^2*(3 + p)^2 - 
          2*(-1 + e^2)*(4 + p) - Sqrt[1 - e^2]*(4 + 5*(3 + p)))*
         Sqrt[1 - 4*\[Nu]]*BesselJ[3 + p, e*(3 + p)])/(8*e^3*(3 + p)^3) + 
       \[Epsilon]^5*(((I/18)*(72 - 116*Sqrt[1 - e^2]*(3 + p) + 
            120*(3 + p)^2 + 57*e^4*(3 + p)^2 + e^2*(-54 + 65*Sqrt[1 - e^2]*(
                3 + p) - 177*(3 + p)^2))*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*
           BesselJ[2 + p, e*(3 + p)])/(e^2*(3 + p)^2) + 
         ((I/18)*(18*(-1 + Sqrt[1 - e^2])^3 - 
            (45*e^4 - 116*(-1 + Sqrt[1 - e^2]) + e^2*(-159 + 
                65*Sqrt[1 - e^2]))*(3 + p) + (-1 + e^2)*
             (120 - 264*Sqrt[1 - e^2] + e^2*(-57 + 91*Sqrt[1 - e^2]))*
             (3 + p)^2 - 68*(-1 + e^2)^3*(3 + p)^3)*v^5*Sqrt[1 - 4*\[Nu]]*
           \[Nu]*BesselJ[3 + p, e*(3 + p)])/(e^3*(3 + p)^2) - 
         ((4*I)*(-1 + e^2)^2*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[2 + p, 
            3 + p, 1, 0, e])/e^2 - (((106*I)/9)*(1 - e^2)^(5/2)*v^5*
           Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[3 + p, 3 + p, 1, 0, e])/e^3 + 
         (((34*I)/9)*(1 - e^2)^(7/2)*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*
           PNEllipticJ[3 + p, 3 + p, 2, 0, e])/e^3 + 
         ((4*I)*(-1 + e^2)^2*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[4 + p, 
            3 + p, 1, 0, e])/e^2) + \[Epsilon]^2*
        (-1/48*(v^2*Sqrt[1 - 4*\[Nu]]*(-1296*(-4 + 3*e^2) + 4*(1 - e^2)^(7/2)*
              (3 + p)^4*(1 + 4*\[Nu]) - 6*(3 + p)*(-92 + 1584*Sqrt[1 - e^2] + 
               e^2*(161 - 720*Sqrt[1 - e^2] - 76*\[Nu]) + 64*\[Nu] + 3*e^4*
                (-11 + 4*\[Nu])) - 3*(-1 + e^2)^2*(3 + p)^3*(-88 + 288*
                Sqrt[1 - e^2] + 80*\[Nu] + e^2*(-13 + 8*\[Nu])) - 
             Sqrt[1 - e^2]*(3 + p)^2*(820 - 5184*Sqrt[1 - e^2] - 608*\[Nu] + 
               e^4*(-11 + 10*\[Nu]) + e^2*(-989 + 2592*Sqrt[1 - e^2] + 
                 508*\[Nu])))*BesselJ[2 + p, e*(3 + p)])/(e^2*(1 - e^2)*
            (3 + p)^4) - ((-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (1296*(-1 + Sqrt[1 - e^2])^2 + 4*(1 - e^2)^(7/2)*(3 + p)^4*
             (1 + 4*\[Nu]) + (-1 + e^2)^2*(3 + p)^3*(303 - 264*\[Nu] + 
              Sqrt[1 - e^2]*(-862 + 8*\[Nu]) - (-1 + e^2)*(-37 + 32*\[Nu])) + 
            6*(3 + p)*(90 + 18*Sqrt[1 - e^2]*(-41 + \[Nu]) + 14*(1 - e^2)^
                (3/2)*(-38 + \[Nu]) + (-1 + e^2)^2*(-13 + 2*\[Nu]) + 
              (-1 + e^2)*(-329 + 34*\[Nu])) + Sqrt[1 - e^2]*(3 + p)^2*
             (-9*(-1 + e^2)^2 + Sqrt[1 - e^2]*(2746 - 122*\[Nu]) + 
              90*(2 + \[Nu]) + 10*(1 - e^2)^(3/2)*(214 + \[Nu]) - 
              (-1 + e^2)*(-1289 + 406*\[Nu])))*BesselJ[3 + p, e*(3 + p)])/
          (48*e^3*(1 - e^2)*(3 + p)^4) - (9*e*(1 + Sqrt[1 - e^2])^3*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/
          (128*(-1 + e^2)) - (9*(1 + Sqrt[1 - e^2])^3*(-4 + 3*Sqrt[1 - e^2])*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[p, 3 + p, 0, 1, e])/
          (64*(-1 + e^2)) + (63*e*(-2 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 3 + p, 0, 1, e])/
          (64*(-1 + e^2)) + (63*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[2 + p, 
            3 + p, 0, 1, e])/(64*(-1 + e^2)) + (315*e^3*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[3 + p, 3 + p, 0, 1, e])/(64 - 64*e^2) + 
         (63*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[4 + p, 3 + p, 0, 1, e])/
          (64*(-1 + e^2)) + (63*e*(-2 + 2*Sqrt[1 - e^2] + e^2*Sqrt[1 - e^2])*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 3 + p, 0, 1, e])/
          (64*(-1 + e^2)) - (9*(-1 + Sqrt[1 - e^2])^3*(4 + 3*Sqrt[1 - e^2])*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[6 + p, 3 + p, 0, 1, e])/
          (64*(-1 + e^2)) + (9*e*(-1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[7 + p, 3 + p, 0, 1, e])/(128*(-1 + e^2))) + 
       \[Epsilon]^4*(-1/31680*(v^4*Sqrt[1 - 4*\[Nu]]*(19245600*(-4 + 3*e^2) + 
             1980*(-1 + e^2)^5*(3 + p)^6*(-15 + \[Nu])*\[Nu] - 
             35640*(3 + p)*(-4*(16 + 1125*Sqrt[1 - e^2] + 8*\[Nu]) - 6*e^4*
                (-73 + 34*\[Nu]) + e^2*(-728 + 1773*Sqrt[1 - e^2] + 
                 344*\[Nu])) + 6*(-1 + e^2)^2*(3 + p)^4*(-1980*Sqrt[1 - e^2]*
                (143 + 5*\[Nu]) - 1980*(1 - e^2)^(3/2)*(-129 + 71*\[Nu]) + 11*
                (-1 + e^2)^2*(-721 + 1004*\[Nu] + 82*\[Nu]^2) - 55*
                (-6559 - 3602*\[Nu] + 440*\[Nu]^2) + 2*(-1 + e^2)*
                (150486 + 60311*\[Nu] + 5243*\[Nu]^2)) - 30*(3 + p)^2*
              (1188*(221 - 18*\[Nu]) + 132*(-1 + e^2)*(-16396 + 11*\[Nu]) - 
               28512*Sqrt[1 - e^2]*(-43 + 14*\[Nu]) + 1188*(1 - e^2)^(3/2)*
                (-653 + 264*\[Nu]) + 396*(1 - e^2)^(5/2)*(-893 + 488*\[Nu]) - 
               3*(-1 + e^2)^3*(-1695 + 334*\[Nu] + 184*\[Nu]^2) + 
               (-1 + e^2)^2*(1228413 - 15374*\[Nu] + 11800*\[Nu]^2)) + 
             (1 - e^2)^(7/2)*(3 + p)^5*(47520*Sqrt[1 - e^2]*(3 + \[Nu]) + 15*
                (-38037 - 9794*\[Nu] + 784*\[Nu]^2) + (-1 + e^2)*
                (-3447 - 18662*\[Nu] + 14464*\[Nu]^2)) - 5*Sqrt[1 - e^2]*
              (3 + p)^3*(-5940*(1 - e^2)^(5/2)*(-193 + 100*\[Nu]) + 4752*
                Sqrt[1 - e^2]*(-587 + 184*\[Nu]) - 3564*(1 - e^2)^(3/2)*
                (-425 + 244*\[Nu]) + 2970*(-67 + 62*\[Nu] + 2*\[Nu]^2) + 198*
                (-1 + e^2)*(12747 - 1026*\[Nu] + 296*\[Nu]^2) - (-1 + e^2)^3*
                (939 - 6110*\[Nu] + 3928*\[Nu]^2) - 3*(-1 + e^2)^2*
                (855949 + 20502*\[Nu] + 21908*\[Nu]^2)))*BesselJ[2 + p, 
             e*(3 + p)])/((e - e^3)^2*(3 + p)^5) - 
         (v^4*Sqrt[1 - 4*\[Nu]]*(-19245600*(-1 + Sqrt[1 - e^2])^3 + 
            35640*(-1 + Sqrt[1 - e^2])*(3 + p)*(48*Sqrt[1 - e^2]*(37 + 
                3*\[Nu]) + 2*(-1 + e^2)^2*(-25 + 22*\[Nu]) - 
              3*(59 + 36*\[Nu]) - (-1 + e^2)*(-911 + 80*\[Nu]) - 
              2*(1 - e^2)^(3/2)*(-761 + 80*\[Nu])) + 12*(1 - e^2)^5*(3 + p)^6*
             (165*(-15 + \[Nu])*\[Nu] + Sqrt[1 - e^2]*(-247 + 658*\[Nu] + 
                304*\[Nu]^2)) + 30*(-1 + Sqrt[1 - e^2])*(3 + p)^2*
             (-594*(29 + 90*\[Nu]) - 1188*Sqrt[1 - e^2]*(635 - 260*\[Nu] + 
                \[Nu]^2) + 66*(-1 + e^2)*(31985 - 700*\[Nu] + 18*\[Nu]^2) + 
              8*(1 - e^2)^(5/2)*(35571 - 17654*\[Nu] + 79*\[Nu]^2) - 
              (-1 + e^2)^3*(-2001 + 1514*\[Nu] + 80*\[Nu]^2) + 
              66*(1 - e^2)^(3/2)*(12403 - 3926*\[Nu] + 102*\[Nu]^2) - 
              (-1 + e^2)^2*(1074501 - 59198*\[Nu] + 5068*\[Nu]^2)) - 
            2*(-1 + e^2)^2*(-1 + Sqrt[1 - e^2])*(3 + p)^4*
             (-15*Sqrt[1 - e^2]*(-67585 - 3076*\[Nu] + 272*\[Nu]^2) + 
              165*(-6559 - 3602*\[Nu] + 440*\[Nu]^2) + 2*(-1 + e^2)^2*(
                11373 - 18652*\[Nu] + 569*\[Nu]^2) + (1 - e^2)^(3/2)*(
                -802947 + 405688*\[Nu] + 3844*\[Nu]^2) - 3*(-1 + e^2)*(
                343877 + 122142*\[Nu] + 9126*\[Nu]^2)) + (1 - e^2)^(7/2)*
             (3 + p)^5*(15*(38037 + 9794*\[Nu] - 784*\[Nu]^2) - 
              5*(1 - e^2)^(3/2)*(-393 - 4522*\[Nu] + 2528*\[Nu]^2) + 
              3*Sqrt[1 - e^2]*(-209491 - 89886*\[Nu] + 3312*\[Nu]^2) - 
              (-1 + e^2)*(139113 + 28858*\[Nu] + 14464*\[Nu]^2)) + 
            5*Sqrt[1 - e^2]*(-1 + Sqrt[1 - e^2])*(3 + p)^3*
             (-2970*(-67 + 62*\[Nu] + 2*\[Nu]^2) - 66*Sqrt[1 - e^2]*(-44297 + 
                11938*\[Nu] + 90*\[Nu]^2) - 9*(-1 + e^2)^3*(335 - 
                2286*\[Nu] + 312*\[Nu]^2) - 132*(-1 + e^2)*(18985 - 
                884*\[Nu] + 399*\[Nu]^2) + (1 - e^2)^(5/2)*(-992778 + 
                481780*\[Nu] + 6736*\[Nu]^2) - 2*(1 - e^2)^(3/2)*(919557 - 
                429026*\[Nu] + 10486*\[Nu]^2) + (-1 + e^2)^2*(2545185 - 
                35594*\[Nu] + 44752*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/
          (31680*e^3*(-1 + e^2)^2*(3 + p)^5) - (81*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^4*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-2 + p, 
            3 + p, 0, 1, e])/(256*(-1 + e^2)^2) + 
         (3*e*(1 + Sqrt[1 - e^2])^3*v^4*Sqrt[1 - 4*\[Nu]]*
           (36*Sqrt[1 - e^2]*(5 + \[Nu]) + 2*(1 - e^2)^(3/2)*(3 + p)*
             (-5 + 2*\[Nu]) - 3*(85 + 18*\[Nu]) - (-1 + e^2)*
             (-25 + 22*\[Nu]))*PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/
          (512*(-1 + e^2)^2) - (81*e*(1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 3 + p, 0, 2, e])/
          (256*(-1 + e^2)^2) + (3*(1 + Sqrt[1 - e^2])^3*v^4*Sqrt[1 - 4*\[Nu]]*
           (6*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) - (-1 + e^2)*
             (207 + 16*\[Nu]) - 9*Sqrt[1 - e^2]*(19 + 30*\[Nu]) + 
            3*(7 + 72*\[Nu]) + (1 - e^2)^(3/2)*(-63 + 42*\[Nu] - 
              8*(3 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[p, 3 + p, 0, 1, e])/
          (256*(-1 + e^2)^2) - (81*(1 + Sqrt[1 - e^2])^3*
           (-4 + 3*Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[p, 3 + p, 
            0, 2, e])/(128*(-1 + e^2)^2) - (3*e*(1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*(-1182 + Sqrt[1 - e^2]*(303 - 630*\[Nu]) + 
            756*\[Nu] + 14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) + 
            2*(-1 + e^2)*(-271 + 22*\[Nu]) + (1 - e^2)^(3/2)*
             (-127 + 58*\[Nu] - 28*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[1 + p, 3 + p, 0, 1, e])/(256*(-1 + e^2)^2) + 
         (567*e*(-2 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 3 + p, 0, 2, e])/
          (128*(-1 + e^2)^2) + (3*e^2*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) + 
            16*(-1 + e^2)*(-76 + 13*\[Nu]) - 21*Sqrt[1 - e^2]*
             (1 + 30*\[Nu]) + 42*(-91 + 36*\[Nu]) + (1 - e^2)^(3/2)*
             (-115 + 34*\[Nu] - 56*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[2 + p, 3 + p, 0, 1, e])/(256*(-1 + e^2)^2) + 
         (567*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[2 + p, 3 + p, 0, 2, e])/
          (128*(-1 + e^2)^2) - (3*(1 - e^2)^(5/2)*v^4*Sqrt[1 - 4*\[Nu]]*
           (-7 + 6*\[Nu])*PNEllipticJ[2 + p, 3 + p, 1, 0, e])/(16*e^2) + 
         (3*e^3*v^4*Sqrt[1 - 4*\[Nu]]*(6195 + 2268*Sqrt[1 - e^2] - 
            1890*\[Nu] - 155*(-1 + e^2)*(-9 + 2*\[Nu]) + 70*(1 - e^2)^(3/2)*
             (3 + p)*(-5 + 2*\[Nu]))*PNEllipticJ[3 + p, 3 + p, 0, 1, e])/
          (256*(-1 + e^2)^2) - (2835*e^3*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[3 + p, 3 + p, 0, 2, e])/(128*(-1 + e^2)^2) - 
         ((-1 + e^2)^3*v^4*Sqrt[1 - 4*\[Nu]]*(6683 - 7757*\[Nu] + 
            469*\[Nu]^2)*PNEllipticJ[3 + p, 3 + p, 1, 0, e])/(2640*e^3) - 
         ((-1 + e^2)^4*v^4*Sqrt[1 - 4*\[Nu]]*(-247 - 1817*\[Nu] + 
            469*\[Nu]^2)*PNEllipticJ[3 + p, 3 + p, 2, 0, e])/(2640*e^3) - 
         (3*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (6090 - 1512*\[Nu] + 14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) - 
            105*Sqrt[1 - e^2]*(-43 + 6*\[Nu]) - 4*(-1 + e^2)*
             (-115 + 52*\[Nu]) + (1 - e^2)^(3/2)*(-115 + 34*\[Nu] + 
              56*(3 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[4 + p, 3 + p, 0, 1, e])/
          (256*(-1 + e^2)^2) + (567*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[4 + p, 3 + p, 0, 2, e])/(128*(-1 + e^2)^2) + 
         (3*(1 - e^2)^(5/2)*v^4*Sqrt[1 - 4*\[Nu]]*(-7 + 6*\[Nu])*
           PNEllipticJ[4 + p, 3 + p, 1, 0, e])/(16*e^2) + 
         (3*e*(-1 + Sqrt[1 - e^2])^2*v^4*Sqrt[1 - 4*\[Nu]]*
           (3774 + Sqrt[1 - e^2]*(4191 - 630*\[Nu]) - 756*\[Nu] + 
            14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) - 2*(-1 + e^2)*
             (269 + 22*\[Nu]) + (1 - e^2)^(3/2)*(-127 + 58*\[Nu] + 
              28*(3 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[5 + p, 3 + p, 0, 1, e])/
          (256*(-1 + e^2)^2) + (567*e*(-2 + 2*Sqrt[1 - e^2] + 
            e^2*Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 
            3 + p, 0, 2, e])/(128*(-1 + e^2)^2) + 
         (3*(-1 + Sqrt[1 - e^2])^3*v^4*Sqrt[1 - 4*\[Nu]]*(1437 - 216*\[Nu] + 
            6*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) + (-1 + e^2)*
             (-603 + 16*\[Nu]) - 9*Sqrt[1 - e^2]*(-233 + 30*\[Nu]) + 
            (1 - e^2)^(3/2)*(-63 + 42*\[Nu] + 8*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[6 + p, 3 + p, 0, 1, e])/(256*(-1 + e^2)^2) - 
         (81*(-1 + Sqrt[1 - e^2])^3*(4 + 3*Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[6 + p, 3 + p, 0, 2, e])/
          (128*(-1 + e^2)^2) - (3*e*(-1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*(609 - 36*Sqrt[1 - e^2]*(-13 + \[Nu]) - 
            54*\[Nu] + 2*(1 - e^2)^(3/2)*(3 + p)*(-5 + 2*\[Nu]) - 
            (-1 + e^2)*(-25 + 22*\[Nu]))*PNEllipticJ[7 + p, 3 + p, 0, 1, e])/
          (512*(-1 + e^2)^2) + (81*e*(-1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[7 + p, 3 + p, 0, 2, e])/
          (256*(-1 + e^2)^2) - (81*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[8 + p, 3 + p, 0, 1, e])/
          (256*(-1 + e^2)^2))))/v^6
 
MomMFourierMode[3, 3, 2] = 
    (\[Nu]*((((3*I)/8)*(8 - 6*e^2 + Sqrt[1 - e^2]*(-12 + 7*e^2)*(3 + p) + 
          4*(-1 + e^2)^2*(3 + p)^2)*Sqrt[1 - 4*\[Nu]]*BesselJ[2 + p, 
          e*(3 + p)])/(e^2*(3 + p)^3) + (((3*I)/8)*(-1 + Sqrt[1 - e^2])*
         (2 - 5*(1 - e^2)^(3/2)*(3 + p) + 4*(-1 + e^2)^2*(3 + p)^2 - 
          2*(-1 + e^2)*(4 + p) - Sqrt[1 - e^2]*(4 + 5*(3 + p)))*
         Sqrt[1 - 4*\[Nu]]*BesselJ[3 + p, e*(3 + p)])/(e^3*(3 + p)^3) + 
       \[Epsilon]^5*(-1/18*((72 - 116*Sqrt[1 - e^2]*(3 + p) + 120*(3 + p)^2 + 
             57*e^4*(3 + p)^2 + e^2*(-54 + 65*Sqrt[1 - e^2]*(3 + p) - 177*
                (3 + p)^2))*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*BesselJ[2 + p, 
             e*(3 + p)])/(e^2*(3 + p)^2) - 
         ((18*(-1 + Sqrt[1 - e^2])^3 - (45*e^4 - 116*(-1 + Sqrt[1 - e^2]) + 
              e^2*(-159 + 65*Sqrt[1 - e^2]))*(3 + p) + (-1 + e^2)*
             (120 - 264*Sqrt[1 - e^2] + e^2*(-57 + 91*Sqrt[1 - e^2]))*
             (3 + p)^2 - 68*(-1 + e^2)^3*(3 + p)^3)*v^5*Sqrt[1 - 4*\[Nu]]*
           \[Nu]*BesselJ[3 + p, e*(3 + p)])/(18*e^3*(3 + p)^2) + 
         (4*(-1 + e^2)^2*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[2 + p, 
            3 + p, 1, 0, e])/e^2 + (106*(1 - e^2)^(5/2)*v^5*Sqrt[1 - 4*\[Nu]]*
           \[Nu]*PNEllipticJ[3 + p, 3 + p, 1, 0, e])/(9*e^3) - 
         (34*(1 - e^2)^(7/2)*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[3 + p, 
            3 + p, 2, 0, e])/(9*e^3) - (4*(-1 + e^2)^2*v^5*Sqrt[1 - 4*\[Nu]]*
           \[Nu]*PNEllipticJ[4 + p, 3 + p, 1, 0, e])/e^2) + 
       \[Epsilon]^2*(((-1/48*I)*v^2*Sqrt[1 - 4*\[Nu]]*(-1296*(-4 + 3*e^2) + 
            4*(1 - e^2)^(7/2)*(3 + p)^4*(1 + 4*\[Nu]) - 
            6*(3 + p)*(-92 + 1584*Sqrt[1 - e^2] + e^2*(161 - 
                720*Sqrt[1 - e^2] - 76*\[Nu]) + 64*\[Nu] + 3*e^4*(-11 + 
                4*\[Nu])) - 3*(-1 + e^2)^2*(3 + p)^3*
             (-88 + 288*Sqrt[1 - e^2] + 80*\[Nu] + e^2*(-13 + 8*\[Nu])) - 
            Sqrt[1 - e^2]*(3 + p)^2*(820 - 5184*Sqrt[1 - e^2] - 608*\[Nu] + 
              e^4*(-11 + 10*\[Nu]) + e^2*(-989 + 2592*Sqrt[1 - e^2] + 
                508*\[Nu])))*BesselJ[2 + p, e*(3 + p)])/(e^2*(1 - e^2)*
           (3 + p)^4) - ((I/48)*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (1296*(-1 + Sqrt[1 - e^2])^2 + 4*(1 - e^2)^(7/2)*(3 + p)^4*
             (1 + 4*\[Nu]) + (-1 + e^2)^2*(3 + p)^3*(303 - 264*\[Nu] + 
              Sqrt[1 - e^2]*(-862 + 8*\[Nu]) - (-1 + e^2)*(-37 + 32*\[Nu])) + 
            6*(3 + p)*(90 + 18*Sqrt[1 - e^2]*(-41 + \[Nu]) + 14*(1 - e^2)^
                (3/2)*(-38 + \[Nu]) + (-1 + e^2)^2*(-13 + 2*\[Nu]) + 
              (-1 + e^2)*(-329 + 34*\[Nu])) + Sqrt[1 - e^2]*(3 + p)^2*
             (-9*(-1 + e^2)^2 + Sqrt[1 - e^2]*(2746 - 122*\[Nu]) + 
              90*(2 + \[Nu]) + 10*(1 - e^2)^(3/2)*(214 + \[Nu]) - 
              (-1 + e^2)*(-1289 + 406*\[Nu])))*BesselJ[3 + p, e*(3 + p)])/
          (e^3*(1 - e^2)*(3 + p)^4) - (((9*I)/128)*e*(1 + Sqrt[1 - e^2])^3*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/
          (-1 + e^2) - (((9*I)/64)*(1 + Sqrt[1 - e^2])^3*
           (-4 + 3*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[p, 3 + p, 
            0, 1, e])/(-1 + e^2) + (((63*I)/64)*e*(-2 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 
            3 + p, 0, 1, e])/(-1 + e^2) + (((63*I)/64)*(-4 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[2 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         ((315*I)*e^3*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 3 + p, 0, 1, 
            e])/(64 - 64*e^2) + (((63*I)/64)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[4 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((63*I)/64)*e*(-2 + 2*Sqrt[1 - e^2] + e^2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/64)*(-1 + Sqrt[1 - e^2])^3*(4 + 3*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[6 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/128)*e*(-1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[7 + p, 3 + p, 0, 1, e])/(-1 + e^2)) + 
       \[Epsilon]^4*(((I/31680)*v^4*Sqrt[1 - 4*\[Nu]]*
           (-19245600*(-4 + 3*e^2) - 1980*(-1 + e^2)^5*(3 + p)^6*
             (-15 + \[Nu])*\[Nu] + 35640*(3 + p)*
             (-4*(16 + 1125*Sqrt[1 - e^2] + 8*\[Nu]) - 6*e^4*(-73 + 
                34*\[Nu]) + e^2*(-728 + 1773*Sqrt[1 - e^2] + 344*\[Nu])) - 
            6*(-1 + e^2)^2*(3 + p)^4*(-1980*Sqrt[1 - e^2]*(143 + 5*\[Nu]) - 
              1980*(1 - e^2)^(3/2)*(-129 + 71*\[Nu]) + 11*(-1 + e^2)^2*(
                -721 + 1004*\[Nu] + 82*\[Nu]^2) - 55*(-6559 - 3602*\[Nu] + 
                440*\[Nu]^2) + 2*(-1 + e^2)*(150486 + 60311*\[Nu] + 
                5243*\[Nu]^2)) + 30*(3 + p)^2*(1188*(221 - 18*\[Nu]) + 
              132*(-1 + e^2)*(-16396 + 11*\[Nu]) - 28512*Sqrt[1 - e^2]*(-43 + 
                14*\[Nu]) + 1188*(1 - e^2)^(3/2)*(-653 + 264*\[Nu]) + 
              396*(1 - e^2)^(5/2)*(-893 + 488*\[Nu]) - 3*(-1 + e^2)^3*(
                -1695 + 334*\[Nu] + 184*\[Nu]^2) + (-1 + e^2)^2*(1228413 - 
                15374*\[Nu] + 11800*\[Nu]^2)) + (1 - e^2)^(7/2)*(3 + p)^5*
             (-47520*Sqrt[1 - e^2]*(3 + \[Nu]) + 15*(38037 + 9794*\[Nu] - 
                784*\[Nu]^2) - (-1 + e^2)*(-3447 - 18662*\[Nu] + 
                14464*\[Nu]^2)) + 5*Sqrt[1 - e^2]*(3 + p)^3*
             (-5940*(1 - e^2)^(5/2)*(-193 + 100*\[Nu]) + 4752*Sqrt[1 - e^2]*(
                -587 + 184*\[Nu]) - 3564*(1 - e^2)^(3/2)*(-425 + 244*\[Nu]) + 
              2970*(-67 + 62*\[Nu] + 2*\[Nu]^2) + 198*(-1 + e^2)*(12747 - 
                1026*\[Nu] + 296*\[Nu]^2) - (-1 + e^2)^3*(939 - 6110*\[Nu] + 
                3928*\[Nu]^2) - 3*(-1 + e^2)^2*(855949 + 20502*\[Nu] + 
                21908*\[Nu]^2)))*BesselJ[2 + p, e*(3 + p)])/
          ((e - e^3)^2*(3 + p)^5) - ((I/31680)*v^4*Sqrt[1 - 4*\[Nu]]*
           (-19245600*(-1 + Sqrt[1 - e^2])^3 + 35640*(-1 + Sqrt[1 - e^2])*
             (3 + p)*(48*Sqrt[1 - e^2]*(37 + 3*\[Nu]) + 2*(-1 + e^2)^2*(-25 + 
                22*\[Nu]) - 3*(59 + 36*\[Nu]) - (-1 + e^2)*(-911 + 
                80*\[Nu]) - 2*(1 - e^2)^(3/2)*(-761 + 80*\[Nu])) + 
            12*(1 - e^2)^5*(3 + p)^6*(165*(-15 + \[Nu])*\[Nu] + 
              Sqrt[1 - e^2]*(-247 + 658*\[Nu] + 304*\[Nu]^2)) + 
            30*(-1 + Sqrt[1 - e^2])*(3 + p)^2*(-594*(29 + 90*\[Nu]) - 
              1188*Sqrt[1 - e^2]*(635 - 260*\[Nu] + \[Nu]^2) + 
              66*(-1 + e^2)*(31985 - 700*\[Nu] + 18*\[Nu]^2) + 
              8*(1 - e^2)^(5/2)*(35571 - 17654*\[Nu] + 79*\[Nu]^2) - 
              (-1 + e^2)^3*(-2001 + 1514*\[Nu] + 80*\[Nu]^2) + 
              66*(1 - e^2)^(3/2)*(12403 - 3926*\[Nu] + 102*\[Nu]^2) - 
              (-1 + e^2)^2*(1074501 - 59198*\[Nu] + 5068*\[Nu]^2)) - 
            2*(-1 + e^2)^2*(-1 + Sqrt[1 - e^2])*(3 + p)^4*
             (-15*Sqrt[1 - e^2]*(-67585 - 3076*\[Nu] + 272*\[Nu]^2) + 
              165*(-6559 - 3602*\[Nu] + 440*\[Nu]^2) + 2*(-1 + e^2)^2*(
                11373 - 18652*\[Nu] + 569*\[Nu]^2) + (1 - e^2)^(3/2)*(
                -802947 + 405688*\[Nu] + 3844*\[Nu]^2) - 3*(-1 + e^2)*(
                343877 + 122142*\[Nu] + 9126*\[Nu]^2)) + (1 - e^2)^(7/2)*
             (3 + p)^5*(15*(38037 + 9794*\[Nu] - 784*\[Nu]^2) - 
              5*(1 - e^2)^(3/2)*(-393 - 4522*\[Nu] + 2528*\[Nu]^2) + 
              3*Sqrt[1 - e^2]*(-209491 - 89886*\[Nu] + 3312*\[Nu]^2) - 
              (-1 + e^2)*(139113 + 28858*\[Nu] + 14464*\[Nu]^2)) + 
            5*Sqrt[1 - e^2]*(-1 + Sqrt[1 - e^2])*(3 + p)^3*
             (-2970*(-67 + 62*\[Nu] + 2*\[Nu]^2) - 66*Sqrt[1 - e^2]*(-44297 + 
                11938*\[Nu] + 90*\[Nu]^2) - 9*(-1 + e^2)^3*(335 - 
                2286*\[Nu] + 312*\[Nu]^2) - 132*(-1 + e^2)*(18985 - 
                884*\[Nu] + 399*\[Nu]^2) + (1 - e^2)^(5/2)*(-992778 + 
                481780*\[Nu] + 6736*\[Nu]^2) - 2*(1 - e^2)^(3/2)*(919557 - 
                429026*\[Nu] + 10486*\[Nu]^2) + (-1 + e^2)^2*(2545185 - 
                35594*\[Nu] + 44752*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/
          (e^3*(-1 + e^2)^2*(3 + p)^5) - (((81*I)/256)*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^4*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-2 + p, 
            3 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((3*I)/512)*e*(1 + Sqrt[1 - e^2])^3*v^4*Sqrt[1 - 4*\[Nu]]*
           (36*Sqrt[1 - e^2]*(5 + \[Nu]) + 2*(1 - e^2)^(3/2)*(3 + p)*
             (-5 + 2*\[Nu]) - 3*(85 + 18*\[Nu]) - (-1 + e^2)*
             (-25 + 22*\[Nu]))*PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((81*I)/256)*e*(1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 3 + p, 0, 2, e])/
          (-1 + e^2)^2 + (((3*I)/256)*(1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*(6*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) - 
            (-1 + e^2)*(207 + 16*\[Nu]) - 9*Sqrt[1 - e^2]*(19 + 30*\[Nu]) + 
            3*(7 + 72*\[Nu]) + (1 - e^2)^(3/2)*(-63 + 42*\[Nu] - 
              8*(3 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[p, 3 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((81*I)/128)*(1 + Sqrt[1 - e^2])^3*
           (-4 + 3*Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[p, 3 + p, 
            0, 2, e])/(-1 + e^2)^2 - (((3*I)/256)*e*(1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*(-1182 + Sqrt[1 - e^2]*(303 - 630*\[Nu]) + 
            756*\[Nu] + 14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) + 
            2*(-1 + e^2)*(-271 + 22*\[Nu]) + (1 - e^2)^(3/2)*
             (-127 + 58*\[Nu] - 28*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[1 + p, 3 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((567*I)/128)*e*(-2 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 3 + p, 0, 2, e])/
          (-1 + e^2)^2 + (((3*I)/256)*e^2*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) + 
            16*(-1 + e^2)*(-76 + 13*\[Nu]) - 21*Sqrt[1 - e^2]*
             (1 + 30*\[Nu]) + 42*(-91 + 36*\[Nu]) + (1 - e^2)^(3/2)*
             (-115 + 34*\[Nu] - 56*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[2 + p, 3 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((567*I)/128)*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[2 + p, 
            3 + p, 0, 2, e])/(-1 + e^2)^2 - (((3*I)/16)*(1 - e^2)^(5/2)*v^4*
           Sqrt[1 - 4*\[Nu]]*(-7 + 6*\[Nu])*PNEllipticJ[2 + p, 3 + p, 1, 0, 
            e])/e^2 + (((3*I)/256)*e^3*v^4*Sqrt[1 - 4*\[Nu]]*
           (6195 + 2268*Sqrt[1 - e^2] - 1890*\[Nu] - 155*(-1 + e^2)*
             (-9 + 2*\[Nu]) + 70*(1 - e^2)^(3/2)*(3 + p)*(-5 + 2*\[Nu]))*
           PNEllipticJ[3 + p, 3 + p, 0, 1, e])/(-1 + e^2)^2 - 
         (((2835*I)/128)*e^3*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 3 + p, 
            0, 2, e])/(-1 + e^2)^2 - ((I/2640)*(-1 + e^2)^3*v^4*
           Sqrt[1 - 4*\[Nu]]*(6683 - 7757*\[Nu] + 469*\[Nu]^2)*
           PNEllipticJ[3 + p, 3 + p, 1, 0, e])/e^3 - 
         ((I/2640)*(-1 + e^2)^4*v^4*Sqrt[1 - 4*\[Nu]]*(-247 - 1817*\[Nu] + 
            469*\[Nu]^2)*PNEllipticJ[3 + p, 3 + p, 2, 0, e])/e^3 - 
         (((3*I)/256)*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(6090 - 1512*\[Nu] + 14*(-1 + e^2)^2*(3 + p)*
             (-5 + 2*\[Nu]) - 105*Sqrt[1 - e^2]*(-43 + 6*\[Nu]) - 
            4*(-1 + e^2)*(-115 + 52*\[Nu]) + (1 - e^2)^(3/2)*
             (-115 + 34*\[Nu] + 56*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[4 + p, 3 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((567*I)/128)*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (4 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[4 + p, 
            3 + p, 0, 2, e])/(-1 + e^2)^2 + (((3*I)/16)*(1 - e^2)^(5/2)*v^4*
           Sqrt[1 - 4*\[Nu]]*(-7 + 6*\[Nu])*PNEllipticJ[4 + p, 3 + p, 1, 0, 
            e])/e^2 + (((3*I)/256)*e*(-1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*(3774 + Sqrt[1 - e^2]*(4191 - 630*\[Nu]) - 
            756*\[Nu] + 14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) - 
            2*(-1 + e^2)*(269 + 22*\[Nu]) + (1 - e^2)^(3/2)*
             (-127 + 58*\[Nu] + 28*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[5 + p, 3 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((567*I)/128)*e*(-2 + 2*Sqrt[1 - e^2] + e^2*Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 3 + p, 0, 2, e])/
          (-1 + e^2)^2 + (((3*I)/256)*(-1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*(1437 - 216*\[Nu] + 6*(-1 + e^2)^2*(3 + p)*
             (-5 + 2*\[Nu]) + (-1 + e^2)*(-603 + 16*\[Nu]) - 
            9*Sqrt[1 - e^2]*(-233 + 30*\[Nu]) + (1 - e^2)^(3/2)*
             (-63 + 42*\[Nu] + 8*(3 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[6 + p, 
            3 + p, 0, 1, e])/(-1 + e^2)^2 - 
         (((81*I)/128)*(-1 + Sqrt[1 - e^2])^3*(4 + 3*Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[6 + p, 3 + p, 0, 2, e])/
          (-1 + e^2)^2 - (((3*I)/512)*e*(-1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*(609 - 36*Sqrt[1 - e^2]*(-13 + \[Nu]) - 
            54*\[Nu] + 2*(1 - e^2)^(3/2)*(3 + p)*(-5 + 2*\[Nu]) - 
            (-1 + e^2)*(-25 + 22*\[Nu]))*PNEllipticJ[7 + p, 3 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((81*I)/256)*e*(-1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[7 + p, 3 + p, 0, 2, e])/
          (-1 + e^2)^2 - (((81*I)/256)*(-1 + Sqrt[1 - e^2])^4*
           (1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[8 + p, 
            3 + p, 0, 1, e])/(-1 + e^2)^2)))/v^6
 
MomMFourierMode[3, 3, 3] = 
    (\[Nu]*((-3*(8 - 6*e^2 + Sqrt[1 - e^2]*(-12 + 7*e^2)*(3 + p) + 
          4*(-1 + e^2)^2*(3 + p)^2)*Sqrt[1 - 4*\[Nu]]*BesselJ[2 + p, 
          e*(3 + p)])/(8*e^2*(3 + p)^3) - (3*(-1 + Sqrt[1 - e^2])*
         (2 - 5*(1 - e^2)^(3/2)*(3 + p) + 4*(-1 + e^2)^2*(3 + p)^2 - 
          2*(-1 + e^2)*(4 + p) - Sqrt[1 - e^2]*(4 + 5*(3 + p)))*
         Sqrt[1 - 4*\[Nu]]*BesselJ[3 + p, e*(3 + p)])/(8*e^3*(3 + p)^3) + 
       \[Epsilon]^5*(((-1/18*I)*(72 - 116*Sqrt[1 - e^2]*(3 + p) + 
            120*(3 + p)^2 + 57*e^4*(3 + p)^2 + e^2*(-54 + 65*Sqrt[1 - e^2]*(
                3 + p) - 177*(3 + p)^2))*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*
           BesselJ[2 + p, e*(3 + p)])/(e^2*(3 + p)^2) - 
         ((I/18)*(18*(-1 + Sqrt[1 - e^2])^3 - 
            (45*e^4 - 116*(-1 + Sqrt[1 - e^2]) + e^2*(-159 + 
                65*Sqrt[1 - e^2]))*(3 + p) + (-1 + e^2)*
             (120 - 264*Sqrt[1 - e^2] + e^2*(-57 + 91*Sqrt[1 - e^2]))*
             (3 + p)^2 - 68*(-1 + e^2)^3*(3 + p)^3)*v^5*Sqrt[1 - 4*\[Nu]]*
           \[Nu]*BesselJ[3 + p, e*(3 + p)])/(e^3*(3 + p)^2) + 
         ((4*I)*(-1 + e^2)^2*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[2 + p, 
            3 + p, 1, 0, e])/e^2 + (((106*I)/9)*(1 - e^2)^(5/2)*v^5*
           Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[3 + p, 3 + p, 1, 0, e])/e^3 - 
         (((34*I)/9)*(1 - e^2)^(7/2)*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*
           PNEllipticJ[3 + p, 3 + p, 2, 0, e])/e^3 - 
         ((4*I)*(-1 + e^2)^2*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[4 + p, 
            3 + p, 1, 0, e])/e^2) + \[Epsilon]^2*
        ((v^2*Sqrt[1 - 4*\[Nu]]*(-1296*(-4 + 3*e^2) + 4*(1 - e^2)^(7/2)*
             (3 + p)^4*(1 + 4*\[Nu]) - 6*(3 + p)*(-92 + 1584*Sqrt[1 - e^2] + 
              e^2*(161 - 720*Sqrt[1 - e^2] - 76*\[Nu]) + 64*\[Nu] + 
              3*e^4*(-11 + 4*\[Nu])) - 3*(-1 + e^2)^2*(3 + p)^3*
             (-88 + 288*Sqrt[1 - e^2] + 80*\[Nu] + e^2*(-13 + 8*\[Nu])) - 
            Sqrt[1 - e^2]*(3 + p)^2*(820 - 5184*Sqrt[1 - e^2] - 608*\[Nu] + 
              e^4*(-11 + 10*\[Nu]) + e^2*(-989 + 2592*Sqrt[1 - e^2] + 
                508*\[Nu])))*BesselJ[2 + p, e*(3 + p)])/(48*e^2*(1 - e^2)*
           (3 + p)^4) + ((-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (1296*(-1 + Sqrt[1 - e^2])^2 + 4*(1 - e^2)^(7/2)*(3 + p)^4*
             (1 + 4*\[Nu]) + (-1 + e^2)^2*(3 + p)^3*(303 - 264*\[Nu] + 
              Sqrt[1 - e^2]*(-862 + 8*\[Nu]) - (-1 + e^2)*(-37 + 32*\[Nu])) + 
            6*(3 + p)*(90 + 18*Sqrt[1 - e^2]*(-41 + \[Nu]) + 14*(1 - e^2)^
                (3/2)*(-38 + \[Nu]) + (-1 + e^2)^2*(-13 + 2*\[Nu]) + 
              (-1 + e^2)*(-329 + 34*\[Nu])) + Sqrt[1 - e^2]*(3 + p)^2*
             (-9*(-1 + e^2)^2 + Sqrt[1 - e^2]*(2746 - 122*\[Nu]) + 
              90*(2 + \[Nu]) + 10*(1 - e^2)^(3/2)*(214 + \[Nu]) - 
              (-1 + e^2)*(-1289 + 406*\[Nu])))*BesselJ[3 + p, e*(3 + p)])/
          (48*e^3*(1 - e^2)*(3 + p)^4) + (9*e*(1 + Sqrt[1 - e^2])^3*v^2*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/
          (128*(-1 + e^2)) + (9*(1 + Sqrt[1 - e^2])^3*(-4 + 3*Sqrt[1 - e^2])*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[p, 3 + p, 0, 1, e])/
          (64*(-1 + e^2)) - (63*e*(-2 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 3 + p, 0, 1, e])/
          (64*(-1 + e^2)) - (63*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[2 + p, 
            3 + p, 0, 1, e])/(64*(-1 + e^2)) + (315*e^3*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[3 + p, 3 + p, 0, 1, e])/(64*(-1 + e^2)) - 
         (63*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[4 + p, 3 + p, 0, 1, e])/
          (64*(-1 + e^2)) - (63*e*(-2 + 2*Sqrt[1 - e^2] + e^2*Sqrt[1 - e^2])*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 3 + p, 0, 1, e])/
          (64*(-1 + e^2)) + (9*(-1 + Sqrt[1 - e^2])^3*(4 + 3*Sqrt[1 - e^2])*
           v^2*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[6 + p, 3 + p, 0, 1, e])/
          (64*(-1 + e^2)) - (9*e*(-1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[7 + p, 3 + p, 0, 1, e])/(128*(-1 + e^2))) + 
       \[Epsilon]^4*(-1/31680*(v^4*Sqrt[1 - 4*\[Nu]]*
            (-19245600*(-4 + 3*e^2) - 1980*(-1 + e^2)^5*(3 + p)^6*
              (-15 + \[Nu])*\[Nu] + 35640*(3 + p)*(-4*(16 + 1125*
                  Sqrt[1 - e^2] + 8*\[Nu]) - 6*e^4*(-73 + 34*\[Nu]) + e^2*
                (-728 + 1773*Sqrt[1 - e^2] + 344*\[Nu])) - 6*(-1 + e^2)^2*
              (3 + p)^4*(-1980*Sqrt[1 - e^2]*(143 + 5*\[Nu]) - 1980*
                (1 - e^2)^(3/2)*(-129 + 71*\[Nu]) + 11*(-1 + e^2)^2*
                (-721 + 1004*\[Nu] + 82*\[Nu]^2) - 55*(-6559 - 3602*\[Nu] + 
                 440*\[Nu]^2) + 2*(-1 + e^2)*(150486 + 60311*\[Nu] + 
                 5243*\[Nu]^2)) + 30*(3 + p)^2*(1188*(221 - 18*\[Nu]) + 132*
                (-1 + e^2)*(-16396 + 11*\[Nu]) - 28512*Sqrt[1 - e^2]*
                (-43 + 14*\[Nu]) + 1188*(1 - e^2)^(3/2)*(-653 + 264*\[Nu]) + 
               396*(1 - e^2)^(5/2)*(-893 + 488*\[Nu]) - 3*(-1 + e^2)^3*
                (-1695 + 334*\[Nu] + 184*\[Nu]^2) + (-1 + e^2)^2*
                (1228413 - 15374*\[Nu] + 11800*\[Nu]^2)) + (1 - e^2)^(7/2)*
              (3 + p)^5*(-47520*Sqrt[1 - e^2]*(3 + \[Nu]) + 15*(38037 + 
                 9794*\[Nu] - 784*\[Nu]^2) - (-1 + e^2)*(-3447 - 
                 18662*\[Nu] + 14464*\[Nu]^2)) + 5*Sqrt[1 - e^2]*(3 + p)^3*
              (-5940*(1 - e^2)^(5/2)*(-193 + 100*\[Nu]) + 4752*Sqrt[1 - e^2]*
                (-587 + 184*\[Nu]) - 3564*(1 - e^2)^(3/2)*(-425 + 
                 244*\[Nu]) + 2970*(-67 + 62*\[Nu] + 2*\[Nu]^2) + 198*
                (-1 + e^2)*(12747 - 1026*\[Nu] + 296*\[Nu]^2) - (-1 + e^2)^3*
                (939 - 6110*\[Nu] + 3928*\[Nu]^2) - 3*(-1 + e^2)^2*
                (855949 + 20502*\[Nu] + 21908*\[Nu]^2)))*BesselJ[2 + p, 
             e*(3 + p)])/((e - e^3)^2*(3 + p)^5) + 
         (v^4*Sqrt[1 - 4*\[Nu]]*(-19245600*(-1 + Sqrt[1 - e^2])^3 + 
            35640*(-1 + Sqrt[1 - e^2])*(3 + p)*(48*Sqrt[1 - e^2]*(37 + 
                3*\[Nu]) + 2*(-1 + e^2)^2*(-25 + 22*\[Nu]) - 
              3*(59 + 36*\[Nu]) - (-1 + e^2)*(-911 + 80*\[Nu]) - 
              2*(1 - e^2)^(3/2)*(-761 + 80*\[Nu])) + 12*(1 - e^2)^5*(3 + p)^6*
             (165*(-15 + \[Nu])*\[Nu] + Sqrt[1 - e^2]*(-247 + 658*\[Nu] + 
                304*\[Nu]^2)) + 30*(-1 + Sqrt[1 - e^2])*(3 + p)^2*
             (-594*(29 + 90*\[Nu]) - 1188*Sqrt[1 - e^2]*(635 - 260*\[Nu] + 
                \[Nu]^2) + 66*(-1 + e^2)*(31985 - 700*\[Nu] + 18*\[Nu]^2) + 
              8*(1 - e^2)^(5/2)*(35571 - 17654*\[Nu] + 79*\[Nu]^2) - 
              (-1 + e^2)^3*(-2001 + 1514*\[Nu] + 80*\[Nu]^2) + 
              66*(1 - e^2)^(3/2)*(12403 - 3926*\[Nu] + 102*\[Nu]^2) - 
              (-1 + e^2)^2*(1074501 - 59198*\[Nu] + 5068*\[Nu]^2)) - 
            2*(-1 + e^2)^2*(-1 + Sqrt[1 - e^2])*(3 + p)^4*
             (-15*Sqrt[1 - e^2]*(-67585 - 3076*\[Nu] + 272*\[Nu]^2) + 
              165*(-6559 - 3602*\[Nu] + 440*\[Nu]^2) + 2*(-1 + e^2)^2*(
                11373 - 18652*\[Nu] + 569*\[Nu]^2) + (1 - e^2)^(3/2)*(
                -802947 + 405688*\[Nu] + 3844*\[Nu]^2) - 3*(-1 + e^2)*(
                343877 + 122142*\[Nu] + 9126*\[Nu]^2)) + (1 - e^2)^(7/2)*
             (3 + p)^5*(15*(38037 + 9794*\[Nu] - 784*\[Nu]^2) - 
              5*(1 - e^2)^(3/2)*(-393 - 4522*\[Nu] + 2528*\[Nu]^2) + 
              3*Sqrt[1 - e^2]*(-209491 - 89886*\[Nu] + 3312*\[Nu]^2) - 
              (-1 + e^2)*(139113 + 28858*\[Nu] + 14464*\[Nu]^2)) + 
            5*Sqrt[1 - e^2]*(-1 + Sqrt[1 - e^2])*(3 + p)^3*
             (-2970*(-67 + 62*\[Nu] + 2*\[Nu]^2) - 66*Sqrt[1 - e^2]*(-44297 + 
                11938*\[Nu] + 90*\[Nu]^2) - 9*(-1 + e^2)^3*(335 - 
                2286*\[Nu] + 312*\[Nu]^2) - 132*(-1 + e^2)*(18985 - 
                884*\[Nu] + 399*\[Nu]^2) + (1 - e^2)^(5/2)*(-992778 + 
                481780*\[Nu] + 6736*\[Nu]^2) - 2*(1 - e^2)^(3/2)*(919557 - 
                429026*\[Nu] + 10486*\[Nu]^2) + (-1 + e^2)^2*(2545185 - 
                35594*\[Nu] + 44752*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/
          (31680*e^3*(-1 + e^2)^2*(3 + p)^5) + (81*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^4*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-2 + p, 
            3 + p, 0, 1, e])/(256*(-1 + e^2)^2) - 
         (3*e*(1 + Sqrt[1 - e^2])^3*v^4*Sqrt[1 - 4*\[Nu]]*
           (36*Sqrt[1 - e^2]*(5 + \[Nu]) + 2*(1 - e^2)^(3/2)*(3 + p)*
             (-5 + 2*\[Nu]) - 3*(85 + 18*\[Nu]) - (-1 + e^2)*
             (-25 + 22*\[Nu]))*PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/
          (512*(-1 + e^2)^2) + (81*e*(1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 3 + p, 0, 2, e])/
          (256*(-1 + e^2)^2) - (3*(1 + Sqrt[1 - e^2])^3*v^4*Sqrt[1 - 4*\[Nu]]*
           (6*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) - (-1 + e^2)*
             (207 + 16*\[Nu]) - 9*Sqrt[1 - e^2]*(19 + 30*\[Nu]) + 
            3*(7 + 72*\[Nu]) + (1 - e^2)^(3/2)*(-63 + 42*\[Nu] - 
              8*(3 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[p, 3 + p, 0, 1, e])/
          (256*(-1 + e^2)^2) + (81*(1 + Sqrt[1 - e^2])^3*
           (-4 + 3*Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[p, 3 + p, 
            0, 2, e])/(128*(-1 + e^2)^2) + (3*e*(1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*(-1182 + Sqrt[1 - e^2]*(303 - 630*\[Nu]) + 
            756*\[Nu] + 14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) + 
            2*(-1 + e^2)*(-271 + 22*\[Nu]) + (1 - e^2)^(3/2)*
             (-127 + 58*\[Nu] - 28*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[1 + p, 3 + p, 0, 1, e])/(256*(-1 + e^2)^2) - 
         (567*e*(-2 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[1 + p, 3 + p, 0, 2, e])/
          (128*(-1 + e^2)^2) - (3*e^2*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) + 
            16*(-1 + e^2)*(-76 + 13*\[Nu]) - 21*Sqrt[1 - e^2]*
             (1 + 30*\[Nu]) + 42*(-91 + 36*\[Nu]) + (1 - e^2)^(3/2)*
             (-115 + 34*\[Nu] - 56*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[2 + p, 3 + p, 0, 1, e])/(256*(-1 + e^2)^2) - 
         (567*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[2 + p, 3 + p, 0, 2, e])/
          (128*(-1 + e^2)^2) + (3*(1 - e^2)^(5/2)*v^4*Sqrt[1 - 4*\[Nu]]*
           (-7 + 6*\[Nu])*PNEllipticJ[2 + p, 3 + p, 1, 0, e])/(16*e^2) - 
         (3*e^3*v^4*Sqrt[1 - 4*\[Nu]]*(6195 + 2268*Sqrt[1 - e^2] - 
            1890*\[Nu] - 155*(-1 + e^2)*(-9 + 2*\[Nu]) + 70*(1 - e^2)^(3/2)*
             (3 + p)*(-5 + 2*\[Nu]))*PNEllipticJ[3 + p, 3 + p, 0, 1, e])/
          (256*(-1 + e^2)^2) + (2835*e^3*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[3 + p, 3 + p, 0, 2, e])/(128*(-1 + e^2)^2) + 
         ((-1 + e^2)^3*v^4*Sqrt[1 - 4*\[Nu]]*(6683 - 7757*\[Nu] + 
            469*\[Nu]^2)*PNEllipticJ[3 + p, 3 + p, 1, 0, e])/(2640*e^3) + 
         ((-1 + e^2)^4*v^4*Sqrt[1 - 4*\[Nu]]*(-247 - 1817*\[Nu] + 
            469*\[Nu]^2)*PNEllipticJ[3 + p, 3 + p, 2, 0, e])/(2640*e^3) + 
         (3*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (6090 - 1512*\[Nu] + 14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) - 
            105*Sqrt[1 - e^2]*(-43 + 6*\[Nu]) - 4*(-1 + e^2)*
             (-115 + 52*\[Nu]) + (1 - e^2)^(3/2)*(-115 + 34*\[Nu] + 
              56*(3 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[4 + p, 3 + p, 0, 1, e])/
          (256*(-1 + e^2)^2) - (567*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[4 + p, 3 + p, 0, 2, e])/(128*(-1 + e^2)^2) - 
         (3*(1 - e^2)^(5/2)*v^4*Sqrt[1 - 4*\[Nu]]*(-7 + 6*\[Nu])*
           PNEllipticJ[4 + p, 3 + p, 1, 0, e])/(16*e^2) - 
         (3*e*(-1 + Sqrt[1 - e^2])^2*v^4*Sqrt[1 - 4*\[Nu]]*
           (3774 + Sqrt[1 - e^2]*(4191 - 630*\[Nu]) - 756*\[Nu] + 
            14*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) - 2*(-1 + e^2)*
             (269 + 22*\[Nu]) + (1 - e^2)^(3/2)*(-127 + 58*\[Nu] + 
              28*(3 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[5 + p, 3 + p, 0, 1, e])/
          (256*(-1 + e^2)^2) - (567*e*(-2 + 2*Sqrt[1 - e^2] + 
            e^2*Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[5 + p, 
            3 + p, 0, 2, e])/(128*(-1 + e^2)^2) - 
         (3*(-1 + Sqrt[1 - e^2])^3*v^4*Sqrt[1 - 4*\[Nu]]*(1437 - 216*\[Nu] + 
            6*(-1 + e^2)^2*(3 + p)*(-5 + 2*\[Nu]) + (-1 + e^2)*
             (-603 + 16*\[Nu]) - 9*Sqrt[1 - e^2]*(-233 + 30*\[Nu]) + 
            (1 - e^2)^(3/2)*(-63 + 42*\[Nu] + 8*(3 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[6 + p, 3 + p, 0, 1, e])/(256*(-1 + e^2)^2) + 
         (81*(-1 + Sqrt[1 - e^2])^3*(4 + 3*Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[6 + p, 3 + p, 0, 2, e])/
          (128*(-1 + e^2)^2) + (3*e*(-1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*(609 - 36*Sqrt[1 - e^2]*(-13 + \[Nu]) - 
            54*\[Nu] + 2*(1 - e^2)^(3/2)*(3 + p)*(-5 + 2*\[Nu]) - 
            (-1 + e^2)*(-25 + 22*\[Nu]))*PNEllipticJ[7 + p, 3 + p, 0, 1, e])/
          (512*(-1 + e^2)^2) - (81*e*(-1 + Sqrt[1 - e^2])^3*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[7 + p, 3 + p, 0, 2, e])/
          (256*(-1 + e^2)^2) + (81*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[8 + p, 3 + p, 0, 1, e])/
          (256*(-1 + e^2)^2))))/v^6


(* ::Subsection::Closed:: *)
(*L=4*)


MomMFourierMode[4, 0, 0] = 
    (\[Nu]*((-9*e*(-1 + 3*\[Nu])*BesselJ[-1 + p, e*p])/(14*p^3) + 
       (9*(6 + 5*p)*(-1 + 3*\[Nu])*BesselJ[p, e*p])/(70*p^4) + 
       \[Epsilon]^2*((3*e*v^2*(-462 + 1409*\[Nu] - 33*\[Nu]^2 + 
            e^2*(222 - 689*\[Nu] + 33*\[Nu]^2))*BesselJ[-1 + p, e*p])/
          (140*(-1 + e^2)*p^3) - (3*v^2*(6336*(1 - 3*\[Nu]) - 
            12*(-1 + e^2)*(195 - 623*\[Nu] + 51*\[Nu]^2) + 3*(-1 + e^2)^2*p^2*
             (497 - 1528*\[Nu] + 76*\[Nu]^2) + 22*p*(240 - 720*\[Nu] - 
              (-1 + e^2)*(222 - 689*\[Nu] + 33*\[Nu]^2)))*BesselJ[p, e*p])/
          (3080*(1 - e^2)*p^4)) + \[Epsilon]^4*
        ((e*v^4*(4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 1093950*(1 - e^2)^(3/2)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 17160*(-1 + e^2)*
             (-228 + 619*\[Nu] + 303*\[Nu]^2) - 3*(-1 + e^2)^3*p^2*
             (25828 - 81099*\[Nu] - 29760*\[Nu]^2 + 26320*\[Nu]^3) + 
            (-1 + e^2)^2*(3652407 - 11797041*\[Nu] + 208330*\[Nu]^2 + 
              583665*\[Nu]^3))*BesselJ[-1 + p, e*p])/(400400*(-1 + e^2)^2*
           p^3) - (v^4*(-21*(-1 + e^2)^3*p^3*(25828 - 81099*\[Nu] - 
              29760*\[Nu]^2 + 26320*\[Nu]^3) + 210*(185328*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 20592*(1 - e^2)^(3/2)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 312*(-1 + e^2)*(537 - 2069*\[Nu] + 
                1563*\[Nu]^2) + (-1 + e^2)^2*(48285 - 180435*\[Nu] + 
                66394*\[Nu]^2 + 4425*\[Nu]^3)) + 9*(p - e^2*p)^2*
             (225225*Sqrt[1 - e^2]*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
              26*(194581 - 631778*\[Nu] + 122570*\[Nu]^2 + 13300*\[Nu]^3) - 
              7*(-1 + e^2)*(141409 - 435387*\[Nu] - 41280*\[Nu]^2 + 
                19600*\[Nu]^3)) + 7*p*(4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
              1093950*(1 - e^2)^(3/2)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
              17160*(-1 + e^2)*(-228 + 619*\[Nu] + 303*\[Nu]^2) + 
              (-1 + e^2)^2*(3652407 - 11797041*\[Nu] + 208330*\[Nu]^2 + 
                583665*\[Nu]^3)))*BesselJ[p, e*p])/(2802800*(-1 + e^2)^2*
           p^4) - (27*e^5*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[-5 + p, p, 0, 1, e])/(17920*Sqrt[1 - e^2]) + 
         (27*e^4*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[-4 + p, p, 0, 
            1, e])/(1792*Sqrt[1 - e^2]) - (27*e^3*(8 + e^2)*p*v^4*
           (5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[-3 + p, p, 0, 1, e])/
          (3584*Sqrt[1 - e^2]) + (27*e^2*(2 + e^2)*p*v^4*(5 - 17*\[Nu] + 
            6*\[Nu]^2)*PNEllipticJ[-2 + p, p, 0, 1, e])/(448*Sqrt[1 - e^2]) - 
         (27*e*(8 + 12*e^2 + e^4)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[-1 + p, p, 0, 1, e])/(1792*Sqrt[1 - e^2]) + 
         (27*(8 + 40*e^2 + 15*e^4)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[p, p, 0, 1, e])/(4480*Sqrt[1 - e^2]) - 
         (27*e*(8 + 12*e^2 + e^4)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[1 + p, p, 0, 1, e])/(1792*Sqrt[1 - e^2]) + 
         (27*e^2*(2 + e^2)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[2 + p, p, 0, 1, e])/(448*Sqrt[1 - e^2]) - 
         (27*e^3*(8 + e^2)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[3 + p, p, 0, 1, e])/(3584*Sqrt[1 - e^2]) + 
         (27*e^4*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[4 + p, p, 0, 1, 
            e])/(1792*Sqrt[1 - e^2]) - (27*e^5*p*v^4*(5 - 17*\[Nu] + 
            6*\[Nu]^2)*PNEllipticJ[5 + p, p, 0, 1, e])/
          (17920*Sqrt[1 - e^2]))))/v^8
 
MomMFourierMode[4, 0, 1] = 0
 
MomMFourierMode[4, 0, 2] = 
    (\[Nu]*((e*(3 - 9*\[Nu])*BesselJ[-1 + p, e*p])/(14*p^3) + 
       (3*(6 + 5*p)*(-1 + 3*\[Nu])*BesselJ[p, e*p])/(70*p^4) + 
       \[Epsilon]^2*((e*v^2*(-462 + 1409*\[Nu] - 33*\[Nu]^2 + 
            e^2*(222 - 689*\[Nu] + 33*\[Nu]^2))*BesselJ[-1 + p, e*p])/
          (140*(-1 + e^2)*p^3) - (v^2*(6336*(1 - 3*\[Nu]) - 
            12*(-1 + e^2)*(195 - 623*\[Nu] + 51*\[Nu]^2) + 3*(-1 + e^2)^2*p^2*
             (497 - 1528*\[Nu] + 76*\[Nu]^2) + 22*p*(240 - 720*\[Nu] - 
              (-1 + e^2)*(222 - 689*\[Nu] + 33*\[Nu]^2)))*BesselJ[p, e*p])/
          (3080*(1 - e^2)*p^4)) + \[Epsilon]^4*
        ((e*v^4*(4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 1093950*(1 - e^2)^(3/2)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 17160*(-1 + e^2)*
             (-228 + 619*\[Nu] + 303*\[Nu]^2) - 3*(-1 + e^2)^3*p^2*
             (25828 - 81099*\[Nu] - 29760*\[Nu]^2 + 26320*\[Nu]^3) + 
            (-1 + e^2)^2*(3652407 - 11797041*\[Nu] + 208330*\[Nu]^2 + 
              583665*\[Nu]^3))*BesselJ[-1 + p, e*p])/(1201200*(-1 + e^2)^2*
           p^3) - (v^4*(-21*(-1 + e^2)^3*p^3*(25828 - 81099*\[Nu] - 
              29760*\[Nu]^2 + 26320*\[Nu]^3) + 210*(185328*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 20592*(1 - e^2)^(3/2)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 312*(-1 + e^2)*(537 - 2069*\[Nu] + 
                1563*\[Nu]^2) + (-1 + e^2)^2*(48285 - 180435*\[Nu] + 
                66394*\[Nu]^2 + 4425*\[Nu]^3)) + 9*(p - e^2*p)^2*
             (225225*Sqrt[1 - e^2]*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
              26*(194581 - 631778*\[Nu] + 122570*\[Nu]^2 + 13300*\[Nu]^3) - 
              7*(-1 + e^2)*(141409 - 435387*\[Nu] - 41280*\[Nu]^2 + 
                19600*\[Nu]^3)) + 7*p*(4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
              1093950*(1 - e^2)^(3/2)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
              17160*(-1 + e^2)*(-228 + 619*\[Nu] + 303*\[Nu]^2) + 
              (-1 + e^2)^2*(3652407 - 11797041*\[Nu] + 208330*\[Nu]^2 + 
                583665*\[Nu]^3)))*BesselJ[p, e*p])/(8408400*(-1 + e^2)^2*
           p^4) - (9*e^5*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[-5 + p, 
            p, 0, 1, e])/(17920*Sqrt[1 - e^2]) + 
         (9*e^4*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[-4 + p, p, 0, 1, 
            e])/(1792*Sqrt[1 - e^2]) - (9*e^3*(8 + e^2)*p*v^4*
           (5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[-3 + p, p, 0, 1, e])/
          (3584*Sqrt[1 - e^2]) + (9*e^2*(2 + e^2)*p*v^4*(5 - 17*\[Nu] + 
            6*\[Nu]^2)*PNEllipticJ[-2 + p, p, 0, 1, e])/(448*Sqrt[1 - e^2]) - 
         (9*e*(8 + 12*e^2 + e^4)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[-1 + p, p, 0, 1, e])/(1792*Sqrt[1 - e^2]) + 
         (9*(8 + 40*e^2 + 15*e^4)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[p, p, 0, 1, e])/(4480*Sqrt[1 - e^2]) - 
         (9*e*(8 + 12*e^2 + e^4)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[1 + p, p, 0, 1, e])/(1792*Sqrt[1 - e^2]) + 
         (9*e^2*(2 + e^2)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[2 + p, p, 0, 1, e])/(448*Sqrt[1 - e^2]) - 
         (9*e^3*(8 + e^2)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[3 + p, p, 0, 1, e])/(3584*Sqrt[1 - e^2]) + 
         (9*e^4*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[4 + p, p, 0, 1, 
            e])/(1792*Sqrt[1 - e^2]) - (9*e^5*p*v^4*(5 - 17*\[Nu] + 
            6*\[Nu]^2)*PNEllipticJ[5 + p, p, 0, 1, e])/
          (17920*Sqrt[1 - e^2]))))/v^8
 
MomMFourierMode[4, 0, 3] = 0
 
MomMFourierMode[4, 0, 4] = 
    (\[Nu]*((-9*e*(-1 + 3*\[Nu])*BesselJ[-1 + p, e*p])/(14*p^3) + 
       (9*(6 + 5*p)*(-1 + 3*\[Nu])*BesselJ[p, e*p])/(70*p^4) + 
       \[Epsilon]^2*((3*e*v^2*(-462 + 1409*\[Nu] - 33*\[Nu]^2 + 
            e^2*(222 - 689*\[Nu] + 33*\[Nu]^2))*BesselJ[-1 + p, e*p])/
          (140*(-1 + e^2)*p^3) - (3*v^2*(6336*(1 - 3*\[Nu]) - 
            12*(-1 + e^2)*(195 - 623*\[Nu] + 51*\[Nu]^2) + 3*(-1 + e^2)^2*p^2*
             (497 - 1528*\[Nu] + 76*\[Nu]^2) + 22*p*(240 - 720*\[Nu] - 
              (-1 + e^2)*(222 - 689*\[Nu] + 33*\[Nu]^2)))*BesselJ[p, e*p])/
          (3080*(1 - e^2)*p^4)) + \[Epsilon]^4*
        ((e*v^4*(4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 1093950*(1 - e^2)^(3/2)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 17160*(-1 + e^2)*
             (-228 + 619*\[Nu] + 303*\[Nu]^2) - 3*(-1 + e^2)^3*p^2*
             (25828 - 81099*\[Nu] - 29760*\[Nu]^2 + 26320*\[Nu]^3) + 
            (-1 + e^2)^2*(3652407 - 11797041*\[Nu] + 208330*\[Nu]^2 + 
              583665*\[Nu]^3))*BesselJ[-1 + p, e*p])/(400400*(-1 + e^2)^2*
           p^3) - (v^4*(-21*(-1 + e^2)^3*p^3*(25828 - 81099*\[Nu] - 
              29760*\[Nu]^2 + 26320*\[Nu]^3) + 210*(185328*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 20592*(1 - e^2)^(3/2)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 312*(-1 + e^2)*(537 - 2069*\[Nu] + 
                1563*\[Nu]^2) + (-1 + e^2)^2*(48285 - 180435*\[Nu] + 
                66394*\[Nu]^2 + 4425*\[Nu]^3)) + 9*(p - e^2*p)^2*
             (225225*Sqrt[1 - e^2]*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
              26*(194581 - 631778*\[Nu] + 122570*\[Nu]^2 + 13300*\[Nu]^3) - 
              7*(-1 + e^2)*(141409 - 435387*\[Nu] - 41280*\[Nu]^2 + 
                19600*\[Nu]^3)) + 7*p*(4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
              1093950*(1 - e^2)^(3/2)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
              17160*(-1 + e^2)*(-228 + 619*\[Nu] + 303*\[Nu]^2) + 
              (-1 + e^2)^2*(3652407 - 11797041*\[Nu] + 208330*\[Nu]^2 + 
                583665*\[Nu]^3)))*BesselJ[p, e*p])/(2802800*(-1 + e^2)^2*
           p^4) - (27*e^5*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[-5 + p, p, 0, 1, e])/(17920*Sqrt[1 - e^2]) + 
         (27*e^4*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[-4 + p, p, 0, 
            1, e])/(1792*Sqrt[1 - e^2]) - (27*e^3*(8 + e^2)*p*v^4*
           (5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[-3 + p, p, 0, 1, e])/
          (3584*Sqrt[1 - e^2]) + (27*e^2*(2 + e^2)*p*v^4*(5 - 17*\[Nu] + 
            6*\[Nu]^2)*PNEllipticJ[-2 + p, p, 0, 1, e])/(448*Sqrt[1 - e^2]) - 
         (27*e*(8 + 12*e^2 + e^4)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[-1 + p, p, 0, 1, e])/(1792*Sqrt[1 - e^2]) + 
         (27*(8 + 40*e^2 + 15*e^4)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[p, p, 0, 1, e])/(4480*Sqrt[1 - e^2]) - 
         (27*e*(8 + 12*e^2 + e^4)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[1 + p, p, 0, 1, e])/(1792*Sqrt[1 - e^2]) + 
         (27*e^2*(2 + e^2)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[2 + p, p, 0, 1, e])/(448*Sqrt[1 - e^2]) - 
         (27*e^3*(8 + e^2)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[3 + p, p, 0, 1, e])/(3584*Sqrt[1 - e^2]) + 
         (27*e^4*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[4 + p, p, 0, 1, 
            e])/(1792*Sqrt[1 - e^2]) - (27*e^5*p*v^4*(5 - 17*\[Nu] + 
            6*\[Nu]^2)*PNEllipticJ[5 + p, p, 0, 1, e])/
          (17920*Sqrt[1 - e^2]))))/v^8
 
MomMFourierMode[4, 2, 0] = 
    (\[Nu]*(((-12*Sqrt[1 - e^2] + (16 - 11*e^2)*(2 + p) - 
          4*(1 - e^2)^(3/2)*(2 + p)^2)*(-1 + 3*\[Nu])*BesselJ[1 + p, 
          e*(2 + p)])/(7*e*(2 + p)^4) - 
       ((6 - 6*Sqrt[1 - e^2] + (14 - 9*e^2 - 2*Sqrt[1 - e^2])*(2 + p) - 
          4*(1 - e^2)^(3/2)*(2 + p)^2)*(-1 + 3*\[Nu])*BesselJ[2 + p, 
          e*(2 + p)])/(7*(1 + Sqrt[1 - e^2])*(2 + p)^4) + 
       \[Epsilon]^2*(-1/2310*(v^2*(-118800*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
             9*(-1 + e^2)^3*(2 + p)^4*(163 - 540*\[Nu] + 100*\[Nu]^2) + 
             30*(2 + p)*(2541*(-1 + 3*\[Nu]) - 4125*(-1 + e^2)*
                (-1 + 3*\[Nu]) + 132*Sqrt[1 - e^2]*(-4 + 11*\[Nu] + 
                 3*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(69 - 235*\[Nu] + 
                 147*\[Nu]^2)) + (2 + p)^2*(-13200*(-1 + 3*\[Nu]) - 39600*
                Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 52470*(1 - e^2)^(3/2)*
                (-1 + 3*\[Nu]) + 55*(-1 + e^2)*(18 - 223*\[Nu] + 
                 543*\[Nu]^2) + (-1 + e^2)^2*(10896 - 34625*\[Nu] + 
                 1185*\[Nu]^2)) + (1 - e^2)^(3/2)*(2 + p)^3*
              (10890*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 330*(-24 + 64*\[Nu] + 
                 27*\[Nu]^2) + (-1 + e^2)*(4953 - 16240*\[Nu] + 
                 1830*\[Nu]^2)))*BesselJ[1 + p, e*(2 + p)])/
           ((e - e^3)*(2 + p)^5) - (v^2*(-118800*(-1 + Sqrt[1 - e^2])*
             (-1 + 3*\[Nu]) - 18*(-1 + e^2)^3*(2 + p)^4*(163 - 540*\[Nu] + 
              100*\[Nu]^2) - 60*(2 + p)*(2013*(1 - 3*\[Nu]) - 
              33*Sqrt[1 - e^2]*(41 - 127*\[Nu] + 12*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(195 - 623*\[Nu] + 51*\[Nu]^2) - 
              (-1 + e^2)*(3105 - 9409*\[Nu] + 345*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(2 + p)^3*(660*(-24 + 64*\[Nu] + 27*\[Nu]^2) + 
              9*Sqrt[1 - e^2]*(-2257 + 6720*\[Nu] + 100*\[Nu]^2) + 
              (-1 + e^2)*(8439 - 27620*\[Nu] + 2760*\[Nu]^2)) - 
            2*(2 + p)^2*(13200*(-1 + 3*\[Nu]) - 330*Sqrt[1 - e^2]*(132 - 
                403*\[Nu] + 21*\[Nu]^2) + 9*(-1 + e^2)^2*(-137 + 465*\[Nu] + 
                195*\[Nu]^2) - 55*(-1 + e^2)*(45 - 262*\[Nu] + 417*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(-37362 + 110635*\[Nu] + 2940*\[Nu]^2)))*
           BesselJ[2 + p, e*(2 + p)])/(4620*(-1 + e^2)*(1 + Sqrt[1 - e^2])*
           (2 + p)^5) - (3*e^3*(1 + Sqrt[1 - e^2])^2*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2)) - 
         (3*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (224*(-1 + e^2)) + (9*e*(1 + Sqrt[1 - e^2])^2*(-16 + e^2 + 
            12*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 2 + p, 
            0, 1, e])/(448*(-1 + e^2)) - (3*(1 + Sqrt[1 - e^2])^2*
           (-18 + 17*Sqrt[1 - e^2] + e^2*(3 + Sqrt[1 - e^2]))*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[p, 2 + p, 0, 1, e])/(56*(-1 + e^2)) - 
         (3*e*(e^4 + 4*(1 + Sqrt[1 - e^2]) + 2*e^2*(5 + Sqrt[1 - e^2]))*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (32*(-1 + e^2)) + (9*e^2*(2 + e^2)*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[2 + p, 2 + p, 0, 1, e])/(16*(-1 + e^2)) - 
         (3*e*(4 + e^4 - 4*Sqrt[1 - e^2] - 2*e^2*(-5 + Sqrt[1 - e^2]))*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (32*(-1 + e^2)) + (3*(-1 + Sqrt[1 - e^2])^2*
           (18 + 17*Sqrt[1 - e^2] + e^2*(-3 + Sqrt[1 - e^2]))*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[4 + p, 2 + p, 0, 1, e])/
          (56*(-1 + e^2)) + (9*e*(-1 + Sqrt[1 - e^2])^2*
           (e^2 - 4*(4 + 3*Sqrt[1 - e^2]))*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2)) - 
         (3*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (224*(-1 + e^2)) - (3*e^3*(-1 + Sqrt[1 - e^2])^2*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[7 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2))) + 
       \[Epsilon]^4*((v^4*(-11675664000*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
            126*(1 - e^2)^(9/2)*(2 + p)^6*(13699 - 56152*\[Nu] - 
              11560*\[Nu]^2 + 55960*\[Nu]^3) + 2948400*(2 + p)*
             (3201*(-1 + 3*\[Nu]) - 4521*(-1 + e^2)*(-1 + 3*\[Nu]) - 
              55*Sqrt[1 - e^2]*(51 - 167*\[Nu] + 42*\[Nu]^2) + 
              5*(1 - e^2)^(3/2)*(233 - 813*\[Nu] + 384*\[Nu]^2)) - 
            210*(2 + p)^2*(-495495*(67 - 219*\[Nu] + 54*\[Nu]^2) + 
              3510*(-1 + e^2)*(3856 - 11800*\[Nu] + 85*\[Nu]^2) + 
              117*(-1 + e^2)^2*(32513 - 141225*\[Nu] + 163500*\[Nu]^2) - 
              25740*Sqrt[1 - e^2]*(1733 - 5289*\[Nu] + 268*\[Nu]^2 + 
                6*\[Nu]^3) + 780*(1 - e^2)^(3/2)*(-28335 + 82963*\[Nu] + 
                6168*\[Nu]^2 + 756*\[Nu]^3) + 10*(1 - e^2)^(5/2)*(32211 - 
                103173*\[Nu] + 19718*\[Nu]^2 + 8211*\[Nu]^3)) - 
            9*(1 - e^2)^3*(2 + p)^5*(40950*Sqrt[1 - e^2]*(195 - 667*\[Nu] + 
                194*\[Nu]^2) - 7*(-1 + e^2)*(346036 - 1281853*\[Nu] + 
                441560*\[Nu]^2 + 61840*\[Nu]^3) + 5*(90180 - 90447*\[Nu] - 
                1216320*\[Nu]^2 + 866600*\[Nu]^3)) - 35*(2 + p)^3*
             (4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 1544400*Sqrt[1 - e^2]*(
                51 - 167*\[Nu] + 42*\[Nu]^2) - 17160*(-1 + e^2)*(1737 - 
                5422*\[Nu] + 525*\[Nu]^2) - 468*(1 - e^2)^(3/2)*(-172177 + 
                520765*\[Nu] + 12570*\[Nu]^2) - 2340*(1 - e^2)^(5/2)*(3340 - 
                13708*\[Nu] + 16095*\[Nu]^2) - (-1 + e^2)^3*(2772261 - 
                9187203*\[Nu] + 115750*\[Nu]^2 + 677535*\[Nu]^3) - 
              (-1 + e^2)^2*(-26655543 + 70508889*\[Nu] + 26200910*\[Nu]^2 + 
                4246095*\[Nu]^3)) + 2*(1 - e^2)^(3/2)*(2 + p)^4*
             (61425*Sqrt[1 - e^2]*(8647 - 27285*\[Nu] + 3294*\[Nu]^2) - 
              8190*(1 - e^2)^(3/2)*(-8144 + 24935*\[Nu] + 6195*\[Nu]^2) - 
              40950*(-1163 + 5958*\[Nu] - 7256*\[Nu]^2 + 198*\[Nu]^3) + 
              14*(-1 + e^2)^2*(2017179 - 7697577*\[Nu] + 3145930*\[Nu]^2 + 
                132765*\[Nu]^3) - 3*(-1 + e^2)*(-15480063 + 84894089*\[Nu] - 
                121571100*\[Nu]^2 + 5347440*\[Nu]^3)))*BesselJ[1 + p, 
            e*(2 + p)])/(12612600*e*(-1 + e^2)^2*(2 + p)^6) - 
         (v^4*(-5837832000*(-1 + Sqrt[1 - e^2])*(-1 + 3*\[Nu]) + 
            126*(1 - e^2)^(9/2)*(2 + p)^6*(13699 - 56152*\[Nu] - 
              11560*\[Nu]^2 + 55960*\[Nu]^3) + 1474200*(2 + p)*
             (-11*Sqrt[1 - e^2]*(-167 + 451*\[Nu] + 150*\[Nu]^2) + 
              5*(1 - e^2)^(3/2)*(57 - 241*\[Nu] + 252*\[Nu]^2) + 
              11*(-247 + 651*\[Nu] + 270*\[Nu]^2) + 5*(-1 + e^2)*(1465 - 
                4553*\[Nu] + 516*\[Nu]^2)) + 210*(2 + p)^2*
             (392535*(59 - 195*\[Nu] + 54*\[Nu]^2) + 6435*Sqrt[1 - e^2]*(
                4513 - 13345*\[Nu] - 590*\[Nu]^2 + 24*\[Nu]^3) - 
              195*(-1 + e^2)*(54861 - 166549*\[Nu] - 3852*\[Nu]^2 + 
                792*\[Nu]^3) + 5*(1 - e^2)^(5/2)*(48285 - 180435*\[Nu] + 
                66394*\[Nu]^2 + 4425*\[Nu]^3) - 39*(1 - e^2)^(3/2)*(-522267 + 
                1579435*\[Nu] - 81660*\[Nu]^2 + 11160*\[Nu]^3) + 
              (-1 + e^2)^2*(-7664373 + 27056355*\[Nu] - 14690210*\[Nu]^2 + 
                104235*\[Nu]^3)) - 9*(1 - e^2)^3*(2 + p)^5*
             (-21*(-1 + e^2)*(110779 - 408567*\[Nu] + 151040*\[Nu]^2 + 
                1960*\[Nu]^3) - 7*Sqrt[1 - e^2]*(-1127051 + 3845798*\[Nu] - 
                1146460*\[Nu]^2 + 55960*\[Nu]^3) + 5*(90180 - 90447*\[Nu] - 
                1216320*\[Nu]^2 + 866600*\[Nu]^3)) + 35*(2 + p)^3*
             (-4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 12870*Sqrt[1 - e^2]*(
                -6877 + 22401*\[Nu] - 5324*\[Nu]^2 + 42*\[Nu]^3) - 
              195*(-1 + e^2)*(-112251 + 356347*\[Nu] - 54738*\[Nu]^2 + 
                2772*\[Nu]^3) - 9*(-1 + e^2)^3*(-4101 + 121371*\[Nu] - 
                236450*\[Nu]^2 + 33855*\[Nu]^3) - 39*(1 - e^2)^(3/2)*(
                1420899 - 4251907*\[Nu] - 339270*\[Nu]^2 + 45000*\[Nu]^3) + 
              (1 - e^2)^(5/2)*(8944893 - 36439869*\[Nu] + 36969760*\[Nu]^2 + 
                982230*\[Nu]^3) + (-1 + e^2)^2*(-20758392 + 50286882*\[Nu] + 
                32879270*\[Nu]^2 + 2491095*\[Nu]^3)) + (1 - e^2)^(3/2)*
             (2 + p)^4*(-81900*(-1163 + 5958*\[Nu] - 7256*\[Nu]^2 + 
                198*\[Nu]^3) + 126*(1 - e^2)^(3/2)*(660563 - 1730414*\[Nu] - 
                1573695*\[Nu]^2 + 13770*\[Nu]^3) - 1170*Sqrt[1 - e^2]*(
                -909788 + 2889383*\[Nu] - 408940*\[Nu]^2 + 16800*\[Nu]^3) + 
              35*(-1 + e^2)^2*(1207053 - 4229727*\[Nu] + 772112*\[Nu]^2 + 
                155784*\[Nu]^3) - 3*(-1 + e^2)*(-42215331 + 201220033*\[Nu] - 
                230461350*\[Nu]^2 + 4142880*\[Nu]^3)))*BesselJ[2 + p, 
            e*(2 + p)])/(12612600*(-1 + e^2)^2*(1 + Sqrt[1 - e^2])*
           (2 + p)^6) + (9*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^4*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[-4 + p, 2 + p, 0, 1, e])/
          (448*(-1 + e^2)^2) + (3*e^3*(1 + Sqrt[1 - e^2])^2*v^4*
           (88*Sqrt[1 - e^2]*(-2 + 5*\[Nu] + 3*\[Nu]^2) + 11*(1 - e^2)^(3/2)*
             (2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 11*(-53 + 141*\[Nu] + 
              54*\[Nu]^2) - (-1 + e^2)*(57 - 241*\[Nu] + 252*\[Nu]^2))*
           PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/(19712*(-1 + e^2)^2) - 
         (9*e^3*(1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-3 + p, 
            2 + p, 0, 2, e])/(448*(-1 + e^2)^2) - 
         (3*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^4*
           (110*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(23 - 103*\[Nu] + 102*\[Nu]^2) + 
            55*(71 - 303*\[Nu] + 270*\[Nu]^2) + 5*(-1 + e^2)*
             (497 - 1693*\[Nu] + 780*\[Nu]^2) + (1 - e^2)^(3/2)*
             (-275*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 2*(201 - 785*\[Nu] + 
                840*\[Nu]^2)))*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (49280*(-1 + e^2)^2) - (9*(1 + Sqrt[1 - e^2])^3*
           (-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-2 + p, 2 + p, 0, 2, e])/(224*(-1 + e^2)^2) + 
         (9*e*(1 + Sqrt[1 - e^2])^2*v^4*(55*(1 - e^2)^(5/2)*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 275*(113 - 393*\[Nu] + 
              162*\[Nu]^2) - 30*(-1 + e^2)*(301 - 933*\[Nu] + 163*\[Nu]^2) + 
            220*Sqrt[1 - e^2]*(133 - 471*\[Nu] + 216*\[Nu]^2) - 
            (-1 + e^2)^2*(131 - 875*\[Nu] + 820*\[Nu]^2 + 660*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)) + (1 - e^2)^(3/2)*
             (825*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 4*(1907 - 6345*\[Nu] + 
                2550*\[Nu]^2)))*PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/
          (98560*(-1 + e^2)^2) + (27*e*(1 + Sqrt[1 - e^2])^2*
           (-16 + e^2 + 12*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-1 + p, 2 + p, 0, 2, e])/(448*(-1 + e^2)^2) - 
         (3*(1 + Sqrt[1 - e^2])^2*v^4*(-110*(-1 + e^2)^3*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 1320*Sqrt[1 - e^2]*
             (79 - 268*\[Nu] + 93*\[Nu]^2) + 30*(-1 + e^2)*
             (-589 + 1691*\[Nu] + 102*\[Nu]^2) - 825*(101 - 339*\[Nu] + 
              108*\[Nu]^2) + (-1 + e^2)^2*(4879 - 13945*\[Nu] + 360*\[Nu]^2 - 
              1980*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) + 2*(1 - e^2)^(5/2)*
             (489 - 2225*\[Nu] + 2280*\[Nu]^2 + 165*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)) + 2*(1 - e^2)^(3/2)*(-22357 + 72405*\[Nu] - 
              19110*\[Nu]^2 + 825*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(24640*(-1 + e^2)^2) - 
         (9*(1 + Sqrt[1 - e^2])^2*(-18 + 17*Sqrt[1 - e^2] + 
            e^2*(3 + Sqrt[1 - e^2]))*v^4*(-1 + 3*\[Nu])*PNEllipticJ[p, 2 + p, 
            0, 2, e])/(56*(-1 + e^2)^2) + (3*e*(1 + Sqrt[1 - e^2])*v^4*
           (-385*(-1 + e^2)^3*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            165*Sqrt[1 - e^2]*(1175 - 3959*\[Nu] + 1302*\[Nu]^2) - 
            165*(2081 - 6873*\[Nu] + 1890*\[Nu]^2) - 30*(-1 + e^2)*
             (8005 - 25681*\[Nu] + 5397*\[Nu]^2) + (1 - e^2)^(5/2)*
             (2427 - 10595*\[Nu] + 10980*\[Nu]^2 - 1155*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)) - (-1 + e^2)^2*(19361 - 70625*\[Nu] + 
              38340*\[Nu]^2 + 3465*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(-103198 + 334710*\[Nu] - 85890*\[Nu]^2 + 
              5775*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[1 + p, 
            2 + p, 0, 1, e])/(49280*(-1 + e^2)^2) - 
         (9*e*(e^4 + 4*(1 + Sqrt[1 - e^2]) + 2*e^2*(5 + Sqrt[1 - e^2]))*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[1 + p, 2 + p, 0, 2, e])/
          (32*(-1 + e^2)^2) + (9*e^2*v^4*(-168*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
            7*(1 - e^2)^(5/2)*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            21*(67 - 219*\[Nu] + 54*\[Nu]^2) + 14*(-1 + e^2)*
             (80 - 258*\[Nu] + 57*\[Nu]^2) + (-1 + e^2)^2*(121 - 421*\[Nu] + 
              188*\[Nu]^2) - 7*(1 - e^2)^(3/2)*(-1 + 3*\[Nu])*
             (-8 + 3*(2 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[2 + p, 2 + p, 0, 1, 
            e])/(448*(-1 + e^2)^2) + (27*e^2*(2 + e^2)*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[2 + p, 2 + p, 0, 2, e])/(16*(-1 + e^2)^2) + 
         (3*e*(-1 + Sqrt[1 - e^2])*v^4*(-385*(-1 + e^2)^3*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 165*Sqrt[1 - e^2]*
             (2087 - 6695*\[Nu] + 1302*\[Nu]^2) + 165*(2609 - 8457*\[Nu] + 
              1890*\[Nu]^2) + 30*(-1 + e^2)*(7213 - 23305*\[Nu] + 
              5397*\[Nu]^2) + (-1 + e^2)^2*(14081 - 54785*\[Nu] + 
              38340*\[Nu]^2 - 3465*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) + 
            (1 - e^2)^(5/2)*(2427 - 10595*\[Nu] + 10980*\[Nu]^2 + 
              1155*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) - (1 - e^2)^(3/2)*
             (137518 - 437670*\[Nu] + 85890*\[Nu]^2 + 5775*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (49280*(-1 + e^2)^2) - (9*e*(4 + e^4 - 4*Sqrt[1 - e^2] - 
            2*e^2*(-5 + Sqrt[1 - e^2]))*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[3 + p, 2 + p, 0, 2, e])/(32*(-1 + e^2)^2) + 
         (3*(-1 + Sqrt[1 - e^2])^2*v^4*(-110*(-1 + e^2)^3*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 1320*Sqrt[1 - e^2]*
             (154 - 493*\[Nu] + 93*\[Nu]^2) - 30*(-1 + e^2)*
             (797 - 2467*\[Nu] + 102*\[Nu]^2) + 825*(167 - 537*\[Nu] + 
              108*\[Nu]^2) - 2*(1 - e^2)^(5/2)*(-489 + 2225*\[Nu] - 
              2280*\[Nu]^2 + 165*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) - 
            2*(1 - e^2)^(3/2)*(25657 - 82305*\[Nu] + 19110*\[Nu]^2 + 
              825*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) - (-1 + e^2)^2*
             (8509 - 24835*\[Nu] + 360*\[Nu]^2 + 1980*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[4 + p, 2 + p, 0, 1, e])/
          (24640*(-1 + e^2)^2) + (9*(-1 + Sqrt[1 - e^2])^2*
           (18 + 17*Sqrt[1 - e^2] + e^2*(-3 + Sqrt[1 - e^2]))*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[4 + p, 2 + p, 0, 2, e])/
          (56*(-1 + e^2)^2) + (9*e*(-1 + Sqrt[1 - e^2])^2*v^4*
           (55*(1 - e^2)^(5/2)*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            275*(289 - 921*\[Nu] + 162*\[Nu]^2) - 220*Sqrt[1 - e^2]*
             (413 - 1311*\[Nu] + 216*\[Nu]^2) - 10*(-1 + e^2)*
             (-593 + 1689*\[Nu] + 489*\[Nu]^2) + (-1 + e^2)^2*
             (-131 + 875*\[Nu] - 820*\[Nu]^2 + 660*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)) + (1 - e^2)^(3/2)*(825*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 4*(2347 - 7665*\[Nu] + 2550*\[Nu]^2)))*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(98560*(-1 + e^2)^2) + 
         (27*e*(-1 + Sqrt[1 - e^2])^2*(e^2 - 4*(4 + 3*Sqrt[1 - e^2]))*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[5 + p, 2 + p, 0, 2, e])/
          (448*(-1 + e^2)^2) + (3*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*
           v^4*(110*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(239 - 751*\[Nu] + 102*\[Nu]^2) - 
            55*(599 - 1887*\[Nu] + 270*\[Nu]^2) - 5*(-1 + e^2)*
             (-31 - 109*\[Nu] + 780*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 2*(201 - 785*\[Nu] + 
                840*\[Nu]^2)))*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (49280*(-1 + e^2)^2) - (9*(-1 + Sqrt[1 - e^2])^3*
           (7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[6 + p, 2 + p, 0, 2, e])/(224*(-1 + e^2)^2) + 
         (3*e^3*(-1 + Sqrt[1 - e^2])^2*v^4*(-88*Sqrt[1 - e^2]*
             (10 - 31*\[Nu] + 3*\[Nu]^2) + 11*(1 - e^2)^(3/2)*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 11*(187 - 579*\[Nu] + 54*\[Nu]^2) - 
            (-1 + e^2)*(57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[7 + p, 
            2 + p, 0, 1, e])/(19712*(-1 + e^2)^2) - 
         (9*e^3*(-1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*PNEllipticJ[7 + p, 
            2 + p, 0, 2, e])/(448*(-1 + e^2)^2) - 
         (9*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[8 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2)^2))))/v^8
 
MomMFourierMode[4, 2, 1] = 
    (\[Nu]*(((I/14)*(-12*Sqrt[1 - e^2] + (16 - 11*e^2)*(2 + p) - 
          4*(1 - e^2)^(3/2)*(2 + p)^2)*(-1 + 3*\[Nu])*BesselJ[1 + p, 
          e*(2 + p)])/(e*(2 + p)^4) - 
       ((I/14)*(6 - 6*Sqrt[1 - e^2] + (14 - 9*e^2 - 2*Sqrt[1 - e^2])*
           (2 + p) - 4*(1 - e^2)^(3/2)*(2 + p)^2)*(-1 + 3*\[Nu])*
         BesselJ[2 + p, e*(2 + p)])/((1 + Sqrt[1 - e^2])*(2 + p)^4) + 
       \[Epsilon]^2*(((-1/4620*I)*v^2*(-118800*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
            9*(-1 + e^2)^3*(2 + p)^4*(163 - 540*\[Nu] + 100*\[Nu]^2) + 
            30*(2 + p)*(2541*(-1 + 3*\[Nu]) - 4125*(-1 + e^2)*(-1 + 
                3*\[Nu]) + 132*Sqrt[1 - e^2]*(-4 + 11*\[Nu] + 3*\[Nu]^2) + 
              2*(1 - e^2)^(3/2)*(69 - 235*\[Nu] + 147*\[Nu]^2)) + 
            (2 + p)^2*(-13200*(-1 + 3*\[Nu]) - 39600*Sqrt[1 - e^2]*(-1 + 
                3*\[Nu]) - 52470*(1 - e^2)^(3/2)*(-1 + 3*\[Nu]) + 
              55*(-1 + e^2)*(18 - 223*\[Nu] + 543*\[Nu]^2) + (-1 + e^2)^2*(
                10896 - 34625*\[Nu] + 1185*\[Nu]^2)) + (1 - e^2)^(3/2)*
             (2 + p)^3*(10890*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
              330*(-24 + 64*\[Nu] + 27*\[Nu]^2) + (-1 + e^2)*(4953 - 
                16240*\[Nu] + 1830*\[Nu]^2)))*BesselJ[1 + p, e*(2 + p)])/
          ((e - e^3)*(2 + p)^5) - ((I/9240)*v^2*(-118800*(-1 + Sqrt[1 - e^2])*
             (-1 + 3*\[Nu]) - 18*(-1 + e^2)^3*(2 + p)^4*(163 - 540*\[Nu] + 
              100*\[Nu]^2) - 60*(2 + p)*(2013*(1 - 3*\[Nu]) - 
              33*Sqrt[1 - e^2]*(41 - 127*\[Nu] + 12*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(195 - 623*\[Nu] + 51*\[Nu]^2) - 
              (-1 + e^2)*(3105 - 9409*\[Nu] + 345*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(2 + p)^3*(660*(-24 + 64*\[Nu] + 27*\[Nu]^2) + 
              9*Sqrt[1 - e^2]*(-2257 + 6720*\[Nu] + 100*\[Nu]^2) + 
              (-1 + e^2)*(8439 - 27620*\[Nu] + 2760*\[Nu]^2)) - 
            2*(2 + p)^2*(13200*(-1 + 3*\[Nu]) - 330*Sqrt[1 - e^2]*(132 - 
                403*\[Nu] + 21*\[Nu]^2) + 9*(-1 + e^2)^2*(-137 + 465*\[Nu] + 
                195*\[Nu]^2) - 55*(-1 + e^2)*(45 - 262*\[Nu] + 417*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(-37362 + 110635*\[Nu] + 2940*\[Nu]^2)))*
           BesselJ[2 + p, e*(2 + p)])/((-1 + e^2)*(1 + Sqrt[1 - e^2])*
           (2 + p)^5) - (((3*I)/896)*e^3*(1 + Sqrt[1 - e^2])^2*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/448)*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*
           v^2*(-1 + 3*\[Nu])*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((9*I)/896)*e*(1 + Sqrt[1 - e^2])^2*
           (-16 + e^2 + 12*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/112)*(1 + Sqrt[1 - e^2])^2*(-18 + 17*Sqrt[1 - e^2] + 
            e^2*(3 + Sqrt[1 - e^2]))*v^2*(-1 + 3*\[Nu])*PNEllipticJ[p, 2 + p, 
            0, 1, e])/(-1 + e^2) - (((3*I)/64)*e*
           (e^4 + 4*(1 + Sqrt[1 - e^2]) + 2*e^2*(5 + Sqrt[1 - e^2]))*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/32)*e^2*(2 + e^2)*v^2*(-1 + 3*\[Nu])*PNEllipticJ[2 + p, 
            2 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/64)*e*(4 + e^4 - 4*Sqrt[1 - e^2] - 
            2*e^2*(-5 + Sqrt[1 - e^2]))*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[3 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/112)*(-1 + Sqrt[1 - e^2])^2*(18 + 17*Sqrt[1 - e^2] + 
            e^2*(-3 + Sqrt[1 - e^2]))*v^2*(-1 + 3*\[Nu])*PNEllipticJ[4 + p, 
            2 + p, 0, 1, e])/(-1 + e^2) + (((9*I)/896)*e*(-1 + Sqrt[1 - e^2])^
            2*(e^2 - 4*(4 + 3*Sqrt[1 - e^2]))*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/448)*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*
           v^2*(-1 + 3*\[Nu])*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) - (((3*I)/896)*e^3*(-1 + Sqrt[1 - e^2])^2*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[7 + p, 2 + p, 0, 1, e])/(-1 + e^2)) + 
       \[Epsilon]^4*(((-1/25225200*I)*v^4*(11675664000*Sqrt[1 - e^2]*
             (-1 + 3*\[Nu]) - 126*(1 - e^2)^(9/2)*(2 + p)^6*
             (13699 - 56152*\[Nu] - 11560*\[Nu]^2 + 55960*\[Nu]^3) - 
            2948400*(2 + p)*(3201*(-1 + 3*\[Nu]) - 4521*(-1 + e^2)*(-1 + 
                3*\[Nu]) - 55*Sqrt[1 - e^2]*(51 - 167*\[Nu] + 42*\[Nu]^2) + 
              5*(1 - e^2)^(3/2)*(233 - 813*\[Nu] + 384*\[Nu]^2)) + 
            210*(2 + p)^2*(-495495*(67 - 219*\[Nu] + 54*\[Nu]^2) + 
              3510*(-1 + e^2)*(3856 - 11800*\[Nu] + 85*\[Nu]^2) + 
              117*(-1 + e^2)^2*(32513 - 141225*\[Nu] + 163500*\[Nu]^2) - 
              25740*Sqrt[1 - e^2]*(1733 - 5289*\[Nu] + 268*\[Nu]^2 + 
                6*\[Nu]^3) + 780*(1 - e^2)^(3/2)*(-28335 + 82963*\[Nu] + 
                6168*\[Nu]^2 + 756*\[Nu]^3) + 10*(1 - e^2)^(5/2)*(32211 - 
                103173*\[Nu] + 19718*\[Nu]^2 + 8211*\[Nu]^3)) + 
            9*(1 - e^2)^3*(2 + p)^5*(40950*Sqrt[1 - e^2]*(195 - 667*\[Nu] + 
                194*\[Nu]^2) - 7*(-1 + e^2)*(346036 - 1281853*\[Nu] + 
                441560*\[Nu]^2 + 61840*\[Nu]^3) + 5*(90180 - 90447*\[Nu] - 
                1216320*\[Nu]^2 + 866600*\[Nu]^3)) + 35*(2 + p)^3*
             (4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 1544400*Sqrt[1 - e^2]*(
                51 - 167*\[Nu] + 42*\[Nu]^2) - 17160*(-1 + e^2)*(1737 - 
                5422*\[Nu] + 525*\[Nu]^2) - 468*(1 - e^2)^(3/2)*(-172177 + 
                520765*\[Nu] + 12570*\[Nu]^2) - 2340*(1 - e^2)^(5/2)*(3340 - 
                13708*\[Nu] + 16095*\[Nu]^2) - (-1 + e^2)^3*(2772261 - 
                9187203*\[Nu] + 115750*\[Nu]^2 + 677535*\[Nu]^3) - 
              (-1 + e^2)^2*(-26655543 + 70508889*\[Nu] + 26200910*\[Nu]^2 + 
                4246095*\[Nu]^3)) - 2*(1 - e^2)^(3/2)*(2 + p)^4*
             (61425*Sqrt[1 - e^2]*(8647 - 27285*\[Nu] + 3294*\[Nu]^2) - 
              8190*(1 - e^2)^(3/2)*(-8144 + 24935*\[Nu] + 6195*\[Nu]^2) - 
              40950*(-1163 + 5958*\[Nu] - 7256*\[Nu]^2 + 198*\[Nu]^3) + 
              14*(-1 + e^2)^2*(2017179 - 7697577*\[Nu] + 3145930*\[Nu]^2 + 
                132765*\[Nu]^3) - 3*(-1 + e^2)*(-15480063 + 84894089*\[Nu] - 
                121571100*\[Nu]^2 + 5347440*\[Nu]^3)))*BesselJ[1 + p, 
            e*(2 + p)])/(e*(-1 + e^2)^2*(2 + p)^6) - 
         ((I/25225200)*v^4*(-5837832000*(-1 + Sqrt[1 - e^2])*(-1 + 3*\[Nu]) + 
            126*(1 - e^2)^(9/2)*(2 + p)^6*(13699 - 56152*\[Nu] - 
              11560*\[Nu]^2 + 55960*\[Nu]^3) + 1474200*(2 + p)*
             (-11*Sqrt[1 - e^2]*(-167 + 451*\[Nu] + 150*\[Nu]^2) + 
              5*(1 - e^2)^(3/2)*(57 - 241*\[Nu] + 252*\[Nu]^2) + 
              11*(-247 + 651*\[Nu] + 270*\[Nu]^2) + 5*(-1 + e^2)*(1465 - 
                4553*\[Nu] + 516*\[Nu]^2)) + 210*(2 + p)^2*
             (392535*(59 - 195*\[Nu] + 54*\[Nu]^2) + 6435*Sqrt[1 - e^2]*(
                4513 - 13345*\[Nu] - 590*\[Nu]^2 + 24*\[Nu]^3) - 
              195*(-1 + e^2)*(54861 - 166549*\[Nu] - 3852*\[Nu]^2 + 
                792*\[Nu]^3) + 5*(1 - e^2)^(5/2)*(48285 - 180435*\[Nu] + 
                66394*\[Nu]^2 + 4425*\[Nu]^3) - 39*(1 - e^2)^(3/2)*(-522267 + 
                1579435*\[Nu] - 81660*\[Nu]^2 + 11160*\[Nu]^3) + 
              (-1 + e^2)^2*(-7664373 + 27056355*\[Nu] - 14690210*\[Nu]^2 + 
                104235*\[Nu]^3)) - 9*(1 - e^2)^3*(2 + p)^5*
             (-21*(-1 + e^2)*(110779 - 408567*\[Nu] + 151040*\[Nu]^2 + 
                1960*\[Nu]^3) - 7*Sqrt[1 - e^2]*(-1127051 + 3845798*\[Nu] - 
                1146460*\[Nu]^2 + 55960*\[Nu]^3) + 5*(90180 - 90447*\[Nu] - 
                1216320*\[Nu]^2 + 866600*\[Nu]^3)) + 35*(2 + p)^3*
             (-4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 12870*Sqrt[1 - e^2]*(
                -6877 + 22401*\[Nu] - 5324*\[Nu]^2 + 42*\[Nu]^3) - 
              195*(-1 + e^2)*(-112251 + 356347*\[Nu] - 54738*\[Nu]^2 + 
                2772*\[Nu]^3) - 9*(-1 + e^2)^3*(-4101 + 121371*\[Nu] - 
                236450*\[Nu]^2 + 33855*\[Nu]^3) - 39*(1 - e^2)^(3/2)*(
                1420899 - 4251907*\[Nu] - 339270*\[Nu]^2 + 45000*\[Nu]^3) + 
              (1 - e^2)^(5/2)*(8944893 - 36439869*\[Nu] + 36969760*\[Nu]^2 + 
                982230*\[Nu]^3) + (-1 + e^2)^2*(-20758392 + 50286882*\[Nu] + 
                32879270*\[Nu]^2 + 2491095*\[Nu]^3)) + (1 - e^2)^(3/2)*
             (2 + p)^4*(-81900*(-1163 + 5958*\[Nu] - 7256*\[Nu]^2 + 
                198*\[Nu]^3) + 126*(1 - e^2)^(3/2)*(660563 - 1730414*\[Nu] - 
                1573695*\[Nu]^2 + 13770*\[Nu]^3) - 1170*Sqrt[1 - e^2]*(
                -909788 + 2889383*\[Nu] - 408940*\[Nu]^2 + 16800*\[Nu]^3) + 
              35*(-1 + e^2)^2*(1207053 - 4229727*\[Nu] + 772112*\[Nu]^2 + 
                155784*\[Nu]^3) - 3*(-1 + e^2)*(-42215331 + 201220033*\[Nu] - 
                230461350*\[Nu]^2 + 4142880*\[Nu]^3)))*BesselJ[2 + p, 
            e*(2 + p)])/((-1 + e^2)^2*(1 + Sqrt[1 - e^2])*(2 + p)^6) + 
         (((9*I)/896)*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^4*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[-4 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((3*I)/39424)*e^3*(1 + Sqrt[1 - e^2])^2*v^4*
           (88*Sqrt[1 - e^2]*(-2 + 5*\[Nu] + 3*\[Nu]^2) + 11*(1 - e^2)^(3/2)*
             (2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 11*(-53 + 141*\[Nu] + 
              54*\[Nu]^2) - (-1 + e^2)*(57 - 241*\[Nu] + 252*\[Nu]^2))*
           PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 - 
         (((9*I)/896)*e^3*(1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-3 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((3*I)/98560)*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^4*
           (110*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(23 - 103*\[Nu] + 102*\[Nu]^2) + 
            55*(71 - 303*\[Nu] + 270*\[Nu]^2) + 5*(-1 + e^2)*
             (497 - 1693*\[Nu] + 780*\[Nu]^2) + (1 - e^2)^(3/2)*
             (-275*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 2*(201 - 785*\[Nu] + 
                840*\[Nu]^2)))*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((9*I)/448)*(1 + Sqrt[1 - e^2])^3*
           (-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-2 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((9*I)/197120)*e*(1 + Sqrt[1 - e^2])^2*v^4*
           (55*(1 - e^2)^(5/2)*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            275*(113 - 393*\[Nu] + 162*\[Nu]^2) - 30*(-1 + e^2)*
             (301 - 933*\[Nu] + 163*\[Nu]^2) + 220*Sqrt[1 - e^2]*
             (133 - 471*\[Nu] + 216*\[Nu]^2) - (-1 + e^2)^2*
             (131 - 875*\[Nu] + 820*\[Nu]^2 + 660*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)) + (1 - e^2)^(3/2)*(825*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) - 4*(1907 - 6345*\[Nu] + 2550*\[Nu]^2)))*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((27*I)/896)*e*(1 + Sqrt[1 - e^2])^2*(-16 + e^2 + 12*Sqrt[1 - e^2])*
           v^4*(-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 2 + p, 0, 2, e])/
          (-1 + e^2)^2 - (((3*I)/49280)*(1 + Sqrt[1 - e^2])^2*v^4*
           (-110*(-1 + e^2)^3*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            1320*Sqrt[1 - e^2]*(79 - 268*\[Nu] + 93*\[Nu]^2) + 
            30*(-1 + e^2)*(-589 + 1691*\[Nu] + 102*\[Nu]^2) - 
            825*(101 - 339*\[Nu] + 108*\[Nu]^2) + (-1 + e^2)^2*
             (4879 - 13945*\[Nu] + 360*\[Nu]^2 - 1980*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)) + 2*(1 - e^2)^(5/2)*(489 - 2225*\[Nu] + 
              2280*\[Nu]^2 + 165*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) + 
            2*(1 - e^2)^(3/2)*(-22357 + 72405*\[Nu] - 19110*\[Nu]^2 + 
              825*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[p, 2 + p, 
            0, 1, e])/(-1 + e^2)^2 - (((9*I)/112)*(1 + Sqrt[1 - e^2])^2*
           (-18 + 17*Sqrt[1 - e^2] + e^2*(3 + Sqrt[1 - e^2]))*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[p, 2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/98560)*e*(1 + Sqrt[1 - e^2])*v^4*(-385*(-1 + e^2)^3*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 165*Sqrt[1 - e^2]*
             (1175 - 3959*\[Nu] + 1302*\[Nu]^2) - 165*(2081 - 6873*\[Nu] + 
              1890*\[Nu]^2) - 30*(-1 + e^2)*(8005 - 25681*\[Nu] + 
              5397*\[Nu]^2) + (1 - e^2)^(5/2)*(2427 - 10595*\[Nu] + 
              10980*\[Nu]^2 - 1155*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) - 
            (-1 + e^2)^2*(19361 - 70625*\[Nu] + 38340*\[Nu]^2 + 
              3465*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) + (1 - e^2)^(3/2)*
             (-103198 + 334710*\[Nu] - 85890*\[Nu]^2 + 5775*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((9*I)/64)*e*(e^4 + 4*(1 + Sqrt[1 - e^2]) + 
            2*e^2*(5 + Sqrt[1 - e^2]))*v^4*(-1 + 3*\[Nu])*PNEllipticJ[1 + p, 
            2 + p, 0, 2, e])/(-1 + e^2)^2 + (((9*I)/896)*e^2*v^4*
           (-168*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 7*(1 - e^2)^(5/2)*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 21*(67 - 219*\[Nu] + 54*\[Nu]^2) + 
            14*(-1 + e^2)*(80 - 258*\[Nu] + 57*\[Nu]^2) + 
            (-1 + e^2)^2*(121 - 421*\[Nu] + 188*\[Nu]^2) - 7*(1 - e^2)^(3/2)*
             (-1 + 3*\[Nu])*(-8 + 3*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[2 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((27*I)/32)*e^2*(2 + e^2)*v^4*(-1 + 3*\[Nu])*PNEllipticJ[2 + p, 
            2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/98560)*e*(-1 + Sqrt[1 - e^2])*v^4*
           (-385*(-1 + e^2)^3*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            165*Sqrt[1 - e^2]*(2087 - 6695*\[Nu] + 1302*\[Nu]^2) + 
            165*(2609 - 8457*\[Nu] + 1890*\[Nu]^2) + 30*(-1 + e^2)*
             (7213 - 23305*\[Nu] + 5397*\[Nu]^2) + (-1 + e^2)^2*
             (14081 - 54785*\[Nu] + 38340*\[Nu]^2 - 3465*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)) + (1 - e^2)^(5/2)*
             (2427 - 10595*\[Nu] + 10980*\[Nu]^2 + 1155*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)) - (1 - e^2)^(3/2)*
             (137518 - 437670*\[Nu] + 85890*\[Nu]^2 + 5775*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((9*I)/64)*e*(4 + e^4 - 4*Sqrt[1 - e^2] - 
            2*e^2*(-5 + Sqrt[1 - e^2]))*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[3 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/49280)*(-1 + Sqrt[1 - e^2])^2*v^4*
           (-110*(-1 + e^2)^3*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            1320*Sqrt[1 - e^2]*(154 - 493*\[Nu] + 93*\[Nu]^2) - 
            30*(-1 + e^2)*(797 - 2467*\[Nu] + 102*\[Nu]^2) + 
            825*(167 - 537*\[Nu] + 108*\[Nu]^2) - 2*(1 - e^2)^(5/2)*
             (-489 + 2225*\[Nu] - 2280*\[Nu]^2 + 165*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)) - 2*(1 - e^2)^(3/2)*(25657 - 82305*\[Nu] + 
              19110*\[Nu]^2 + 825*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) - 
            (-1 + e^2)^2*(8509 - 24835*\[Nu] + 360*\[Nu]^2 + 1980*(2 + p)*(
                5 - 17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[4 + p, 2 + p, 0, 1, 
            e])/(-1 + e^2)^2 + (((9*I)/112)*(-1 + Sqrt[1 - e^2])^2*
           (18 + 17*Sqrt[1 - e^2] + e^2*(-3 + Sqrt[1 - e^2]))*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[4 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((9*I)/197120)*e*(-1 + Sqrt[1 - e^2])^2*v^4*
           (55*(1 - e^2)^(5/2)*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            275*(289 - 921*\[Nu] + 162*\[Nu]^2) - 220*Sqrt[1 - e^2]*
             (413 - 1311*\[Nu] + 216*\[Nu]^2) - 10*(-1 + e^2)*
             (-593 + 1689*\[Nu] + 489*\[Nu]^2) + (-1 + e^2)^2*
             (-131 + 875*\[Nu] - 820*\[Nu]^2 + 660*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)) + (1 - e^2)^(3/2)*(825*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 4*(2347 - 7665*\[Nu] + 2550*\[Nu]^2)))*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((27*I)/896)*e*(-1 + Sqrt[1 - e^2])^2*
           (e^2 - 4*(4 + 3*Sqrt[1 - e^2]))*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[5 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/98560)*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*v^4*
           (110*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(239 - 751*\[Nu] + 102*\[Nu]^2) - 
            55*(599 - 1887*\[Nu] + 270*\[Nu]^2) - 5*(-1 + e^2)*
             (-31 - 109*\[Nu] + 780*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 2*(201 - 785*\[Nu] + 
                840*\[Nu]^2)))*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((9*I)/448)*(-1 + Sqrt[1 - e^2])^3*
           (7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[6 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/39424)*e^3*(-1 + Sqrt[1 - e^2])^2*v^4*
           (-88*Sqrt[1 - e^2]*(10 - 31*\[Nu] + 3*\[Nu]^2) + 
            11*(1 - e^2)^(3/2)*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            11*(187 - 579*\[Nu] + 54*\[Nu]^2) - (-1 + e^2)*(57 - 241*\[Nu] + 
              252*\[Nu]^2))*PNEllipticJ[7 + p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((9*I)/896)*e^3*(-1 + Sqrt[1 - e^2])^2*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[7 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((9*I)/896)*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])^2*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[8 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2)))/
     v^8
 
MomMFourierMode[4, 2, 2] = 0
 
MomMFourierMode[4, 2, 3] = 
    (\[Nu]*(((I/14)*(-12*Sqrt[1 - e^2] + (16 - 11*e^2)*(2 + p) - 
          4*(1 - e^2)^(3/2)*(2 + p)^2)*(-1 + 3*\[Nu])*BesselJ[1 + p, 
          e*(2 + p)])/(e*(2 + p)^4) - 
       ((I/14)*(6 - 6*Sqrt[1 - e^2] + (14 - 9*e^2 - 2*Sqrt[1 - e^2])*
           (2 + p) - 4*(1 - e^2)^(3/2)*(2 + p)^2)*(-1 + 3*\[Nu])*
         BesselJ[2 + p, e*(2 + p)])/((1 + Sqrt[1 - e^2])*(2 + p)^4) + 
       \[Epsilon]^2*(((-1/4620*I)*v^2*(-118800*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
            9*(-1 + e^2)^3*(2 + p)^4*(163 - 540*\[Nu] + 100*\[Nu]^2) + 
            30*(2 + p)*(2541*(-1 + 3*\[Nu]) - 4125*(-1 + e^2)*(-1 + 
                3*\[Nu]) + 132*Sqrt[1 - e^2]*(-4 + 11*\[Nu] + 3*\[Nu]^2) + 
              2*(1 - e^2)^(3/2)*(69 - 235*\[Nu] + 147*\[Nu]^2)) + 
            (2 + p)^2*(-13200*(-1 + 3*\[Nu]) - 39600*Sqrt[1 - e^2]*(-1 + 
                3*\[Nu]) - 52470*(1 - e^2)^(3/2)*(-1 + 3*\[Nu]) + 
              55*(-1 + e^2)*(18 - 223*\[Nu] + 543*\[Nu]^2) + (-1 + e^2)^2*(
                10896 - 34625*\[Nu] + 1185*\[Nu]^2)) + (1 - e^2)^(3/2)*
             (2 + p)^3*(10890*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
              330*(-24 + 64*\[Nu] + 27*\[Nu]^2) + (-1 + e^2)*(4953 - 
                16240*\[Nu] + 1830*\[Nu]^2)))*BesselJ[1 + p, e*(2 + p)])/
          ((e - e^3)*(2 + p)^5) - ((I/9240)*v^2*(-118800*(-1 + Sqrt[1 - e^2])*
             (-1 + 3*\[Nu]) - 18*(-1 + e^2)^3*(2 + p)^4*(163 - 540*\[Nu] + 
              100*\[Nu]^2) - 60*(2 + p)*(2013*(1 - 3*\[Nu]) - 
              33*Sqrt[1 - e^2]*(41 - 127*\[Nu] + 12*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(195 - 623*\[Nu] + 51*\[Nu]^2) - 
              (-1 + e^2)*(3105 - 9409*\[Nu] + 345*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(2 + p)^3*(660*(-24 + 64*\[Nu] + 27*\[Nu]^2) + 
              9*Sqrt[1 - e^2]*(-2257 + 6720*\[Nu] + 100*\[Nu]^2) + 
              (-1 + e^2)*(8439 - 27620*\[Nu] + 2760*\[Nu]^2)) - 
            2*(2 + p)^2*(13200*(-1 + 3*\[Nu]) - 330*Sqrt[1 - e^2]*(132 - 
                403*\[Nu] + 21*\[Nu]^2) + 9*(-1 + e^2)^2*(-137 + 465*\[Nu] + 
                195*\[Nu]^2) - 55*(-1 + e^2)*(45 - 262*\[Nu] + 417*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(-37362 + 110635*\[Nu] + 2940*\[Nu]^2)))*
           BesselJ[2 + p, e*(2 + p)])/((-1 + e^2)*(1 + Sqrt[1 - e^2])*
           (2 + p)^5) - (((3*I)/896)*e^3*(1 + Sqrt[1 - e^2])^2*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/448)*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*
           v^2*(-1 + 3*\[Nu])*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((9*I)/896)*e*(1 + Sqrt[1 - e^2])^2*
           (-16 + e^2 + 12*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/112)*(1 + Sqrt[1 - e^2])^2*(-18 + 17*Sqrt[1 - e^2] + 
            e^2*(3 + Sqrt[1 - e^2]))*v^2*(-1 + 3*\[Nu])*PNEllipticJ[p, 2 + p, 
            0, 1, e])/(-1 + e^2) - (((3*I)/64)*e*
           (e^4 + 4*(1 + Sqrt[1 - e^2]) + 2*e^2*(5 + Sqrt[1 - e^2]))*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/32)*e^2*(2 + e^2)*v^2*(-1 + 3*\[Nu])*PNEllipticJ[2 + p, 
            2 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/64)*e*(4 + e^4 - 4*Sqrt[1 - e^2] - 
            2*e^2*(-5 + Sqrt[1 - e^2]))*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[3 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/112)*(-1 + Sqrt[1 - e^2])^2*(18 + 17*Sqrt[1 - e^2] + 
            e^2*(-3 + Sqrt[1 - e^2]))*v^2*(-1 + 3*\[Nu])*PNEllipticJ[4 + p, 
            2 + p, 0, 1, e])/(-1 + e^2) + (((9*I)/896)*e*(-1 + Sqrt[1 - e^2])^
            2*(e^2 - 4*(4 + 3*Sqrt[1 - e^2]))*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/448)*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*
           v^2*(-1 + 3*\[Nu])*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) - (((3*I)/896)*e^3*(-1 + Sqrt[1 - e^2])^2*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[7 + p, 2 + p, 0, 1, e])/(-1 + e^2)) + 
       \[Epsilon]^4*(((-1/25225200*I)*v^4*(11675664000*Sqrt[1 - e^2]*
             (-1 + 3*\[Nu]) - 126*(1 - e^2)^(9/2)*(2 + p)^6*
             (13699 - 56152*\[Nu] - 11560*\[Nu]^2 + 55960*\[Nu]^3) - 
            2948400*(2 + p)*(3201*(-1 + 3*\[Nu]) - 4521*(-1 + e^2)*(-1 + 
                3*\[Nu]) - 55*Sqrt[1 - e^2]*(51 - 167*\[Nu] + 42*\[Nu]^2) + 
              5*(1 - e^2)^(3/2)*(233 - 813*\[Nu] + 384*\[Nu]^2)) + 
            210*(2 + p)^2*(-495495*(67 - 219*\[Nu] + 54*\[Nu]^2) + 
              3510*(-1 + e^2)*(3856 - 11800*\[Nu] + 85*\[Nu]^2) + 
              117*(-1 + e^2)^2*(32513 - 141225*\[Nu] + 163500*\[Nu]^2) - 
              25740*Sqrt[1 - e^2]*(1733 - 5289*\[Nu] + 268*\[Nu]^2 + 
                6*\[Nu]^3) + 780*(1 - e^2)^(3/2)*(-28335 + 82963*\[Nu] + 
                6168*\[Nu]^2 + 756*\[Nu]^3) + 10*(1 - e^2)^(5/2)*(32211 - 
                103173*\[Nu] + 19718*\[Nu]^2 + 8211*\[Nu]^3)) + 
            9*(1 - e^2)^3*(2 + p)^5*(40950*Sqrt[1 - e^2]*(195 - 667*\[Nu] + 
                194*\[Nu]^2) - 7*(-1 + e^2)*(346036 - 1281853*\[Nu] + 
                441560*\[Nu]^2 + 61840*\[Nu]^3) + 5*(90180 - 90447*\[Nu] - 
                1216320*\[Nu]^2 + 866600*\[Nu]^3)) + 35*(2 + p)^3*
             (4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 1544400*Sqrt[1 - e^2]*(
                51 - 167*\[Nu] + 42*\[Nu]^2) - 17160*(-1 + e^2)*(1737 - 
                5422*\[Nu] + 525*\[Nu]^2) - 468*(1 - e^2)^(3/2)*(-172177 + 
                520765*\[Nu] + 12570*\[Nu]^2) - 2340*(1 - e^2)^(5/2)*(3340 - 
                13708*\[Nu] + 16095*\[Nu]^2) - (-1 + e^2)^3*(2772261 - 
                9187203*\[Nu] + 115750*\[Nu]^2 + 677535*\[Nu]^3) - 
              (-1 + e^2)^2*(-26655543 + 70508889*\[Nu] + 26200910*\[Nu]^2 + 
                4246095*\[Nu]^3)) - 2*(1 - e^2)^(3/2)*(2 + p)^4*
             (61425*Sqrt[1 - e^2]*(8647 - 27285*\[Nu] + 3294*\[Nu]^2) - 
              8190*(1 - e^2)^(3/2)*(-8144 + 24935*\[Nu] + 6195*\[Nu]^2) - 
              40950*(-1163 + 5958*\[Nu] - 7256*\[Nu]^2 + 198*\[Nu]^3) + 
              14*(-1 + e^2)^2*(2017179 - 7697577*\[Nu] + 3145930*\[Nu]^2 + 
                132765*\[Nu]^3) - 3*(-1 + e^2)*(-15480063 + 84894089*\[Nu] - 
                121571100*\[Nu]^2 + 5347440*\[Nu]^3)))*BesselJ[1 + p, 
            e*(2 + p)])/(e*(-1 + e^2)^2*(2 + p)^6) - 
         ((I/25225200)*v^4*(-5837832000*(-1 + Sqrt[1 - e^2])*(-1 + 3*\[Nu]) + 
            126*(1 - e^2)^(9/2)*(2 + p)^6*(13699 - 56152*\[Nu] - 
              11560*\[Nu]^2 + 55960*\[Nu]^3) + 1474200*(2 + p)*
             (-11*Sqrt[1 - e^2]*(-167 + 451*\[Nu] + 150*\[Nu]^2) + 
              5*(1 - e^2)^(3/2)*(57 - 241*\[Nu] + 252*\[Nu]^2) + 
              11*(-247 + 651*\[Nu] + 270*\[Nu]^2) + 5*(-1 + e^2)*(1465 - 
                4553*\[Nu] + 516*\[Nu]^2)) + 210*(2 + p)^2*
             (392535*(59 - 195*\[Nu] + 54*\[Nu]^2) + 6435*Sqrt[1 - e^2]*(
                4513 - 13345*\[Nu] - 590*\[Nu]^2 + 24*\[Nu]^3) - 
              195*(-1 + e^2)*(54861 - 166549*\[Nu] - 3852*\[Nu]^2 + 
                792*\[Nu]^3) + 5*(1 - e^2)^(5/2)*(48285 - 180435*\[Nu] + 
                66394*\[Nu]^2 + 4425*\[Nu]^3) - 39*(1 - e^2)^(3/2)*(-522267 + 
                1579435*\[Nu] - 81660*\[Nu]^2 + 11160*\[Nu]^3) + 
              (-1 + e^2)^2*(-7664373 + 27056355*\[Nu] - 14690210*\[Nu]^2 + 
                104235*\[Nu]^3)) - 9*(1 - e^2)^3*(2 + p)^5*
             (-21*(-1 + e^2)*(110779 - 408567*\[Nu] + 151040*\[Nu]^2 + 
                1960*\[Nu]^3) - 7*Sqrt[1 - e^2]*(-1127051 + 3845798*\[Nu] - 
                1146460*\[Nu]^2 + 55960*\[Nu]^3) + 5*(90180 - 90447*\[Nu] - 
                1216320*\[Nu]^2 + 866600*\[Nu]^3)) + 35*(2 + p)^3*
             (-4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 12870*Sqrt[1 - e^2]*(
                -6877 + 22401*\[Nu] - 5324*\[Nu]^2 + 42*\[Nu]^3) - 
              195*(-1 + e^2)*(-112251 + 356347*\[Nu] - 54738*\[Nu]^2 + 
                2772*\[Nu]^3) - 9*(-1 + e^2)^3*(-4101 + 121371*\[Nu] - 
                236450*\[Nu]^2 + 33855*\[Nu]^3) - 39*(1 - e^2)^(3/2)*(
                1420899 - 4251907*\[Nu] - 339270*\[Nu]^2 + 45000*\[Nu]^3) + 
              (1 - e^2)^(5/2)*(8944893 - 36439869*\[Nu] + 36969760*\[Nu]^2 + 
                982230*\[Nu]^3) + (-1 + e^2)^2*(-20758392 + 50286882*\[Nu] + 
                32879270*\[Nu]^2 + 2491095*\[Nu]^3)) + (1 - e^2)^(3/2)*
             (2 + p)^4*(-81900*(-1163 + 5958*\[Nu] - 7256*\[Nu]^2 + 
                198*\[Nu]^3) + 126*(1 - e^2)^(3/2)*(660563 - 1730414*\[Nu] - 
                1573695*\[Nu]^2 + 13770*\[Nu]^3) - 1170*Sqrt[1 - e^2]*(
                -909788 + 2889383*\[Nu] - 408940*\[Nu]^2 + 16800*\[Nu]^3) + 
              35*(-1 + e^2)^2*(1207053 - 4229727*\[Nu] + 772112*\[Nu]^2 + 
                155784*\[Nu]^3) - 3*(-1 + e^2)*(-42215331 + 201220033*\[Nu] - 
                230461350*\[Nu]^2 + 4142880*\[Nu]^3)))*BesselJ[2 + p, 
            e*(2 + p)])/((-1 + e^2)^2*(1 + Sqrt[1 - e^2])*(2 + p)^6) + 
         (((9*I)/896)*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^4*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[-4 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((3*I)/39424)*e^3*(1 + Sqrt[1 - e^2])^2*v^4*
           (88*Sqrt[1 - e^2]*(-2 + 5*\[Nu] + 3*\[Nu]^2) + 11*(1 - e^2)^(3/2)*
             (2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 11*(-53 + 141*\[Nu] + 
              54*\[Nu]^2) - (-1 + e^2)*(57 - 241*\[Nu] + 252*\[Nu]^2))*
           PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 - 
         (((9*I)/896)*e^3*(1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-3 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((3*I)/98560)*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^4*
           (110*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(23 - 103*\[Nu] + 102*\[Nu]^2) + 
            55*(71 - 303*\[Nu] + 270*\[Nu]^2) + 5*(-1 + e^2)*
             (497 - 1693*\[Nu] + 780*\[Nu]^2) + (1 - e^2)^(3/2)*
             (-275*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 2*(201 - 785*\[Nu] + 
                840*\[Nu]^2)))*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((9*I)/448)*(1 + Sqrt[1 - e^2])^3*
           (-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-2 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((9*I)/197120)*e*(1 + Sqrt[1 - e^2])^2*v^4*
           (55*(1 - e^2)^(5/2)*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            275*(113 - 393*\[Nu] + 162*\[Nu]^2) - 30*(-1 + e^2)*
             (301 - 933*\[Nu] + 163*\[Nu]^2) + 220*Sqrt[1 - e^2]*
             (133 - 471*\[Nu] + 216*\[Nu]^2) - (-1 + e^2)^2*
             (131 - 875*\[Nu] + 820*\[Nu]^2 + 660*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)) + (1 - e^2)^(3/2)*(825*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) - 4*(1907 - 6345*\[Nu] + 2550*\[Nu]^2)))*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((27*I)/896)*e*(1 + Sqrt[1 - e^2])^2*(-16 + e^2 + 12*Sqrt[1 - e^2])*
           v^4*(-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 2 + p, 0, 2, e])/
          (-1 + e^2)^2 - (((3*I)/49280)*(1 + Sqrt[1 - e^2])^2*v^4*
           (-110*(-1 + e^2)^3*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            1320*Sqrt[1 - e^2]*(79 - 268*\[Nu] + 93*\[Nu]^2) + 
            30*(-1 + e^2)*(-589 + 1691*\[Nu] + 102*\[Nu]^2) - 
            825*(101 - 339*\[Nu] + 108*\[Nu]^2) + (-1 + e^2)^2*
             (4879 - 13945*\[Nu] + 360*\[Nu]^2 - 1980*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)) + 2*(1 - e^2)^(5/2)*(489 - 2225*\[Nu] + 
              2280*\[Nu]^2 + 165*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) + 
            2*(1 - e^2)^(3/2)*(-22357 + 72405*\[Nu] - 19110*\[Nu]^2 + 
              825*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[p, 2 + p, 
            0, 1, e])/(-1 + e^2)^2 - (((9*I)/112)*(1 + Sqrt[1 - e^2])^2*
           (-18 + 17*Sqrt[1 - e^2] + e^2*(3 + Sqrt[1 - e^2]))*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[p, 2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/98560)*e*(1 + Sqrt[1 - e^2])*v^4*(-385*(-1 + e^2)^3*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 165*Sqrt[1 - e^2]*
             (1175 - 3959*\[Nu] + 1302*\[Nu]^2) - 165*(2081 - 6873*\[Nu] + 
              1890*\[Nu]^2) - 30*(-1 + e^2)*(8005 - 25681*\[Nu] + 
              5397*\[Nu]^2) + (1 - e^2)^(5/2)*(2427 - 10595*\[Nu] + 
              10980*\[Nu]^2 - 1155*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) - 
            (-1 + e^2)^2*(19361 - 70625*\[Nu] + 38340*\[Nu]^2 + 
              3465*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) + (1 - e^2)^(3/2)*
             (-103198 + 334710*\[Nu] - 85890*\[Nu]^2 + 5775*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((9*I)/64)*e*(e^4 + 4*(1 + Sqrt[1 - e^2]) + 
            2*e^2*(5 + Sqrt[1 - e^2]))*v^4*(-1 + 3*\[Nu])*PNEllipticJ[1 + p, 
            2 + p, 0, 2, e])/(-1 + e^2)^2 + (((9*I)/896)*e^2*v^4*
           (-168*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 7*(1 - e^2)^(5/2)*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 21*(67 - 219*\[Nu] + 54*\[Nu]^2) + 
            14*(-1 + e^2)*(80 - 258*\[Nu] + 57*\[Nu]^2) + 
            (-1 + e^2)^2*(121 - 421*\[Nu] + 188*\[Nu]^2) - 7*(1 - e^2)^(3/2)*
             (-1 + 3*\[Nu])*(-8 + 3*(2 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[2 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((27*I)/32)*e^2*(2 + e^2)*v^4*(-1 + 3*\[Nu])*PNEllipticJ[2 + p, 
            2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/98560)*e*(-1 + Sqrt[1 - e^2])*v^4*
           (-385*(-1 + e^2)^3*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            165*Sqrt[1 - e^2]*(2087 - 6695*\[Nu] + 1302*\[Nu]^2) + 
            165*(2609 - 8457*\[Nu] + 1890*\[Nu]^2) + 30*(-1 + e^2)*
             (7213 - 23305*\[Nu] + 5397*\[Nu]^2) + (-1 + e^2)^2*
             (14081 - 54785*\[Nu] + 38340*\[Nu]^2 - 3465*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)) + (1 - e^2)^(5/2)*
             (2427 - 10595*\[Nu] + 10980*\[Nu]^2 + 1155*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)) - (1 - e^2)^(3/2)*
             (137518 - 437670*\[Nu] + 85890*\[Nu]^2 + 5775*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((9*I)/64)*e*(4 + e^4 - 4*Sqrt[1 - e^2] - 
            2*e^2*(-5 + Sqrt[1 - e^2]))*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[3 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/49280)*(-1 + Sqrt[1 - e^2])^2*v^4*
           (-110*(-1 + e^2)^3*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            1320*Sqrt[1 - e^2]*(154 - 493*\[Nu] + 93*\[Nu]^2) - 
            30*(-1 + e^2)*(797 - 2467*\[Nu] + 102*\[Nu]^2) + 
            825*(167 - 537*\[Nu] + 108*\[Nu]^2) - 2*(1 - e^2)^(5/2)*
             (-489 + 2225*\[Nu] - 2280*\[Nu]^2 + 165*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)) - 2*(1 - e^2)^(3/2)*(25657 - 82305*\[Nu] + 
              19110*\[Nu]^2 + 825*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) - 
            (-1 + e^2)^2*(8509 - 24835*\[Nu] + 360*\[Nu]^2 + 1980*(2 + p)*(
                5 - 17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[4 + p, 2 + p, 0, 1, 
            e])/(-1 + e^2)^2 + (((9*I)/112)*(-1 + Sqrt[1 - e^2])^2*
           (18 + 17*Sqrt[1 - e^2] + e^2*(-3 + Sqrt[1 - e^2]))*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[4 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((9*I)/197120)*e*(-1 + Sqrt[1 - e^2])^2*v^4*
           (55*(1 - e^2)^(5/2)*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            275*(289 - 921*\[Nu] + 162*\[Nu]^2) - 220*Sqrt[1 - e^2]*
             (413 - 1311*\[Nu] + 216*\[Nu]^2) - 10*(-1 + e^2)*
             (-593 + 1689*\[Nu] + 489*\[Nu]^2) + (-1 + e^2)^2*
             (-131 + 875*\[Nu] - 820*\[Nu]^2 + 660*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)) + (1 - e^2)^(3/2)*(825*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 4*(2347 - 7665*\[Nu] + 2550*\[Nu]^2)))*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((27*I)/896)*e*(-1 + Sqrt[1 - e^2])^2*
           (e^2 - 4*(4 + 3*Sqrt[1 - e^2]))*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[5 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/98560)*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*v^4*
           (110*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(239 - 751*\[Nu] + 102*\[Nu]^2) - 
            55*(599 - 1887*\[Nu] + 270*\[Nu]^2) - 5*(-1 + e^2)*
             (-31 - 109*\[Nu] + 780*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 2*(201 - 785*\[Nu] + 
                840*\[Nu]^2)))*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((9*I)/448)*(-1 + Sqrt[1 - e^2])^3*
           (7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[6 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/39424)*e^3*(-1 + Sqrt[1 - e^2])^2*v^4*
           (-88*Sqrt[1 - e^2]*(10 - 31*\[Nu] + 3*\[Nu]^2) + 
            11*(1 - e^2)^(3/2)*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            11*(187 - 579*\[Nu] + 54*\[Nu]^2) - (-1 + e^2)*(57 - 241*\[Nu] + 
              252*\[Nu]^2))*PNEllipticJ[7 + p, 2 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((9*I)/896)*e^3*(-1 + Sqrt[1 - e^2])^2*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[7 + p, 2 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((9*I)/896)*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])^2*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[8 + p, 2 + p, 0, 1, e])/(-1 + e^2)^2)))/
     v^8
 
MomMFourierMode[4, 2, 4] = 
    (\[Nu]*(-1/7*((-12*Sqrt[1 - e^2] + (16 - 11*e^2)*(2 + p) - 
           4*(1 - e^2)^(3/2)*(2 + p)^2)*(-1 + 3*\[Nu])*BesselJ[1 + p, 
           e*(2 + p)])/(e*(2 + p)^4) + 
       ((6 - 6*Sqrt[1 - e^2] + (14 - 9*e^2 - 2*Sqrt[1 - e^2])*(2 + p) - 
          4*(1 - e^2)^(3/2)*(2 + p)^2)*(-1 + 3*\[Nu])*BesselJ[2 + p, 
          e*(2 + p)])/(7*(1 + Sqrt[1 - e^2])*(2 + p)^4) + 
       \[Epsilon]^2*((v^2*(-118800*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
            9*(-1 + e^2)^3*(2 + p)^4*(163 - 540*\[Nu] + 100*\[Nu]^2) + 
            30*(2 + p)*(2541*(-1 + 3*\[Nu]) - 4125*(-1 + e^2)*(-1 + 
                3*\[Nu]) + 132*Sqrt[1 - e^2]*(-4 + 11*\[Nu] + 3*\[Nu]^2) + 
              2*(1 - e^2)^(3/2)*(69 - 235*\[Nu] + 147*\[Nu]^2)) + 
            (2 + p)^2*(-13200*(-1 + 3*\[Nu]) - 39600*Sqrt[1 - e^2]*(-1 + 
                3*\[Nu]) - 52470*(1 - e^2)^(3/2)*(-1 + 3*\[Nu]) + 
              55*(-1 + e^2)*(18 - 223*\[Nu] + 543*\[Nu]^2) + (-1 + e^2)^2*(
                10896 - 34625*\[Nu] + 1185*\[Nu]^2)) + (1 - e^2)^(3/2)*
             (2 + p)^3*(10890*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
              330*(-24 + 64*\[Nu] + 27*\[Nu]^2) + (-1 + e^2)*(4953 - 
                16240*\[Nu] + 1830*\[Nu]^2)))*BesselJ[1 + p, e*(2 + p)])/
          (2310*(e - e^3)*(2 + p)^5) + 
         (v^2*(-118800*(-1 + Sqrt[1 - e^2])*(-1 + 3*\[Nu]) - 
            18*(-1 + e^2)^3*(2 + p)^4*(163 - 540*\[Nu] + 100*\[Nu]^2) - 
            60*(2 + p)*(2013*(1 - 3*\[Nu]) - 33*Sqrt[1 - e^2]*(41 - 
                127*\[Nu] + 12*\[Nu]^2) + (1 - e^2)^(3/2)*(195 - 623*\[Nu] + 
                51*\[Nu]^2) - (-1 + e^2)*(3105 - 9409*\[Nu] + 345*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(2 + p)^3*(660*(-24 + 64*\[Nu] + 27*\[Nu]^2) + 
              9*Sqrt[1 - e^2]*(-2257 + 6720*\[Nu] + 100*\[Nu]^2) + 
              (-1 + e^2)*(8439 - 27620*\[Nu] + 2760*\[Nu]^2)) - 
            2*(2 + p)^2*(13200*(-1 + 3*\[Nu]) - 330*Sqrt[1 - e^2]*(132 - 
                403*\[Nu] + 21*\[Nu]^2) + 9*(-1 + e^2)^2*(-137 + 465*\[Nu] + 
                195*\[Nu]^2) - 55*(-1 + e^2)*(45 - 262*\[Nu] + 417*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(-37362 + 110635*\[Nu] + 2940*\[Nu]^2)))*
           BesselJ[2 + p, e*(2 + p)])/(4620*(-1 + e^2)*(1 + Sqrt[1 - e^2])*
           (2 + p)^5) + (3*e^3*(1 + Sqrt[1 - e^2])^2*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2)) + 
         (3*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (224*(-1 + e^2)) - (9*e*(1 + Sqrt[1 - e^2])^2*(-16 + e^2 + 
            12*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 2 + p, 
            0, 1, e])/(448*(-1 + e^2)) + (3*(1 + Sqrt[1 - e^2])^2*
           (-18 + 17*Sqrt[1 - e^2] + e^2*(3 + Sqrt[1 - e^2]))*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[p, 2 + p, 0, 1, e])/(56*(-1 + e^2)) + 
         (3*e*(e^4 + 4*(1 + Sqrt[1 - e^2]) + 2*e^2*(5 + Sqrt[1 - e^2]))*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (32*(-1 + e^2)) - (9*e^2*(2 + e^2)*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[2 + p, 2 + p, 0, 1, e])/(16*(-1 + e^2)) + 
         (3*e*(4 + e^4 - 4*Sqrt[1 - e^2] - 2*e^2*(-5 + Sqrt[1 - e^2]))*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (32*(-1 + e^2)) - (3*(-1 + Sqrt[1 - e^2])^2*
           (18 + 17*Sqrt[1 - e^2] + e^2*(-3 + Sqrt[1 - e^2]))*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[4 + p, 2 + p, 0, 1, e])/
          (56*(-1 + e^2)) + (9*e*(-1 + Sqrt[1 - e^2])^2*
           (16 - e^2 + 12*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2)) + 
         (3*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (224*(-1 + e^2)) + (3*e^3*(-1 + Sqrt[1 - e^2])^2*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[7 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2))) + 
       \[Epsilon]^4*((v^4*(11675664000*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
            126*(1 - e^2)^(9/2)*(2 + p)^6*(13699 - 56152*\[Nu] - 
              11560*\[Nu]^2 + 55960*\[Nu]^3) - 2948400*(2 + p)*
             (3201*(-1 + 3*\[Nu]) - 4521*(-1 + e^2)*(-1 + 3*\[Nu]) - 
              55*Sqrt[1 - e^2]*(51 - 167*\[Nu] + 42*\[Nu]^2) + 
              5*(1 - e^2)^(3/2)*(233 - 813*\[Nu] + 384*\[Nu]^2)) + 
            210*(2 + p)^2*(-495495*(67 - 219*\[Nu] + 54*\[Nu]^2) + 
              3510*(-1 + e^2)*(3856 - 11800*\[Nu] + 85*\[Nu]^2) + 
              117*(-1 + e^2)^2*(32513 - 141225*\[Nu] + 163500*\[Nu]^2) - 
              25740*Sqrt[1 - e^2]*(1733 - 5289*\[Nu] + 268*\[Nu]^2 + 
                6*\[Nu]^3) + 780*(1 - e^2)^(3/2)*(-28335 + 82963*\[Nu] + 
                6168*\[Nu]^2 + 756*\[Nu]^3) + 10*(1 - e^2)^(5/2)*(32211 - 
                103173*\[Nu] + 19718*\[Nu]^2 + 8211*\[Nu]^3)) + 
            9*(1 - e^2)^3*(2 + p)^5*(40950*Sqrt[1 - e^2]*(195 - 667*\[Nu] + 
                194*\[Nu]^2) - 7*(-1 + e^2)*(346036 - 1281853*\[Nu] + 
                441560*\[Nu]^2 + 61840*\[Nu]^3) + 5*(90180 - 90447*\[Nu] - 
                1216320*\[Nu]^2 + 866600*\[Nu]^3)) + 35*(2 + p)^3*
             (4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 1544400*Sqrt[1 - e^2]*(
                51 - 167*\[Nu] + 42*\[Nu]^2) - 17160*(-1 + e^2)*(1737 - 
                5422*\[Nu] + 525*\[Nu]^2) - 468*(1 - e^2)^(3/2)*(-172177 + 
                520765*\[Nu] + 12570*\[Nu]^2) - 2340*(1 - e^2)^(5/2)*(3340 - 
                13708*\[Nu] + 16095*\[Nu]^2) - (-1 + e^2)^3*(2772261 - 
                9187203*\[Nu] + 115750*\[Nu]^2 + 677535*\[Nu]^3) - 
              (-1 + e^2)^2*(-26655543 + 70508889*\[Nu] + 26200910*\[Nu]^2 + 
                4246095*\[Nu]^3)) - 2*(1 - e^2)^(3/2)*(2 + p)^4*
             (61425*Sqrt[1 - e^2]*(8647 - 27285*\[Nu] + 3294*\[Nu]^2) - 
              8190*(1 - e^2)^(3/2)*(-8144 + 24935*\[Nu] + 6195*\[Nu]^2) - 
              40950*(-1163 + 5958*\[Nu] - 7256*\[Nu]^2 + 198*\[Nu]^3) + 
              14*(-1 + e^2)^2*(2017179 - 7697577*\[Nu] + 3145930*\[Nu]^2 + 
                132765*\[Nu]^3) - 3*(-1 + e^2)*(-15480063 + 84894089*\[Nu] - 
                121571100*\[Nu]^2 + 5347440*\[Nu]^3)))*BesselJ[1 + p, 
            e*(2 + p)])/(12612600*e*(-1 + e^2)^2*(2 + p)^6) + 
         (v^4*(-5837832000*(-1 + Sqrt[1 - e^2])*(-1 + 3*\[Nu]) + 
            126*(1 - e^2)^(9/2)*(2 + p)^6*(13699 - 56152*\[Nu] - 
              11560*\[Nu]^2 + 55960*\[Nu]^3) + 1474200*(2 + p)*
             (-11*Sqrt[1 - e^2]*(-167 + 451*\[Nu] + 150*\[Nu]^2) + 
              5*(1 - e^2)^(3/2)*(57 - 241*\[Nu] + 252*\[Nu]^2) + 
              11*(-247 + 651*\[Nu] + 270*\[Nu]^2) + 5*(-1 + e^2)*(1465 - 
                4553*\[Nu] + 516*\[Nu]^2)) + 210*(2 + p)^2*
             (392535*(59 - 195*\[Nu] + 54*\[Nu]^2) + 6435*Sqrt[1 - e^2]*(
                4513 - 13345*\[Nu] - 590*\[Nu]^2 + 24*\[Nu]^3) - 
              195*(-1 + e^2)*(54861 - 166549*\[Nu] - 3852*\[Nu]^2 + 
                792*\[Nu]^3) + 5*(1 - e^2)^(5/2)*(48285 - 180435*\[Nu] + 
                66394*\[Nu]^2 + 4425*\[Nu]^3) - 39*(1 - e^2)^(3/2)*(-522267 + 
                1579435*\[Nu] - 81660*\[Nu]^2 + 11160*\[Nu]^3) + 
              (-1 + e^2)^2*(-7664373 + 27056355*\[Nu] - 14690210*\[Nu]^2 + 
                104235*\[Nu]^3)) - 9*(1 - e^2)^3*(2 + p)^5*
             (-21*(-1 + e^2)*(110779 - 408567*\[Nu] + 151040*\[Nu]^2 + 
                1960*\[Nu]^3) - 7*Sqrt[1 - e^2]*(-1127051 + 3845798*\[Nu] - 
                1146460*\[Nu]^2 + 55960*\[Nu]^3) + 5*(90180 - 90447*\[Nu] - 
                1216320*\[Nu]^2 + 866600*\[Nu]^3)) + 35*(2 + p)^3*
             (-4633200*(5 - 17*\[Nu] + 6*\[Nu]^2) + 12870*Sqrt[1 - e^2]*(
                -6877 + 22401*\[Nu] - 5324*\[Nu]^2 + 42*\[Nu]^3) - 
              195*(-1 + e^2)*(-112251 + 356347*\[Nu] - 54738*\[Nu]^2 + 
                2772*\[Nu]^3) - 9*(-1 + e^2)^3*(-4101 + 121371*\[Nu] - 
                236450*\[Nu]^2 + 33855*\[Nu]^3) - 39*(1 - e^2)^(3/2)*(
                1420899 - 4251907*\[Nu] - 339270*\[Nu]^2 + 45000*\[Nu]^3) + 
              (1 - e^2)^(5/2)*(8944893 - 36439869*\[Nu] + 36969760*\[Nu]^2 + 
                982230*\[Nu]^3) + (-1 + e^2)^2*(-20758392 + 50286882*\[Nu] + 
                32879270*\[Nu]^2 + 2491095*\[Nu]^3)) + (1 - e^2)^(3/2)*
             (2 + p)^4*(-81900*(-1163 + 5958*\[Nu] - 7256*\[Nu]^2 + 
                198*\[Nu]^3) + 126*(1 - e^2)^(3/2)*(660563 - 1730414*\[Nu] - 
                1573695*\[Nu]^2 + 13770*\[Nu]^3) - 1170*Sqrt[1 - e^2]*(
                -909788 + 2889383*\[Nu] - 408940*\[Nu]^2 + 16800*\[Nu]^3) + 
              35*(-1 + e^2)^2*(1207053 - 4229727*\[Nu] + 772112*\[Nu]^2 + 
                155784*\[Nu]^3) - 3*(-1 + e^2)*(-42215331 + 201220033*\[Nu] - 
                230461350*\[Nu]^2 + 4142880*\[Nu]^3)))*BesselJ[2 + p, 
            e*(2 + p)])/(12612600*(-1 + e^2)^2*(1 + Sqrt[1 - e^2])*
           (2 + p)^6) - (9*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^4*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[-4 + p, 2 + p, 0, 1, e])/
          (448*(-1 + e^2)^2) - (3*e^3*(1 + Sqrt[1 - e^2])^2*v^4*
           (88*Sqrt[1 - e^2]*(-2 + 5*\[Nu] + 3*\[Nu]^2) + 11*(1 - e^2)^(3/2)*
             (2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 11*(-53 + 141*\[Nu] + 
              54*\[Nu]^2) - (-1 + e^2)*(57 - 241*\[Nu] + 252*\[Nu]^2))*
           PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/(19712*(-1 + e^2)^2) + 
         (9*e^3*(1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-3 + p, 
            2 + p, 0, 2, e])/(448*(-1 + e^2)^2) + 
         (3*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^4*
           (110*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(23 - 103*\[Nu] + 102*\[Nu]^2) + 
            55*(71 - 303*\[Nu] + 270*\[Nu]^2) + 5*(-1 + e^2)*
             (497 - 1693*\[Nu] + 780*\[Nu]^2) + (1 - e^2)^(3/2)*
             (-275*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 2*(201 - 785*\[Nu] + 
                840*\[Nu]^2)))*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (49280*(-1 + e^2)^2) + (9*(1 + Sqrt[1 - e^2])^3*
           (-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-2 + p, 2 + p, 0, 2, e])/(224*(-1 + e^2)^2) - 
         (9*e*(1 + Sqrt[1 - e^2])^2*v^4*(55*(1 - e^2)^(5/2)*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 275*(113 - 393*\[Nu] + 
              162*\[Nu]^2) - 30*(-1 + e^2)*(301 - 933*\[Nu] + 163*\[Nu]^2) + 
            220*Sqrt[1 - e^2]*(133 - 471*\[Nu] + 216*\[Nu]^2) - 
            (-1 + e^2)^2*(131 - 875*\[Nu] + 820*\[Nu]^2 + 660*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)) + (1 - e^2)^(3/2)*
             (825*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 4*(1907 - 6345*\[Nu] + 
                2550*\[Nu]^2)))*PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/
          (98560*(-1 + e^2)^2) - (27*e*(1 + Sqrt[1 - e^2])^2*
           (-16 + e^2 + 12*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-1 + p, 2 + p, 0, 2, e])/(448*(-1 + e^2)^2) + 
         (3*(1 + Sqrt[1 - e^2])^2*v^4*(-110*(-1 + e^2)^3*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 1320*Sqrt[1 - e^2]*
             (79 - 268*\[Nu] + 93*\[Nu]^2) + 30*(-1 + e^2)*
             (-589 + 1691*\[Nu] + 102*\[Nu]^2) - 825*(101 - 339*\[Nu] + 
              108*\[Nu]^2) + (-1 + e^2)^2*(4879 - 13945*\[Nu] + 360*\[Nu]^2 - 
              1980*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) + 2*(1 - e^2)^(5/2)*
             (489 - 2225*\[Nu] + 2280*\[Nu]^2 + 165*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)) + 2*(1 - e^2)^(3/2)*(-22357 + 72405*\[Nu] - 
              19110*\[Nu]^2 + 825*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(24640*(-1 + e^2)^2) + 
         (9*(1 + Sqrt[1 - e^2])^2*(-18 + 17*Sqrt[1 - e^2] + 
            e^2*(3 + Sqrt[1 - e^2]))*v^4*(-1 + 3*\[Nu])*PNEllipticJ[p, 2 + p, 
            0, 2, e])/(56*(-1 + e^2)^2) - (3*e*(1 + Sqrt[1 - e^2])*v^4*
           (-385*(-1 + e^2)^3*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            165*Sqrt[1 - e^2]*(1175 - 3959*\[Nu] + 1302*\[Nu]^2) - 
            165*(2081 - 6873*\[Nu] + 1890*\[Nu]^2) - 30*(-1 + e^2)*
             (8005 - 25681*\[Nu] + 5397*\[Nu]^2) + (1 - e^2)^(5/2)*
             (2427 - 10595*\[Nu] + 10980*\[Nu]^2 - 1155*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)) - (-1 + e^2)^2*(19361 - 70625*\[Nu] + 
              38340*\[Nu]^2 + 3465*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(-103198 + 334710*\[Nu] - 85890*\[Nu]^2 + 
              5775*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[1 + p, 
            2 + p, 0, 1, e])/(49280*(-1 + e^2)^2) + 
         (9*e*(e^4 + 4*(1 + Sqrt[1 - e^2]) + 2*e^2*(5 + Sqrt[1 - e^2]))*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[1 + p, 2 + p, 0, 2, e])/
          (32*(-1 + e^2)^2) - (9*e^2*v^4*(-168*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
            7*(1 - e^2)^(5/2)*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            21*(67 - 219*\[Nu] + 54*\[Nu]^2) + 14*(-1 + e^2)*
             (80 - 258*\[Nu] + 57*\[Nu]^2) + (-1 + e^2)^2*(121 - 421*\[Nu] + 
              188*\[Nu]^2) - 7*(1 - e^2)^(3/2)*(-1 + 3*\[Nu])*
             (-8 + 3*(2 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[2 + p, 2 + p, 0, 1, 
            e])/(448*(-1 + e^2)^2) - (27*e^2*(2 + e^2)*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[2 + p, 2 + p, 0, 2, e])/(16*(-1 + e^2)^2) - 
         (3*e*(-1 + Sqrt[1 - e^2])*v^4*(-385*(-1 + e^2)^3*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 165*Sqrt[1 - e^2]*
             (2087 - 6695*\[Nu] + 1302*\[Nu]^2) + 165*(2609 - 8457*\[Nu] + 
              1890*\[Nu]^2) + 30*(-1 + e^2)*(7213 - 23305*\[Nu] + 
              5397*\[Nu]^2) + (-1 + e^2)^2*(14081 - 54785*\[Nu] + 
              38340*\[Nu]^2 - 3465*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) + 
            (1 - e^2)^(5/2)*(2427 - 10595*\[Nu] + 10980*\[Nu]^2 + 
              1155*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) - (1 - e^2)^(3/2)*
             (137518 - 437670*\[Nu] + 85890*\[Nu]^2 + 5775*(2 + p)*(5 - 
                17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (49280*(-1 + e^2)^2) + (9*e*(4 + e^4 - 4*Sqrt[1 - e^2] - 
            2*e^2*(-5 + Sqrt[1 - e^2]))*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[3 + p, 2 + p, 0, 2, e])/(32*(-1 + e^2)^2) - 
         (3*(-1 + Sqrt[1 - e^2])^2*v^4*(-110*(-1 + e^2)^3*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 1320*Sqrt[1 - e^2]*
             (154 - 493*\[Nu] + 93*\[Nu]^2) - 30*(-1 + e^2)*
             (797 - 2467*\[Nu] + 102*\[Nu]^2) + 825*(167 - 537*\[Nu] + 
              108*\[Nu]^2) - 2*(1 - e^2)^(5/2)*(-489 + 2225*\[Nu] - 
              2280*\[Nu]^2 + 165*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) - 
            2*(1 - e^2)^(3/2)*(25657 - 82305*\[Nu] + 19110*\[Nu]^2 + 
              825*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)) - (-1 + e^2)^2*
             (8509 - 24835*\[Nu] + 360*\[Nu]^2 + 1980*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[4 + p, 2 + p, 0, 1, e])/
          (24640*(-1 + e^2)^2) - (9*(-1 + Sqrt[1 - e^2])^2*
           (18 + 17*Sqrt[1 - e^2] + e^2*(-3 + Sqrt[1 - e^2]))*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[4 + p, 2 + p, 0, 2, e])/
          (56*(-1 + e^2)^2) - (9*e*(-1 + Sqrt[1 - e^2])^2*v^4*
           (55*(1 - e^2)^(5/2)*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            275*(289 - 921*\[Nu] + 162*\[Nu]^2) - 220*Sqrt[1 - e^2]*
             (413 - 1311*\[Nu] + 216*\[Nu]^2) - 10*(-1 + e^2)*
             (-593 + 1689*\[Nu] + 489*\[Nu]^2) + (-1 + e^2)^2*
             (-131 + 875*\[Nu] - 820*\[Nu]^2 + 660*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)) + (1 - e^2)^(3/2)*(825*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 4*(2347 - 7665*\[Nu] + 2550*\[Nu]^2)))*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(98560*(-1 + e^2)^2) + 
         (27*e*(-1 + Sqrt[1 - e^2])^2*(16 - e^2 + 12*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[5 + p, 2 + p, 0, 2, e])/
          (448*(-1 + e^2)^2) - (3*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*
           v^4*(110*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(239 - 751*\[Nu] + 102*\[Nu]^2) - 
            55*(599 - 1887*\[Nu] + 270*\[Nu]^2) - 5*(-1 + e^2)*
             (-31 - 109*\[Nu] + 780*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 2*(201 - 785*\[Nu] + 
                840*\[Nu]^2)))*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (49280*(-1 + e^2)^2) + (9*(-1 + Sqrt[1 - e^2])^3*
           (7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[6 + p, 2 + p, 0, 2, e])/(224*(-1 + e^2)^2) - 
         (3*e^3*(-1 + Sqrt[1 - e^2])^2*v^4*(-88*Sqrt[1 - e^2]*
             (10 - 31*\[Nu] + 3*\[Nu]^2) + 11*(1 - e^2)^(3/2)*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 11*(187 - 579*\[Nu] + 54*\[Nu]^2) - 
            (-1 + e^2)*(57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[7 + p, 
            2 + p, 0, 1, e])/(19712*(-1 + e^2)^2) + 
         (9*e^3*(-1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*PNEllipticJ[7 + p, 
            2 + p, 0, 2, e])/(448*(-1 + e^2)^2) + 
         (9*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[8 + p, 2 + p, 0, 1, e])/(448*(-1 + e^2)^2))))/v^8
 
MomMFourierMode[4, 4, 0] = 
    (\[Nu]*(((-24*Sqrt[1 - e^2]*(-2 + e^2) - (88 - 112*e^2 + 29*e^4)*
           (4 + p) + 4*(12 - 5*e^2)*(1 - e^2)^(3/2)*(4 + p)^2 + 
          8*(-1 + e^2)^3*(4 + p)^3)*(-1 + 3*\[Nu])*BesselJ[3 + p, e*(4 + p)])/
        (4*e^3*(4 + p)^4) - ((-1 + Sqrt[1 - e^2])*
         (-6*(-1 + Sqrt[1 - e^2])^3 + (68 + 18*e^4 - 20*Sqrt[1 - e^2] + 
            e^2*(-81 + 11*Sqrt[1 - e^2]))*(4 + p) + 4*(1 - e^2)^(3/2)*
           (-11 + 4*e^2 + Sqrt[1 - e^2])*(4 + p)^2 - 8*(-1 + e^2)^3*
           (4 + p)^3)*(-1 + 3*\[Nu])*BesselJ[4 + p, e*(4 + p)])/
        (4*e^4*(4 + p)^4) + \[Epsilon]^2*
        ((v^2*(475200*Sqrt[1 - e^2]*(-2 + e^2)*(-1 + 3*\[Nu]) + 
            12*(1 - e^2)^(9/2)*(4 + p)^5*(-19 + 40*\[Nu] + 180*\[Nu]^2) + 
            60*(4 + p)*(2541*(-1 + 3*\[Nu]) - 21582*(-1 + e^2)*(-1 + 
                3*\[Nu]) + 8877*(-1 + e^2)^2*(-1 + 3*\[Nu]) + 
              132*Sqrt[1 - e^2]*(-4 + 11*\[Nu] + 3*\[Nu]^2) + 
              2*(1 - e^2)^(5/2)*(69 - 235*\[Nu] + 147*\[Nu]^2) + 
              2*(1 - e^2)^(3/2)*(861 - 2941*\[Nu] + 1137*\[Nu]^2)) + 
            4*(1 - e^2)^3*(4 + p)^4*(-9900*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
              5*(-1 + e^2)*(213 - 790*\[Nu] + 174*\[Nu]^2) - 
              3*(1351 - 5160*\[Nu] + 3840*\[Nu]^2)) - (4 + p)^2*
             (13200*(-1 + 3*\[Nu]) + 158400*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
              875160*(1 - e^2)^(3/2)*(-1 + 3*\[Nu]) + 352440*(1 - e^2)^(5/2)*(
                -1 + 3*\[Nu]) - (-1 + e^2)^3*(-6954 + 24815*\[Nu] + 
                705*\[Nu]^2) - 55*(-1 + e^2)*(258 - 1519*\[Nu] + 
                2271*\[Nu]^2) + 6*(-1 + e^2)^2*(25186 - 86165*\[Nu] + 
                35565*\[Nu]^2)) - 2*(1 - e^2)^(3/2)*(4 + p)^3*
             (-122760*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 75240*(1 - e^2)^(3/2)*(
                -1 + 3*\[Nu]) - 330*(16 - 86*\[Nu] + 117*\[Nu]^2) + 
              11*(-1 + e^2)^2*(357 - 1310*\[Nu] + 240*\[Nu]^2) + 
              (-1 + e^2)*(37353 - 130390*\[Nu] + 64830*\[Nu]^2)))*
           BesselJ[3 + p, e*(4 + p)])/(1320*e^3*(1 - e^2)*(4 + p)^5) + 
         ((-1 + Sqrt[1 - e^2])*v^2*(-237600*(-1 + Sqrt[1 - e^2])^3*
             (-1 + 3*\[Nu]) + 24*(1 - e^2)^(9/2)*(4 + p)^5*(-19 + 40*\[Nu] + 
              180*\[Nu]^2) - 60*(4 + p)*(-4554*(-1 + 3*\[Nu]) - 
              66*Sqrt[1 - e^2]*(151 - 457*\[Nu] + 12*\[Nu]^2) + 
              (1 - e^2)^(5/2)*(195 - 623*\[Nu] + 51*\[Nu]^2) + 
              3*(-1 + e^2)^2*(3853 - 11609*\[Nu] + 213*\[Nu]^2) - 
              3*(1 - e^2)^(3/2)*(2907 - 8947*\[Nu] + 741*\[Nu]^2) - 
              (-1 + e^2)*(34059 - 102931*\[Nu] + 2325*\[Nu]^2)) + 
            4*(1 - e^2)^3*(4 + p)^4*(3*Sqrt[1 - e^2]*(6581 - 19760*\[Nu] + 
                180*\[Nu]^2) - (-1 + e^2)*(2073 - 7780*\[Nu] + 
                2280*\[Nu]^2) - 6*(1351 - 5160*\[Nu] + 3840*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(4 + p)^3*(1320*(16 - 86*\[Nu] + 117*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(-257043 + 768160*\[Nu] + 2940*\[Nu]^2) - 
              (-1 + e^2)^2*(11391 - 41720*\[Nu] + 7620*\[Nu]^2) - 
              3*Sqrt[1 - e^2]*(169179 - 511880*\[Nu] + 14460*\[Nu]^2) - 
              5*(-1 + e^2)*(34503 - 115568*\[Nu] + 43188*\[Nu]^2)) - 
            2*(4 + p)^2*(13200*(-1 + 3*\[Nu]) - 660*Sqrt[1 - e^2]*(232 - 
                703*\[Nu] + 21*\[Nu]^2) - 18*(-1 + e^2)^3*(-137 + 465*\[Nu] + 
                195*\[Nu]^2) + 11*(1 - e^2)^(5/2)*(-24342 + 72755*\[Nu] + 
                255*\[Nu]^2) - 55*(-1 + e^2)*(2136 - 7069*\[Nu] + 
                2019*\[Nu]^2) - 3*(1 - e^2)^(3/2)*(273178 - 826725*\[Nu] + 
                23175*\[Nu]^2) + 3*(-1 + e^2)^2*(62974 - 202945*\[Nu] + 
                47955*\[Nu]^2)))*BesselJ[4 + p, e*(4 + p)])/
          (2640*e^4*(1 - e^2)*(4 + p)^5) + (3*e*(1 + Sqrt[1 - e^2])^4*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/
          (128*(-1 + e^2)) + (3*(1 + Sqrt[1 - e^2])^4*(-5 + 4*Sqrt[1 - e^2])*
           v^2*(-1 + 3*\[Nu])*PNEllipticJ[p, 4 + p, 0, 1, e])/
          (64*(-1 + e^2)) - (27*e*(1 + Sqrt[1 - e^2])^3*
           (-5 + 3*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[1 + p, 
            4 + p, 0, 1, e])/(128*(-1 + e^2)) + 
         (9*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          (16*(-1 + e^2)) + (63*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[3 + p, 4 + p, 0, 1, e])/
          (64*(-1 + e^2)) - (189*e^4*v^2*(-1 + 3*\[Nu])*PNEllipticJ[4 + p, 
            4 + p, 0, 1, e])/(32*(-1 + e^2)) + 
         (63*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(64*(-1 + e^2)) + 
         (9*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/
          (16*(-1 + e^2)) - (27*e*(-1 + Sqrt[1 - e^2])^3*
           (5 + 3*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[7 + p, 4 + p, 
            0, 1, e])/(128*(-1 + e^2)) - (3*(-1 + Sqrt[1 - e^2])^4*
           (5 + 4*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[8 + p, 4 + p, 
            0, 1, e])/(64*(-1 + e^2)) + (3*e*(-1 + Sqrt[1 - e^2])^4*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[9 + p, 4 + p, 0, 1, e])/
          (128*(-1 + e^2))) + \[Epsilon]^4*
        (-1/7207200*(v^4*(93405312000*Sqrt[1 - e^2]*(-2 + e^2)*
              (-1 + 3*\[Nu]) + 450450*(-1 + e^2)^6*(4 + p)^7*\[Nu]*
              (15 - 46*\[Nu] + 3*\[Nu]^2) + 11793600*(4 + p)*
              (3201*(-1 + 3*\[Nu]) - 24486*(-1 + e^2)*(-1 + 3*\[Nu]) + 8481*
                (-1 + e^2)^2*(-1 + 3*\[Nu]) - 55*Sqrt[1 - e^2]*
                (51 - 167*\[Nu] + 42*\[Nu]^2) + 10*(1 - e^2)^(3/2)*
                (188 - 632*\[Nu] + 225*\[Nu]^2) + 5*(1 - e^2)^(5/2)*
                (233 - 813*\[Nu] + 384*\[Nu]^2)) + 36*(1 - e^2)^(9/2)*
              (4 + p)^6*(-4943530 + 13784365*\[Nu] + 6043940*\[Nu]^2 - 969920*
                \[Nu]^3 - 2730*Sqrt[1 - e^2]*(-427 + 1255*\[Nu] + 
                 1110*\[Nu]^2) - 7*(-1 + e^2)*(13006 - 33803*\[Nu] - 
                 115200*\[Nu]^2 + 71120*\[Nu]^3)) - 420*(4 + p)^2*
              (-495495*(67 - 219*\[Nu] + 54*\[Nu]^2) - 1287*(-1 + e^2)^3*
                (17107 - 60555*\[Nu] + 34500*\[Nu]^2) + 585*(-1 + e^2)*
                (199697 - 651897*\[Nu] + 154752*\[Nu]^2) + 117*(-1 + e^2)^2*
                (1241957 - 4225165*\[Nu] + 1664310*\[Nu]^2) - 25740*
                Sqrt[1 - e^2]*(6485 - 19545*\[Nu] + 268*\[Nu]^2 + 
                 6*\[Nu]^3) + 1560*(1 - e^2)^(3/2)*(-324945 + 974903*\[Nu] - 
                 414*\[Nu]^2 + 1071*\[Nu]^3) + 10*(1 - e^2)^(7/2)*
                (32211 - 103173*\[Nu] + 19718*\[Nu]^2 + 8211*\[Nu]^3) + 10*
                (1 - e^2)^(5/2)*(-15307659 + 46082889*\[Nu] - 699130*
                  \[Nu]^2 + 303051*\[Nu]^3)) + (1 - e^2)^3*(4 + p)^5*
              (98280*Sqrt[1 - e^2]*(-2643 + 5075*\[Nu] + 15990*\[Nu]^2) + 
               32760*(1 - e^2)^(3/2)*(10819 - 36715*\[Nu] + 27750*\[Nu]^2) - 
               7*(-1 + e^2)^2*(5639076 - 26467773*\[Nu] + 18907760*\[Nu]^2 + 
                 1084440*\[Nu]^3) - 30*(-1 + e^2)*(-31681140 + 79096087*
                  \[Nu] + 36439536*\[Nu]^2 + 1883952*\[Nu]^3) + 45*
                (27699564 - 69307665*\[Nu] - 47584320*\[Nu]^2 + 9297680*
                  \[Nu]^3)) - 35*(4 + p)^3*(4633200*(5 - 17*\[Nu] + 
                 6*\[Nu]^2) + 6177600*Sqrt[1 - e^2]*(51 - 167*\[Nu] + 
                 42*\[Nu]^2) - 17160*(-1 + e^2)*(34884 - 106771*\[Nu] + 
                 6249*\[Nu]^2) - 1404*(1 - e^2)^(5/2)*(673153 - 2310205*
                  \[Nu] + 1031730*\[Nu]^2) + 234*(1 - e^2)^(3/2)*
                (2569211 - 8167535*\[Nu] + 1177530*\[Nu]^2) - 234*
                (1 - e^2)^(7/2)*(656893 - 2292265*\[Nu] + 1306830*\[Nu]^2) + 
               (-1 + e^2)^4*(131823 - 1357689*\[Nu] - 161990*\[Nu]^2 + 
                 959145*\[Nu]^3) + 6*(-1 + e^2)^3*(-126739323 + 378454945*
                  \[Nu] - 1276830*\[Nu]^2 + 5718555*\[Nu]^3) - (-1 + e^2)^2*
                (-2196769671 + 6636891153*\[Nu] - 169783450*\[Nu]^2 + 
                 73098255*\[Nu]^3)) + 4*(1 - e^2)^(3/2)*(4 + p)^4*
              (122850*Sqrt[1 - e^2]*(15272 - 48475*\[Nu] + 6642*\[Nu]^2) - 
               4095*(1 - e^2)^(5/2)*(113807 - 391385*\[Nu] + 236670*
                  \[Nu]^2) - 4095*(1 - e^2)^(3/2)*(471883 - 1652995*\[Nu] + 
                 927930*\[Nu]^2) - 40950*(3292 - 3117*\[Nu] - 20456*\[Nu]^2 + 
                 1188*\[Nu]^3) - 7*(-1 + e^2)^3*(1985193 - 9816639*\[Nu] + 
                 7503290*\[Nu]^2 + 340365*\[Nu]^3) - (-1 + e^2)^2*
                (-1794383586 + 5167728258*\[Nu] + 426052970*\[Nu]^2 + 
                 105726495*\[Nu]^3) + 3*(-1 + e^2)*(-923484327 + 2859409091*
                  \[Nu] - 342474300*\[Nu]^2 + 135192960*\[Nu]^3)))*
            BesselJ[3 + p, e*(4 + p)])/(e^3*(-1 + e^2)^2*(4 + p)^6) + 
         (v^4*(23351328000*(-1 + Sqrt[1 - e^2])^4*(-1 + 3*\[Nu]) - 
            2948400*(-1 + Sqrt[1 - e^2])*(4 + p)*(2*(-1 + e^2)*(34941 - 
                104833*\[Nu] + 135*\[Nu]^2) + 5*(1 - e^2)^(5/2)*(57 - 
                241*\[Nu] + 252*\[Nu]^2) + 11*(-829 + 2397*\[Nu] + 
                270*\[Nu]^2) - 11*Sqrt[1 - e^2]*(-1847 + 5351*\[Nu] + 
                570*\[Nu]^2) - 5*(-1 + e^2)^2*(5099 - 15683*\[Nu] + 
                1284*\[Nu]^2) + (1 - e^2)^(3/2)*(20534 - 64302*\[Nu] + 
                8730*\[Nu]^2)) + 126*(-1 + e^2)^6*(4 + p)^7*
             (3575*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) + 4*Sqrt[1 - e^2]*(
                1318 - 7029*\[Nu] + 6960*\[Nu]^2 + 3280*\[Nu]^3)) - 
            36*(1 - e^2)^(9/2)*(4 + p)^6*(14*(1 - e^2)^(3/2)*(5844 - 
                13387*\[Nu] - 61080*\[Nu]^2 + 33920*\[Nu]^3) + 
              7*(-1 + e^2)*(-153524 + 455647*\[Nu] + 317700*\[Nu]^2 + 
                71120*\[Nu]^3) + 5*(988706 - 2756873*\[Nu] - 1208788*
                 \[Nu]^2 + 193984*\[Nu]^3) - 2*Sqrt[1 - e^2]*(2820102 - 
                7645631*\[Nu] - 5421430*\[Nu]^2 + 473480*\[Nu]^3)) - 
            210*(-1 + Sqrt[1 - e^2])*(4 + p)^2*(12870*(3119 - 10599*\[Nu] + 
                3726*\[Nu]^2) + 12870*Sqrt[1 - e^2]*(17023 - 49367*\[Nu] - 
                5114*\[Nu]^2 + 24*\[Nu]^3) - 780*(-1 + e^2)*(-17121 + 
                3545*\[Nu] + 138201*\[Nu]^2 + 396*\[Nu]^3) + 
              5*(1 - e^2)^(7/2)*(48285 - 180435*\[Nu] + 66394*\[Nu]^2 + 
                4425*\[Nu]^3) - 468*(1 - e^2)^(3/2)*(-2018869 + 
                6133925*\[Nu] - 255715*\[Nu]^2 + 6480*\[Nu]^3) - 
              3*(-1 + e^2)^3*(-11190129 + 39415455*\[Nu] - 20668130*\[Nu]^2 + 
                62115*\[Nu]^3) - 3*(1 - e^2)^(5/2)*(-81270087 + 245980645*
                 \[Nu] - 9919730*\[Nu]^2 + 642435*\[Nu]^3) + (-1 + e^2)^2*(
                -273043071 + 902802525*\[Nu] - 282152210*\[Nu]^2 + 
                4133715*\[Nu]^3)) - (1 - e^2)^3*(-1 + Sqrt[1 - e^2])*
             (4 + p)^5*(315*(1 - e^2)^(3/2)*(1197254 - 4029067*\[Nu] + 
                2668152*\[Nu]^2 + 29104*\[Nu]^3) + 14*(-1 + e^2)^2*(
                -2696553 + 12898029*\[Nu] - 10459360*\[Nu]^2 + 
                112620*\[Nu]^3) - 45*Sqrt[1 - e^2]*(7942874 - 17394769*
                 \[Nu] - 36603056*\[Nu]^2 + 410928*\[Nu]^3) - 
              15*(-1 + e^2)*(-68475114 + 173013701*\[Nu] + 74285400*\[Nu]^2 + 
                2535120*\[Nu]^3) + 45*(27699564 - 69307665*\[Nu] - 
                47584320*\[Nu]^2 + 9297680*\[Nu]^3)) - 
            35*(-1 + Sqrt[1 - e^2])*(4 + p)^3*(-4633200*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 25740*Sqrt[1 - e^2]*(-12097 + 39381*\[Nu] - 
                9284*\[Nu]^2 + 42*\[Nu]^3) - 390*(-1 + e^2)*(-1256691 + 
                3785135*\[Nu] - 45894*\[Nu]^2 + 2772*\[Nu]^3) + 
              18*(-1 + e^2)^4*(-4101 + 121371*\[Nu] - 236450*\[Nu]^2 + 
                33855*\[Nu]^3) - 468*(1 - e^2)^(3/2)*(751643 - 2393947*
                 \[Nu] + 309970*\[Nu]^2 + 35550*\[Nu]^3) + (1 - e^2)^(7/2)*(
                126024183 - 440123781*\[Nu] + 242362990*\[Nu]^2 + 
                1568535*\[Nu]^3) - 9*(-1 + e^2)^3*(-75740719 + 228225401*
                 \[Nu] - 8250270*\[Nu]^2 + 2538615*\[Nu]^3) - 
              3*(1 - e^2)^(5/2)*(-315553575 + 1062280277*\[Nu] - 
                413045190*\[Nu]^2 + 3821265*\[Nu]^3) + (-1 + e^2)^2*(
                -2157124689 + 6552877899*\[Nu] - 309991570*\[Nu]^2 + 
                56460855*\[Nu]^3)) - (1 - e^2)^(3/2)*(-1 + Sqrt[1 - e^2])*
             (4 + p)^4*(-163800*(3292 - 3117*\[Nu] - 20456*\[Nu]^2 + 
                1188*\[Nu]^3) - 35*(-1 + e^2)^3*(1010169 - 5163459*\[Nu] + 
                4203008*\[Nu]^2 + 93936*\[Nu]^3) + 1170*Sqrt[1 - e^2]*(
                6834875 - 21356846*\[Nu] + 1925630*\[Nu]^2 + 157500*
                 \[Nu]^3) - 14*(1 - e^2)^(5/2)*(122315616 - 422789793*\[Nu] + 
                247961435*\[Nu]^2 + 445890*\[Nu]^3) + 6*(1 - e^2)^(3/2)*(
                -1378778787 + 4720008811*\[Nu] - 2322785955*\[Nu]^2 + 
                7717500*\[Nu]^3) - 2*(-1 + e^2)^2*(-3454961616 + 
                10092594708*\[Nu] + 345409855*\[Nu]^2 + 188300490*\[Nu]^3) + 
              3*(-1 + e^2)*(-3823435443 + 11769168929*\[Nu] - 1272122250*
                 \[Nu]^2 + 479346840*\[Nu]^3)))*BesselJ[4 + p, e*(4 + p)])/
          (7207200*e^4*(-1 + e^2)^2*(4 + p)^6) + 
         (9*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^5*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-2 + p, 4 + p, 0, 1, e])/(64*(-1 + e^2)^2) - 
         (3*e*(1 + Sqrt[1 - e^2])^4*v^4*(352*Sqrt[1 - e^2]*(-8 + 23*\[Nu] + 
              3*\[Nu]^2) + 11*(1 - e^2)^(3/2)*(4 + p)*(5 - 17*\[Nu] + 
              6*\[Nu]^2) - 22*(-173 + 501*\[Nu] + 54*\[Nu]^2) - 
            2*(-1 + e^2)*(57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[-1 + p, 
            4 + p, 0, 1, e])/(11264*(-1 + e^2)^2) + 
         (9*e*(1 + Sqrt[1 - e^2])^4*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 
            4 + p, 0, 2, e])/(64*(-1 + e^2)^2) - 
         (3*(1 + Sqrt[1 - e^2])^4*v^4*(220*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 7480*Sqrt[1 - e^2]*
             (-5 + 13*\[Nu] + 6*\[Nu]^2) + 110*(-193 + 489*\[Nu] + 
              270*\[Nu]^2) - 10*(-1 + e^2)*(-1817 + 5125*\[Nu] + 
              804*\[Nu]^2) + (1 - e^2)^(3/2)*(-275*(4 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 8*(201 - 785*\[Nu] + 840*\[Nu]^2)))*
           PNEllipticJ[p, 4 + p, 0, 1, e])/(28160*(-1 + e^2)^2) + 
         (9*(1 + Sqrt[1 - e^2])^4*(-5 + 4*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[p, 4 + p, 0, 2, e])/(32*(-1 + e^2)^2) + 
         (9*e*(1 + Sqrt[1 - e^2])^3*v^4*(495*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 550*(25 - 129*\[Nu] + 
              162*\[Nu]^2) - 110*Sqrt[1 - e^2]*(-181 + 237*\[Nu] + 
              918*\[Nu]^2) - 10*(-1 + e^2)*(-2455 + 6863*\[Nu] + 
              1068*\[Nu]^2) - 33*(1 - e^2)^(3/2)*(-74 + 250*\[Nu] - 
              280*\[Nu]^2 + 25*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/(56320*(-1 + e^2)^2) - 
         (81*e*(1 + Sqrt[1 - e^2])^3*(-5 + 3*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[1 + p, 4 + p, 0, 2, e])/
          (64*(-1 + e^2)^2) + (9*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*
           v^4*(110*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            20*(-1 + e^2)*(-344 + 1005*\[Nu] + 18*\[Nu]^2) + 
            1100*(17 - 60*\[Nu] + 27*\[Nu]^2) - 440*Sqrt[1 - e^2]*
             (-2 - 11*\[Nu] + 51*\[Nu]^2) + (1 - e^2)^(3/2)*
             (-275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 4*(89 - 225*\[Nu] + 
                280*\[Nu]^2)))*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          (7040*(-1 + e^2)^2) + (27*(1 + Sqrt[1 - e^2])^3*
           (-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[2 + p, 4 + p, 0, 2, e])/(8*(-1 + e^2)^2) + 
         (9*e^3*(1 + Sqrt[1 - e^2])*v^4*(385*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 110*Sqrt[1 - e^2]*
             (-379 + 899*\[Nu] + 714*\[Nu]^2) + 10*(-1 + e^2)*
             (4779 - 14435*\[Nu] + 1092*\[Nu]^2) + 110*(1817 - 6081*\[Nu] + 
              1890*\[Nu]^2) - 7*(1 - e^2)^(3/2)*(275*(4 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) - 2*(61 - 85*\[Nu] + 140*\[Nu]^2)))*
           PNEllipticJ[3 + p, 4 + p, 0, 1, e])/(28160*(-1 + e^2)^2) + 
         (189*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[3 + p, 4 + p, 0, 2, e])/(32*(-1 + e^2)^2) + 
         (3*(1 - e^2)^(7/2)*v^4*(1179 - 4795*\[Nu] + 4410*\[Nu]^2)*
           PNEllipticJ[3 + p, 4 + p, 1, 0, e])/(3080*e^3) + 
         (63*e^4*v^4*(192*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 3*(1 - e^2)^(3/2)*
             (4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 2*(-1 + e^2)*
             (29 - 89*\[Nu] + 12*\[Nu]^2) - 6*(67 - 219*\[Nu] + 54*\[Nu]^2))*
           PNEllipticJ[4 + p, 4 + p, 0, 1, e])/(256*(-1 + e^2)^2) - 
         (567*e^4*v^4*(-1 + 3*\[Nu])*PNEllipticJ[4 + p, 4 + p, 0, 2, e])/
          (16*(-1 + e^2)^2) - ((-1 + e^2)^4*v^4*(-882716 + 3918663*\[Nu] - 
            4396070*\[Nu]^2 + 166915*\[Nu]^3)*PNEllipticJ[4 + p, 4 + p, 1, 0, 
            e])/(400400*e^4) - ((-1 + e^2)^5*v^4*(5272 + 25509*\[Nu] - 
            136610*\[Nu]^2 + 23845*\[Nu]^3)*PNEllipticJ[4 + p, 4 + p, 2, 0, 
            e])/(57200*e^4) + (9*e^3*(-1 + Sqrt[1 - e^2])*v^4*
           (385*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(2213 - 6877*\[Nu] + 714*\[Nu]^2) - 
            10*(-1 + e^2)*(555 - 1763*\[Nu] + 1092*\[Nu]^2) - 
            110*(2873 - 9249*\[Nu] + 1890*\[Nu]^2) + 7*(1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 2*(61 - 85*\[Nu] + 
                140*\[Nu]^2)))*PNEllipticJ[5 + p, 4 + p, 0, 1, e])/
          (28160*(-1 + e^2)^2) + (189*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[5 + p, 4 + p, 0, 2, e])/
          (32*(-1 + e^2)^2) - (3*(1 - e^2)^(7/2)*v^4*(1179 - 4795*\[Nu] + 
            4410*\[Nu]^2)*PNEllipticJ[5 + p, 4 + p, 1, 0, e])/(3080*e^3) - 
         (9*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*v^4*
           (110*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            20*(-1 + e^2)*(415 - 1272*\[Nu] + 18*\[Nu]^2) - 
            1100*(50 - 159*\[Nu] + 27*\[Nu]^2) - 440*Sqrt[1 - e^2]*
             (133 - 416*\[Nu] + 51*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 4*(89 - 225*\[Nu] + 
                280*\[Nu]^2)))*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/
          (7040*(-1 + e^2)^2) + (27*(-1 + Sqrt[1 - e^2])^3*
           (7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[6 + p, 4 + p, 0, 2, e])/(8*(-1 + e^2)^2) + 
         (9*e*(-1 + Sqrt[1 - e^2])^3*v^4*(495*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 550*(377 - 1185*\[Nu] + 
              162*\[Nu]^2) - 110*Sqrt[1 - e^2]*(2539 - 7923*\[Nu] + 
              918*\[Nu]^2) + 10*(-1 + e^2)*(7401 - 22705*\[Nu] + 
              1068*\[Nu]^2) + 33*(1 - e^2)^(3/2)*(74 - 250*\[Nu] + 
              280*\[Nu]^2 + 25*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*
           PNEllipticJ[7 + p, 4 + p, 0, 1, e])/(56320*(-1 + e^2)^2) - 
         (81*e*(-1 + Sqrt[1 - e^2])^3*(5 + 3*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[7 + p, 4 + p, 0, 2, e])/
          (64*(-1 + e^2)^2) + (3*(-1 + Sqrt[1 - e^2])^4*v^4*
           (220*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            440*Sqrt[1 - e^2]*(347 - 1075*\[Nu] + 102*\[Nu]^2) - 
            110*(863 - 2679*\[Nu] + 270*\[Nu]^2) + 10*(-1 + e^2)*
             (5575 - 17051*\[Nu] + 804*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 8*(201 - 785*\[Nu] + 
                840*\[Nu]^2)))*PNEllipticJ[8 + p, 4 + p, 0, 1, e])/
          (28160*(-1 + e^2)^2) - (9*(-1 + Sqrt[1 - e^2])^4*
           (5 + 4*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*PNEllipticJ[8 + p, 4 + p, 
            0, 2, e])/(32*(-1 + e^2)^2) - (3*e*(-1 + Sqrt[1 - e^2])^4*v^4*
           (-352*Sqrt[1 - e^2]*(16 - 49*\[Nu] + 3*\[Nu]^2) + 
            11*(1 - e^2)^(3/2)*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            22*(307 - 939*\[Nu] + 54*\[Nu]^2) - 2*(-1 + e^2)*
             (57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[9 + p, 4 + p, 0, 1, 
            e])/(11264*(-1 + e^2)^2) + (9*e*(-1 + Sqrt[1 - e^2])^4*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[9 + p, 4 + p, 0, 2, e])/
          (64*(-1 + e^2)^2) - (9*(-1 + Sqrt[1 - e^2])^5*(1 + Sqrt[1 - e^2])*
           v^4*(-1 + 3*\[Nu])*PNEllipticJ[10 + p, 4 + p, 0, 1, e])/
          (64*(-1 + e^2)^2))))/v^8
 
MomMFourierMode[4, 4, 1] = 
    (\[Nu]*(((I/4)*(-24*Sqrt[1 - e^2]*(-2 + e^2) - (88 - 112*e^2 + 29*e^4)*
           (4 + p) + 4*(12 - 5*e^2)*(1 - e^2)^(3/2)*(4 + p)^2 + 
          8*(-1 + e^2)^3*(4 + p)^3)*(-1 + 3*\[Nu])*BesselJ[3 + p, e*(4 + p)])/
        (e^3*(4 + p)^4) - ((I/4)*(-1 + Sqrt[1 - e^2])*
         (-6*(-1 + Sqrt[1 - e^2])^3 + (68 + 18*e^4 - 20*Sqrt[1 - e^2] + 
            e^2*(-81 + 11*Sqrt[1 - e^2]))*(4 + p) + 4*(1 - e^2)^(3/2)*
           (-11 + 4*e^2 + Sqrt[1 - e^2])*(4 + p)^2 - 8*(-1 + e^2)^3*
           (4 + p)^3)*(-1 + 3*\[Nu])*BesselJ[4 + p, e*(4 + p)])/
        (e^4*(4 + p)^4) + \[Epsilon]^2*
        (((I/1320)*v^2*(475200*Sqrt[1 - e^2]*(-2 + e^2)*(-1 + 3*\[Nu]) + 
            12*(1 - e^2)^(9/2)*(4 + p)^5*(-19 + 40*\[Nu] + 180*\[Nu]^2) + 
            60*(4 + p)*(2541*(-1 + 3*\[Nu]) - 21582*(-1 + e^2)*(-1 + 
                3*\[Nu]) + 8877*(-1 + e^2)^2*(-1 + 3*\[Nu]) + 
              132*Sqrt[1 - e^2]*(-4 + 11*\[Nu] + 3*\[Nu]^2) + 
              2*(1 - e^2)^(5/2)*(69 - 235*\[Nu] + 147*\[Nu]^2) + 
              2*(1 - e^2)^(3/2)*(861 - 2941*\[Nu] + 1137*\[Nu]^2)) + 
            4*(1 - e^2)^3*(4 + p)^4*(-9900*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
              5*(-1 + e^2)*(213 - 790*\[Nu] + 174*\[Nu]^2) - 
              3*(1351 - 5160*\[Nu] + 3840*\[Nu]^2)) - (4 + p)^2*
             (13200*(-1 + 3*\[Nu]) + 158400*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
              875160*(1 - e^2)^(3/2)*(-1 + 3*\[Nu]) + 352440*(1 - e^2)^(5/2)*(
                -1 + 3*\[Nu]) - (-1 + e^2)^3*(-6954 + 24815*\[Nu] + 
                705*\[Nu]^2) - 55*(-1 + e^2)*(258 - 1519*\[Nu] + 
                2271*\[Nu]^2) + 6*(-1 + e^2)^2*(25186 - 86165*\[Nu] + 
                35565*\[Nu]^2)) - 2*(1 - e^2)^(3/2)*(4 + p)^3*
             (-122760*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 75240*(1 - e^2)^(3/2)*(
                -1 + 3*\[Nu]) - 330*(16 - 86*\[Nu] + 117*\[Nu]^2) + 
              11*(-1 + e^2)^2*(357 - 1310*\[Nu] + 240*\[Nu]^2) + 
              (-1 + e^2)*(37353 - 130390*\[Nu] + 64830*\[Nu]^2)))*
           BesselJ[3 + p, e*(4 + p)])/(e^3*(1 - e^2)*(4 + p)^5) + 
         ((I/2640)*(-1 + Sqrt[1 - e^2])*v^2*(-237600*(-1 + Sqrt[1 - e^2])^3*
             (-1 + 3*\[Nu]) + 24*(1 - e^2)^(9/2)*(4 + p)^5*(-19 + 40*\[Nu] + 
              180*\[Nu]^2) - 60*(4 + p)*(-4554*(-1 + 3*\[Nu]) - 
              66*Sqrt[1 - e^2]*(151 - 457*\[Nu] + 12*\[Nu]^2) + 
              (1 - e^2)^(5/2)*(195 - 623*\[Nu] + 51*\[Nu]^2) + 
              3*(-1 + e^2)^2*(3853 - 11609*\[Nu] + 213*\[Nu]^2) - 
              3*(1 - e^2)^(3/2)*(2907 - 8947*\[Nu] + 741*\[Nu]^2) - 
              (-1 + e^2)*(34059 - 102931*\[Nu] + 2325*\[Nu]^2)) + 
            4*(1 - e^2)^3*(4 + p)^4*(3*Sqrt[1 - e^2]*(6581 - 19760*\[Nu] + 
                180*\[Nu]^2) - (-1 + e^2)*(2073 - 7780*\[Nu] + 
                2280*\[Nu]^2) - 6*(1351 - 5160*\[Nu] + 3840*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(4 + p)^3*(1320*(16 - 86*\[Nu] + 117*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(-257043 + 768160*\[Nu] + 2940*\[Nu]^2) - 
              (-1 + e^2)^2*(11391 - 41720*\[Nu] + 7620*\[Nu]^2) - 
              3*Sqrt[1 - e^2]*(169179 - 511880*\[Nu] + 14460*\[Nu]^2) - 
              5*(-1 + e^2)*(34503 - 115568*\[Nu] + 43188*\[Nu]^2)) - 
            2*(4 + p)^2*(13200*(-1 + 3*\[Nu]) - 660*Sqrt[1 - e^2]*(232 - 
                703*\[Nu] + 21*\[Nu]^2) - 18*(-1 + e^2)^3*(-137 + 465*\[Nu] + 
                195*\[Nu]^2) + 11*(1 - e^2)^(5/2)*(-24342 + 72755*\[Nu] + 
                255*\[Nu]^2) - 55*(-1 + e^2)*(2136 - 7069*\[Nu] + 
                2019*\[Nu]^2) - 3*(1 - e^2)^(3/2)*(273178 - 826725*\[Nu] + 
                23175*\[Nu]^2) + 3*(-1 + e^2)^2*(62974 - 202945*\[Nu] + 
                47955*\[Nu]^2)))*BesselJ[4 + p, e*(4 + p)])/
          (e^4*(1 - e^2)*(4 + p)^5) + (((3*I)/128)*e*(1 + Sqrt[1 - e^2])^4*
           v^2*(-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/
          (-1 + e^2) + (((3*I)/64)*(1 + Sqrt[1 - e^2])^4*
           (-5 + 4*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[p, 4 + p, 0, 
            1, e])/(-1 + e^2) - (((27*I)/128)*e*(1 + Sqrt[1 - e^2])^3*
           (-5 + 3*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[1 + p, 
            4 + p, 0, 1, e])/(-1 + e^2) + (((9*I)/16)*(1 + Sqrt[1 - e^2])^3*
           (-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[2 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((63*I)/64)*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[3 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((189*I)/32)*e^4*v^2*(-1 + 3*\[Nu])*PNEllipticJ[4 + p, 4 + p, 0, 1, 
            e])/(-1 + e^2) + (((63*I)/64)*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/16)*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((27*I)/128)*e*(-1 + Sqrt[1 - e^2])^3*(5 + 3*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[7 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/64)*(-1 + Sqrt[1 - e^2])^4*(5 + 4*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[8 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/128)*e*(-1 + Sqrt[1 - e^2])^4*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[9 + p, 4 + p, 0, 1, e])/(-1 + e^2)) + 
       \[Epsilon]^4*(((-1/7207200*I)*v^4*(93405312000*Sqrt[1 - e^2]*
             (-2 + e^2)*(-1 + 3*\[Nu]) + 450450*(-1 + e^2)^6*(4 + p)^7*\[Nu]*
             (15 - 46*\[Nu] + 3*\[Nu]^2) + 11793600*(4 + p)*
             (3201*(-1 + 3*\[Nu]) - 24486*(-1 + e^2)*(-1 + 3*\[Nu]) + 
              8481*(-1 + e^2)^2*(-1 + 3*\[Nu]) - 55*Sqrt[1 - e^2]*(51 - 
                167*\[Nu] + 42*\[Nu]^2) + 10*(1 - e^2)^(3/2)*(188 - 
                632*\[Nu] + 225*\[Nu]^2) + 5*(1 - e^2)^(5/2)*(233 - 
                813*\[Nu] + 384*\[Nu]^2)) + 36*(1 - e^2)^(9/2)*(4 + p)^6*
             (-4943530 + 13784365*\[Nu] + 6043940*\[Nu]^2 - 969920*\[Nu]^3 - 
              2730*Sqrt[1 - e^2]*(-427 + 1255*\[Nu] + 1110*\[Nu]^2) - 
              7*(-1 + e^2)*(13006 - 33803*\[Nu] - 115200*\[Nu]^2 + 
                71120*\[Nu]^3)) - 420*(4 + p)^2*(-495495*(67 - 219*\[Nu] + 
                54*\[Nu]^2) - 1287*(-1 + e^2)^3*(17107 - 60555*\[Nu] + 
                34500*\[Nu]^2) + 585*(-1 + e^2)*(199697 - 651897*\[Nu] + 
                154752*\[Nu]^2) + 117*(-1 + e^2)^2*(1241957 - 4225165*\[Nu] + 
                1664310*\[Nu]^2) - 25740*Sqrt[1 - e^2]*(6485 - 19545*\[Nu] + 
                268*\[Nu]^2 + 6*\[Nu]^3) + 1560*(1 - e^2)^(3/2)*(-324945 + 
                974903*\[Nu] - 414*\[Nu]^2 + 1071*\[Nu]^3) + 10*(1 - e^2)^
                (7/2)*(32211 - 103173*\[Nu] + 19718*\[Nu]^2 + 8211*\[Nu]^3) + 
              10*(1 - e^2)^(5/2)*(-15307659 + 46082889*\[Nu] - 
                699130*\[Nu]^2 + 303051*\[Nu]^3)) + (1 - e^2)^3*(4 + p)^5*
             (98280*Sqrt[1 - e^2]*(-2643 + 5075*\[Nu] + 15990*\[Nu]^2) + 
              32760*(1 - e^2)^(3/2)*(10819 - 36715*\[Nu] + 27750*\[Nu]^2) - 
              7*(-1 + e^2)^2*(5639076 - 26467773*\[Nu] + 18907760*\[Nu]^2 + 
                1084440*\[Nu]^3) - 30*(-1 + e^2)*(-31681140 + 79096087*
                 \[Nu] + 36439536*\[Nu]^2 + 1883952*\[Nu]^3) + 
              45*(27699564 - 69307665*\[Nu] - 47584320*\[Nu]^2 + 
                9297680*\[Nu]^3)) - 35*(4 + p)^3*(4633200*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 6177600*Sqrt[1 - e^2]*(51 - 167*\[Nu] + 
                42*\[Nu]^2) - 17160*(-1 + e^2)*(34884 - 106771*\[Nu] + 
                6249*\[Nu]^2) - 1404*(1 - e^2)^(5/2)*(673153 - 2310205*
                 \[Nu] + 1031730*\[Nu]^2) + 234*(1 - e^2)^(3/2)*(2569211 - 
                8167535*\[Nu] + 1177530*\[Nu]^2) - 234*(1 - e^2)^(7/2)*(
                656893 - 2292265*\[Nu] + 1306830*\[Nu]^2) + (-1 + e^2)^4*(
                131823 - 1357689*\[Nu] - 161990*\[Nu]^2 + 959145*\[Nu]^3) + 
              6*(-1 + e^2)^3*(-126739323 + 378454945*\[Nu] - 1276830*
                 \[Nu]^2 + 5718555*\[Nu]^3) - (-1 + e^2)^2*(-2196769671 + 
                6636891153*\[Nu] - 169783450*\[Nu]^2 + 73098255*\[Nu]^3)) + 
            4*(1 - e^2)^(3/2)*(4 + p)^4*(122850*Sqrt[1 - e^2]*(15272 - 
                48475*\[Nu] + 6642*\[Nu]^2) - 4095*(1 - e^2)^(5/2)*(113807 - 
                391385*\[Nu] + 236670*\[Nu]^2) - 4095*(1 - e^2)^(3/2)*(
                471883 - 1652995*\[Nu] + 927930*\[Nu]^2) - 40950*(3292 - 
                3117*\[Nu] - 20456*\[Nu]^2 + 1188*\[Nu]^3) - 7*(-1 + e^2)^3*(
                1985193 - 9816639*\[Nu] + 7503290*\[Nu]^2 + 340365*\[Nu]^3) - 
              (-1 + e^2)^2*(-1794383586 + 5167728258*\[Nu] + 426052970*
                 \[Nu]^2 + 105726495*\[Nu]^3) + 3*(-1 + e^2)*(-923484327 + 
                2859409091*\[Nu] - 342474300*\[Nu]^2 + 135192960*\[Nu]^3)))*
           BesselJ[3 + p, e*(4 + p)])/(e^3*(-1 + e^2)^2*(4 + p)^6) + 
         ((I/7207200)*v^4*(23351328000*(-1 + Sqrt[1 - e^2])^4*
             (-1 + 3*\[Nu]) - 2948400*(-1 + Sqrt[1 - e^2])*(4 + p)*
             (2*(-1 + e^2)*(34941 - 104833*\[Nu] + 135*\[Nu]^2) + 
              5*(1 - e^2)^(5/2)*(57 - 241*\[Nu] + 252*\[Nu]^2) + 
              11*(-829 + 2397*\[Nu] + 270*\[Nu]^2) - 11*Sqrt[1 - e^2]*(
                -1847 + 5351*\[Nu] + 570*\[Nu]^2) - 5*(-1 + e^2)^2*(5099 - 
                15683*\[Nu] + 1284*\[Nu]^2) + (1 - e^2)^(3/2)*(20534 - 
                64302*\[Nu] + 8730*\[Nu]^2)) + 126*(-1 + e^2)^6*(4 + p)^7*
             (3575*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) + 4*Sqrt[1 - e^2]*(
                1318 - 7029*\[Nu] + 6960*\[Nu]^2 + 3280*\[Nu]^3)) - 
            36*(1 - e^2)^(9/2)*(4 + p)^6*(14*(1 - e^2)^(3/2)*(5844 - 
                13387*\[Nu] - 61080*\[Nu]^2 + 33920*\[Nu]^3) + 
              7*(-1 + e^2)*(-153524 + 455647*\[Nu] + 317700*\[Nu]^2 + 
                71120*\[Nu]^3) + 5*(988706 - 2756873*\[Nu] - 1208788*
                 \[Nu]^2 + 193984*\[Nu]^3) - 2*Sqrt[1 - e^2]*(2820102 - 
                7645631*\[Nu] - 5421430*\[Nu]^2 + 473480*\[Nu]^3)) - 
            210*(-1 + Sqrt[1 - e^2])*(4 + p)^2*(12870*(3119 - 10599*\[Nu] + 
                3726*\[Nu]^2) + 12870*Sqrt[1 - e^2]*(17023 - 49367*\[Nu] - 
                5114*\[Nu]^2 + 24*\[Nu]^3) - 780*(-1 + e^2)*(-17121 + 
                3545*\[Nu] + 138201*\[Nu]^2 + 396*\[Nu]^3) + 
              5*(1 - e^2)^(7/2)*(48285 - 180435*\[Nu] + 66394*\[Nu]^2 + 
                4425*\[Nu]^3) - 468*(1 - e^2)^(3/2)*(-2018869 + 
                6133925*\[Nu] - 255715*\[Nu]^2 + 6480*\[Nu]^3) - 
              3*(-1 + e^2)^3*(-11190129 + 39415455*\[Nu] - 20668130*\[Nu]^2 + 
                62115*\[Nu]^3) - 3*(1 - e^2)^(5/2)*(-81270087 + 245980645*
                 \[Nu] - 9919730*\[Nu]^2 + 642435*\[Nu]^3) + (-1 + e^2)^2*(
                -273043071 + 902802525*\[Nu] - 282152210*\[Nu]^2 + 
                4133715*\[Nu]^3)) - (1 - e^2)^3*(-1 + Sqrt[1 - e^2])*
             (4 + p)^5*(315*(1 - e^2)^(3/2)*(1197254 - 4029067*\[Nu] + 
                2668152*\[Nu]^2 + 29104*\[Nu]^3) + 14*(-1 + e^2)^2*(
                -2696553 + 12898029*\[Nu] - 10459360*\[Nu]^2 + 
                112620*\[Nu]^3) - 45*Sqrt[1 - e^2]*(7942874 - 17394769*
                 \[Nu] - 36603056*\[Nu]^2 + 410928*\[Nu]^3) - 
              15*(-1 + e^2)*(-68475114 + 173013701*\[Nu] + 74285400*\[Nu]^2 + 
                2535120*\[Nu]^3) + 45*(27699564 - 69307665*\[Nu] - 
                47584320*\[Nu]^2 + 9297680*\[Nu]^3)) - 
            35*(-1 + Sqrt[1 - e^2])*(4 + p)^3*(-4633200*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 25740*Sqrt[1 - e^2]*(-12097 + 39381*\[Nu] - 
                9284*\[Nu]^2 + 42*\[Nu]^3) - 390*(-1 + e^2)*(-1256691 + 
                3785135*\[Nu] - 45894*\[Nu]^2 + 2772*\[Nu]^3) + 
              18*(-1 + e^2)^4*(-4101 + 121371*\[Nu] - 236450*\[Nu]^2 + 
                33855*\[Nu]^3) - 468*(1 - e^2)^(3/2)*(751643 - 2393947*
                 \[Nu] + 309970*\[Nu]^2 + 35550*\[Nu]^3) + (1 - e^2)^(7/2)*(
                126024183 - 440123781*\[Nu] + 242362990*\[Nu]^2 + 
                1568535*\[Nu]^3) - 9*(-1 + e^2)^3*(-75740719 + 228225401*
                 \[Nu] - 8250270*\[Nu]^2 + 2538615*\[Nu]^3) - 
              3*(1 - e^2)^(5/2)*(-315553575 + 1062280277*\[Nu] - 
                413045190*\[Nu]^2 + 3821265*\[Nu]^3) + (-1 + e^2)^2*(
                -2157124689 + 6552877899*\[Nu] - 309991570*\[Nu]^2 + 
                56460855*\[Nu]^3)) - (1 - e^2)^(3/2)*(-1 + Sqrt[1 - e^2])*
             (4 + p)^4*(-163800*(3292 - 3117*\[Nu] - 20456*\[Nu]^2 + 
                1188*\[Nu]^3) - 35*(-1 + e^2)^3*(1010169 - 5163459*\[Nu] + 
                4203008*\[Nu]^2 + 93936*\[Nu]^3) + 1170*Sqrt[1 - e^2]*(
                6834875 - 21356846*\[Nu] + 1925630*\[Nu]^2 + 157500*
                 \[Nu]^3) - 14*(1 - e^2)^(5/2)*(122315616 - 422789793*\[Nu] + 
                247961435*\[Nu]^2 + 445890*\[Nu]^3) + 6*(1 - e^2)^(3/2)*(
                -1378778787 + 4720008811*\[Nu] - 2322785955*\[Nu]^2 + 
                7717500*\[Nu]^3) - 2*(-1 + e^2)^2*(-3454961616 + 
                10092594708*\[Nu] + 345409855*\[Nu]^2 + 188300490*\[Nu]^3) + 
              3*(-1 + e^2)*(-3823435443 + 11769168929*\[Nu] - 1272122250*
                 \[Nu]^2 + 479346840*\[Nu]^3)))*BesselJ[4 + p, e*(4 + p)])/
          (e^4*(-1 + e^2)^2*(4 + p)^6) + (((9*I)/64)*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^5*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-2 + p, 
            4 + p, 0, 1, e])/(-1 + e^2)^2 - 
         (((3*I)/11264)*e*(1 + Sqrt[1 - e^2])^4*v^4*
           (352*Sqrt[1 - e^2]*(-8 + 23*\[Nu] + 3*\[Nu]^2) + 
            11*(1 - e^2)^(3/2)*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            22*(-173 + 501*\[Nu] + 54*\[Nu]^2) - 2*(-1 + e^2)*
             (57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[-1 + p, 4 + p, 0, 1, 
            e])/(-1 + e^2)^2 + (((9*I)/64)*e*(1 + Sqrt[1 - e^2])^4*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((3*I)/28160)*(1 + Sqrt[1 - e^2])^4*v^4*(220*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 7480*Sqrt[1 - e^2]*
             (-5 + 13*\[Nu] + 6*\[Nu]^2) + 110*(-193 + 489*\[Nu] + 
              270*\[Nu]^2) - 10*(-1 + e^2)*(-1817 + 5125*\[Nu] + 
              804*\[Nu]^2) + (1 - e^2)^(3/2)*(-275*(4 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 8*(201 - 785*\[Nu] + 840*\[Nu]^2)))*
           PNEllipticJ[p, 4 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((9*I)/32)*(1 + Sqrt[1 - e^2])^4*(-5 + 4*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[p, 4 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((9*I)/56320)*e*(1 + Sqrt[1 - e^2])^3*v^4*
           (495*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            550*(25 - 129*\[Nu] + 162*\[Nu]^2) - 110*Sqrt[1 - e^2]*
             (-181 + 237*\[Nu] + 918*\[Nu]^2) - 10*(-1 + e^2)*
             (-2455 + 6863*\[Nu] + 1068*\[Nu]^2) - 33*(1 - e^2)^(3/2)*
             (-74 + 250*\[Nu] - 280*\[Nu]^2 + 25*(4 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[1 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((81*I)/64)*e*(1 + Sqrt[1 - e^2])^3*
           (-5 + 3*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*PNEllipticJ[1 + p, 
            4 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((9*I)/7040)*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^4*
           (110*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            20*(-1 + e^2)*(-344 + 1005*\[Nu] + 18*\[Nu]^2) + 
            1100*(17 - 60*\[Nu] + 27*\[Nu]^2) - 440*Sqrt[1 - e^2]*
             (-2 - 11*\[Nu] + 51*\[Nu]^2) + (1 - e^2)^(3/2)*
             (-275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 4*(89 - 225*\[Nu] + 
                280*\[Nu]^2)))*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((27*I)/8)*(1 + Sqrt[1 - e^2])^3*
           (-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[2 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((9*I)/28160)*e^3*(1 + Sqrt[1 - e^2])*v^4*
           (385*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(-379 + 899*\[Nu] + 714*\[Nu]^2) + 
            10*(-1 + e^2)*(4779 - 14435*\[Nu] + 1092*\[Nu]^2) + 
            110*(1817 - 6081*\[Nu] + 1890*\[Nu]^2) - 7*(1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 2*(61 - 85*\[Nu] + 
                140*\[Nu]^2)))*PNEllipticJ[3 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((189*I)/32)*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[3 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/3080)*(1 - e^2)^(7/2)*v^4*(1179 - 4795*\[Nu] + 4410*\[Nu]^2)*
           PNEllipticJ[3 + p, 4 + p, 1, 0, e])/e^3 + 
         (((63*I)/256)*e^4*v^4*(192*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
            3*(1 - e^2)^(3/2)*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            2*(-1 + e^2)*(29 - 89*\[Nu] + 12*\[Nu]^2) - 
            6*(67 - 219*\[Nu] + 54*\[Nu]^2))*PNEllipticJ[4 + p, 4 + p, 0, 1, 
            e])/(-1 + e^2)^2 - (((567*I)/16)*e^4*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[4 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 - 
         ((I/400400)*(-1 + e^2)^4*v^4*(-882716 + 3918663*\[Nu] - 
            4396070*\[Nu]^2 + 166915*\[Nu]^3)*PNEllipticJ[4 + p, 4 + p, 1, 0, 
            e])/e^4 - ((I/57200)*(-1 + e^2)^5*v^4*(5272 + 25509*\[Nu] - 
            136610*\[Nu]^2 + 23845*\[Nu]^3)*PNEllipticJ[4 + p, 4 + p, 2, 0, 
            e])/e^4 + (((9*I)/28160)*e^3*(-1 + Sqrt[1 - e^2])*v^4*
           (385*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(2213 - 6877*\[Nu] + 714*\[Nu]^2) - 
            10*(-1 + e^2)*(555 - 1763*\[Nu] + 1092*\[Nu]^2) - 
            110*(2873 - 9249*\[Nu] + 1890*\[Nu]^2) + 7*(1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 2*(61 - 85*\[Nu] + 
                140*\[Nu]^2)))*PNEllipticJ[5 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((189*I)/32)*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[5 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((3*I)/3080)*(1 - e^2)^(7/2)*v^4*(1179 - 4795*\[Nu] + 4410*\[Nu]^2)*
           PNEllipticJ[5 + p, 4 + p, 1, 0, e])/e^3 - 
         (((9*I)/7040)*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*v^4*
           (110*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            20*(-1 + e^2)*(415 - 1272*\[Nu] + 18*\[Nu]^2) - 
            1100*(50 - 159*\[Nu] + 27*\[Nu]^2) - 440*Sqrt[1 - e^2]*
             (133 - 416*\[Nu] + 51*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 4*(89 - 225*\[Nu] + 
                280*\[Nu]^2)))*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((27*I)/8)*(-1 + Sqrt[1 - e^2])^3*
           (7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[6 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((9*I)/56320)*e*(-1 + Sqrt[1 - e^2])^3*v^4*
           (495*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            550*(377 - 1185*\[Nu] + 162*\[Nu]^2) - 110*Sqrt[1 - e^2]*
             (2539 - 7923*\[Nu] + 918*\[Nu]^2) + 10*(-1 + e^2)*
             (7401 - 22705*\[Nu] + 1068*\[Nu]^2) + 33*(1 - e^2)^(3/2)*
             (74 - 250*\[Nu] + 280*\[Nu]^2 + 25*(4 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[7 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((81*I)/64)*e*(-1 + Sqrt[1 - e^2])^3*
           (5 + 3*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*PNEllipticJ[7 + p, 4 + p, 
            0, 2, e])/(-1 + e^2)^2 + (((3*I)/28160)*(-1 + Sqrt[1 - e^2])^4*
           v^4*(220*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            440*Sqrt[1 - e^2]*(347 - 1075*\[Nu] + 102*\[Nu]^2) - 
            110*(863 - 2679*\[Nu] + 270*\[Nu]^2) + 10*(-1 + e^2)*
             (5575 - 17051*\[Nu] + 804*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 8*(201 - 785*\[Nu] + 
                840*\[Nu]^2)))*PNEllipticJ[8 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((9*I)/32)*(-1 + Sqrt[1 - e^2])^4*
           (5 + 4*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*PNEllipticJ[8 + p, 4 + p, 
            0, 2, e])/(-1 + e^2)^2 - (((3*I)/11264)*e*(-1 + Sqrt[1 - e^2])^4*
           v^4*(-352*Sqrt[1 - e^2]*(16 - 49*\[Nu] + 3*\[Nu]^2) + 
            11*(1 - e^2)^(3/2)*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            22*(307 - 939*\[Nu] + 54*\[Nu]^2) - 2*(-1 + e^2)*
             (57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[9 + p, 4 + p, 0, 1, 
            e])/(-1 + e^2)^2 + (((9*I)/64)*e*(-1 + Sqrt[1 - e^2])^4*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[9 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((9*I)/64)*(-1 + Sqrt[1 - e^2])^5*(1 + Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[10 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2)))/v^8
 
MomMFourierMode[4, 4, 2] = 
    (\[Nu]*(((24*Sqrt[1 - e^2]*(-2 + e^2) + (88 - 112*e^2 + 29*e^4)*(4 + p) - 
          4*(12 - 5*e^2)*(1 - e^2)^(3/2)*(4 + p)^2 - 8*(-1 + e^2)^3*
           (4 + p)^3)*(-1 + 3*\[Nu])*BesselJ[3 + p, e*(4 + p)])/
        (4*e^3*(4 + p)^4) + ((-1 + Sqrt[1 - e^2])*
         (-6*(-1 + Sqrt[1 - e^2])^3 + (68 + 18*e^4 - 20*Sqrt[1 - e^2] + 
            e^2*(-81 + 11*Sqrt[1 - e^2]))*(4 + p) + 4*(1 - e^2)^(3/2)*
           (-11 + 4*e^2 + Sqrt[1 - e^2])*(4 + p)^2 - 8*(-1 + e^2)^3*
           (4 + p)^3)*(-1 + 3*\[Nu])*BesselJ[4 + p, e*(4 + p)])/
        (4*e^4*(4 + p)^4) + \[Epsilon]^2*
        (-1/1320*(v^2*(475200*Sqrt[1 - e^2]*(-2 + e^2)*(-1 + 3*\[Nu]) + 
             12*(1 - e^2)^(9/2)*(4 + p)^5*(-19 + 40*\[Nu] + 180*\[Nu]^2) + 
             60*(4 + p)*(2541*(-1 + 3*\[Nu]) - 21582*(-1 + e^2)*
                (-1 + 3*\[Nu]) + 8877*(-1 + e^2)^2*(-1 + 3*\[Nu]) + 132*
                Sqrt[1 - e^2]*(-4 + 11*\[Nu] + 3*\[Nu]^2) + 2*(1 - e^2)^(5/2)*
                (69 - 235*\[Nu] + 147*\[Nu]^2) + 2*(1 - e^2)^(3/2)*
                (861 - 2941*\[Nu] + 1137*\[Nu]^2)) + 4*(1 - e^2)^3*(4 + p)^4*
              (-9900*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 5*(-1 + e^2)*
                (213 - 790*\[Nu] + 174*\[Nu]^2) - 3*(1351 - 5160*\[Nu] + 
                 3840*\[Nu]^2)) - (4 + p)^2*(13200*(-1 + 3*\[Nu]) + 158400*
                Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 875160*(1 - e^2)^(3/2)*
                (-1 + 3*\[Nu]) + 352440*(1 - e^2)^(5/2)*(-1 + 3*\[Nu]) - 
               (-1 + e^2)^3*(-6954 + 24815*\[Nu] + 705*\[Nu]^2) - 55*
                (-1 + e^2)*(258 - 1519*\[Nu] + 2271*\[Nu]^2) + 6*(-1 + e^2)^2*
                (25186 - 86165*\[Nu] + 35565*\[Nu]^2)) - 2*(1 - e^2)^(3/2)*
              (4 + p)^3*(-122760*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 75240*
                (1 - e^2)^(3/2)*(-1 + 3*\[Nu]) - 330*(16 - 86*\[Nu] + 
                 117*\[Nu]^2) + 11*(-1 + e^2)^2*(357 - 1310*\[Nu] + 
                 240*\[Nu]^2) + (-1 + e^2)*(37353 - 130390*\[Nu] + 
                 64830*\[Nu]^2)))*BesselJ[3 + p, e*(4 + p)])/
           (e^3*(1 - e^2)*(4 + p)^5) - ((-1 + Sqrt[1 - e^2])*v^2*
           (-237600*(-1 + Sqrt[1 - e^2])^3*(-1 + 3*\[Nu]) + 
            24*(1 - e^2)^(9/2)*(4 + p)^5*(-19 + 40*\[Nu] + 180*\[Nu]^2) - 
            60*(4 + p)*(-4554*(-1 + 3*\[Nu]) - 66*Sqrt[1 - e^2]*(151 - 
                457*\[Nu] + 12*\[Nu]^2) + (1 - e^2)^(5/2)*(195 - 623*\[Nu] + 
                51*\[Nu]^2) + 3*(-1 + e^2)^2*(3853 - 11609*\[Nu] + 
                213*\[Nu]^2) - 3*(1 - e^2)^(3/2)*(2907 - 8947*\[Nu] + 
                741*\[Nu]^2) - (-1 + e^2)*(34059 - 102931*\[Nu] + 
                2325*\[Nu]^2)) + 4*(1 - e^2)^3*(4 + p)^4*
             (3*Sqrt[1 - e^2]*(6581 - 19760*\[Nu] + 180*\[Nu]^2) - 
              (-1 + e^2)*(2073 - 7780*\[Nu] + 2280*\[Nu]^2) - 
              6*(1351 - 5160*\[Nu] + 3840*\[Nu]^2)) + (1 - e^2)^(3/2)*
             (4 + p)^3*(1320*(16 - 86*\[Nu] + 117*\[Nu]^2) + (1 - e^2)^(3/2)*(
                -257043 + 768160*\[Nu] + 2940*\[Nu]^2) - (-1 + e^2)^2*(
                11391 - 41720*\[Nu] + 7620*\[Nu]^2) - 3*Sqrt[1 - e^2]*(
                169179 - 511880*\[Nu] + 14460*\[Nu]^2) - 5*(-1 + e^2)*(
                34503 - 115568*\[Nu] + 43188*\[Nu]^2)) - 2*(4 + p)^2*
             (13200*(-1 + 3*\[Nu]) - 660*Sqrt[1 - e^2]*(232 - 703*\[Nu] + 
                21*\[Nu]^2) - 18*(-1 + e^2)^3*(-137 + 465*\[Nu] + 
                195*\[Nu]^2) + 11*(1 - e^2)^(5/2)*(-24342 + 72755*\[Nu] + 
                255*\[Nu]^2) - 55*(-1 + e^2)*(2136 - 7069*\[Nu] + 
                2019*\[Nu]^2) - 3*(1 - e^2)^(3/2)*(273178 - 826725*\[Nu] + 
                23175*\[Nu]^2) + 3*(-1 + e^2)^2*(62974 - 202945*\[Nu] + 
                47955*\[Nu]^2)))*BesselJ[4 + p, e*(4 + p)])/
          (2640*e^4*(1 - e^2)*(4 + p)^5) - (3*e*(1 + Sqrt[1 - e^2])^4*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/
          (128*(-1 + e^2)) - (3*(1 + Sqrt[1 - e^2])^4*(-5 + 4*Sqrt[1 - e^2])*
           v^2*(-1 + 3*\[Nu])*PNEllipticJ[p, 4 + p, 0, 1, e])/
          (64*(-1 + e^2)) + (27*e*(1 + Sqrt[1 - e^2])^3*
           (-5 + 3*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[1 + p, 
            4 + p, 0, 1, e])/(128*(-1 + e^2)) - 
         (9*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          (16*(-1 + e^2)) - (63*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[3 + p, 4 + p, 0, 1, e])/
          (64*(-1 + e^2)) + (189*e^4*v^2*(-1 + 3*\[Nu])*PNEllipticJ[4 + p, 
            4 + p, 0, 1, e])/(32*(-1 + e^2)) - 
         (63*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(64*(-1 + e^2)) - 
         (9*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/
          (16*(-1 + e^2)) + (27*e*(-1 + Sqrt[1 - e^2])^3*
           (5 + 3*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[7 + p, 4 + p, 
            0, 1, e])/(128*(-1 + e^2)) + (3*(-1 + Sqrt[1 - e^2])^4*
           (5 + 4*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[8 + p, 4 + p, 
            0, 1, e])/(64*(-1 + e^2)) - (3*e*(-1 + Sqrt[1 - e^2])^4*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[9 + p, 4 + p, 0, 1, e])/
          (128*(-1 + e^2))) + \[Epsilon]^4*
        ((v^4*(93405312000*Sqrt[1 - e^2]*(-2 + e^2)*(-1 + 3*\[Nu]) + 
            450450*(-1 + e^2)^6*(4 + p)^7*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) + 
            11793600*(4 + p)*(3201*(-1 + 3*\[Nu]) - 24486*(-1 + e^2)*(-1 + 
                3*\[Nu]) + 8481*(-1 + e^2)^2*(-1 + 3*\[Nu]) - 
              55*Sqrt[1 - e^2]*(51 - 167*\[Nu] + 42*\[Nu]^2) + 
              10*(1 - e^2)^(3/2)*(188 - 632*\[Nu] + 225*\[Nu]^2) + 
              5*(1 - e^2)^(5/2)*(233 - 813*\[Nu] + 384*\[Nu]^2)) + 
            36*(1 - e^2)^(9/2)*(4 + p)^6*(-4943530 + 13784365*\[Nu] + 
              6043940*\[Nu]^2 - 969920*\[Nu]^3 - 2730*Sqrt[1 - e^2]*(-427 + 
                1255*\[Nu] + 1110*\[Nu]^2) - 7*(-1 + e^2)*(13006 - 
                33803*\[Nu] - 115200*\[Nu]^2 + 71120*\[Nu]^3)) - 
            420*(4 + p)^2*(-495495*(67 - 219*\[Nu] + 54*\[Nu]^2) - 
              1287*(-1 + e^2)^3*(17107 - 60555*\[Nu] + 34500*\[Nu]^2) + 
              585*(-1 + e^2)*(199697 - 651897*\[Nu] + 154752*\[Nu]^2) + 
              117*(-1 + e^2)^2*(1241957 - 4225165*\[Nu] + 1664310*\[Nu]^2) - 
              25740*Sqrt[1 - e^2]*(6485 - 19545*\[Nu] + 268*\[Nu]^2 + 
                6*\[Nu]^3) + 1560*(1 - e^2)^(3/2)*(-324945 + 974903*\[Nu] - 
                414*\[Nu]^2 + 1071*\[Nu]^3) + 10*(1 - e^2)^(7/2)*(32211 - 
                103173*\[Nu] + 19718*\[Nu]^2 + 8211*\[Nu]^3) + 
              10*(1 - e^2)^(5/2)*(-15307659 + 46082889*\[Nu] - 
                699130*\[Nu]^2 + 303051*\[Nu]^3)) + (1 - e^2)^3*(4 + p)^5*
             (98280*Sqrt[1 - e^2]*(-2643 + 5075*\[Nu] + 15990*\[Nu]^2) + 
              32760*(1 - e^2)^(3/2)*(10819 - 36715*\[Nu] + 27750*\[Nu]^2) - 
              7*(-1 + e^2)^2*(5639076 - 26467773*\[Nu] + 18907760*\[Nu]^2 + 
                1084440*\[Nu]^3) - 30*(-1 + e^2)*(-31681140 + 79096087*
                 \[Nu] + 36439536*\[Nu]^2 + 1883952*\[Nu]^3) + 
              45*(27699564 - 69307665*\[Nu] - 47584320*\[Nu]^2 + 
                9297680*\[Nu]^3)) - 35*(4 + p)^3*(4633200*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 6177600*Sqrt[1 - e^2]*(51 - 167*\[Nu] + 
                42*\[Nu]^2) - 17160*(-1 + e^2)*(34884 - 106771*\[Nu] + 
                6249*\[Nu]^2) - 1404*(1 - e^2)^(5/2)*(673153 - 2310205*
                 \[Nu] + 1031730*\[Nu]^2) + 234*(1 - e^2)^(3/2)*(2569211 - 
                8167535*\[Nu] + 1177530*\[Nu]^2) - 234*(1 - e^2)^(7/2)*(
                656893 - 2292265*\[Nu] + 1306830*\[Nu]^2) + (-1 + e^2)^4*(
                131823 - 1357689*\[Nu] - 161990*\[Nu]^2 + 959145*\[Nu]^3) + 
              6*(-1 + e^2)^3*(-126739323 + 378454945*\[Nu] - 1276830*
                 \[Nu]^2 + 5718555*\[Nu]^3) - (-1 + e^2)^2*(-2196769671 + 
                6636891153*\[Nu] - 169783450*\[Nu]^2 + 73098255*\[Nu]^3)) + 
            4*(1 - e^2)^(3/2)*(4 + p)^4*(122850*Sqrt[1 - e^2]*(15272 - 
                48475*\[Nu] + 6642*\[Nu]^2) - 4095*(1 - e^2)^(5/2)*(113807 - 
                391385*\[Nu] + 236670*\[Nu]^2) - 4095*(1 - e^2)^(3/2)*(
                471883 - 1652995*\[Nu] + 927930*\[Nu]^2) - 40950*(3292 - 
                3117*\[Nu] - 20456*\[Nu]^2 + 1188*\[Nu]^3) - 7*(-1 + e^2)^3*(
                1985193 - 9816639*\[Nu] + 7503290*\[Nu]^2 + 340365*\[Nu]^3) - 
              (-1 + e^2)^2*(-1794383586 + 5167728258*\[Nu] + 426052970*
                 \[Nu]^2 + 105726495*\[Nu]^3) + 3*(-1 + e^2)*(-923484327 + 
                2859409091*\[Nu] - 342474300*\[Nu]^2 + 135192960*\[Nu]^3)))*
           BesselJ[3 + p, e*(4 + p)])/(7207200*e^3*(-1 + e^2)^2*(4 + p)^6) + 
         (v^4*(-23351328000*(-1 + Sqrt[1 - e^2])^4*(-1 + 3*\[Nu]) + 
            2948400*(-1 + Sqrt[1 - e^2])*(4 + p)*(2*(-1 + e^2)*(34941 - 
                104833*\[Nu] + 135*\[Nu]^2) + 5*(1 - e^2)^(5/2)*(57 - 
                241*\[Nu] + 252*\[Nu]^2) + 11*(-829 + 2397*\[Nu] + 
                270*\[Nu]^2) - 11*Sqrt[1 - e^2]*(-1847 + 5351*\[Nu] + 
                570*\[Nu]^2) - 5*(-1 + e^2)^2*(5099 - 15683*\[Nu] + 
                1284*\[Nu]^2) + (1 - e^2)^(3/2)*(20534 - 64302*\[Nu] + 
                8730*\[Nu]^2)) - 126*(-1 + e^2)^6*(4 + p)^7*
             (3575*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) + 4*Sqrt[1 - e^2]*(
                1318 - 7029*\[Nu] + 6960*\[Nu]^2 + 3280*\[Nu]^3)) + 
            36*(1 - e^2)^(9/2)*(4 + p)^6*(14*(1 - e^2)^(3/2)*(5844 - 
                13387*\[Nu] - 61080*\[Nu]^2 + 33920*\[Nu]^3) + 
              7*(-1 + e^2)*(-153524 + 455647*\[Nu] + 317700*\[Nu]^2 + 
                71120*\[Nu]^3) + 5*(988706 - 2756873*\[Nu] - 1208788*
                 \[Nu]^2 + 193984*\[Nu]^3) - 2*Sqrt[1 - e^2]*(2820102 - 
                7645631*\[Nu] - 5421430*\[Nu]^2 + 473480*\[Nu]^3)) + 
            210*(-1 + Sqrt[1 - e^2])*(4 + p)^2*(12870*(3119 - 10599*\[Nu] + 
                3726*\[Nu]^2) + 12870*Sqrt[1 - e^2]*(17023 - 49367*\[Nu] - 
                5114*\[Nu]^2 + 24*\[Nu]^3) - 780*(-1 + e^2)*(-17121 + 
                3545*\[Nu] + 138201*\[Nu]^2 + 396*\[Nu]^3) + 
              5*(1 - e^2)^(7/2)*(48285 - 180435*\[Nu] + 66394*\[Nu]^2 + 
                4425*\[Nu]^3) - 468*(1 - e^2)^(3/2)*(-2018869 + 
                6133925*\[Nu] - 255715*\[Nu]^2 + 6480*\[Nu]^3) - 
              3*(-1 + e^2)^3*(-11190129 + 39415455*\[Nu] - 20668130*\[Nu]^2 + 
                62115*\[Nu]^3) - 3*(1 - e^2)^(5/2)*(-81270087 + 245980645*
                 \[Nu] - 9919730*\[Nu]^2 + 642435*\[Nu]^3) + (-1 + e^2)^2*(
                -273043071 + 902802525*\[Nu] - 282152210*\[Nu]^2 + 
                4133715*\[Nu]^3)) + (1 - e^2)^3*(-1 + Sqrt[1 - e^2])*
             (4 + p)^5*(315*(1 - e^2)^(3/2)*(1197254 - 4029067*\[Nu] + 
                2668152*\[Nu]^2 + 29104*\[Nu]^3) + 14*(-1 + e^2)^2*(
                -2696553 + 12898029*\[Nu] - 10459360*\[Nu]^2 + 
                112620*\[Nu]^3) - 45*Sqrt[1 - e^2]*(7942874 - 17394769*
                 \[Nu] - 36603056*\[Nu]^2 + 410928*\[Nu]^3) - 
              15*(-1 + e^2)*(-68475114 + 173013701*\[Nu] + 74285400*\[Nu]^2 + 
                2535120*\[Nu]^3) + 45*(27699564 - 69307665*\[Nu] - 
                47584320*\[Nu]^2 + 9297680*\[Nu]^3)) + 
            35*(-1 + Sqrt[1 - e^2])*(4 + p)^3*(-4633200*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 25740*Sqrt[1 - e^2]*(-12097 + 39381*\[Nu] - 
                9284*\[Nu]^2 + 42*\[Nu]^3) - 390*(-1 + e^2)*(-1256691 + 
                3785135*\[Nu] - 45894*\[Nu]^2 + 2772*\[Nu]^3) + 
              18*(-1 + e^2)^4*(-4101 + 121371*\[Nu] - 236450*\[Nu]^2 + 
                33855*\[Nu]^3) - 468*(1 - e^2)^(3/2)*(751643 - 2393947*
                 \[Nu] + 309970*\[Nu]^2 + 35550*\[Nu]^3) + (1 - e^2)^(7/2)*(
                126024183 - 440123781*\[Nu] + 242362990*\[Nu]^2 + 
                1568535*\[Nu]^3) - 9*(-1 + e^2)^3*(-75740719 + 228225401*
                 \[Nu] - 8250270*\[Nu]^2 + 2538615*\[Nu]^3) - 
              3*(1 - e^2)^(5/2)*(-315553575 + 1062280277*\[Nu] - 
                413045190*\[Nu]^2 + 3821265*\[Nu]^3) + (-1 + e^2)^2*(
                -2157124689 + 6552877899*\[Nu] - 309991570*\[Nu]^2 + 
                56460855*\[Nu]^3)) + (1 - e^2)^(3/2)*(-1 + Sqrt[1 - e^2])*
             (4 + p)^4*(-163800*(3292 - 3117*\[Nu] - 20456*\[Nu]^2 + 
                1188*\[Nu]^3) - 35*(-1 + e^2)^3*(1010169 - 5163459*\[Nu] + 
                4203008*\[Nu]^2 + 93936*\[Nu]^3) + 1170*Sqrt[1 - e^2]*(
                6834875 - 21356846*\[Nu] + 1925630*\[Nu]^2 + 157500*
                 \[Nu]^3) - 14*(1 - e^2)^(5/2)*(122315616 - 422789793*\[Nu] + 
                247961435*\[Nu]^2 + 445890*\[Nu]^3) + 6*(1 - e^2)^(3/2)*(
                -1378778787 + 4720008811*\[Nu] - 2322785955*\[Nu]^2 + 
                7717500*\[Nu]^3) - 2*(-1 + e^2)^2*(-3454961616 + 
                10092594708*\[Nu] + 345409855*\[Nu]^2 + 188300490*\[Nu]^3) + 
              3*(-1 + e^2)*(-3823435443 + 11769168929*\[Nu] - 1272122250*
                 \[Nu]^2 + 479346840*\[Nu]^3)))*BesselJ[4 + p, e*(4 + p)])/
          (7207200*e^4*(-1 + e^2)^2*(4 + p)^6) - 
         (9*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^5*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-2 + p, 4 + p, 0, 1, e])/(64*(-1 + e^2)^2) + 
         (3*e*(1 + Sqrt[1 - e^2])^4*v^4*(352*Sqrt[1 - e^2]*(-8 + 23*\[Nu] + 
              3*\[Nu]^2) + 11*(1 - e^2)^(3/2)*(4 + p)*(5 - 17*\[Nu] + 
              6*\[Nu]^2) - 22*(-173 + 501*\[Nu] + 54*\[Nu]^2) - 
            2*(-1 + e^2)*(57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[-1 + p, 
            4 + p, 0, 1, e])/(11264*(-1 + e^2)^2) - 
         (9*e*(1 + Sqrt[1 - e^2])^4*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 
            4 + p, 0, 2, e])/(64*(-1 + e^2)^2) + 
         (3*(1 + Sqrt[1 - e^2])^4*v^4*(220*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 7480*Sqrt[1 - e^2]*
             (-5 + 13*\[Nu] + 6*\[Nu]^2) + 110*(-193 + 489*\[Nu] + 
              270*\[Nu]^2) - 10*(-1 + e^2)*(-1817 + 5125*\[Nu] + 
              804*\[Nu]^2) + (1 - e^2)^(3/2)*(-275*(4 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 8*(201 - 785*\[Nu] + 840*\[Nu]^2)))*
           PNEllipticJ[p, 4 + p, 0, 1, e])/(28160*(-1 + e^2)^2) - 
         (9*(1 + Sqrt[1 - e^2])^4*(-5 + 4*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[p, 4 + p, 0, 2, e])/(32*(-1 + e^2)^2) - 
         (9*e*(1 + Sqrt[1 - e^2])^3*v^4*(495*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 550*(25 - 129*\[Nu] + 
              162*\[Nu]^2) - 110*Sqrt[1 - e^2]*(-181 + 237*\[Nu] + 
              918*\[Nu]^2) - 10*(-1 + e^2)*(-2455 + 6863*\[Nu] + 
              1068*\[Nu]^2) - 33*(1 - e^2)^(3/2)*(-74 + 250*\[Nu] - 
              280*\[Nu]^2 + 25*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/(56320*(-1 + e^2)^2) + 
         (81*e*(1 + Sqrt[1 - e^2])^3*(-5 + 3*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[1 + p, 4 + p, 0, 2, e])/
          (64*(-1 + e^2)^2) - (9*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*
           v^4*(110*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            20*(-1 + e^2)*(-344 + 1005*\[Nu] + 18*\[Nu]^2) + 
            1100*(17 - 60*\[Nu] + 27*\[Nu]^2) - 440*Sqrt[1 - e^2]*
             (-2 - 11*\[Nu] + 51*\[Nu]^2) + (1 - e^2)^(3/2)*
             (-275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 4*(89 - 225*\[Nu] + 
                280*\[Nu]^2)))*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          (7040*(-1 + e^2)^2) - (27*(1 + Sqrt[1 - e^2])^3*
           (-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[2 + p, 4 + p, 0, 2, e])/(8*(-1 + e^2)^2) - 
         (9*e^3*(1 + Sqrt[1 - e^2])*v^4*(385*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 110*Sqrt[1 - e^2]*
             (-379 + 899*\[Nu] + 714*\[Nu]^2) + 10*(-1 + e^2)*
             (4779 - 14435*\[Nu] + 1092*\[Nu]^2) + 110*(1817 - 6081*\[Nu] + 
              1890*\[Nu]^2) - 7*(1 - e^2)^(3/2)*(275*(4 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) - 2*(61 - 85*\[Nu] + 140*\[Nu]^2)))*
           PNEllipticJ[3 + p, 4 + p, 0, 1, e])/(28160*(-1 + e^2)^2) - 
         (189*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[3 + p, 4 + p, 0, 2, e])/(32*(-1 + e^2)^2) - 
         (3*(1 - e^2)^(7/2)*v^4*(1179 - 4795*\[Nu] + 4410*\[Nu]^2)*
           PNEllipticJ[3 + p, 4 + p, 1, 0, e])/(3080*e^3) - 
         (63*e^4*v^4*(192*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 3*(1 - e^2)^(3/2)*
             (4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 2*(-1 + e^2)*
             (29 - 89*\[Nu] + 12*\[Nu]^2) - 6*(67 - 219*\[Nu] + 54*\[Nu]^2))*
           PNEllipticJ[4 + p, 4 + p, 0, 1, e])/(256*(-1 + e^2)^2) + 
         (567*e^4*v^4*(-1 + 3*\[Nu])*PNEllipticJ[4 + p, 4 + p, 0, 2, e])/
          (16*(-1 + e^2)^2) + ((-1 + e^2)^4*v^4*(-882716 + 3918663*\[Nu] - 
            4396070*\[Nu]^2 + 166915*\[Nu]^3)*PNEllipticJ[4 + p, 4 + p, 1, 0, 
            e])/(400400*e^4) + ((-1 + e^2)^5*v^4*(5272 + 25509*\[Nu] - 
            136610*\[Nu]^2 + 23845*\[Nu]^3)*PNEllipticJ[4 + p, 4 + p, 2, 0, 
            e])/(57200*e^4) - (9*e^3*(-1 + Sqrt[1 - e^2])*v^4*
           (385*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(2213 - 6877*\[Nu] + 714*\[Nu]^2) - 
            10*(-1 + e^2)*(555 - 1763*\[Nu] + 1092*\[Nu]^2) - 
            110*(2873 - 9249*\[Nu] + 1890*\[Nu]^2) + 7*(1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 2*(61 - 85*\[Nu] + 
                140*\[Nu]^2)))*PNEllipticJ[5 + p, 4 + p, 0, 1, e])/
          (28160*(-1 + e^2)^2) - (189*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[5 + p, 4 + p, 0, 2, e])/
          (32*(-1 + e^2)^2) + (3*(1 - e^2)^(7/2)*v^4*(1179 - 4795*\[Nu] + 
            4410*\[Nu]^2)*PNEllipticJ[5 + p, 4 + p, 1, 0, e])/(3080*e^3) + 
         (9*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*v^4*
           (110*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            20*(-1 + e^2)*(415 - 1272*\[Nu] + 18*\[Nu]^2) - 
            1100*(50 - 159*\[Nu] + 27*\[Nu]^2) - 440*Sqrt[1 - e^2]*
             (133 - 416*\[Nu] + 51*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 4*(89 - 225*\[Nu] + 
                280*\[Nu]^2)))*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/
          (7040*(-1 + e^2)^2) - (27*(-1 + Sqrt[1 - e^2])^3*
           (7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[6 + p, 4 + p, 0, 2, e])/(8*(-1 + e^2)^2) - 
         (9*e*(-1 + Sqrt[1 - e^2])^3*v^4*(495*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 550*(377 - 1185*\[Nu] + 
              162*\[Nu]^2) - 110*Sqrt[1 - e^2]*(2539 - 7923*\[Nu] + 
              918*\[Nu]^2) + 10*(-1 + e^2)*(7401 - 22705*\[Nu] + 
              1068*\[Nu]^2) + 33*(1 - e^2)^(3/2)*(74 - 250*\[Nu] + 
              280*\[Nu]^2 + 25*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*
           PNEllipticJ[7 + p, 4 + p, 0, 1, e])/(56320*(-1 + e^2)^2) + 
         (81*e*(-1 + Sqrt[1 - e^2])^3*(5 + 3*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[7 + p, 4 + p, 0, 2, e])/
          (64*(-1 + e^2)^2) - (3*(-1 + Sqrt[1 - e^2])^4*v^4*
           (220*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            440*Sqrt[1 - e^2]*(347 - 1075*\[Nu] + 102*\[Nu]^2) - 
            110*(863 - 2679*\[Nu] + 270*\[Nu]^2) + 10*(-1 + e^2)*
             (5575 - 17051*\[Nu] + 804*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 8*(201 - 785*\[Nu] + 
                840*\[Nu]^2)))*PNEllipticJ[8 + p, 4 + p, 0, 1, e])/
          (28160*(-1 + e^2)^2) + (9*(-1 + Sqrt[1 - e^2])^4*
           (5 + 4*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*PNEllipticJ[8 + p, 4 + p, 
            0, 2, e])/(32*(-1 + e^2)^2) + (3*e*(-1 + Sqrt[1 - e^2])^4*v^4*
           (-352*Sqrt[1 - e^2]*(16 - 49*\[Nu] + 3*\[Nu]^2) + 
            11*(1 - e^2)^(3/2)*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            22*(307 - 939*\[Nu] + 54*\[Nu]^2) - 2*(-1 + e^2)*
             (57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[9 + p, 4 + p, 0, 1, 
            e])/(11264*(-1 + e^2)^2) - (9*e*(-1 + Sqrt[1 - e^2])^4*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[9 + p, 4 + p, 0, 2, e])/
          (64*(-1 + e^2)^2) + (9*(-1 + Sqrt[1 - e^2])^5*(1 + Sqrt[1 - e^2])*
           v^4*(-1 + 3*\[Nu])*PNEllipticJ[10 + p, 4 + p, 0, 1, e])/
          (64*(-1 + e^2)^2))))/v^8
 
MomMFourierMode[4, 4, 3] = 
    (\[Nu]*(((I/4)*(24*Sqrt[1 - e^2]*(-2 + e^2) + (88 - 112*e^2 + 29*e^4)*
           (4 + p) - 4*(12 - 5*e^2)*(1 - e^2)^(3/2)*(4 + p)^2 - 
          8*(-1 + e^2)^3*(4 + p)^3)*(-1 + 3*\[Nu])*BesselJ[3 + p, e*(4 + p)])/
        (e^3*(4 + p)^4) + ((I/4)*(-1 + Sqrt[1 - e^2])*
         (-6*(-1 + Sqrt[1 - e^2])^3 + (68 + 18*e^4 - 20*Sqrt[1 - e^2] + 
            e^2*(-81 + 11*Sqrt[1 - e^2]))*(4 + p) + 4*(1 - e^2)^(3/2)*
           (-11 + 4*e^2 + Sqrt[1 - e^2])*(4 + p)^2 - 8*(-1 + e^2)^3*
           (4 + p)^3)*(-1 + 3*\[Nu])*BesselJ[4 + p, e*(4 + p)])/
        (e^4*(4 + p)^4) + \[Epsilon]^2*
        (((-1/1320*I)*v^2*(475200*Sqrt[1 - e^2]*(-2 + e^2)*(-1 + 3*\[Nu]) + 
            12*(1 - e^2)^(9/2)*(4 + p)^5*(-19 + 40*\[Nu] + 180*\[Nu]^2) + 
            60*(4 + p)*(2541*(-1 + 3*\[Nu]) - 21582*(-1 + e^2)*(-1 + 
                3*\[Nu]) + 8877*(-1 + e^2)^2*(-1 + 3*\[Nu]) + 
              132*Sqrt[1 - e^2]*(-4 + 11*\[Nu] + 3*\[Nu]^2) + 
              2*(1 - e^2)^(5/2)*(69 - 235*\[Nu] + 147*\[Nu]^2) + 
              2*(1 - e^2)^(3/2)*(861 - 2941*\[Nu] + 1137*\[Nu]^2)) + 
            4*(1 - e^2)^3*(4 + p)^4*(-9900*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
              5*(-1 + e^2)*(213 - 790*\[Nu] + 174*\[Nu]^2) - 
              3*(1351 - 5160*\[Nu] + 3840*\[Nu]^2)) - (4 + p)^2*
             (13200*(-1 + 3*\[Nu]) + 158400*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
              875160*(1 - e^2)^(3/2)*(-1 + 3*\[Nu]) + 352440*(1 - e^2)^(5/2)*(
                -1 + 3*\[Nu]) - (-1 + e^2)^3*(-6954 + 24815*\[Nu] + 
                705*\[Nu]^2) - 55*(-1 + e^2)*(258 - 1519*\[Nu] + 
                2271*\[Nu]^2) + 6*(-1 + e^2)^2*(25186 - 86165*\[Nu] + 
                35565*\[Nu]^2)) - 2*(1 - e^2)^(3/2)*(4 + p)^3*
             (-122760*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 75240*(1 - e^2)^(3/2)*(
                -1 + 3*\[Nu]) - 330*(16 - 86*\[Nu] + 117*\[Nu]^2) + 
              11*(-1 + e^2)^2*(357 - 1310*\[Nu] + 240*\[Nu]^2) + 
              (-1 + e^2)*(37353 - 130390*\[Nu] + 64830*\[Nu]^2)))*
           BesselJ[3 + p, e*(4 + p)])/(e^3*(1 - e^2)*(4 + p)^5) - 
         ((I/2640)*(-1 + Sqrt[1 - e^2])*v^2*(-237600*(-1 + Sqrt[1 - e^2])^3*
             (-1 + 3*\[Nu]) + 24*(1 - e^2)^(9/2)*(4 + p)^5*(-19 + 40*\[Nu] + 
              180*\[Nu]^2) - 60*(4 + p)*(-4554*(-1 + 3*\[Nu]) - 
              66*Sqrt[1 - e^2]*(151 - 457*\[Nu] + 12*\[Nu]^2) + 
              (1 - e^2)^(5/2)*(195 - 623*\[Nu] + 51*\[Nu]^2) + 
              3*(-1 + e^2)^2*(3853 - 11609*\[Nu] + 213*\[Nu]^2) - 
              3*(1 - e^2)^(3/2)*(2907 - 8947*\[Nu] + 741*\[Nu]^2) - 
              (-1 + e^2)*(34059 - 102931*\[Nu] + 2325*\[Nu]^2)) + 
            4*(1 - e^2)^3*(4 + p)^4*(3*Sqrt[1 - e^2]*(6581 - 19760*\[Nu] + 
                180*\[Nu]^2) - (-1 + e^2)*(2073 - 7780*\[Nu] + 
                2280*\[Nu]^2) - 6*(1351 - 5160*\[Nu] + 3840*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(4 + p)^3*(1320*(16 - 86*\[Nu] + 117*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(-257043 + 768160*\[Nu] + 2940*\[Nu]^2) - 
              (-1 + e^2)^2*(11391 - 41720*\[Nu] + 7620*\[Nu]^2) - 
              3*Sqrt[1 - e^2]*(169179 - 511880*\[Nu] + 14460*\[Nu]^2) - 
              5*(-1 + e^2)*(34503 - 115568*\[Nu] + 43188*\[Nu]^2)) - 
            2*(4 + p)^2*(13200*(-1 + 3*\[Nu]) - 660*Sqrt[1 - e^2]*(232 - 
                703*\[Nu] + 21*\[Nu]^2) - 18*(-1 + e^2)^3*(-137 + 465*\[Nu] + 
                195*\[Nu]^2) + 11*(1 - e^2)^(5/2)*(-24342 + 72755*\[Nu] + 
                255*\[Nu]^2) - 55*(-1 + e^2)*(2136 - 7069*\[Nu] + 
                2019*\[Nu]^2) - 3*(1 - e^2)^(3/2)*(273178 - 826725*\[Nu] + 
                23175*\[Nu]^2) + 3*(-1 + e^2)^2*(62974 - 202945*\[Nu] + 
                47955*\[Nu]^2)))*BesselJ[4 + p, e*(4 + p)])/
          (e^4*(1 - e^2)*(4 + p)^5) - (((3*I)/128)*e*(1 + Sqrt[1 - e^2])^4*
           v^2*(-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/
          (-1 + e^2) - (((3*I)/64)*(1 + Sqrt[1 - e^2])^4*
           (-5 + 4*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[p, 4 + p, 0, 
            1, e])/(-1 + e^2) + (((27*I)/128)*e*(1 + Sqrt[1 - e^2])^3*
           (-5 + 3*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[1 + p, 
            4 + p, 0, 1, e])/(-1 + e^2) - (((9*I)/16)*(1 + Sqrt[1 - e^2])^3*
           (-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[2 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((63*I)/64)*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[3 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((189*I)/32)*e^4*v^2*(-1 + 3*\[Nu])*PNEllipticJ[4 + p, 4 + p, 0, 1, 
            e])/(-1 + e^2) - (((63*I)/64)*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/16)*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((27*I)/128)*e*(-1 + Sqrt[1 - e^2])^3*(5 + 3*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[7 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/64)*(-1 + Sqrt[1 - e^2])^4*(5 + 4*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[8 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/128)*e*(-1 + Sqrt[1 - e^2])^4*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[9 + p, 4 + p, 0, 1, e])/(-1 + e^2)) + 
       \[Epsilon]^4*(((I/7207200)*v^4*(93405312000*Sqrt[1 - e^2]*(-2 + e^2)*
             (-1 + 3*\[Nu]) + 450450*(-1 + e^2)^6*(4 + p)^7*\[Nu]*
             (15 - 46*\[Nu] + 3*\[Nu]^2) + 11793600*(4 + p)*
             (3201*(-1 + 3*\[Nu]) - 24486*(-1 + e^2)*(-1 + 3*\[Nu]) + 
              8481*(-1 + e^2)^2*(-1 + 3*\[Nu]) - 55*Sqrt[1 - e^2]*(51 - 
                167*\[Nu] + 42*\[Nu]^2) + 10*(1 - e^2)^(3/2)*(188 - 
                632*\[Nu] + 225*\[Nu]^2) + 5*(1 - e^2)^(5/2)*(233 - 
                813*\[Nu] + 384*\[Nu]^2)) + 36*(1 - e^2)^(9/2)*(4 + p)^6*
             (-4943530 + 13784365*\[Nu] + 6043940*\[Nu]^2 - 969920*\[Nu]^3 - 
              2730*Sqrt[1 - e^2]*(-427 + 1255*\[Nu] + 1110*\[Nu]^2) - 
              7*(-1 + e^2)*(13006 - 33803*\[Nu] - 115200*\[Nu]^2 + 
                71120*\[Nu]^3)) - 420*(4 + p)^2*(-495495*(67 - 219*\[Nu] + 
                54*\[Nu]^2) - 1287*(-1 + e^2)^3*(17107 - 60555*\[Nu] + 
                34500*\[Nu]^2) + 585*(-1 + e^2)*(199697 - 651897*\[Nu] + 
                154752*\[Nu]^2) + 117*(-1 + e^2)^2*(1241957 - 4225165*\[Nu] + 
                1664310*\[Nu]^2) - 25740*Sqrt[1 - e^2]*(6485 - 19545*\[Nu] + 
                268*\[Nu]^2 + 6*\[Nu]^3) + 1560*(1 - e^2)^(3/2)*(-324945 + 
                974903*\[Nu] - 414*\[Nu]^2 + 1071*\[Nu]^3) + 10*(1 - e^2)^
                (7/2)*(32211 - 103173*\[Nu] + 19718*\[Nu]^2 + 8211*\[Nu]^3) + 
              10*(1 - e^2)^(5/2)*(-15307659 + 46082889*\[Nu] - 
                699130*\[Nu]^2 + 303051*\[Nu]^3)) + (1 - e^2)^3*(4 + p)^5*
             (98280*Sqrt[1 - e^2]*(-2643 + 5075*\[Nu] + 15990*\[Nu]^2) + 
              32760*(1 - e^2)^(3/2)*(10819 - 36715*\[Nu] + 27750*\[Nu]^2) - 
              7*(-1 + e^2)^2*(5639076 - 26467773*\[Nu] + 18907760*\[Nu]^2 + 
                1084440*\[Nu]^3) - 30*(-1 + e^2)*(-31681140 + 79096087*
                 \[Nu] + 36439536*\[Nu]^2 + 1883952*\[Nu]^3) + 
              45*(27699564 - 69307665*\[Nu] - 47584320*\[Nu]^2 + 
                9297680*\[Nu]^3)) - 35*(4 + p)^3*(4633200*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 6177600*Sqrt[1 - e^2]*(51 - 167*\[Nu] + 
                42*\[Nu]^2) - 17160*(-1 + e^2)*(34884 - 106771*\[Nu] + 
                6249*\[Nu]^2) - 1404*(1 - e^2)^(5/2)*(673153 - 2310205*
                 \[Nu] + 1031730*\[Nu]^2) + 234*(1 - e^2)^(3/2)*(2569211 - 
                8167535*\[Nu] + 1177530*\[Nu]^2) - 234*(1 - e^2)^(7/2)*(
                656893 - 2292265*\[Nu] + 1306830*\[Nu]^2) + (-1 + e^2)^4*(
                131823 - 1357689*\[Nu] - 161990*\[Nu]^2 + 959145*\[Nu]^3) + 
              6*(-1 + e^2)^3*(-126739323 + 378454945*\[Nu] - 1276830*
                 \[Nu]^2 + 5718555*\[Nu]^3) - (-1 + e^2)^2*(-2196769671 + 
                6636891153*\[Nu] - 169783450*\[Nu]^2 + 73098255*\[Nu]^3)) + 
            4*(1 - e^2)^(3/2)*(4 + p)^4*(122850*Sqrt[1 - e^2]*(15272 - 
                48475*\[Nu] + 6642*\[Nu]^2) - 4095*(1 - e^2)^(5/2)*(113807 - 
                391385*\[Nu] + 236670*\[Nu]^2) - 4095*(1 - e^2)^(3/2)*(
                471883 - 1652995*\[Nu] + 927930*\[Nu]^2) - 40950*(3292 - 
                3117*\[Nu] - 20456*\[Nu]^2 + 1188*\[Nu]^3) - 7*(-1 + e^2)^3*(
                1985193 - 9816639*\[Nu] + 7503290*\[Nu]^2 + 340365*\[Nu]^3) - 
              (-1 + e^2)^2*(-1794383586 + 5167728258*\[Nu] + 426052970*
                 \[Nu]^2 + 105726495*\[Nu]^3) + 3*(-1 + e^2)*(-923484327 + 
                2859409091*\[Nu] - 342474300*\[Nu]^2 + 135192960*\[Nu]^3)))*
           BesselJ[3 + p, e*(4 + p)])/(e^3*(-1 + e^2)^2*(4 + p)^6) - 
         ((I/7207200)*v^4*(23351328000*(-1 + Sqrt[1 - e^2])^4*
             (-1 + 3*\[Nu]) - 2948400*(-1 + Sqrt[1 - e^2])*(4 + p)*
             (2*(-1 + e^2)*(34941 - 104833*\[Nu] + 135*\[Nu]^2) + 
              5*(1 - e^2)^(5/2)*(57 - 241*\[Nu] + 252*\[Nu]^2) + 
              11*(-829 + 2397*\[Nu] + 270*\[Nu]^2) - 11*Sqrt[1 - e^2]*(
                -1847 + 5351*\[Nu] + 570*\[Nu]^2) - 5*(-1 + e^2)^2*(5099 - 
                15683*\[Nu] + 1284*\[Nu]^2) + (1 - e^2)^(3/2)*(20534 - 
                64302*\[Nu] + 8730*\[Nu]^2)) + 126*(-1 + e^2)^6*(4 + p)^7*
             (3575*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) + 4*Sqrt[1 - e^2]*(
                1318 - 7029*\[Nu] + 6960*\[Nu]^2 + 3280*\[Nu]^3)) - 
            36*(1 - e^2)^(9/2)*(4 + p)^6*(14*(1 - e^2)^(3/2)*(5844 - 
                13387*\[Nu] - 61080*\[Nu]^2 + 33920*\[Nu]^3) + 
              7*(-1 + e^2)*(-153524 + 455647*\[Nu] + 317700*\[Nu]^2 + 
                71120*\[Nu]^3) + 5*(988706 - 2756873*\[Nu] - 1208788*
                 \[Nu]^2 + 193984*\[Nu]^3) - 2*Sqrt[1 - e^2]*(2820102 - 
                7645631*\[Nu] - 5421430*\[Nu]^2 + 473480*\[Nu]^3)) - 
            210*(-1 + Sqrt[1 - e^2])*(4 + p)^2*(12870*(3119 - 10599*\[Nu] + 
                3726*\[Nu]^2) + 12870*Sqrt[1 - e^2]*(17023 - 49367*\[Nu] - 
                5114*\[Nu]^2 + 24*\[Nu]^3) - 780*(-1 + e^2)*(-17121 + 
                3545*\[Nu] + 138201*\[Nu]^2 + 396*\[Nu]^3) + 
              5*(1 - e^2)^(7/2)*(48285 - 180435*\[Nu] + 66394*\[Nu]^2 + 
                4425*\[Nu]^3) - 468*(1 - e^2)^(3/2)*(-2018869 + 
                6133925*\[Nu] - 255715*\[Nu]^2 + 6480*\[Nu]^3) - 
              3*(-1 + e^2)^3*(-11190129 + 39415455*\[Nu] - 20668130*\[Nu]^2 + 
                62115*\[Nu]^3) - 3*(1 - e^2)^(5/2)*(-81270087 + 245980645*
                 \[Nu] - 9919730*\[Nu]^2 + 642435*\[Nu]^3) + (-1 + e^2)^2*(
                -273043071 + 902802525*\[Nu] - 282152210*\[Nu]^2 + 
                4133715*\[Nu]^3)) - (1 - e^2)^3*(-1 + Sqrt[1 - e^2])*
             (4 + p)^5*(315*(1 - e^2)^(3/2)*(1197254 - 4029067*\[Nu] + 
                2668152*\[Nu]^2 + 29104*\[Nu]^3) + 14*(-1 + e^2)^2*(
                -2696553 + 12898029*\[Nu] - 10459360*\[Nu]^2 + 
                112620*\[Nu]^3) - 45*Sqrt[1 - e^2]*(7942874 - 17394769*
                 \[Nu] - 36603056*\[Nu]^2 + 410928*\[Nu]^3) - 
              15*(-1 + e^2)*(-68475114 + 173013701*\[Nu] + 74285400*\[Nu]^2 + 
                2535120*\[Nu]^3) + 45*(27699564 - 69307665*\[Nu] - 
                47584320*\[Nu]^2 + 9297680*\[Nu]^3)) - 
            35*(-1 + Sqrt[1 - e^2])*(4 + p)^3*(-4633200*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 25740*Sqrt[1 - e^2]*(-12097 + 39381*\[Nu] - 
                9284*\[Nu]^2 + 42*\[Nu]^3) - 390*(-1 + e^2)*(-1256691 + 
                3785135*\[Nu] - 45894*\[Nu]^2 + 2772*\[Nu]^3) + 
              18*(-1 + e^2)^4*(-4101 + 121371*\[Nu] - 236450*\[Nu]^2 + 
                33855*\[Nu]^3) - 468*(1 - e^2)^(3/2)*(751643 - 2393947*
                 \[Nu] + 309970*\[Nu]^2 + 35550*\[Nu]^3) + (1 - e^2)^(7/2)*(
                126024183 - 440123781*\[Nu] + 242362990*\[Nu]^2 + 
                1568535*\[Nu]^3) - 9*(-1 + e^2)^3*(-75740719 + 228225401*
                 \[Nu] - 8250270*\[Nu]^2 + 2538615*\[Nu]^3) - 
              3*(1 - e^2)^(5/2)*(-315553575 + 1062280277*\[Nu] - 
                413045190*\[Nu]^2 + 3821265*\[Nu]^3) + (-1 + e^2)^2*(
                -2157124689 + 6552877899*\[Nu] - 309991570*\[Nu]^2 + 
                56460855*\[Nu]^3)) - (1 - e^2)^(3/2)*(-1 + Sqrt[1 - e^2])*
             (4 + p)^4*(-163800*(3292 - 3117*\[Nu] - 20456*\[Nu]^2 + 
                1188*\[Nu]^3) - 35*(-1 + e^2)^3*(1010169 - 5163459*\[Nu] + 
                4203008*\[Nu]^2 + 93936*\[Nu]^3) + 1170*Sqrt[1 - e^2]*(
                6834875 - 21356846*\[Nu] + 1925630*\[Nu]^2 + 157500*
                 \[Nu]^3) - 14*(1 - e^2)^(5/2)*(122315616 - 422789793*\[Nu] + 
                247961435*\[Nu]^2 + 445890*\[Nu]^3) + 6*(1 - e^2)^(3/2)*(
                -1378778787 + 4720008811*\[Nu] - 2322785955*\[Nu]^2 + 
                7717500*\[Nu]^3) - 2*(-1 + e^2)^2*(-3454961616 + 
                10092594708*\[Nu] + 345409855*\[Nu]^2 + 188300490*\[Nu]^3) + 
              3*(-1 + e^2)*(-3823435443 + 11769168929*\[Nu] - 1272122250*
                 \[Nu]^2 + 479346840*\[Nu]^3)))*BesselJ[4 + p, e*(4 + p)])/
          (e^4*(-1 + e^2)^2*(4 + p)^6) - (((9*I)/64)*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^5*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-2 + p, 
            4 + p, 0, 1, e])/(-1 + e^2)^2 + 
         (((3*I)/11264)*e*(1 + Sqrt[1 - e^2])^4*v^4*
           (352*Sqrt[1 - e^2]*(-8 + 23*\[Nu] + 3*\[Nu]^2) + 
            11*(1 - e^2)^(3/2)*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            22*(-173 + 501*\[Nu] + 54*\[Nu]^2) - 2*(-1 + e^2)*
             (57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[-1 + p, 4 + p, 0, 1, 
            e])/(-1 + e^2)^2 - (((9*I)/64)*e*(1 + Sqrt[1 - e^2])^4*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/28160)*(1 + Sqrt[1 - e^2])^4*v^4*(220*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 7480*Sqrt[1 - e^2]*
             (-5 + 13*\[Nu] + 6*\[Nu]^2) + 110*(-193 + 489*\[Nu] + 
              270*\[Nu]^2) - 10*(-1 + e^2)*(-1817 + 5125*\[Nu] + 
              804*\[Nu]^2) + (1 - e^2)^(3/2)*(-275*(4 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 8*(201 - 785*\[Nu] + 840*\[Nu]^2)))*
           PNEllipticJ[p, 4 + p, 0, 1, e])/(-1 + e^2)^2 - 
         (((9*I)/32)*(1 + Sqrt[1 - e^2])^4*(-5 + 4*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[p, 4 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((9*I)/56320)*e*(1 + Sqrt[1 - e^2])^3*v^4*
           (495*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            550*(25 - 129*\[Nu] + 162*\[Nu]^2) - 110*Sqrt[1 - e^2]*
             (-181 + 237*\[Nu] + 918*\[Nu]^2) - 10*(-1 + e^2)*
             (-2455 + 6863*\[Nu] + 1068*\[Nu]^2) - 33*(1 - e^2)^(3/2)*
             (-74 + 250*\[Nu] - 280*\[Nu]^2 + 25*(4 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[1 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((81*I)/64)*e*(1 + Sqrt[1 - e^2])^3*
           (-5 + 3*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*PNEllipticJ[1 + p, 
            4 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((9*I)/7040)*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^4*
           (110*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            20*(-1 + e^2)*(-344 + 1005*\[Nu] + 18*\[Nu]^2) + 
            1100*(17 - 60*\[Nu] + 27*\[Nu]^2) - 440*Sqrt[1 - e^2]*
             (-2 - 11*\[Nu] + 51*\[Nu]^2) + (1 - e^2)^(3/2)*
             (-275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 4*(89 - 225*\[Nu] + 
                280*\[Nu]^2)))*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((27*I)/8)*(1 + Sqrt[1 - e^2])^3*
           (-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[2 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((9*I)/28160)*e^3*(1 + Sqrt[1 - e^2])*v^4*
           (385*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(-379 + 899*\[Nu] + 714*\[Nu]^2) + 
            10*(-1 + e^2)*(4779 - 14435*\[Nu] + 1092*\[Nu]^2) + 
            110*(1817 - 6081*\[Nu] + 1890*\[Nu]^2) - 7*(1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 2*(61 - 85*\[Nu] + 
                140*\[Nu]^2)))*PNEllipticJ[3 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((189*I)/32)*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[3 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((3*I)/3080)*(1 - e^2)^(7/2)*v^4*(1179 - 4795*\[Nu] + 4410*\[Nu]^2)*
           PNEllipticJ[3 + p, 4 + p, 1, 0, e])/e^3 - 
         (((63*I)/256)*e^4*v^4*(192*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
            3*(1 - e^2)^(3/2)*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            2*(-1 + e^2)*(29 - 89*\[Nu] + 12*\[Nu]^2) - 
            6*(67 - 219*\[Nu] + 54*\[Nu]^2))*PNEllipticJ[4 + p, 4 + p, 0, 1, 
            e])/(-1 + e^2)^2 + (((567*I)/16)*e^4*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[4 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 + 
         ((I/400400)*(-1 + e^2)^4*v^4*(-882716 + 3918663*\[Nu] - 
            4396070*\[Nu]^2 + 166915*\[Nu]^3)*PNEllipticJ[4 + p, 4 + p, 1, 0, 
            e])/e^4 + ((I/57200)*(-1 + e^2)^5*v^4*(5272 + 25509*\[Nu] - 
            136610*\[Nu]^2 + 23845*\[Nu]^3)*PNEllipticJ[4 + p, 4 + p, 2, 0, 
            e])/e^4 - (((9*I)/28160)*e^3*(-1 + Sqrt[1 - e^2])*v^4*
           (385*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(2213 - 6877*\[Nu] + 714*\[Nu]^2) - 
            10*(-1 + e^2)*(555 - 1763*\[Nu] + 1092*\[Nu]^2) - 
            110*(2873 - 9249*\[Nu] + 1890*\[Nu]^2) + 7*(1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 2*(61 - 85*\[Nu] + 
                140*\[Nu]^2)))*PNEllipticJ[5 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((189*I)/32)*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[5 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((3*I)/3080)*(1 - e^2)^(7/2)*v^4*(1179 - 4795*\[Nu] + 4410*\[Nu]^2)*
           PNEllipticJ[5 + p, 4 + p, 1, 0, e])/e^3 + 
         (((9*I)/7040)*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*v^4*
           (110*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            20*(-1 + e^2)*(415 - 1272*\[Nu] + 18*\[Nu]^2) - 
            1100*(50 - 159*\[Nu] + 27*\[Nu]^2) - 440*Sqrt[1 - e^2]*
             (133 - 416*\[Nu] + 51*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 4*(89 - 225*\[Nu] + 
                280*\[Nu]^2)))*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 - (((27*I)/8)*(-1 + Sqrt[1 - e^2])^3*
           (7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[6 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 - 
         (((9*I)/56320)*e*(-1 + Sqrt[1 - e^2])^3*v^4*
           (495*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            550*(377 - 1185*\[Nu] + 162*\[Nu]^2) - 110*Sqrt[1 - e^2]*
             (2539 - 7923*\[Nu] + 918*\[Nu]^2) + 10*(-1 + e^2)*
             (7401 - 22705*\[Nu] + 1068*\[Nu]^2) + 33*(1 - e^2)^(3/2)*
             (74 - 250*\[Nu] + 280*\[Nu]^2 + 25*(4 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[7 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((81*I)/64)*e*(-1 + Sqrt[1 - e^2])^3*
           (5 + 3*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*PNEllipticJ[7 + p, 4 + p, 
            0, 2, e])/(-1 + e^2)^2 - (((3*I)/28160)*(-1 + Sqrt[1 - e^2])^4*
           v^4*(220*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            440*Sqrt[1 - e^2]*(347 - 1075*\[Nu] + 102*\[Nu]^2) - 
            110*(863 - 2679*\[Nu] + 270*\[Nu]^2) + 10*(-1 + e^2)*
             (5575 - 17051*\[Nu] + 804*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 8*(201 - 785*\[Nu] + 
                840*\[Nu]^2)))*PNEllipticJ[8 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2 + (((9*I)/32)*(-1 + Sqrt[1 - e^2])^4*
           (5 + 4*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*PNEllipticJ[8 + p, 4 + p, 
            0, 2, e])/(-1 + e^2)^2 + (((3*I)/11264)*e*(-1 + Sqrt[1 - e^2])^4*
           v^4*(-352*Sqrt[1 - e^2]*(16 - 49*\[Nu] + 3*\[Nu]^2) + 
            11*(1 - e^2)^(3/2)*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            22*(307 - 939*\[Nu] + 54*\[Nu]^2) - 2*(-1 + e^2)*
             (57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[9 + p, 4 + p, 0, 1, 
            e])/(-1 + e^2)^2 - (((9*I)/64)*e*(-1 + Sqrt[1 - e^2])^4*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[9 + p, 4 + p, 0, 2, e])/(-1 + e^2)^2 + 
         (((9*I)/64)*(-1 + Sqrt[1 - e^2])^5*(1 + Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[10 + p, 4 + p, 0, 1, e])/
          (-1 + e^2)^2)))/v^8
 
MomMFourierMode[4, 4, 4] = 
    (\[Nu]*(((-24*Sqrt[1 - e^2]*(-2 + e^2) - (88 - 112*e^2 + 29*e^4)*
           (4 + p) + 4*(12 - 5*e^2)*(1 - e^2)^(3/2)*(4 + p)^2 + 
          8*(-1 + e^2)^3*(4 + p)^3)*(-1 + 3*\[Nu])*BesselJ[3 + p, e*(4 + p)])/
        (4*e^3*(4 + p)^4) - ((-1 + Sqrt[1 - e^2])*
         (-6*(-1 + Sqrt[1 - e^2])^3 + (68 + 18*e^4 - 20*Sqrt[1 - e^2] + 
            e^2*(-81 + 11*Sqrt[1 - e^2]))*(4 + p) + 4*(1 - e^2)^(3/2)*
           (-11 + 4*e^2 + Sqrt[1 - e^2])*(4 + p)^2 - 8*(-1 + e^2)^3*
           (4 + p)^3)*(-1 + 3*\[Nu])*BesselJ[4 + p, e*(4 + p)])/
        (4*e^4*(4 + p)^4) + \[Epsilon]^2*
        ((v^2*(475200*Sqrt[1 - e^2]*(-2 + e^2)*(-1 + 3*\[Nu]) + 
            12*(1 - e^2)^(9/2)*(4 + p)^5*(-19 + 40*\[Nu] + 180*\[Nu]^2) + 
            60*(4 + p)*(2541*(-1 + 3*\[Nu]) - 21582*(-1 + e^2)*(-1 + 
                3*\[Nu]) + 8877*(-1 + e^2)^2*(-1 + 3*\[Nu]) + 
              132*Sqrt[1 - e^2]*(-4 + 11*\[Nu] + 3*\[Nu]^2) + 
              2*(1 - e^2)^(5/2)*(69 - 235*\[Nu] + 147*\[Nu]^2) + 
              2*(1 - e^2)^(3/2)*(861 - 2941*\[Nu] + 1137*\[Nu]^2)) + 
            4*(1 - e^2)^3*(4 + p)^4*(-9900*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
              5*(-1 + e^2)*(213 - 790*\[Nu] + 174*\[Nu]^2) - 
              3*(1351 - 5160*\[Nu] + 3840*\[Nu]^2)) - (4 + p)^2*
             (13200*(-1 + 3*\[Nu]) + 158400*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
              875160*(1 - e^2)^(3/2)*(-1 + 3*\[Nu]) + 352440*(1 - e^2)^(5/2)*(
                -1 + 3*\[Nu]) - (-1 + e^2)^3*(-6954 + 24815*\[Nu] + 
                705*\[Nu]^2) - 55*(-1 + e^2)*(258 - 1519*\[Nu] + 
                2271*\[Nu]^2) + 6*(-1 + e^2)^2*(25186 - 86165*\[Nu] + 
                35565*\[Nu]^2)) - 2*(1 - e^2)^(3/2)*(4 + p)^3*
             (-122760*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 75240*(1 - e^2)^(3/2)*(
                -1 + 3*\[Nu]) - 330*(16 - 86*\[Nu] + 117*\[Nu]^2) + 
              11*(-1 + e^2)^2*(357 - 1310*\[Nu] + 240*\[Nu]^2) + 
              (-1 + e^2)*(37353 - 130390*\[Nu] + 64830*\[Nu]^2)))*
           BesselJ[3 + p, e*(4 + p)])/(1320*e^3*(1 - e^2)*(4 + p)^5) + 
         ((-1 + Sqrt[1 - e^2])*v^2*(-237600*(-1 + Sqrt[1 - e^2])^3*
             (-1 + 3*\[Nu]) + 24*(1 - e^2)^(9/2)*(4 + p)^5*(-19 + 40*\[Nu] + 
              180*\[Nu]^2) - 60*(4 + p)*(-4554*(-1 + 3*\[Nu]) - 
              66*Sqrt[1 - e^2]*(151 - 457*\[Nu] + 12*\[Nu]^2) + 
              (1 - e^2)^(5/2)*(195 - 623*\[Nu] + 51*\[Nu]^2) + 
              3*(-1 + e^2)^2*(3853 - 11609*\[Nu] + 213*\[Nu]^2) - 
              3*(1 - e^2)^(3/2)*(2907 - 8947*\[Nu] + 741*\[Nu]^2) - 
              (-1 + e^2)*(34059 - 102931*\[Nu] + 2325*\[Nu]^2)) + 
            4*(1 - e^2)^3*(4 + p)^4*(3*Sqrt[1 - e^2]*(6581 - 19760*\[Nu] + 
                180*\[Nu]^2) - (-1 + e^2)*(2073 - 7780*\[Nu] + 
                2280*\[Nu]^2) - 6*(1351 - 5160*\[Nu] + 3840*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(4 + p)^3*(1320*(16 - 86*\[Nu] + 117*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(-257043 + 768160*\[Nu] + 2940*\[Nu]^2) - 
              (-1 + e^2)^2*(11391 - 41720*\[Nu] + 7620*\[Nu]^2) - 
              3*Sqrt[1 - e^2]*(169179 - 511880*\[Nu] + 14460*\[Nu]^2) - 
              5*(-1 + e^2)*(34503 - 115568*\[Nu] + 43188*\[Nu]^2)) - 
            2*(4 + p)^2*(13200*(-1 + 3*\[Nu]) - 660*Sqrt[1 - e^2]*(232 - 
                703*\[Nu] + 21*\[Nu]^2) - 18*(-1 + e^2)^3*(-137 + 465*\[Nu] + 
                195*\[Nu]^2) + 11*(1 - e^2)^(5/2)*(-24342 + 72755*\[Nu] + 
                255*\[Nu]^2) - 55*(-1 + e^2)*(2136 - 7069*\[Nu] + 
                2019*\[Nu]^2) - 3*(1 - e^2)^(3/2)*(273178 - 826725*\[Nu] + 
                23175*\[Nu]^2) + 3*(-1 + e^2)^2*(62974 - 202945*\[Nu] + 
                47955*\[Nu]^2)))*BesselJ[4 + p, e*(4 + p)])/
          (2640*e^4*(1 - e^2)*(4 + p)^5) + (3*e*(1 + Sqrt[1 - e^2])^4*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/
          (128*(-1 + e^2)) + (3*(1 + Sqrt[1 - e^2])^4*(-5 + 4*Sqrt[1 - e^2])*
           v^2*(-1 + 3*\[Nu])*PNEllipticJ[p, 4 + p, 0, 1, e])/
          (64*(-1 + e^2)) - (27*e*(1 + Sqrt[1 - e^2])^3*
           (-5 + 3*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[1 + p, 
            4 + p, 0, 1, e])/(128*(-1 + e^2)) + 
         (9*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          (16*(-1 + e^2)) + (63*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[3 + p, 4 + p, 0, 1, e])/
          (64*(-1 + e^2)) - (189*e^4*v^2*(-1 + 3*\[Nu])*PNEllipticJ[4 + p, 
            4 + p, 0, 1, e])/(32*(-1 + e^2)) + 
         (63*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(64*(-1 + e^2)) + 
         (9*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/
          (16*(-1 + e^2)) - (27*e*(-1 + Sqrt[1 - e^2])^3*
           (5 + 3*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[7 + p, 4 + p, 
            0, 1, e])/(128*(-1 + e^2)) - (3*(-1 + Sqrt[1 - e^2])^4*
           (5 + 4*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*PNEllipticJ[8 + p, 4 + p, 
            0, 1, e])/(64*(-1 + e^2)) + (3*e*(-1 + Sqrt[1 - e^2])^4*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[9 + p, 4 + p, 0, 1, e])/
          (128*(-1 + e^2))) + \[Epsilon]^4*
        (-1/7207200*(v^4*(93405312000*Sqrt[1 - e^2]*(-2 + e^2)*
              (-1 + 3*\[Nu]) + 450450*(-1 + e^2)^6*(4 + p)^7*\[Nu]*
              (15 - 46*\[Nu] + 3*\[Nu]^2) + 11793600*(4 + p)*
              (3201*(-1 + 3*\[Nu]) - 24486*(-1 + e^2)*(-1 + 3*\[Nu]) + 8481*
                (-1 + e^2)^2*(-1 + 3*\[Nu]) - 55*Sqrt[1 - e^2]*
                (51 - 167*\[Nu] + 42*\[Nu]^2) + 10*(1 - e^2)^(3/2)*
                (188 - 632*\[Nu] + 225*\[Nu]^2) + 5*(1 - e^2)^(5/2)*
                (233 - 813*\[Nu] + 384*\[Nu]^2)) + 36*(1 - e^2)^(9/2)*
              (4 + p)^6*(-4943530 + 13784365*\[Nu] + 6043940*\[Nu]^2 - 969920*
                \[Nu]^3 - 2730*Sqrt[1 - e^2]*(-427 + 1255*\[Nu] + 
                 1110*\[Nu]^2) - 7*(-1 + e^2)*(13006 - 33803*\[Nu] - 
                 115200*\[Nu]^2 + 71120*\[Nu]^3)) - 420*(4 + p)^2*
              (-495495*(67 - 219*\[Nu] + 54*\[Nu]^2) - 1287*(-1 + e^2)^3*
                (17107 - 60555*\[Nu] + 34500*\[Nu]^2) + 585*(-1 + e^2)*
                (199697 - 651897*\[Nu] + 154752*\[Nu]^2) + 117*(-1 + e^2)^2*
                (1241957 - 4225165*\[Nu] + 1664310*\[Nu]^2) - 25740*
                Sqrt[1 - e^2]*(6485 - 19545*\[Nu] + 268*\[Nu]^2 + 
                 6*\[Nu]^3) + 1560*(1 - e^2)^(3/2)*(-324945 + 974903*\[Nu] - 
                 414*\[Nu]^2 + 1071*\[Nu]^3) + 10*(1 - e^2)^(7/2)*
                (32211 - 103173*\[Nu] + 19718*\[Nu]^2 + 8211*\[Nu]^3) + 10*
                (1 - e^2)^(5/2)*(-15307659 + 46082889*\[Nu] - 699130*
                  \[Nu]^2 + 303051*\[Nu]^3)) + (1 - e^2)^3*(4 + p)^5*
              (98280*Sqrt[1 - e^2]*(-2643 + 5075*\[Nu] + 15990*\[Nu]^2) + 
               32760*(1 - e^2)^(3/2)*(10819 - 36715*\[Nu] + 27750*\[Nu]^2) - 
               7*(-1 + e^2)^2*(5639076 - 26467773*\[Nu] + 18907760*\[Nu]^2 + 
                 1084440*\[Nu]^3) - 30*(-1 + e^2)*(-31681140 + 79096087*
                  \[Nu] + 36439536*\[Nu]^2 + 1883952*\[Nu]^3) + 45*
                (27699564 - 69307665*\[Nu] - 47584320*\[Nu]^2 + 9297680*
                  \[Nu]^3)) - 35*(4 + p)^3*(4633200*(5 - 17*\[Nu] + 
                 6*\[Nu]^2) + 6177600*Sqrt[1 - e^2]*(51 - 167*\[Nu] + 
                 42*\[Nu]^2) - 17160*(-1 + e^2)*(34884 - 106771*\[Nu] + 
                 6249*\[Nu]^2) - 1404*(1 - e^2)^(5/2)*(673153 - 2310205*
                  \[Nu] + 1031730*\[Nu]^2) + 234*(1 - e^2)^(3/2)*
                (2569211 - 8167535*\[Nu] + 1177530*\[Nu]^2) - 234*
                (1 - e^2)^(7/2)*(656893 - 2292265*\[Nu] + 1306830*\[Nu]^2) + 
               (-1 + e^2)^4*(131823 - 1357689*\[Nu] - 161990*\[Nu]^2 + 
                 959145*\[Nu]^3) + 6*(-1 + e^2)^3*(-126739323 + 378454945*
                  \[Nu] - 1276830*\[Nu]^2 + 5718555*\[Nu]^3) - (-1 + e^2)^2*
                (-2196769671 + 6636891153*\[Nu] - 169783450*\[Nu]^2 + 
                 73098255*\[Nu]^3)) + 4*(1 - e^2)^(3/2)*(4 + p)^4*
              (122850*Sqrt[1 - e^2]*(15272 - 48475*\[Nu] + 6642*\[Nu]^2) - 
               4095*(1 - e^2)^(5/2)*(113807 - 391385*\[Nu] + 236670*
                  \[Nu]^2) - 4095*(1 - e^2)^(3/2)*(471883 - 1652995*\[Nu] + 
                 927930*\[Nu]^2) - 40950*(3292 - 3117*\[Nu] - 20456*\[Nu]^2 + 
                 1188*\[Nu]^3) - 7*(-1 + e^2)^3*(1985193 - 9816639*\[Nu] + 
                 7503290*\[Nu]^2 + 340365*\[Nu]^3) - (-1 + e^2)^2*
                (-1794383586 + 5167728258*\[Nu] + 426052970*\[Nu]^2 + 
                 105726495*\[Nu]^3) + 3*(-1 + e^2)*(-923484327 + 2859409091*
                  \[Nu] - 342474300*\[Nu]^2 + 135192960*\[Nu]^3)))*
            BesselJ[3 + p, e*(4 + p)])/(e^3*(-1 + e^2)^2*(4 + p)^6) + 
         (v^4*(23351328000*(-1 + Sqrt[1 - e^2])^4*(-1 + 3*\[Nu]) - 
            2948400*(-1 + Sqrt[1 - e^2])*(4 + p)*(2*(-1 + e^2)*(34941 - 
                104833*\[Nu] + 135*\[Nu]^2) + 5*(1 - e^2)^(5/2)*(57 - 
                241*\[Nu] + 252*\[Nu]^2) + 11*(-829 + 2397*\[Nu] + 
                270*\[Nu]^2) - 11*Sqrt[1 - e^2]*(-1847 + 5351*\[Nu] + 
                570*\[Nu]^2) - 5*(-1 + e^2)^2*(5099 - 15683*\[Nu] + 
                1284*\[Nu]^2) + (1 - e^2)^(3/2)*(20534 - 64302*\[Nu] + 
                8730*\[Nu]^2)) + 126*(-1 + e^2)^6*(4 + p)^7*
             (3575*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) + 4*Sqrt[1 - e^2]*(
                1318 - 7029*\[Nu] + 6960*\[Nu]^2 + 3280*\[Nu]^3)) - 
            36*(1 - e^2)^(9/2)*(4 + p)^6*(14*(1 - e^2)^(3/2)*(5844 - 
                13387*\[Nu] - 61080*\[Nu]^2 + 33920*\[Nu]^3) + 
              7*(-1 + e^2)*(-153524 + 455647*\[Nu] + 317700*\[Nu]^2 + 
                71120*\[Nu]^3) + 5*(988706 - 2756873*\[Nu] - 1208788*
                 \[Nu]^2 + 193984*\[Nu]^3) - 2*Sqrt[1 - e^2]*(2820102 - 
                7645631*\[Nu] - 5421430*\[Nu]^2 + 473480*\[Nu]^3)) - 
            210*(-1 + Sqrt[1 - e^2])*(4 + p)^2*(12870*(3119 - 10599*\[Nu] + 
                3726*\[Nu]^2) + 12870*Sqrt[1 - e^2]*(17023 - 49367*\[Nu] - 
                5114*\[Nu]^2 + 24*\[Nu]^3) - 780*(-1 + e^2)*(-17121 + 
                3545*\[Nu] + 138201*\[Nu]^2 + 396*\[Nu]^3) + 
              5*(1 - e^2)^(7/2)*(48285 - 180435*\[Nu] + 66394*\[Nu]^2 + 
                4425*\[Nu]^3) - 468*(1 - e^2)^(3/2)*(-2018869 + 
                6133925*\[Nu] - 255715*\[Nu]^2 + 6480*\[Nu]^3) - 
              3*(-1 + e^2)^3*(-11190129 + 39415455*\[Nu] - 20668130*\[Nu]^2 + 
                62115*\[Nu]^3) - 3*(1 - e^2)^(5/2)*(-81270087 + 245980645*
                 \[Nu] - 9919730*\[Nu]^2 + 642435*\[Nu]^3) + (-1 + e^2)^2*(
                -273043071 + 902802525*\[Nu] - 282152210*\[Nu]^2 + 
                4133715*\[Nu]^3)) - (1 - e^2)^3*(-1 + Sqrt[1 - e^2])*
             (4 + p)^5*(315*(1 - e^2)^(3/2)*(1197254 - 4029067*\[Nu] + 
                2668152*\[Nu]^2 + 29104*\[Nu]^3) + 14*(-1 + e^2)^2*(
                -2696553 + 12898029*\[Nu] - 10459360*\[Nu]^2 + 
                112620*\[Nu]^3) - 45*Sqrt[1 - e^2]*(7942874 - 17394769*
                 \[Nu] - 36603056*\[Nu]^2 + 410928*\[Nu]^3) - 
              15*(-1 + e^2)*(-68475114 + 173013701*\[Nu] + 74285400*\[Nu]^2 + 
                2535120*\[Nu]^3) + 45*(27699564 - 69307665*\[Nu] - 
                47584320*\[Nu]^2 + 9297680*\[Nu]^3)) - 
            35*(-1 + Sqrt[1 - e^2])*(4 + p)^3*(-4633200*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 25740*Sqrt[1 - e^2]*(-12097 + 39381*\[Nu] - 
                9284*\[Nu]^2 + 42*\[Nu]^3) - 390*(-1 + e^2)*(-1256691 + 
                3785135*\[Nu] - 45894*\[Nu]^2 + 2772*\[Nu]^3) + 
              18*(-1 + e^2)^4*(-4101 + 121371*\[Nu] - 236450*\[Nu]^2 + 
                33855*\[Nu]^3) - 468*(1 - e^2)^(3/2)*(751643 - 2393947*
                 \[Nu] + 309970*\[Nu]^2 + 35550*\[Nu]^3) + (1 - e^2)^(7/2)*(
                126024183 - 440123781*\[Nu] + 242362990*\[Nu]^2 + 
                1568535*\[Nu]^3) - 9*(-1 + e^2)^3*(-75740719 + 228225401*
                 \[Nu] - 8250270*\[Nu]^2 + 2538615*\[Nu]^3) - 
              3*(1 - e^2)^(5/2)*(-315553575 + 1062280277*\[Nu] - 
                413045190*\[Nu]^2 + 3821265*\[Nu]^3) + (-1 + e^2)^2*(
                -2157124689 + 6552877899*\[Nu] - 309991570*\[Nu]^2 + 
                56460855*\[Nu]^3)) - (1 - e^2)^(3/2)*(-1 + Sqrt[1 - e^2])*
             (4 + p)^4*(-163800*(3292 - 3117*\[Nu] - 20456*\[Nu]^2 + 
                1188*\[Nu]^3) - 35*(-1 + e^2)^3*(1010169 - 5163459*\[Nu] + 
                4203008*\[Nu]^2 + 93936*\[Nu]^3) + 1170*Sqrt[1 - e^2]*(
                6834875 - 21356846*\[Nu] + 1925630*\[Nu]^2 + 157500*
                 \[Nu]^3) - 14*(1 - e^2)^(5/2)*(122315616 - 422789793*\[Nu] + 
                247961435*\[Nu]^2 + 445890*\[Nu]^3) + 6*(1 - e^2)^(3/2)*(
                -1378778787 + 4720008811*\[Nu] - 2322785955*\[Nu]^2 + 
                7717500*\[Nu]^3) - 2*(-1 + e^2)^2*(-3454961616 + 
                10092594708*\[Nu] + 345409855*\[Nu]^2 + 188300490*\[Nu]^3) + 
              3*(-1 + e^2)*(-3823435443 + 11769168929*\[Nu] - 1272122250*
                 \[Nu]^2 + 479346840*\[Nu]^3)))*BesselJ[4 + p, e*(4 + p)])/
          (7207200*e^4*(-1 + e^2)^2*(4 + p)^6) + 
         (9*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^5*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-2 + p, 4 + p, 0, 1, e])/(64*(-1 + e^2)^2) - 
         (3*e*(1 + Sqrt[1 - e^2])^4*v^4*(352*Sqrt[1 - e^2]*(-8 + 23*\[Nu] + 
              3*\[Nu]^2) + 11*(1 - e^2)^(3/2)*(4 + p)*(5 - 17*\[Nu] + 
              6*\[Nu]^2) - 22*(-173 + 501*\[Nu] + 54*\[Nu]^2) - 
            2*(-1 + e^2)*(57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[-1 + p, 
            4 + p, 0, 1, e])/(11264*(-1 + e^2)^2) + 
         (9*e*(1 + Sqrt[1 - e^2])^4*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 
            4 + p, 0, 2, e])/(64*(-1 + e^2)^2) - 
         (3*(1 + Sqrt[1 - e^2])^4*v^4*(220*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 7480*Sqrt[1 - e^2]*
             (-5 + 13*\[Nu] + 6*\[Nu]^2) + 110*(-193 + 489*\[Nu] + 
              270*\[Nu]^2) - 10*(-1 + e^2)*(-1817 + 5125*\[Nu] + 
              804*\[Nu]^2) + (1 - e^2)^(3/2)*(-275*(4 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) + 8*(201 - 785*\[Nu] + 840*\[Nu]^2)))*
           PNEllipticJ[p, 4 + p, 0, 1, e])/(28160*(-1 + e^2)^2) + 
         (9*(1 + Sqrt[1 - e^2])^4*(-5 + 4*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[p, 4 + p, 0, 2, e])/(32*(-1 + e^2)^2) + 
         (9*e*(1 + Sqrt[1 - e^2])^3*v^4*(495*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 550*(25 - 129*\[Nu] + 
              162*\[Nu]^2) - 110*Sqrt[1 - e^2]*(-181 + 237*\[Nu] + 
              918*\[Nu]^2) - 10*(-1 + e^2)*(-2455 + 6863*\[Nu] + 
              1068*\[Nu]^2) - 33*(1 - e^2)^(3/2)*(-74 + 250*\[Nu] - 
              280*\[Nu]^2 + 25*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/(56320*(-1 + e^2)^2) - 
         (81*e*(1 + Sqrt[1 - e^2])^3*(-5 + 3*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[1 + p, 4 + p, 0, 2, e])/
          (64*(-1 + e^2)^2) + (9*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*
           v^4*(110*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            20*(-1 + e^2)*(-344 + 1005*\[Nu] + 18*\[Nu]^2) + 
            1100*(17 - 60*\[Nu] + 27*\[Nu]^2) - 440*Sqrt[1 - e^2]*
             (-2 - 11*\[Nu] + 51*\[Nu]^2) + (1 - e^2)^(3/2)*
             (-275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 4*(89 - 225*\[Nu] + 
                280*\[Nu]^2)))*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          (7040*(-1 + e^2)^2) + (27*(1 + Sqrt[1 - e^2])^3*
           (-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[2 + p, 4 + p, 0, 2, e])/(8*(-1 + e^2)^2) + 
         (9*e^3*(1 + Sqrt[1 - e^2])*v^4*(385*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 110*Sqrt[1 - e^2]*
             (-379 + 899*\[Nu] + 714*\[Nu]^2) + 10*(-1 + e^2)*
             (4779 - 14435*\[Nu] + 1092*\[Nu]^2) + 110*(1817 - 6081*\[Nu] + 
              1890*\[Nu]^2) - 7*(1 - e^2)^(3/2)*(275*(4 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2) - 2*(61 - 85*\[Nu] + 140*\[Nu]^2)))*
           PNEllipticJ[3 + p, 4 + p, 0, 1, e])/(28160*(-1 + e^2)^2) + 
         (189*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[3 + p, 4 + p, 0, 2, e])/(32*(-1 + e^2)^2) + 
         (3*(1 - e^2)^(7/2)*v^4*(1179 - 4795*\[Nu] + 4410*\[Nu]^2)*
           PNEllipticJ[3 + p, 4 + p, 1, 0, e])/(3080*e^3) + 
         (63*e^4*v^4*(192*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 3*(1 - e^2)^(3/2)*
             (4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 2*(-1 + e^2)*
             (29 - 89*\[Nu] + 12*\[Nu]^2) - 6*(67 - 219*\[Nu] + 54*\[Nu]^2))*
           PNEllipticJ[4 + p, 4 + p, 0, 1, e])/(256*(-1 + e^2)^2) - 
         (567*e^4*v^4*(-1 + 3*\[Nu])*PNEllipticJ[4 + p, 4 + p, 0, 2, e])/
          (16*(-1 + e^2)^2) - ((-1 + e^2)^4*v^4*(-882716 + 3918663*\[Nu] - 
            4396070*\[Nu]^2 + 166915*\[Nu]^3)*PNEllipticJ[4 + p, 4 + p, 1, 0, 
            e])/(400400*e^4) - ((-1 + e^2)^5*v^4*(5272 + 25509*\[Nu] - 
            136610*\[Nu]^2 + 23845*\[Nu]^3)*PNEllipticJ[4 + p, 4 + p, 2, 0, 
            e])/(57200*e^4) + (9*e^3*(-1 + Sqrt[1 - e^2])*v^4*
           (385*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            110*Sqrt[1 - e^2]*(2213 - 6877*\[Nu] + 714*\[Nu]^2) - 
            10*(-1 + e^2)*(555 - 1763*\[Nu] + 1092*\[Nu]^2) - 
            110*(2873 - 9249*\[Nu] + 1890*\[Nu]^2) + 7*(1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 2*(61 - 85*\[Nu] + 
                140*\[Nu]^2)))*PNEllipticJ[5 + p, 4 + p, 0, 1, e])/
          (28160*(-1 + e^2)^2) + (189*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[5 + p, 4 + p, 0, 2, e])/
          (32*(-1 + e^2)^2) - (3*(1 - e^2)^(7/2)*v^4*(1179 - 4795*\[Nu] + 
            4410*\[Nu]^2)*PNEllipticJ[5 + p, 4 + p, 1, 0, e])/(3080*e^3) - 
         (9*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*v^4*
           (110*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            20*(-1 + e^2)*(415 - 1272*\[Nu] + 18*\[Nu]^2) - 
            1100*(50 - 159*\[Nu] + 27*\[Nu]^2) - 440*Sqrt[1 - e^2]*
             (133 - 416*\[Nu] + 51*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 4*(89 - 225*\[Nu] + 
                280*\[Nu]^2)))*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/
          (7040*(-1 + e^2)^2) + (27*(-1 + Sqrt[1 - e^2])^3*
           (7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[6 + p, 4 + p, 0, 2, e])/(8*(-1 + e^2)^2) + 
         (9*e*(-1 + Sqrt[1 - e^2])^3*v^4*(495*(-1 + e^2)^2*(4 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 550*(377 - 1185*\[Nu] + 
              162*\[Nu]^2) - 110*Sqrt[1 - e^2]*(2539 - 7923*\[Nu] + 
              918*\[Nu]^2) + 10*(-1 + e^2)*(7401 - 22705*\[Nu] + 
              1068*\[Nu]^2) + 33*(1 - e^2)^(3/2)*(74 - 250*\[Nu] + 
              280*\[Nu]^2 + 25*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*
           PNEllipticJ[7 + p, 4 + p, 0, 1, e])/(56320*(-1 + e^2)^2) - 
         (81*e*(-1 + Sqrt[1 - e^2])^3*(5 + 3*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[7 + p, 4 + p, 0, 2, e])/
          (64*(-1 + e^2)^2) + (3*(-1 + Sqrt[1 - e^2])^4*v^4*
           (220*(-1 + e^2)^2*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            440*Sqrt[1 - e^2]*(347 - 1075*\[Nu] + 102*\[Nu]^2) - 
            110*(863 - 2679*\[Nu] + 270*\[Nu]^2) + 10*(-1 + e^2)*
             (5575 - 17051*\[Nu] + 804*\[Nu]^2) + (1 - e^2)^(3/2)*
             (275*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 8*(201 - 785*\[Nu] + 
                840*\[Nu]^2)))*PNEllipticJ[8 + p, 4 + p, 0, 1, e])/
          (28160*(-1 + e^2)^2) - (9*(-1 + Sqrt[1 - e^2])^4*
           (5 + 4*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*PNEllipticJ[8 + p, 4 + p, 
            0, 2, e])/(32*(-1 + e^2)^2) - (3*e*(-1 + Sqrt[1 - e^2])^4*v^4*
           (-352*Sqrt[1 - e^2]*(16 - 49*\[Nu] + 3*\[Nu]^2) + 
            11*(1 - e^2)^(3/2)*(4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            22*(307 - 939*\[Nu] + 54*\[Nu]^2) - 2*(-1 + e^2)*
             (57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[9 + p, 4 + p, 0, 1, 
            e])/(11264*(-1 + e^2)^2) + (9*e*(-1 + Sqrt[1 - e^2])^4*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[9 + p, 4 + p, 0, 2, e])/
          (64*(-1 + e^2)^2) - (9*(-1 + Sqrt[1 - e^2])^5*(1 + Sqrt[1 - e^2])*
           v^4*(-1 + 3*\[Nu])*PNEllipticJ[10 + p, 4 + p, 0, 1, e])/
          (64*(-1 + e^2)^2))))/v^8


(* ::Subsection::Closed:: *)
(*L=5*)


MomMFourierMode[5, 1, 0] = 
    (\[Nu]*((((5*I)/336)*(-120 + 154*Sqrt[1 - e^2]*(1 + p) + 
          35*(-1 + e^2)*(1 + p)^2)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[p, e*(1 + p)])/(1 + p)^5 + (((5*I)/336)*(-1 + Sqrt[1 - e^2])*
         (-120 + 14*(-5 + 6*Sqrt[1 - e^2])*(1 + p) + 35*(-1 + e^2)*(1 + p)^2)*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[1 + p, e*(1 + p)])/
        (e*(1 + p)^5) + \[Epsilon]^2*((((-5*I)/26208)*v^2*Sqrt[1 - 4*\[Nu]]*
           (-168480*(-1 + 2*\[Nu]) + (1 - e^2)^(5/2)*(1 + p)^4*
             (3671 - 7898*\[Nu] + 600*\[Nu]^2) + 24*(1 + p)*
             (3900*(-1 + 2*\[Nu]) + 11349*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
              5*(-1 + e^2)*(21 - 58*\[Nu] + 128*\[Nu]^2)) + 
            (1 - e^2)*(1 + p)^3*(11700*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              360*(-121 + 237*\[Nu] + 14*\[Nu]^2) + (-1 + e^2)*(13327 - 
                29726*\[Nu] + 1280*\[Nu]^2)) + 2*(1 + p)^2*
             (-25740*(-1 + 2*\[Nu]) + 32058*(-1 + e^2)*(-1 + 2*\[Nu]) - 
              6006*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(36291 - 77980*\[Nu] + 2156*\[Nu]^2)))*
           BesselJ[p, e*(1 + p)])/((1 - e^2)*(1 + p)^6) - 
         (((5*I)/26208)*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-168480*(-1 + 2*\[Nu]) + (1 - e^2)^(5/2)*(1 + p)^4*
             (3671 - 7898*\[Nu] + 600*\[Nu]^2) - 24*(1 + p)*
             (2769*(-1 + 2*\[Nu]) + 390*Sqrt[1 - e^2]*(16 - 33*\[Nu] + 
                2*\[Nu]^2) - 5*(-1 + e^2)*(291 - 644*\[Nu] + 28*\[Nu]^2)) + 
            (1 - e^2)*(1 + p)^3*(Sqrt[1 - e^2]*(-22682 + 45566*\[Nu] - 
                420*\[Nu]^2) + 360*(-121 + 237*\[Nu] + 14*\[Nu]^2) + 
              (-1 + e^2)*(24309 - 51892*\[Nu] + 1700*\[Nu]^2)) - 
            2*(1 + p)^2*(1560*(1 - 2*\[Nu]) + 78*Sqrt[1 - e^2]*(-232 + 
                387*\[Nu] + 154*\[Nu]^2) + 6*(1 - e^2)^(3/2)*(-541 + 
                1254*\[Nu] + 392*\[Nu]^2) - (-1 + e^2)*(-8373 + 12380*\[Nu] + 
                4508*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/
          ((e - e^3)*(1 + p)^6) + (((5*I)/7168)*e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-5 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/3584)*(-6 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-4 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/3584)*e*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           (-31 - 2*e^2 + 11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[-3 + p, 1 + p, 0, 1, e])/(-1 + e^2) - 
         (((25*I)/3584)*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           (e^2*(-4 + Sqrt[1 - e^2]) + 2*(-9 + 5*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-2 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2) + (((25*I)/7168)*e*(16*(1 + Sqrt[1 - e^2]) + 
            16*e^2*(4 + Sqrt[1 - e^2]) + e^4*(19 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-1 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2) - (((5*I)/1792)*(5*e^6 + 8*(1 + Sqrt[1 - e^2]) + 
            20*e^2*(5 + Sqrt[1 - e^2]) + 5*e^4*(17 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[p, 1 + p, 0, 1, e])/
          (-1 + e^2) + (((5*I)/256)*e*(8 + 20*e^2 + 5*e^4)*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[1 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2) + (((5*I)/1792)*(-5*e^6 + 
            5*e^4*(-17 + Sqrt[1 - e^2]) + 20*e^2*(-5 + Sqrt[1 - e^2]) + 
            8*(-1 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[2 + p, 1 + p, 0, 1, e])/(-1 + e^2) - 
         (((25*I)/7168)*e*(e^4*(-19 + Sqrt[1 - e^2]) + 
            16*e^2*(-4 + Sqrt[1 - e^2]) + 16*(-1 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[3 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2) - (((25*I)/3584)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(e^2*(4 + Sqrt[1 - e^2]) + 
            2*(9 + 5*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[4 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/3584)*e*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (31 + 2*e^2 + 11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[5 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/3584)*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*
           (6 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[6 + p, 1 + p, 0, 1, e])/(-1 + e^2) - 
         (((5*I)/7168)*e*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[7 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2))))/v^10
 
MomMFourierMode[5, 1, 1] = 
    (\[Nu]*(-1/336*((-120 + 154*Sqrt[1 - e^2]*(1 + p) + 35*(-1 + e^2)*
            (1 + p)^2)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
          BesselJ[p, e*(1 + p)])/(1 + p)^5 - 
       ((-1 + Sqrt[1 - e^2])*(-120 + 14*(-5 + 6*Sqrt[1 - e^2])*(1 + p) + 
          35*(-1 + e^2)*(1 + p)^2)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[1 + p, e*(1 + p)])/(336*e*(1 + p)^5) + 
       \[Epsilon]^2*((v^2*Sqrt[1 - 4*\[Nu]]*(-168480*(-1 + 2*\[Nu]) + 
            (1 - e^2)^(5/2)*(1 + p)^4*(3671 - 7898*\[Nu] + 600*\[Nu]^2) + 
            24*(1 + p)*(3900*(-1 + 2*\[Nu]) + 11349*Sqrt[1 - e^2]*(-1 + 
                2*\[Nu]) - 5*(-1 + e^2)*(21 - 58*\[Nu] + 128*\[Nu]^2)) + 
            (1 - e^2)*(1 + p)^3*(11700*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              360*(-121 + 237*\[Nu] + 14*\[Nu]^2) + (-1 + e^2)*(13327 - 
                29726*\[Nu] + 1280*\[Nu]^2)) + 2*(1 + p)^2*
             (-25740*(-1 + 2*\[Nu]) + 32058*(-1 + e^2)*(-1 + 2*\[Nu]) - 
              6006*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(36291 - 77980*\[Nu] + 2156*\[Nu]^2)))*
           BesselJ[p, e*(1 + p)])/(26208*(1 - e^2)*(1 + p)^6) + 
         ((-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-168480*(-1 + 2*\[Nu]) + (1 - e^2)^(5/2)*(1 + p)^4*
             (3671 - 7898*\[Nu] + 600*\[Nu]^2) - 24*(1 + p)*
             (2769*(-1 + 2*\[Nu]) + 390*Sqrt[1 - e^2]*(16 - 33*\[Nu] + 
                2*\[Nu]^2) - 5*(-1 + e^2)*(291 - 644*\[Nu] + 28*\[Nu]^2)) + 
            (1 - e^2)*(1 + p)^3*(Sqrt[1 - e^2]*(-22682 + 45566*\[Nu] - 
                420*\[Nu]^2) + 360*(-121 + 237*\[Nu] + 14*\[Nu]^2) + 
              (-1 + e^2)*(24309 - 51892*\[Nu] + 1700*\[Nu]^2)) - 
            2*(1 + p)^2*(1560*(1 - 2*\[Nu]) + 78*Sqrt[1 - e^2]*(-232 + 
                387*\[Nu] + 154*\[Nu]^2) + 6*(1 - e^2)^(3/2)*(-541 + 
                1254*\[Nu] + 392*\[Nu]^2) - (-1 + e^2)*(-8373 + 12380*\[Nu] + 
                4508*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/
          (26208*(e - e^3)*(1 + p)^6) - (e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-5 + p, 1 + p, 0, 1, e])/(7168*(-1 + e^2)) - 
         ((-6 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^3*
           v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-4 + p, 1 + p, 0, 
            1, e])/(3584*(-1 + e^2)) - (e*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*(-31 - 2*e^2 + 11*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-3 + p, 1 + p, 0, 1, 
            e])/(3584*(-1 + e^2)) + (5*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*(e^2*(-4 + Sqrt[1 - e^2]) + 
            2*(-9 + 5*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-2 + p, 1 + p, 0, 1, e])/(3584*(-1 + e^2)) - 
         (5*e*(16*(1 + Sqrt[1 - e^2]) + 16*e^2*(4 + Sqrt[1 - e^2]) + 
            e^4*(19 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-1 + p, 1 + p, 0, 1, e])/(7168*(-1 + e^2)) + 
         ((5*e^6 + 8*(1 + Sqrt[1 - e^2]) + 20*e^2*(5 + Sqrt[1 - e^2]) + 
            5*e^4*(17 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[p, 1 + p, 0, 1, e])/(1792*(-1 + e^2)) - 
         (e*(8 + 20*e^2 + 5*e^4)*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[1 + p, 1 + p, 0, 1, e])/(256*(-1 + e^2)) + 
         ((8 + 5*e^6 - 8*Sqrt[1 - e^2] - 5*e^4*(-17 + Sqrt[1 - e^2]) - 
            20*e^2*(-5 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[2 + p, 1 + p, 0, 1, e])/(1792*(-1 + e^2)) + 
         (5*e*(e^4*(-19 + Sqrt[1 - e^2]) + 16*e^2*(-4 + Sqrt[1 - e^2]) + 
            16*(-1 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[3 + p, 1 + p, 0, 1, e])/(7168*(-1 + e^2)) + 
         (5*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (e^2*(4 + Sqrt[1 - e^2]) + 2*(9 + 5*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[4 + p, 1 + p, 0, 1, 
            e])/(3584*(-1 + e^2)) - (e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(31 + 2*e^2 + 11*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[5 + p, 1 + p, 0, 1, 
            e])/(3584*(-1 + e^2)) - ((-1 + Sqrt[1 - e^2])^3*
           (1 + Sqrt[1 - e^2])^2*(6 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[6 + p, 1 + p, 0, 1, e])/
          (3584*(-1 + e^2)) + (e*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*
           v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[7 + p, 1 + p, 0, 
            1, e])/(7168*(-1 + e^2)))))/v^10
 
MomMFourierMode[5, 1, 2] = 
    (\[Nu]*(((I/336)*(-120 + 154*Sqrt[1 - e^2]*(1 + p) + 
          35*(-1 + e^2)*(1 + p)^2)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[p, e*(1 + p)])/(1 + p)^5 + ((I/336)*(-1 + Sqrt[1 - e^2])*
         (-120 + 14*(-5 + 6*Sqrt[1 - e^2])*(1 + p) + 35*(-1 + e^2)*(1 + p)^2)*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[1 + p, e*(1 + p)])/
        (e*(1 + p)^5) + \[Epsilon]^2*(((-1/26208*I)*v^2*Sqrt[1 - 4*\[Nu]]*
           (-168480*(-1 + 2*\[Nu]) + (1 - e^2)^(5/2)*(1 + p)^4*
             (3671 - 7898*\[Nu] + 600*\[Nu]^2) + 24*(1 + p)*
             (3900*(-1 + 2*\[Nu]) + 11349*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
              5*(-1 + e^2)*(21 - 58*\[Nu] + 128*\[Nu]^2)) + 
            (1 - e^2)*(1 + p)^3*(11700*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              360*(-121 + 237*\[Nu] + 14*\[Nu]^2) + (-1 + e^2)*(13327 - 
                29726*\[Nu] + 1280*\[Nu]^2)) + 2*(1 + p)^2*
             (-25740*(-1 + 2*\[Nu]) + 32058*(-1 + e^2)*(-1 + 2*\[Nu]) - 
              6006*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(36291 - 77980*\[Nu] + 2156*\[Nu]^2)))*
           BesselJ[p, e*(1 + p)])/((1 - e^2)*(1 + p)^6) - 
         ((I/26208)*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-168480*(-1 + 2*\[Nu]) + (1 - e^2)^(5/2)*(1 + p)^4*
             (3671 - 7898*\[Nu] + 600*\[Nu]^2) - 24*(1 + p)*
             (2769*(-1 + 2*\[Nu]) + 390*Sqrt[1 - e^2]*(16 - 33*\[Nu] + 
                2*\[Nu]^2) - 5*(-1 + e^2)*(291 - 644*\[Nu] + 28*\[Nu]^2)) + 
            (1 - e^2)*(1 + p)^3*(Sqrt[1 - e^2]*(-22682 + 45566*\[Nu] - 
                420*\[Nu]^2) + 360*(-121 + 237*\[Nu] + 14*\[Nu]^2) + 
              (-1 + e^2)*(24309 - 51892*\[Nu] + 1700*\[Nu]^2)) - 
            2*(1 + p)^2*(1560*(1 - 2*\[Nu]) + 78*Sqrt[1 - e^2]*(-232 + 
                387*\[Nu] + 154*\[Nu]^2) + 6*(1 - e^2)^(3/2)*(-541 + 
                1254*\[Nu] + 392*\[Nu]^2) - (-1 + e^2)*(-8373 + 12380*\[Nu] + 
                4508*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/
          ((e - e^3)*(1 + p)^6) + ((I/7168)*e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-5 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         ((I/3584)*(-6 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-4 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         ((I/3584)*e*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           (-31 - 2*e^2 + 11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[-3 + p, 1 + p, 0, 1, e])/(-1 + e^2) - 
         (((5*I)/3584)*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           (e^2*(-4 + Sqrt[1 - e^2]) + 2*(-9 + 5*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-2 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2) + (((5*I)/7168)*e*(16*(1 + Sqrt[1 - e^2]) + 
            16*e^2*(4 + Sqrt[1 - e^2]) + e^4*(19 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-1 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2) - ((I/1792)*(5*e^6 + 8*(1 + Sqrt[1 - e^2]) + 
            20*e^2*(5 + Sqrt[1 - e^2]) + 5*e^4*(17 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[p, 1 + p, 0, 1, e])/
          (-1 + e^2) + ((I/256)*e*(8 + 20*e^2 + 5*e^4)*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[1 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         ((I/1792)*(-5*e^6 + 5*e^4*(-17 + Sqrt[1 - e^2]) + 
            20*e^2*(-5 + Sqrt[1 - e^2]) + 8*(-1 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[2 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2) - (((5*I)/7168)*e*(e^4*(-19 + Sqrt[1 - e^2]) + 
            16*e^2*(-4 + Sqrt[1 - e^2]) + 16*(-1 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[3 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2) - (((5*I)/3584)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(e^2*(4 + Sqrt[1 - e^2]) + 
            2*(9 + 5*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[4 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         ((I/3584)*e*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (31 + 2*e^2 + 11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[5 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         ((I/3584)*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*
           (6 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[6 + p, 1 + p, 0, 1, e])/(-1 + e^2) - 
         ((I/7168)*e*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[7 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2))))/v^10
 
MomMFourierMode[5, 1, 3] = 
    (\[Nu]*(-1/336*((-120 + 154*Sqrt[1 - e^2]*(1 + p) + 35*(-1 + e^2)*
            (1 + p)^2)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
          BesselJ[p, e*(1 + p)])/(1 + p)^5 - 
       ((-1 + Sqrt[1 - e^2])*(-120 + 14*(-5 + 6*Sqrt[1 - e^2])*(1 + p) + 
          35*(-1 + e^2)*(1 + p)^2)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[1 + p, e*(1 + p)])/(336*e*(1 + p)^5) + 
       \[Epsilon]^2*((v^2*Sqrt[1 - 4*\[Nu]]*(-168480*(-1 + 2*\[Nu]) + 
            (1 - e^2)^(5/2)*(1 + p)^4*(3671 - 7898*\[Nu] + 600*\[Nu]^2) + 
            24*(1 + p)*(3900*(-1 + 2*\[Nu]) + 11349*Sqrt[1 - e^2]*(-1 + 
                2*\[Nu]) - 5*(-1 + e^2)*(21 - 58*\[Nu] + 128*\[Nu]^2)) + 
            (1 - e^2)*(1 + p)^3*(11700*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              360*(-121 + 237*\[Nu] + 14*\[Nu]^2) + (-1 + e^2)*(13327 - 
                29726*\[Nu] + 1280*\[Nu]^2)) + 2*(1 + p)^2*
             (-25740*(-1 + 2*\[Nu]) + 32058*(-1 + e^2)*(-1 + 2*\[Nu]) - 
              6006*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(36291 - 77980*\[Nu] + 2156*\[Nu]^2)))*
           BesselJ[p, e*(1 + p)])/(26208*(1 - e^2)*(1 + p)^6) + 
         ((-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-168480*(-1 + 2*\[Nu]) + (1 - e^2)^(5/2)*(1 + p)^4*
             (3671 - 7898*\[Nu] + 600*\[Nu]^2) - 24*(1 + p)*
             (2769*(-1 + 2*\[Nu]) + 390*Sqrt[1 - e^2]*(16 - 33*\[Nu] + 
                2*\[Nu]^2) - 5*(-1 + e^2)*(291 - 644*\[Nu] + 28*\[Nu]^2)) + 
            (1 - e^2)*(1 + p)^3*(Sqrt[1 - e^2]*(-22682 + 45566*\[Nu] - 
                420*\[Nu]^2) + 360*(-121 + 237*\[Nu] + 14*\[Nu]^2) + 
              (-1 + e^2)*(24309 - 51892*\[Nu] + 1700*\[Nu]^2)) - 
            2*(1 + p)^2*(1560*(1 - 2*\[Nu]) + 78*Sqrt[1 - e^2]*(-232 + 
                387*\[Nu] + 154*\[Nu]^2) + 6*(1 - e^2)^(3/2)*(-541 + 
                1254*\[Nu] + 392*\[Nu]^2) - (-1 + e^2)*(-8373 + 12380*\[Nu] + 
                4508*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/
          (26208*(e - e^3)*(1 + p)^6) - (e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-5 + p, 1 + p, 0, 1, e])/(7168*(-1 + e^2)) - 
         ((-6 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^3*
           v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-4 + p, 1 + p, 0, 
            1, e])/(3584*(-1 + e^2)) - (e*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*(-31 - 2*e^2 + 11*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-3 + p, 1 + p, 0, 1, 
            e])/(3584*(-1 + e^2)) + (5*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*(e^2*(-4 + Sqrt[1 - e^2]) + 
            2*(-9 + 5*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-2 + p, 1 + p, 0, 1, e])/(3584*(-1 + e^2)) - 
         (5*e*(16*(1 + Sqrt[1 - e^2]) + 16*e^2*(4 + Sqrt[1 - e^2]) + 
            e^4*(19 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-1 + p, 1 + p, 0, 1, e])/(7168*(-1 + e^2)) + 
         ((5*e^6 + 8*(1 + Sqrt[1 - e^2]) + 20*e^2*(5 + Sqrt[1 - e^2]) + 
            5*e^4*(17 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[p, 1 + p, 0, 1, e])/(1792*(-1 + e^2)) - 
         (e*(8 + 20*e^2 + 5*e^4)*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[1 + p, 1 + p, 0, 1, e])/(256*(-1 + e^2)) + 
         ((8 + 5*e^6 - 8*Sqrt[1 - e^2] - 5*e^4*(-17 + Sqrt[1 - e^2]) - 
            20*e^2*(-5 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[2 + p, 1 + p, 0, 1, e])/(1792*(-1 + e^2)) + 
         (5*e*(e^4*(-19 + Sqrt[1 - e^2]) + 16*e^2*(-4 + Sqrt[1 - e^2]) + 
            16*(-1 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[3 + p, 1 + p, 0, 1, e])/(7168*(-1 + e^2)) + 
         (5*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (e^2*(4 + Sqrt[1 - e^2]) + 2*(9 + 5*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[4 + p, 1 + p, 0, 1, 
            e])/(3584*(-1 + e^2)) - (e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(31 + 2*e^2 + 11*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[5 + p, 1 + p, 0, 1, 
            e])/(3584*(-1 + e^2)) - ((-1 + Sqrt[1 - e^2])^3*
           (1 + Sqrt[1 - e^2])^2*(6 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[6 + p, 1 + p, 0, 1, e])/
          (3584*(-1 + e^2)) + (e*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*
           v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[7 + p, 1 + p, 0, 
            1, e])/(7168*(-1 + e^2)))))/v^10
 
MomMFourierMode[5, 1, 4] = 
    (\[Nu]*(((I/336)*(-120 + 154*Sqrt[1 - e^2]*(1 + p) + 
          35*(-1 + e^2)*(1 + p)^2)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[p, e*(1 + p)])/(1 + p)^5 + ((I/336)*(-1 + Sqrt[1 - e^2])*
         (-120 + 14*(-5 + 6*Sqrt[1 - e^2])*(1 + p) + 35*(-1 + e^2)*(1 + p)^2)*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[1 + p, e*(1 + p)])/
        (e*(1 + p)^5) + \[Epsilon]^2*(((-1/26208*I)*v^2*Sqrt[1 - 4*\[Nu]]*
           (-168480*(-1 + 2*\[Nu]) + (1 - e^2)^(5/2)*(1 + p)^4*
             (3671 - 7898*\[Nu] + 600*\[Nu]^2) + 24*(1 + p)*
             (3900*(-1 + 2*\[Nu]) + 11349*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
              5*(-1 + e^2)*(21 - 58*\[Nu] + 128*\[Nu]^2)) + 
            (1 - e^2)*(1 + p)^3*(11700*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              360*(-121 + 237*\[Nu] + 14*\[Nu]^2) + (-1 + e^2)*(13327 - 
                29726*\[Nu] + 1280*\[Nu]^2)) + 2*(1 + p)^2*
             (-25740*(-1 + 2*\[Nu]) + 32058*(-1 + e^2)*(-1 + 2*\[Nu]) - 
              6006*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(36291 - 77980*\[Nu] + 2156*\[Nu]^2)))*
           BesselJ[p, e*(1 + p)])/((1 - e^2)*(1 + p)^6) - 
         ((I/26208)*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-168480*(-1 + 2*\[Nu]) + (1 - e^2)^(5/2)*(1 + p)^4*
             (3671 - 7898*\[Nu] + 600*\[Nu]^2) - 24*(1 + p)*
             (2769*(-1 + 2*\[Nu]) + 390*Sqrt[1 - e^2]*(16 - 33*\[Nu] + 
                2*\[Nu]^2) - 5*(-1 + e^2)*(291 - 644*\[Nu] + 28*\[Nu]^2)) + 
            (1 - e^2)*(1 + p)^3*(Sqrt[1 - e^2]*(-22682 + 45566*\[Nu] - 
                420*\[Nu]^2) + 360*(-121 + 237*\[Nu] + 14*\[Nu]^2) + 
              (-1 + e^2)*(24309 - 51892*\[Nu] + 1700*\[Nu]^2)) - 
            2*(1 + p)^2*(1560*(1 - 2*\[Nu]) + 78*Sqrt[1 - e^2]*(-232 + 
                387*\[Nu] + 154*\[Nu]^2) + 6*(1 - e^2)^(3/2)*(-541 + 
                1254*\[Nu] + 392*\[Nu]^2) - (-1 + e^2)*(-8373 + 12380*\[Nu] + 
                4508*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/
          ((e - e^3)*(1 + p)^6) + ((I/7168)*e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-5 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         ((I/3584)*(-6 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-4 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         ((I/3584)*e*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           (-31 - 2*e^2 + 11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[-3 + p, 1 + p, 0, 1, e])/(-1 + e^2) - 
         (((5*I)/3584)*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           (e^2*(-4 + Sqrt[1 - e^2]) + 2*(-9 + 5*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-2 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2) + (((5*I)/7168)*e*(16*(1 + Sqrt[1 - e^2]) + 
            16*e^2*(4 + Sqrt[1 - e^2]) + e^4*(19 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-1 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2) - ((I/1792)*(5*e^6 + 8*(1 + Sqrt[1 - e^2]) + 
            20*e^2*(5 + Sqrt[1 - e^2]) + 5*e^4*(17 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[p, 1 + p, 0, 1, e])/
          (-1 + e^2) + ((I/256)*e*(8 + 20*e^2 + 5*e^4)*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[1 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         ((I/1792)*(-5*e^6 + 5*e^4*(-17 + Sqrt[1 - e^2]) + 
            20*e^2*(-5 + Sqrt[1 - e^2]) + 8*(-1 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[2 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2) - (((5*I)/7168)*e*(e^4*(-19 + Sqrt[1 - e^2]) + 
            16*e^2*(-4 + Sqrt[1 - e^2]) + 16*(-1 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[3 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2) - (((5*I)/3584)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(e^2*(4 + Sqrt[1 - e^2]) + 
            2*(9 + 5*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[4 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         ((I/3584)*e*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (31 + 2*e^2 + 11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[5 + p, 1 + p, 0, 1, e])/(-1 + e^2) + 
         ((I/3584)*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*
           (6 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[6 + p, 1 + p, 0, 1, e])/(-1 + e^2) - 
         ((I/7168)*e*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[7 + p, 1 + p, 0, 1, 
            e])/(-1 + e^2))))/v^10
 
MomMFourierMode[5, 1, 5] = 
    (\[Nu]*((-5*(-120 + 154*Sqrt[1 - e^2]*(1 + p) + 35*(-1 + e^2)*(1 + p)^2)*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[p, e*(1 + p)])/
        (336*(1 + p)^5) - (5*(-1 + Sqrt[1 - e^2])*
         (-120 + 14*(-5 + 6*Sqrt[1 - e^2])*(1 + p) + 35*(-1 + e^2)*(1 + p)^2)*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[1 + p, e*(1 + p)])/
        (336*e*(1 + p)^5) + \[Epsilon]^2*
        ((5*v^2*Sqrt[1 - 4*\[Nu]]*(-168480*(-1 + 2*\[Nu]) + 
            (1 - e^2)^(5/2)*(1 + p)^4*(3671 - 7898*\[Nu] + 600*\[Nu]^2) + 
            24*(1 + p)*(3900*(-1 + 2*\[Nu]) + 11349*Sqrt[1 - e^2]*(-1 + 
                2*\[Nu]) - 5*(-1 + e^2)*(21 - 58*\[Nu] + 128*\[Nu]^2)) + 
            (1 - e^2)*(1 + p)^3*(11700*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              360*(-121 + 237*\[Nu] + 14*\[Nu]^2) + (-1 + e^2)*(13327 - 
                29726*\[Nu] + 1280*\[Nu]^2)) + 2*(1 + p)^2*
             (-25740*(-1 + 2*\[Nu]) + 32058*(-1 + e^2)*(-1 + 2*\[Nu]) - 
              6006*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(36291 - 77980*\[Nu] + 2156*\[Nu]^2)))*
           BesselJ[p, e*(1 + p)])/(26208*(1 - e^2)*(1 + p)^6) + 
         (5*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-168480*(-1 + 2*\[Nu]) + (1 - e^2)^(5/2)*(1 + p)^4*
             (3671 - 7898*\[Nu] + 600*\[Nu]^2) - 24*(1 + p)*
             (2769*(-1 + 2*\[Nu]) + 390*Sqrt[1 - e^2]*(16 - 33*\[Nu] + 
                2*\[Nu]^2) - 5*(-1 + e^2)*(291 - 644*\[Nu] + 28*\[Nu]^2)) + 
            (1 - e^2)*(1 + p)^3*(Sqrt[1 - e^2]*(-22682 + 45566*\[Nu] - 
                420*\[Nu]^2) + 360*(-121 + 237*\[Nu] + 14*\[Nu]^2) + 
              (-1 + e^2)*(24309 - 51892*\[Nu] + 1700*\[Nu]^2)) - 
            2*(1 + p)^2*(1560*(1 - 2*\[Nu]) + 78*Sqrt[1 - e^2]*(-232 + 
                387*\[Nu] + 154*\[Nu]^2) + 6*(1 - e^2)^(3/2)*(-541 + 
                1254*\[Nu] + 392*\[Nu]^2) - (-1 + e^2)*(-8373 + 12380*\[Nu] + 
                4508*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/
          (26208*(e - e^3)*(1 + p)^6) - (5*e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-5 + p, 1 + p, 0, 1, e])/(7168*(-1 + e^2)) - 
         (5*(-6 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^3*
           v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-4 + p, 1 + p, 0, 
            1, e])/(3584*(-1 + e^2)) - (5*e*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*(-31 - 2*e^2 + 11*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-3 + p, 1 + p, 0, 1, 
            e])/(3584*(-1 + e^2)) + (25*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*(e^2*(-4 + Sqrt[1 - e^2]) + 
            2*(-9 + 5*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-2 + p, 1 + p, 0, 1, e])/(3584*(-1 + e^2)) - 
         (25*e*(16*(1 + Sqrt[1 - e^2]) + 16*e^2*(4 + Sqrt[1 - e^2]) + 
            e^4*(19 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-1 + p, 1 + p, 0, 1, e])/(7168*(-1 + e^2)) + 
         (5*(5*e^6 + 8*(1 + Sqrt[1 - e^2]) + 20*e^2*(5 + Sqrt[1 - e^2]) + 
            5*e^4*(17 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[p, 1 + p, 0, 1, e])/(1792*(-1 + e^2)) - 
         (5*e*(8 + 20*e^2 + 5*e^4)*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[1 + p, 1 + p, 0, 1, e])/(256*(-1 + e^2)) + 
         (5*(8 + 5*e^6 - 8*Sqrt[1 - e^2] - 5*e^4*(-17 + Sqrt[1 - e^2]) - 
            20*e^2*(-5 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[2 + p, 1 + p, 0, 1, e])/(1792*(-1 + e^2)) + 
         (25*e*(e^4*(-19 + Sqrt[1 - e^2]) + 16*e^2*(-4 + Sqrt[1 - e^2]) + 
            16*(-1 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[3 + p, 1 + p, 0, 1, e])/(7168*(-1 + e^2)) + 
         (25*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (e^2*(4 + Sqrt[1 - e^2]) + 2*(9 + 5*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[4 + p, 1 + p, 0, 1, 
            e])/(3584*(-1 + e^2)) - (5*e*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(31 + 2*e^2 + 11*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[5 + p, 1 + p, 0, 1, 
            e])/(3584*(-1 + e^2)) - (5*(-1 + Sqrt[1 - e^2])^3*
           (1 + Sqrt[1 - e^2])^2*(6 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[6 + p, 1 + p, 0, 1, e])/
          (3584*(-1 + e^2)) + (5*e*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^
            2*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[7 + p, 1 + p, 
            0, 1, e])/(7168*(-1 + e^2)))))/v^10
 
MomMFourierMode[5, 3, 0] = 
    (\[Nu]*((((-5*I)/288)*(-480 + 360*e^2 + 462*Sqrt[1 - e^2]*(3 + p) + 
          346*(1 - e^2)^(3/2)*(3 + p) - 372*(3 + p)^2 + 549*e^2*(3 + p)^2 - 
          177*e^4*(3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[2 + p, e*(3 + p)])/(e^2*(3 + p)^5) - 
       (((5*I)/288)*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^2 - 
          2*(82 - 322*Sqrt[1 - e^2] + e^2*(-47 + 126*Sqrt[1 - e^2]))*
           (3 + p) - (-1 + e^2)*(-350 + 155*e^2 + 22*Sqrt[1 - e^2])*
           (3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[3 + p, e*(3 + p)])/(e^3*(3 + p)^5) + 
       \[Epsilon]^2*((((-5*I)/22464)*v^2*Sqrt[1 - 4*\[Nu]]*
           (-505440*(-4 + 3*e^2)*(-1 + 2*\[Nu]) + 156*(-1 + e^2)^4*(3 + p)^5*
             (19 - 46*\[Nu] + 8*\[Nu]^2) - 24*(3 + p)*(3900*(-1 + 2*\[Nu]) + 
              102141*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 62127*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) + 15*(-1 + e^2)^2*(21 - 58*\[Nu] + 
                128*\[Nu]^2) - 5*(-1 + e^2)*(177 - 994*\[Nu] + 
                1376*\[Nu]^2)) + (1 - e^2)^(5/2)*(3 + p)^4*
             (39312*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + (-1 + e^2)*(16299 - 
                39274*\[Nu] + 4736*\[Nu]^2) + 3*(-9063 + 15010*\[Nu] + 
                8704*\[Nu]^2)) + 3*(1 - e^2)*(3 + p)^3*
             (-109980*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 80964*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) - 40*(-571 + 919*\[Nu] + 458*\[Nu]^2) + 
              (-1 + e^2)^2*(14023 - 33134*\[Nu] + 1808*\[Nu]^2) + 
              (-1 + e^2)*(-10509 + 5506*\[Nu] + 42976*\[Nu]^2)) + 
            2*(3 + p)^2*(77220*(-1 + 2*\[Nu]) - 760266*(-1 + e^2)*(-1 + 
                2*\[Nu]) + 389610*(-1 + e^2)^2*(-1 + 2*\[Nu]) + 
              18018*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(5/2)*(-37347 + 84700*\[Nu] + 916*\[Nu]^2) + 
              3*(1 - e^2)^(3/2)*(20753 - 61614*\[Nu] + 48856*\[Nu]^2)))*
           BesselJ[2 + p, e*(3 + p)])/(e^2*(1 - e^2)*(3 + p)^6) - 
         (((5*I)/22464)*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (505440*(-1 + Sqrt[1 - e^2])^2*(-1 + 2*\[Nu]) + 156*(-1 + e^2)^4*
             (3 + p)^5*(19 - 46*\[Nu] + 8*\[Nu]^2) + 24*(3 + p)*
             (16107*(-1 + 2*\[Nu]) + 5*(-1 + e^2)^2*(291 - 644*\[Nu] + 
                28*\[Nu]^2) + 78*Sqrt[1 - e^2]*(1013 - 2041*\[Nu] + 
                30*\[Nu]^2) + 10*(1 - e^2)^(3/2)*(4389 - 8833*\[Nu] + 
                206*\[Nu]^2) + 2*(-1 + e^2)*(12006 - 25027*\[Nu] + 
                2270*\[Nu]^2)) + (1 - e^2)^(5/2)*(3 + p)^4*
             (78*Sqrt[1 - e^2]*(-485 + 962*\[Nu] + 8*\[Nu]^2) + 
              (-1 + e^2)*(14817 - 35686*\[Nu] + 4112*\[Nu]^2) + 
              3*(-9063 + 15010*\[Nu] + 8704*\[Nu]^2)) + (1 - e^2)*(3 + p)^3*
             ((1 - e^2)^(3/2)*(214716 - 425938*\[Nu] - 2524*\[Nu]^2) - 
              120*(-571 + 919*\[Nu] + 458*\[Nu]^2) + 6*Sqrt[1 - e^2]*(53033 - 
                106975*\[Nu] + 2306*\[Nu]^2) + (-1 + e^2)^2*(33549 - 
                78868*\[Nu] + 2900*\[Nu]^2) + 3*(-1 + e^2)*(-43 - 
                13608*\[Nu] + 38364*\[Nu]^2)) + 2*(3 + p)^2*
             (49920*(-1 + 2*\[Nu]) + 18*(1 - e^2)^(5/2)*(-541 + 1254*\[Nu] + 
                392*\[Nu]^2) + 78*Sqrt[1 - e^2]*(-136 + 41*\[Nu] + 
                462*\[Nu]^2) + (-1 + e^2)^2*(-298821 + 590732*\[Nu] + 
                6140*\[Nu]^2) + (-1 + e^2)*(719577 - 1459592*\[Nu] + 
                45100*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(47964 - 115871*\[Nu] + 
                50734*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/
          (e^3*(1 - e^2)*(3 + p)^6) + (((5*I)/2048)*e*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-3 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((15*I)/1024)*(-2 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-2 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((15*I)/1024)*e*(1 + Sqrt[1 - e^2])^3*(-13 + 2*e^2 + 
            11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/1024)*(1 + Sqrt[1 - e^2])^3*(170 - 166*Sqrt[1 - e^2] + 
            e^2*(-60 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((45*I)/2048)*e*(1 + Sqrt[1 - e^2])^2*(-60 + 52*Sqrt[1 - e^2] + 
            e^2*(5 + 3*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[1 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((45*I)/512)*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           (e^2*(-4 + Sqrt[1 - e^2]) + 2*(-9 + 5*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[2 + p, 3 + p, 0, 1, 
            e])/(-1 + e^2) - (((105*I)/512)*e^3*(8 + 3*e^2)*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[3 + p, 3 + p, 0, 1, 
            e])/(-1 + e^2) + (((45*I)/512)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(e^2*(4 + Sqrt[1 - e^2]) + 
            2*(9 + 5*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[4 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((45*I)/2048)*e*(-1 + Sqrt[1 - e^2])^2*(60 + 52*Sqrt[1 - e^2] + 
            e^2*(-5 + 3*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[5 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/1024)*(-1 + Sqrt[1 - e^2])^3*(e^2*(60 + Sqrt[1 - e^2]) - 
            2*(85 + 83*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[6 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((15*I)/1024)*e*(-1 + Sqrt[1 - e^2])^3*(13 - 2*e^2 + 
            11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[7 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((15*I)/1024)*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           (2 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[8 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((5*I)/2048)*e*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[9 + p, 3 + p, 0, 1, 
            e])/(-1 + e^2))))/v^10
 
MomMFourierMode[5, 3, 1] = 
    (\[Nu]*(((-480 + 360*e^2 + 462*Sqrt[1 - e^2]*(3 + p) + 
          346*(1 - e^2)^(3/2)*(3 + p) - 372*(3 + p)^2 + 549*e^2*(3 + p)^2 - 
          177*e^4*(3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[2 + p, e*(3 + p)])/(96*e^2*(3 + p)^5) + 
       ((-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^2 - 
          2*(82 - 322*Sqrt[1 - e^2] + e^2*(-47 + 126*Sqrt[1 - e^2]))*
           (3 + p) - (-1 + e^2)*(-350 + 155*e^2 + 22*Sqrt[1 - e^2])*
           (3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[3 + p, e*(3 + p)])/(96*e^3*(3 + p)^5) + 
       \[Epsilon]^2*((v^2*Sqrt[1 - 4*\[Nu]]*(-505440*(-4 + 3*e^2)*
             (-1 + 2*\[Nu]) + 156*(-1 + e^2)^4*(3 + p)^5*(19 - 46*\[Nu] + 
              8*\[Nu]^2) - 24*(3 + p)*(3900*(-1 + 2*\[Nu]) + 
              102141*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 62127*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) + 15*(-1 + e^2)^2*(21 - 58*\[Nu] + 
                128*\[Nu]^2) - 5*(-1 + e^2)*(177 - 994*\[Nu] + 
                1376*\[Nu]^2)) + (1 - e^2)^(5/2)*(3 + p)^4*
             (39312*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + (-1 + e^2)*(16299 - 
                39274*\[Nu] + 4736*\[Nu]^2) + 3*(-9063 + 15010*\[Nu] + 
                8704*\[Nu]^2)) + 3*(1 - e^2)*(3 + p)^3*
             (-109980*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 80964*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) - 40*(-571 + 919*\[Nu] + 458*\[Nu]^2) + 
              (-1 + e^2)^2*(14023 - 33134*\[Nu] + 1808*\[Nu]^2) + 
              (-1 + e^2)*(-10509 + 5506*\[Nu] + 42976*\[Nu]^2)) + 
            2*(3 + p)^2*(77220*(-1 + 2*\[Nu]) - 760266*(-1 + e^2)*(-1 + 
                2*\[Nu]) + 389610*(-1 + e^2)^2*(-1 + 2*\[Nu]) + 
              18018*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(5/2)*(-37347 + 84700*\[Nu] + 916*\[Nu]^2) + 
              3*(1 - e^2)^(3/2)*(20753 - 61614*\[Nu] + 48856*\[Nu]^2)))*
           BesselJ[2 + p, e*(3 + p)])/(7488*e^2*(1 - e^2)*(3 + p)^6) + 
         ((-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (505440*(-1 + Sqrt[1 - e^2])^2*(-1 + 2*\[Nu]) + 156*(-1 + e^2)^4*
             (3 + p)^5*(19 - 46*\[Nu] + 8*\[Nu]^2) + 24*(3 + p)*
             (16107*(-1 + 2*\[Nu]) + 5*(-1 + e^2)^2*(291 - 644*\[Nu] + 
                28*\[Nu]^2) + 78*Sqrt[1 - e^2]*(1013 - 2041*\[Nu] + 
                30*\[Nu]^2) + 10*(1 - e^2)^(3/2)*(4389 - 8833*\[Nu] + 
                206*\[Nu]^2) + 2*(-1 + e^2)*(12006 - 25027*\[Nu] + 
                2270*\[Nu]^2)) + (1 - e^2)^(5/2)*(3 + p)^4*
             (78*Sqrt[1 - e^2]*(-485 + 962*\[Nu] + 8*\[Nu]^2) + 
              (-1 + e^2)*(14817 - 35686*\[Nu] + 4112*\[Nu]^2) + 
              3*(-9063 + 15010*\[Nu] + 8704*\[Nu]^2)) + (1 - e^2)*(3 + p)^3*
             ((1 - e^2)^(3/2)*(214716 - 425938*\[Nu] - 2524*\[Nu]^2) - 
              120*(-571 + 919*\[Nu] + 458*\[Nu]^2) + 6*Sqrt[1 - e^2]*(53033 - 
                106975*\[Nu] + 2306*\[Nu]^2) + (-1 + e^2)^2*(33549 - 
                78868*\[Nu] + 2900*\[Nu]^2) + 3*(-1 + e^2)*(-43 - 
                13608*\[Nu] + 38364*\[Nu]^2)) + 2*(3 + p)^2*
             (49920*(-1 + 2*\[Nu]) + 18*(1 - e^2)^(5/2)*(-541 + 1254*\[Nu] + 
                392*\[Nu]^2) + 78*Sqrt[1 - e^2]*(-136 + 41*\[Nu] + 
                462*\[Nu]^2) + (-1 + e^2)^2*(-298821 + 590732*\[Nu] + 
                6140*\[Nu]^2) + (-1 + e^2)*(719577 - 1459592*\[Nu] + 
                45100*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(47964 - 115871*\[Nu] + 
                50734*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/
          (7488*e^3*(1 - e^2)*(3 + p)^6) - (3*e*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-3 + p, 3 + p, 0, 1, e])/(2048*(-1 + e^2)) - 
         (9*(-2 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^4*
           v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-2 + p, 3 + p, 0, 
            1, e])/(1024*(-1 + e^2)) - (9*e*(1 + Sqrt[1 - e^2])^3*
           (-13 + 2*e^2 + 11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - (3*(1 + Sqrt[1 - e^2])^3*
           (170 - 166*Sqrt[1 - e^2] + e^2*(-60 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[p, 3 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - (27*e*(1 + Sqrt[1 - e^2])^2*
           (-60 + 52*Sqrt[1 - e^2] + e^2*(5 + 3*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[1 + p, 3 + p, 0, 1, 
            e])/(2048*(-1 + e^2)) - (27*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*(e^2*(-4 + Sqrt[1 - e^2]) + 
            2*(-9 + 5*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[2 + p, 3 + p, 0, 1, e])/(512*(-1 + e^2)) + 
         (63*e^3*(8 + 3*e^2)*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[3 + p, 3 + p, 0, 1, e])/(512*(-1 + e^2)) - 
         (27*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (e^2*(4 + Sqrt[1 - e^2]) + 2*(9 + 5*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[4 + p, 3 + p, 0, 1, 
            e])/(512*(-1 + e^2)) + (27*e*(-1 + Sqrt[1 - e^2])^2*
           (60 + 52*Sqrt[1 - e^2] + e^2*(-5 + 3*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[5 + p, 3 + p, 0, 1, 
            e])/(2048*(-1 + e^2)) - (3*(-1 + Sqrt[1 - e^2])^3*
           (e^2*(60 + Sqrt[1 - e^2]) - 2*(85 + 83*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[6 + p, 3 + p, 0, 1, 
            e])/(1024*(-1 + e^2)) - (9*e*(-1 + Sqrt[1 - e^2])^3*
           (13 - 2*e^2 + 11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[7 + p, 3 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - (9*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           (2 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[8 + p, 3 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (3*e*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[9 + p, 3 + p, 0, 1, 
            e])/(2048*(-1 + e^2)))))/v^10
 
MomMFourierMode[5, 3, 2] = 
    (\[Nu]*(((I/288)*(-480 + 360*e^2 + 462*Sqrt[1 - e^2]*(3 + p) + 
          346*(1 - e^2)^(3/2)*(3 + p) - 372*(3 + p)^2 + 549*e^2*(3 + p)^2 - 
          177*e^4*(3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[2 + p, e*(3 + p)])/(e^2*(3 + p)^5) + 
       ((I/288)*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^2 - 
          2*(82 - 322*Sqrt[1 - e^2] + e^2*(-47 + 126*Sqrt[1 - e^2]))*
           (3 + p) - (-1 + e^2)*(-350 + 155*e^2 + 22*Sqrt[1 - e^2])*
           (3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[3 + p, e*(3 + p)])/(e^3*(3 + p)^5) + 
       \[Epsilon]^2*(((I/22464)*v^2*Sqrt[1 - 4*\[Nu]]*
           (-505440*(-4 + 3*e^2)*(-1 + 2*\[Nu]) + 156*(-1 + e^2)^4*(3 + p)^5*
             (19 - 46*\[Nu] + 8*\[Nu]^2) - 24*(3 + p)*(3900*(-1 + 2*\[Nu]) + 
              102141*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 62127*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) + 15*(-1 + e^2)^2*(21 - 58*\[Nu] + 
                128*\[Nu]^2) - 5*(-1 + e^2)*(177 - 994*\[Nu] + 
                1376*\[Nu]^2)) + (1 - e^2)^(5/2)*(3 + p)^4*
             (39312*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + (-1 + e^2)*(16299 - 
                39274*\[Nu] + 4736*\[Nu]^2) + 3*(-9063 + 15010*\[Nu] + 
                8704*\[Nu]^2)) + 3*(1 - e^2)*(3 + p)^3*
             (-109980*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 80964*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) - 40*(-571 + 919*\[Nu] + 458*\[Nu]^2) + 
              (-1 + e^2)^2*(14023 - 33134*\[Nu] + 1808*\[Nu]^2) + 
              (-1 + e^2)*(-10509 + 5506*\[Nu] + 42976*\[Nu]^2)) + 
            2*(3 + p)^2*(77220*(-1 + 2*\[Nu]) - 760266*(-1 + e^2)*(-1 + 
                2*\[Nu]) + 389610*(-1 + e^2)^2*(-1 + 2*\[Nu]) + 
              18018*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(5/2)*(-37347 + 84700*\[Nu] + 916*\[Nu]^2) + 
              3*(1 - e^2)^(3/2)*(20753 - 61614*\[Nu] + 48856*\[Nu]^2)))*
           BesselJ[2 + p, e*(3 + p)])/(e^2*(1 - e^2)*(3 + p)^6) + 
         ((I/22464)*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (505440*(-1 + Sqrt[1 - e^2])^2*(-1 + 2*\[Nu]) + 156*(-1 + e^2)^4*
             (3 + p)^5*(19 - 46*\[Nu] + 8*\[Nu]^2) + 24*(3 + p)*
             (16107*(-1 + 2*\[Nu]) + 5*(-1 + e^2)^2*(291 - 644*\[Nu] + 
                28*\[Nu]^2) + 78*Sqrt[1 - e^2]*(1013 - 2041*\[Nu] + 
                30*\[Nu]^2) + 10*(1 - e^2)^(3/2)*(4389 - 8833*\[Nu] + 
                206*\[Nu]^2) + 2*(-1 + e^2)*(12006 - 25027*\[Nu] + 
                2270*\[Nu]^2)) + (1 - e^2)^(5/2)*(3 + p)^4*
             (78*Sqrt[1 - e^2]*(-485 + 962*\[Nu] + 8*\[Nu]^2) + 
              (-1 + e^2)*(14817 - 35686*\[Nu] + 4112*\[Nu]^2) + 
              3*(-9063 + 15010*\[Nu] + 8704*\[Nu]^2)) + (1 - e^2)*(3 + p)^3*
             ((1 - e^2)^(3/2)*(214716 - 425938*\[Nu] - 2524*\[Nu]^2) - 
              120*(-571 + 919*\[Nu] + 458*\[Nu]^2) + 6*Sqrt[1 - e^2]*(53033 - 
                106975*\[Nu] + 2306*\[Nu]^2) + (-1 + e^2)^2*(33549 - 
                78868*\[Nu] + 2900*\[Nu]^2) + 3*(-1 + e^2)*(-43 - 
                13608*\[Nu] + 38364*\[Nu]^2)) + 2*(3 + p)^2*
             (49920*(-1 + 2*\[Nu]) + 18*(1 - e^2)^(5/2)*(-541 + 1254*\[Nu] + 
                392*\[Nu]^2) + 78*Sqrt[1 - e^2]*(-136 + 41*\[Nu] + 
                462*\[Nu]^2) + (-1 + e^2)^2*(-298821 + 590732*\[Nu] + 
                6140*\[Nu]^2) + (-1 + e^2)*(719577 - 1459592*\[Nu] + 
                45100*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(47964 - 115871*\[Nu] + 
                50734*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/
          (e^3*(1 - e^2)*(3 + p)^6) - ((I/2048)*e*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-3 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/1024)*(-2 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-2 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/1024)*e*(1 + Sqrt[1 - e^2])^3*(-13 + 2*e^2 + 
            11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         ((I/1024)*(1 + Sqrt[1 - e^2])^3*(170 - 166*Sqrt[1 - e^2] + 
            e^2*(-60 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/2048)*e*(1 + Sqrt[1 - e^2])^2*(-60 + 52*Sqrt[1 - e^2] + 
            e^2*(5 + 3*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[1 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/512)*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           (e^2*(-4 + Sqrt[1 - e^2]) + 2*(-9 + 5*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[2 + p, 3 + p, 0, 1, 
            e])/(-1 + e^2) + (((21*I)/512)*e^3*(8 + 3*e^2)*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[3 + p, 3 + p, 0, 1, 
            e])/(-1 + e^2) - (((9*I)/512)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(e^2*(4 + Sqrt[1 - e^2]) + 
            2*(9 + 5*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[4 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/2048)*e*(-1 + Sqrt[1 - e^2])^2*(60 + 52*Sqrt[1 - e^2] + 
            e^2*(-5 + 3*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[5 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         ((I/1024)*(-1 + Sqrt[1 - e^2])^3*(e^2*(60 + Sqrt[1 - e^2]) - 
            2*(85 + 83*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[6 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/1024)*e*(-1 + Sqrt[1 - e^2])^3*(13 - 2*e^2 + 
            11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[7 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/1024)*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           (2 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[8 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         ((I/2048)*e*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[9 + p, 3 + p, 0, 1, 
            e])/(-1 + e^2))))/v^10
 
MomMFourierMode[5, 3, 3] = 
    (\[Nu]*(((-480 + 360*e^2 + 462*Sqrt[1 - e^2]*(3 + p) + 
          346*(1 - e^2)^(3/2)*(3 + p) - 372*(3 + p)^2 + 549*e^2*(3 + p)^2 - 
          177*e^4*(3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[2 + p, e*(3 + p)])/(288*e^2*(3 + p)^5) + 
       ((-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^2 - 
          2*(82 - 322*Sqrt[1 - e^2] + e^2*(-47 + 126*Sqrt[1 - e^2]))*
           (3 + p) - (-1 + e^2)*(-350 + 155*e^2 + 22*Sqrt[1 - e^2])*
           (3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[3 + p, e*(3 + p)])/(288*e^3*(3 + p)^5) + 
       \[Epsilon]^2*((v^2*Sqrt[1 - 4*\[Nu]]*(-505440*(-4 + 3*e^2)*
             (-1 + 2*\[Nu]) + 156*(-1 + e^2)^4*(3 + p)^5*(19 - 46*\[Nu] + 
              8*\[Nu]^2) - 24*(3 + p)*(3900*(-1 + 2*\[Nu]) + 
              102141*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 62127*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) + 15*(-1 + e^2)^2*(21 - 58*\[Nu] + 
                128*\[Nu]^2) - 5*(-1 + e^2)*(177 - 994*\[Nu] + 
                1376*\[Nu]^2)) + (1 - e^2)^(5/2)*(3 + p)^4*
             (39312*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + (-1 + e^2)*(16299 - 
                39274*\[Nu] + 4736*\[Nu]^2) + 3*(-9063 + 15010*\[Nu] + 
                8704*\[Nu]^2)) + 3*(1 - e^2)*(3 + p)^3*
             (-109980*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 80964*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) - 40*(-571 + 919*\[Nu] + 458*\[Nu]^2) + 
              (-1 + e^2)^2*(14023 - 33134*\[Nu] + 1808*\[Nu]^2) + 
              (-1 + e^2)*(-10509 + 5506*\[Nu] + 42976*\[Nu]^2)) + 
            2*(3 + p)^2*(77220*(-1 + 2*\[Nu]) - 760266*(-1 + e^2)*(-1 + 
                2*\[Nu]) + 389610*(-1 + e^2)^2*(-1 + 2*\[Nu]) + 
              18018*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(5/2)*(-37347 + 84700*\[Nu] + 916*\[Nu]^2) + 
              3*(1 - e^2)^(3/2)*(20753 - 61614*\[Nu] + 48856*\[Nu]^2)))*
           BesselJ[2 + p, e*(3 + p)])/(22464*e^2*(1 - e^2)*(3 + p)^6) + 
         ((-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (505440*(-1 + Sqrt[1 - e^2])^2*(-1 + 2*\[Nu]) + 156*(-1 + e^2)^4*
             (3 + p)^5*(19 - 46*\[Nu] + 8*\[Nu]^2) + 24*(3 + p)*
             (16107*(-1 + 2*\[Nu]) + 5*(-1 + e^2)^2*(291 - 644*\[Nu] + 
                28*\[Nu]^2) + 78*Sqrt[1 - e^2]*(1013 - 2041*\[Nu] + 
                30*\[Nu]^2) + 10*(1 - e^2)^(3/2)*(4389 - 8833*\[Nu] + 
                206*\[Nu]^2) + 2*(-1 + e^2)*(12006 - 25027*\[Nu] + 
                2270*\[Nu]^2)) + (1 - e^2)^(5/2)*(3 + p)^4*
             (78*Sqrt[1 - e^2]*(-485 + 962*\[Nu] + 8*\[Nu]^2) + 
              (-1 + e^2)*(14817 - 35686*\[Nu] + 4112*\[Nu]^2) + 
              3*(-9063 + 15010*\[Nu] + 8704*\[Nu]^2)) + (1 - e^2)*(3 + p)^3*
             ((1 - e^2)^(3/2)*(214716 - 425938*\[Nu] - 2524*\[Nu]^2) - 
              120*(-571 + 919*\[Nu] + 458*\[Nu]^2) + 6*Sqrt[1 - e^2]*(53033 - 
                106975*\[Nu] + 2306*\[Nu]^2) + (-1 + e^2)^2*(33549 - 
                78868*\[Nu] + 2900*\[Nu]^2) + 3*(-1 + e^2)*(-43 - 
                13608*\[Nu] + 38364*\[Nu]^2)) + 2*(3 + p)^2*
             (49920*(-1 + 2*\[Nu]) + 18*(1 - e^2)^(5/2)*(-541 + 1254*\[Nu] + 
                392*\[Nu]^2) + 78*Sqrt[1 - e^2]*(-136 + 41*\[Nu] + 
                462*\[Nu]^2) + (-1 + e^2)^2*(-298821 + 590732*\[Nu] + 
                6140*\[Nu]^2) + (-1 + e^2)*(719577 - 1459592*\[Nu] + 
                45100*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(47964 - 115871*\[Nu] + 
                50734*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/
          (22464*e^3*(1 - e^2)*(3 + p)^6) - (e*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-3 + p, 3 + p, 0, 1, e])/(2048*(-1 + e^2)) - 
         (3*(-2 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^4*
           v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-2 + p, 3 + p, 0, 
            1, e])/(1024*(-1 + e^2)) - (3*e*(1 + Sqrt[1 - e^2])^3*
           (-13 + 2*e^2 + 11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - ((1 + Sqrt[1 - e^2])^3*
           (170 - 166*Sqrt[1 - e^2] + e^2*(-60 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[p, 3 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - (9*e*(1 + Sqrt[1 - e^2])^2*
           (-60 + 52*Sqrt[1 - e^2] + e^2*(5 + 3*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[1 + p, 3 + p, 0, 1, 
            e])/(2048*(-1 + e^2)) - (9*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*(e^2*(-4 + Sqrt[1 - e^2]) + 
            2*(-9 + 5*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[2 + p, 3 + p, 0, 1, e])/(512*(-1 + e^2)) + 
         (21*e^3*(8 + 3*e^2)*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[3 + p, 3 + p, 0, 1, e])/(512*(-1 + e^2)) - 
         (9*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (e^2*(4 + Sqrt[1 - e^2]) + 2*(9 + 5*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[4 + p, 3 + p, 0, 1, 
            e])/(512*(-1 + e^2)) + (9*e*(-1 + Sqrt[1 - e^2])^2*
           (60 + 52*Sqrt[1 - e^2] + e^2*(-5 + 3*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[5 + p, 3 + p, 0, 1, 
            e])/(2048*(-1 + e^2)) - ((-1 + Sqrt[1 - e^2])^3*
           (e^2*(60 + Sqrt[1 - e^2]) - 2*(85 + 83*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[6 + p, 3 + p, 0, 1, 
            e])/(1024*(-1 + e^2)) - (3*e*(-1 + Sqrt[1 - e^2])^3*
           (13 - 2*e^2 + 11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[7 + p, 3 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - (3*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           (2 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[8 + p, 3 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (e*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[9 + p, 3 + p, 0, 1, e])/
          (2048*(-1 + e^2)))))/v^10
 
MomMFourierMode[5, 3, 4] = 
    (\[Nu]*(((I/96)*(-480 + 360*e^2 + 462*Sqrt[1 - e^2]*(3 + p) + 
          346*(1 - e^2)^(3/2)*(3 + p) - 372*(3 + p)^2 + 549*e^2*(3 + p)^2 - 
          177*e^4*(3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[2 + p, e*(3 + p)])/(e^2*(3 + p)^5) + 
       ((I/96)*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^2 - 
          2*(82 - 322*Sqrt[1 - e^2] + e^2*(-47 + 126*Sqrt[1 - e^2]))*
           (3 + p) - (-1 + e^2)*(-350 + 155*e^2 + 22*Sqrt[1 - e^2])*
           (3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[3 + p, e*(3 + p)])/(e^3*(3 + p)^5) + 
       \[Epsilon]^2*(((I/7488)*v^2*Sqrt[1 - 4*\[Nu]]*
           (-505440*(-4 + 3*e^2)*(-1 + 2*\[Nu]) + 156*(-1 + e^2)^4*(3 + p)^5*
             (19 - 46*\[Nu] + 8*\[Nu]^2) - 24*(3 + p)*(3900*(-1 + 2*\[Nu]) + 
              102141*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 62127*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) + 15*(-1 + e^2)^2*(21 - 58*\[Nu] + 
                128*\[Nu]^2) - 5*(-1 + e^2)*(177 - 994*\[Nu] + 
                1376*\[Nu]^2)) + (1 - e^2)^(5/2)*(3 + p)^4*
             (39312*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + (-1 + e^2)*(16299 - 
                39274*\[Nu] + 4736*\[Nu]^2) + 3*(-9063 + 15010*\[Nu] + 
                8704*\[Nu]^2)) + 3*(1 - e^2)*(3 + p)^3*
             (-109980*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 80964*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) - 40*(-571 + 919*\[Nu] + 458*\[Nu]^2) + 
              (-1 + e^2)^2*(14023 - 33134*\[Nu] + 1808*\[Nu]^2) + 
              (-1 + e^2)*(-10509 + 5506*\[Nu] + 42976*\[Nu]^2)) + 
            2*(3 + p)^2*(77220*(-1 + 2*\[Nu]) - 760266*(-1 + e^2)*(-1 + 
                2*\[Nu]) + 389610*(-1 + e^2)^2*(-1 + 2*\[Nu]) + 
              18018*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(5/2)*(-37347 + 84700*\[Nu] + 916*\[Nu]^2) + 
              3*(1 - e^2)^(3/2)*(20753 - 61614*\[Nu] + 48856*\[Nu]^2)))*
           BesselJ[2 + p, e*(3 + p)])/(e^2*(1 - e^2)*(3 + p)^6) + 
         ((I/7488)*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (505440*(-1 + Sqrt[1 - e^2])^2*(-1 + 2*\[Nu]) + 156*(-1 + e^2)^4*
             (3 + p)^5*(19 - 46*\[Nu] + 8*\[Nu]^2) + 24*(3 + p)*
             (16107*(-1 + 2*\[Nu]) + 5*(-1 + e^2)^2*(291 - 644*\[Nu] + 
                28*\[Nu]^2) + 78*Sqrt[1 - e^2]*(1013 - 2041*\[Nu] + 
                30*\[Nu]^2) + 10*(1 - e^2)^(3/2)*(4389 - 8833*\[Nu] + 
                206*\[Nu]^2) + 2*(-1 + e^2)*(12006 - 25027*\[Nu] + 
                2270*\[Nu]^2)) + (1 - e^2)^(5/2)*(3 + p)^4*
             (78*Sqrt[1 - e^2]*(-485 + 962*\[Nu] + 8*\[Nu]^2) + 
              (-1 + e^2)*(14817 - 35686*\[Nu] + 4112*\[Nu]^2) + 
              3*(-9063 + 15010*\[Nu] + 8704*\[Nu]^2)) + (1 - e^2)*(3 + p)^3*
             ((1 - e^2)^(3/2)*(214716 - 425938*\[Nu] - 2524*\[Nu]^2) - 
              120*(-571 + 919*\[Nu] + 458*\[Nu]^2) + 6*Sqrt[1 - e^2]*(53033 - 
                106975*\[Nu] + 2306*\[Nu]^2) + (-1 + e^2)^2*(33549 - 
                78868*\[Nu] + 2900*\[Nu]^2) + 3*(-1 + e^2)*(-43 - 
                13608*\[Nu] + 38364*\[Nu]^2)) + 2*(3 + p)^2*
             (49920*(-1 + 2*\[Nu]) + 18*(1 - e^2)^(5/2)*(-541 + 1254*\[Nu] + 
                392*\[Nu]^2) + 78*Sqrt[1 - e^2]*(-136 + 41*\[Nu] + 
                462*\[Nu]^2) + (-1 + e^2)^2*(-298821 + 590732*\[Nu] + 
                6140*\[Nu]^2) + (-1 + e^2)*(719577 - 1459592*\[Nu] + 
                45100*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(47964 - 115871*\[Nu] + 
                50734*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/
          (e^3*(1 - e^2)*(3 + p)^6) - (((3*I)/2048)*e*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-3 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/1024)*(-2 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-2 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/1024)*e*(1 + Sqrt[1 - e^2])^3*(-13 + 2*e^2 + 
            11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/1024)*(1 + Sqrt[1 - e^2])^3*(170 - 166*Sqrt[1 - e^2] + 
            e^2*(-60 + Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((27*I)/2048)*e*(1 + Sqrt[1 - e^2])^2*(-60 + 52*Sqrt[1 - e^2] + 
            e^2*(5 + 3*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[1 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((27*I)/512)*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*
           (e^2*(-4 + Sqrt[1 - e^2]) + 2*(-9 + 5*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[2 + p, 3 + p, 0, 1, 
            e])/(-1 + e^2) + (((63*I)/512)*e^3*(8 + 3*e^2)*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[3 + p, 3 + p, 0, 1, 
            e])/(-1 + e^2) - (((27*I)/512)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(e^2*(4 + Sqrt[1 - e^2]) + 
            2*(9 + 5*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[4 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((27*I)/2048)*e*(-1 + Sqrt[1 - e^2])^2*(60 + 52*Sqrt[1 - e^2] + 
            e^2*(-5 + 3*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[5 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/1024)*(-1 + Sqrt[1 - e^2])^3*(e^2*(60 + Sqrt[1 - e^2]) - 
            2*(85 + 83*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[6 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/1024)*e*(-1 + Sqrt[1 - e^2])^3*(13 - 2*e^2 + 
            11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[7 + p, 3 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/1024)*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           (2 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[8 + p, 3 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/2048)*e*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[9 + p, 3 + p, 0, 1, 
            e])/(-1 + e^2))))/v^10
 
MomMFourierMode[5, 3, 5] = 
    (\[Nu]*((-5*(-480 + 360*e^2 + 462*Sqrt[1 - e^2]*(3 + p) + 
          346*(1 - e^2)^(3/2)*(3 + p) - 372*(3 + p)^2 + 549*e^2*(3 + p)^2 - 
          177*e^4*(3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[2 + p, e*(3 + p)])/(288*e^2*(3 + p)^5) - 
       (5*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^2 - 
          2*(82 - 322*Sqrt[1 - e^2] + e^2*(-47 + 126*Sqrt[1 - e^2]))*
           (3 + p) - (-1 + e^2)*(-350 + 155*e^2 + 22*Sqrt[1 - e^2])*
           (3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[3 + p, e*(3 + p)])/(288*e^3*(3 + p)^5) + 
       \[Epsilon]^2*((-5*v^2*Sqrt[1 - 4*\[Nu]]*(-505440*(-4 + 3*e^2)*
             (-1 + 2*\[Nu]) + 156*(-1 + e^2)^4*(3 + p)^5*(19 - 46*\[Nu] + 
              8*\[Nu]^2) - 24*(3 + p)*(3900*(-1 + 2*\[Nu]) + 
              102141*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 62127*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) + 15*(-1 + e^2)^2*(21 - 58*\[Nu] + 
                128*\[Nu]^2) - 5*(-1 + e^2)*(177 - 994*\[Nu] + 
                1376*\[Nu]^2)) + (1 - e^2)^(5/2)*(3 + p)^4*
             (39312*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + (-1 + e^2)*(16299 - 
                39274*\[Nu] + 4736*\[Nu]^2) + 3*(-9063 + 15010*\[Nu] + 
                8704*\[Nu]^2)) + 3*(1 - e^2)*(3 + p)^3*
             (-109980*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 80964*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) - 40*(-571 + 919*\[Nu] + 458*\[Nu]^2) + 
              (-1 + e^2)^2*(14023 - 33134*\[Nu] + 1808*\[Nu]^2) + 
              (-1 + e^2)*(-10509 + 5506*\[Nu] + 42976*\[Nu]^2)) + 
            2*(3 + p)^2*(77220*(-1 + 2*\[Nu]) - 760266*(-1 + e^2)*(-1 + 
                2*\[Nu]) + 389610*(-1 + e^2)^2*(-1 + 2*\[Nu]) + 
              18018*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(5/2)*(-37347 + 84700*\[Nu] + 916*\[Nu]^2) + 
              3*(1 - e^2)^(3/2)*(20753 - 61614*\[Nu] + 48856*\[Nu]^2)))*
           BesselJ[2 + p, e*(3 + p)])/(22464*e^2*(1 - e^2)*(3 + p)^6) - 
         (5*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (505440*(-1 + Sqrt[1 - e^2])^2*(-1 + 2*\[Nu]) + 156*(-1 + e^2)^4*
             (3 + p)^5*(19 - 46*\[Nu] + 8*\[Nu]^2) + 24*(3 + p)*
             (16107*(-1 + 2*\[Nu]) + 5*(-1 + e^2)^2*(291 - 644*\[Nu] + 
                28*\[Nu]^2) + 78*Sqrt[1 - e^2]*(1013 - 2041*\[Nu] + 
                30*\[Nu]^2) + 10*(1 - e^2)^(3/2)*(4389 - 8833*\[Nu] + 
                206*\[Nu]^2) + 2*(-1 + e^2)*(12006 - 25027*\[Nu] + 
                2270*\[Nu]^2)) + (1 - e^2)^(5/2)*(3 + p)^4*
             (78*Sqrt[1 - e^2]*(-485 + 962*\[Nu] + 8*\[Nu]^2) + 
              (-1 + e^2)*(14817 - 35686*\[Nu] + 4112*\[Nu]^2) + 
              3*(-9063 + 15010*\[Nu] + 8704*\[Nu]^2)) + (1 - e^2)*(3 + p)^3*
             ((1 - e^2)^(3/2)*(214716 - 425938*\[Nu] - 2524*\[Nu]^2) - 
              120*(-571 + 919*\[Nu] + 458*\[Nu]^2) + 6*Sqrt[1 - e^2]*(53033 - 
                106975*\[Nu] + 2306*\[Nu]^2) + (-1 + e^2)^2*(33549 - 
                78868*\[Nu] + 2900*\[Nu]^2) + 3*(-1 + e^2)*(-43 - 
                13608*\[Nu] + 38364*\[Nu]^2)) + 2*(3 + p)^2*
             (49920*(-1 + 2*\[Nu]) + 18*(1 - e^2)^(5/2)*(-541 + 1254*\[Nu] + 
                392*\[Nu]^2) + 78*Sqrt[1 - e^2]*(-136 + 41*\[Nu] + 
                462*\[Nu]^2) + (-1 + e^2)^2*(-298821 + 590732*\[Nu] + 
                6140*\[Nu]^2) + (-1 + e^2)*(719577 - 1459592*\[Nu] + 
                45100*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(47964 - 115871*\[Nu] + 
                50734*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/
          (22464*e^3*(1 - e^2)*(3 + p)^6) + (5*e*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[-3 + p, 3 + p, 0, 1, e])/(2048*(-1 + e^2)) + 
         (15*(-2 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^4*
           v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-2 + p, 3 + p, 0, 
            1, e])/(1024*(-1 + e^2)) + (15*e*(1 + Sqrt[1 - e^2])^3*
           (-13 + 2*e^2 + 11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[-1 + p, 3 + p, 0, 1, e])/
          (1024*(-1 + e^2)) + (5*(1 + Sqrt[1 - e^2])^3*
           (170 - 166*Sqrt[1 - e^2] + e^2*(-60 + Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[p, 3 + p, 0, 1, e])/
          (1024*(-1 + e^2)) + (45*e*(1 + Sqrt[1 - e^2])^2*
           (-60 + 52*Sqrt[1 - e^2] + e^2*(5 + 3*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[1 + p, 3 + p, 0, 1, 
            e])/(2048*(-1 + e^2)) + (45*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*(e^2*(-4 + Sqrt[1 - e^2]) + 
            2*(-9 + 5*Sqrt[1 - e^2]))*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[2 + p, 3 + p, 0, 1, e])/(512*(-1 + e^2)) - 
         (105*e^3*(8 + 3*e^2)*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[3 + p, 3 + p, 0, 1, e])/(512*(-1 + e^2)) + 
         (45*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (e^2*(4 + Sqrt[1 - e^2]) + 2*(9 + 5*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[4 + p, 3 + p, 0, 1, 
            e])/(512*(-1 + e^2)) - (45*e*(-1 + Sqrt[1 - e^2])^2*
           (60 + 52*Sqrt[1 - e^2] + e^2*(-5 + 3*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[5 + p, 3 + p, 0, 1, 
            e])/(2048*(-1 + e^2)) + (5*(-1 + Sqrt[1 - e^2])^3*
           (e^2*(60 + Sqrt[1 - e^2]) - 2*(85 + 83*Sqrt[1 - e^2]))*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[6 + p, 3 + p, 0, 1, 
            e])/(1024*(-1 + e^2)) + (15*e*(-1 + Sqrt[1 - e^2])^3*
           (13 - 2*e^2 + 11*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[7 + p, 3 + p, 0, 1, e])/
          (1024*(-1 + e^2)) + (15*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           (2 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[8 + p, 3 + p, 0, 1, e])/(1024*(-1 + e^2)) - 
         (5*e*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[9 + p, 3 + p, 0, 1, 
            e])/(2048*(-1 + e^2)))))/v^10
 
MomMFourierMode[5, 5, 0] = 
    (\[Nu]*((((-5*I)/32)*(24*(16 - 20*e^2 + 5*e^4) - 2*Sqrt[1 - e^2]*
           (400 - 396*e^2 + 73*e^4)*(5 + p) - (-1 + e^2)*(560 - 564*e^2 + 
            107*e^4)*(5 + p)^2 - 4*(40 - 13*e^2)*(1 - e^2)^(5/2)*(5 + p)^3 + 
          16*(-1 + e^2)^4*(5 + p)^4)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[4 + p, e*(5 + p)])/(e^4*(5 + p)^5) - 
       (((5*I)/32)*(-1 + Sqrt[1 - e^2])*(24*(-1 + Sqrt[1 - e^2])^4 - 
          2*(8*(-13 + 37*Sqrt[1 - e^2]) + e^4*(-31 + 42*Sqrt[1 - e^2]) - 
            4*e^2*(-32 + 67*Sqrt[1 - e^2]))*(5 + p) - 
          (-1 + e^2)*(488 + 79*e^4 - 72*Sqrt[1 - e^2] + 
            4*e^2*(-116 + 7*Sqrt[1 - e^2]))*(5 + p)^2 - 4*(1 - e^2)^(5/2)*
           (38 - 11*e^2 - 2*Sqrt[1 - e^2])*(5 + p)^3 + 16*(-1 + e^2)^4*
           (5 + p)^4)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[5 + p, e*(5 + p)])/(e^5*(5 + p)^5) + 
       \[Epsilon]^2*(((I/2496)*v^2*Sqrt[1 - 4*\[Nu]]*
           (842400*(16 - 20*e^2 + 5*e^4)*(-1 + 2*\[Nu]) + 16*(1 - e^2)^(11/2)*
             (5 + p)^6*(-37 + 70*\[Nu] + 240*\[Nu]^2) + 20*(-1 + e^2)^4*
             (5 + p)^5*(-5616*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
              (-1 + e^2)*(833 - 2266*\[Nu] + 328*\[Nu]^2) - 
              9*(277 - 770*\[Nu] + 584*\[Nu]^2)) - 120*(5 + p)*
             (780*(-1 + 2*\[Nu]) + 56745*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              160290*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) + 39429*(1 - e^2)^(5/2)*(
                -1 + 2*\[Nu]) - 5*(-1 + e^2)^3*(21 - 58*\[Nu] + 
                128*\[Nu]^2) + 10*(-1 + e^2)^2*(879 - 2086*\[Nu] + 
                752*\[Nu]^2) - (-1 + e^2)*(-291 - 1306*\[Nu] + 
                3872*\[Nu]^2)) + 2*(5 + p)^2*(128700*(-1 + 2*\[Nu]) - 
              3609450*(-1 + e^2)*(-1 + 2*\[Nu]) + 7254000*(-1 + e^2)^2*(-1 + 
                2*\[Nu]) - 1643850*(-1 + e^2)^3*(-1 + 2*\[Nu]) + 
              30030*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(7/2)*(-39459 + 98140*\[Nu] + 7060*\[Nu]^2) + 
              10*(1 - e^2)^(5/2)*(69651 - 165335*\[Nu] + 66850*\[Nu]^2) + 
              5*(1 - e^2)^(3/2)*(98805 - 274736*\[Nu] + 162892*\[Nu]^2)) + 
            (1 - e^2)^(5/2)*(5 + p)^4*(1170000*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              514800*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) - (-1 + e^2)^2*(45779 - 
                122250*\[Nu] + 17360*\[Nu]^2) + 5*(30073 - 95566*\[Nu] + 
                77232*\[Nu]^2) - 2*(-1 + e^2)*(132947 - 325010*\[Nu] + 
                183600*\[Nu]^2)) + 5*(1 - e^2)*(5 + p)^3*
             (-432900*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 1167192*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) - 309348*(1 - e^2)^(5/2)*(-1 + 2*\[Nu]) - 
              72*(-329 + 445*\[Nu] + 430*\[Nu]^2) - (-1 + e^2)^3*(15415 - 
                39950*\[Nu] + 2864*\[Nu]^2) - 2*(-1 + e^2)^2*(79297 - 
                188462*\[Nu] + 87416*\[Nu]^2) + (-1 + e^2)*(148429 - 
                415226*\[Nu] + 256592*\[Nu]^2)))*BesselJ[4 + p, e*(5 + p)])/
          (e^4*(1 - e^2)*(5 + p)^6) + ((I/2496)*(-1 + Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(842400*(-1 + Sqrt[1 - e^2])^4*(-1 + 2*\[Nu]) + 
            16*(1 - e^2)^(11/2)*(5 + p)^6*(-37 + 70*\[Nu] + 240*\[Nu]^2) + 
            4*(-1 + e^2)^4*(5 + p)^5*(Sqrt[1 - e^2]*(28006 - 56020*\[Nu] + 
                480*\[Nu]^2) - 45*(277 - 770*\[Nu] + 584*\[Nu]^2) - 
              (-1 + e^2)*(4091 - 11190*\[Nu] + 2120*\[Nu]^2)) + 
            120*(5 + p)*(5889*(-1 + 2*\[Nu]) + 78*Sqrt[1 - e^2]*(622 - 
                1249*\[Nu] + 10*\[Nu]^2) - (-1 + e^2)^3*(291 - 644*\[Nu] + 
                28*\[Nu]^2) + (1 - e^2)^(5/2)*(23796 - 47734*\[Nu] + 
                668*\[Nu]^2) - 3*(-1 + e^2)^2*(6581 - 13558*\[Nu] + 
                984*\[Nu]^2) + 4*(1 - e^2)^(3/2)*(28998 - 58519*\[Nu] + 
                1142*\[Nu]^2) + (-1 + e^2)*(50643 - 102784*\[Nu] + 
                3092*\[Nu]^2)) + (1 - e^2)^(5/2)*(5 + p)^4*
             (-65*(-1 + e^2)^2*(575 - 1530*\[Nu] + 224*\[Nu]^2) + 
              4*(1 - e^2)^(3/2)*(-112559 + 223620*\[Nu] + 700*\[Nu]^2) - 
              20*Sqrt[1 - e^2]*(59765 - 120500*\[Nu] + 2508*\[Nu]^2) - 
              6*(-1 + e^2)*(49459 - 115390*\[Nu] + 52840*\[Nu]^2) + 
              5*(30073 - 95566*\[Nu] + 77232*\[Nu]^2)) + (1 - e^2)*(5 + p)^3*
             (-360*(-329 + 445*\[Nu] + 430*\[Nu]^2) - 2*(1 - e^2)^(5/2)*(
                -625127 + 1241835*\[Nu] + 4510*\[Nu]^2) - (-1 + e^2)^3*(
                52029 - 132820*\[Nu] + 5300*\[Nu]^2) + 20*(1 - e^2)^(3/2)*(
                273582 - 550733*\[Nu] + 9754*\[Nu]^2) + 10*Sqrt[1 - e^2]*(
                220741 - 447919*\[Nu] + 13458*\[Nu]^2) - 10*(-1 + e^2)^2*(
                91393 - 205516*\[Nu] + 67908*\[Nu]^2) + 5*(-1 + e^2)*(
                242807 - 591108*\[Nu] + 229676*\[Nu]^2)) + 
            2*(5 + p)^2*(101400*(-1 + 2*\[Nu]) + 390*Sqrt[1 - e^2]*(328 - 
                733*\[Nu] + 154*\[Nu]^2) + 30*(1 - e^2)^(7/2)*(-541 + 
                1254*\[Nu] + 392*\[Nu]^2) - (-1 + e^2)^3*(-1194741 + 
                2375420*\[Nu] + 4700*\[Nu]^2) - 6*(-1 + e^2)^2*(1035501 - 
                2088160*\[Nu] + 41740*\[Nu]^2) + (-1 + e^2)*(3383901 - 
                6849860*\[Nu] + 168340*\[Nu]^2) + 2*(1 - e^2)^(5/2)*(438192 - 
                955075*\[Nu] + 209030*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(862887 - 
                1877560*\[Nu] + 323060*\[Nu]^2)))*BesselJ[5 + p, e*(5 + p)])/
          (e^5*(1 - e^2)*(5 + p)^6) + (((15*I)/2048)*e*(1 + Sqrt[1 - e^2])^5*
           v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-1 + p, 5 + p, 0, 
            1, e])/(-1 + e^2) + (((15*I)/1024)*(1 + Sqrt[1 - e^2])^5*
           (-6 + 5*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[p, 5 + p, 0, 1, e])/(-1 + e^2) - 
         (((165*I)/1024)*e*(1 + Sqrt[1 - e^2])^4*(-3 + 2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[1 + p, 5 + p, 0, 1, 
            e])/(-1 + e^2) - (((825*I)/1024)*(-2 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[2 + p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((2475*I)/2048)*e*(-3 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[3 + p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((495*I)/512)*(-6 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[4 + p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((3465*I)/512)*e^5*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[5 + p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((495*I)/512)*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*
           (6 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[6 + p, 5 + p, 0, 1, e])/(-1 + e^2) - 
         (((2475*I)/2048)*e*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*
           (3 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[7 + p, 5 + p, 0, 1, e])/(-1 + e^2) - 
         (((825*I)/1024)*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           (2 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[8 + p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((165*I)/1024)*e*(-1 + Sqrt[1 - e^2])^4*(3 + 2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[9 + p, 5 + p, 0, 1, 
            e])/(-1 + e^2) + (((15*I)/1024)*(-1 + Sqrt[1 - e^2])^5*
           (6 + 5*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[10 + p, 5 + p, 0, 1, e])/(-1 + e^2) - 
         (((15*I)/2048)*e*(-1 + Sqrt[1 - e^2])^5*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[11 + p, 5 + p, 0, 1, e])/(-1 + e^2))))/
     v^10
 
MomMFourierMode[5, 5, 1] = 
    (\[Nu]*((5*(24*(16 - 20*e^2 + 5*e^4) - 2*Sqrt[1 - e^2]*
           (400 - 396*e^2 + 73*e^4)*(5 + p) - (-1 + e^2)*(560 - 564*e^2 + 
            107*e^4)*(5 + p)^2 - 4*(40 - 13*e^2)*(1 - e^2)^(5/2)*(5 + p)^3 + 
          16*(-1 + e^2)^4*(5 + p)^4)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[4 + p, e*(5 + p)])/(32*e^4*(5 + p)^5) + 
       (5*(-1 + Sqrt[1 - e^2])*(24*(-1 + Sqrt[1 - e^2])^4 - 
          2*(8*(-13 + 37*Sqrt[1 - e^2]) + e^4*(-31 + 42*Sqrt[1 - e^2]) - 
            4*e^2*(-32 + 67*Sqrt[1 - e^2]))*(5 + p) - 
          (-1 + e^2)*(488 + 79*e^4 - 72*Sqrt[1 - e^2] + 
            4*e^2*(-116 + 7*Sqrt[1 - e^2]))*(5 + p)^2 - 4*(1 - e^2)^(5/2)*
           (38 - 11*e^2 - 2*Sqrt[1 - e^2])*(5 + p)^3 + 16*(-1 + e^2)^4*
           (5 + p)^4)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[5 + p, e*(5 + p)])/(32*e^5*(5 + p)^5) + 
       \[Epsilon]^2*(-1/2496*(v^2*Sqrt[1 - 4*\[Nu]]*
            (842400*(16 - 20*e^2 + 5*e^4)*(-1 + 2*\[Nu]) + 
             16*(1 - e^2)^(11/2)*(5 + p)^6*(-37 + 70*\[Nu] + 240*\[Nu]^2) + 
             20*(-1 + e^2)^4*(5 + p)^5*(-5616*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
               (-1 + e^2)*(833 - 2266*\[Nu] + 328*\[Nu]^2) - 9*
                (277 - 770*\[Nu] + 584*\[Nu]^2)) - 120*(5 + p)*
              (780*(-1 + 2*\[Nu]) + 56745*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
               160290*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) + 39429*(1 - e^2)^(5/2)*
                (-1 + 2*\[Nu]) - 5*(-1 + e^2)^3*(21 - 58*\[Nu] + 
                 128*\[Nu]^2) + 10*(-1 + e^2)^2*(879 - 2086*\[Nu] + 
                 752*\[Nu]^2) - (-1 + e^2)*(-291 - 1306*\[Nu] + 
                 3872*\[Nu]^2)) + 2*(5 + p)^2*(128700*(-1 + 2*\[Nu]) - 
               3609450*(-1 + e^2)*(-1 + 2*\[Nu]) + 7254000*(-1 + e^2)^2*
                (-1 + 2*\[Nu]) - 1643850*(-1 + e^2)^3*(-1 + 2*\[Nu]) + 30030*
                Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + (1 - e^2)^(7/2)*
                (-39459 + 98140*\[Nu] + 7060*\[Nu]^2) + 10*(1 - e^2)^(5/2)*
                (69651 - 165335*\[Nu] + 66850*\[Nu]^2) + 5*(1 - e^2)^(3/2)*
                (98805 - 274736*\[Nu] + 162892*\[Nu]^2)) + (1 - e^2)^(5/2)*
              (5 + p)^4*(1170000*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 514800*
                (1 - e^2)^(3/2)*(-1 + 2*\[Nu]) - (-1 + e^2)^2*(45779 - 
                 122250*\[Nu] + 17360*\[Nu]^2) + 5*(30073 - 95566*\[Nu] + 
                 77232*\[Nu]^2) - 2*(-1 + e^2)*(132947 - 325010*\[Nu] + 
                 183600*\[Nu]^2)) + 5*(1 - e^2)*(5 + p)^3*(-432900*
                Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 1167192*(1 - e^2)^(3/2)*
                (-1 + 2*\[Nu]) - 309348*(1 - e^2)^(5/2)*(-1 + 2*\[Nu]) - 72*
                (-329 + 445*\[Nu] + 430*\[Nu]^2) - (-1 + e^2)^3*
                (15415 - 39950*\[Nu] + 2864*\[Nu]^2) - 2*(-1 + e^2)^2*
                (79297 - 188462*\[Nu] + 87416*\[Nu]^2) + (-1 + e^2)*
                (148429 - 415226*\[Nu] + 256592*\[Nu]^2)))*
            BesselJ[4 + p, e*(5 + p)])/(e^4*(1 - e^2)*(5 + p)^6) - 
         ((-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (842400*(-1 + Sqrt[1 - e^2])^4*(-1 + 2*\[Nu]) + 
            16*(1 - e^2)^(11/2)*(5 + p)^6*(-37 + 70*\[Nu] + 240*\[Nu]^2) + 
            4*(-1 + e^2)^4*(5 + p)^5*(Sqrt[1 - e^2]*(28006 - 56020*\[Nu] + 
                480*\[Nu]^2) - 45*(277 - 770*\[Nu] + 584*\[Nu]^2) - 
              (-1 + e^2)*(4091 - 11190*\[Nu] + 2120*\[Nu]^2)) + 
            120*(5 + p)*(5889*(-1 + 2*\[Nu]) + 78*Sqrt[1 - e^2]*(622 - 
                1249*\[Nu] + 10*\[Nu]^2) - (-1 + e^2)^3*(291 - 644*\[Nu] + 
                28*\[Nu]^2) + (1 - e^2)^(5/2)*(23796 - 47734*\[Nu] + 
                668*\[Nu]^2) - 3*(-1 + e^2)^2*(6581 - 13558*\[Nu] + 
                984*\[Nu]^2) + 4*(1 - e^2)^(3/2)*(28998 - 58519*\[Nu] + 
                1142*\[Nu]^2) + (-1 + e^2)*(50643 - 102784*\[Nu] + 
                3092*\[Nu]^2)) + (1 - e^2)^(5/2)*(5 + p)^4*
             (-65*(-1 + e^2)^2*(575 - 1530*\[Nu] + 224*\[Nu]^2) + 
              4*(1 - e^2)^(3/2)*(-112559 + 223620*\[Nu] + 700*\[Nu]^2) - 
              20*Sqrt[1 - e^2]*(59765 - 120500*\[Nu] + 2508*\[Nu]^2) - 
              6*(-1 + e^2)*(49459 - 115390*\[Nu] + 52840*\[Nu]^2) + 
              5*(30073 - 95566*\[Nu] + 77232*\[Nu]^2)) + (1 - e^2)*(5 + p)^3*
             (-360*(-329 + 445*\[Nu] + 430*\[Nu]^2) - 2*(1 - e^2)^(5/2)*(
                -625127 + 1241835*\[Nu] + 4510*\[Nu]^2) - (-1 + e^2)^3*(
                52029 - 132820*\[Nu] + 5300*\[Nu]^2) + 20*(1 - e^2)^(3/2)*(
                273582 - 550733*\[Nu] + 9754*\[Nu]^2) + 10*Sqrt[1 - e^2]*(
                220741 - 447919*\[Nu] + 13458*\[Nu]^2) - 10*(-1 + e^2)^2*(
                91393 - 205516*\[Nu] + 67908*\[Nu]^2) + 5*(-1 + e^2)*(
                242807 - 591108*\[Nu] + 229676*\[Nu]^2)) + 
            2*(5 + p)^2*(101400*(-1 + 2*\[Nu]) + 390*Sqrt[1 - e^2]*(328 - 
                733*\[Nu] + 154*\[Nu]^2) + 30*(1 - e^2)^(7/2)*(-541 + 
                1254*\[Nu] + 392*\[Nu]^2) - (-1 + e^2)^3*(-1194741 + 
                2375420*\[Nu] + 4700*\[Nu]^2) - 6*(-1 + e^2)^2*(1035501 - 
                2088160*\[Nu] + 41740*\[Nu]^2) + (-1 + e^2)*(3383901 - 
                6849860*\[Nu] + 168340*\[Nu]^2) + 2*(1 - e^2)^(5/2)*(438192 - 
                955075*\[Nu] + 209030*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(862887 - 
                1877560*\[Nu] + 323060*\[Nu]^2)))*BesselJ[5 + p, e*(5 + p)])/
          (2496*e^5*(1 - e^2)*(5 + p)^6) - (15*e*(1 + Sqrt[1 - e^2])^5*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-1 + p, 5 + p, 0, 1, 
            e])/(2048*(-1 + e^2)) - (15*(1 + Sqrt[1 - e^2])^5*
           (-6 + 5*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[p, 5 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (165*e*(1 + Sqrt[1 - e^2])^4*(-3 + 2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[1 + p, 5 + p, 0, 1, 
            e])/(1024*(-1 + e^2)) + (825*(-2 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[2 + p, 5 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - (2475*e*(-3 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[3 + p, 5 + p, 0, 1, e])/
          (2048*(-1 + e^2)) - (495*(-6 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^
            2*(1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[4 + p, 5 + p, 0, 1, e])/(512*(-1 + e^2)) - 
         (3465*e^5*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[5 + p, 
            5 + p, 0, 1, e])/(512*(-1 + e^2)) - (495*(-1 + Sqrt[1 - e^2])^3*
           (1 + Sqrt[1 - e^2])^2*(6 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[6 + p, 5 + p, 0, 1, e])/
          (512*(-1 + e^2)) + (2475*e*(-1 + Sqrt[1 - e^2])^3*
           (1 + Sqrt[1 - e^2])*(3 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[7 + p, 5 + p, 0, 1, e])/
          (2048*(-1 + e^2)) + (825*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           (2 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[8 + p, 5 + p, 0, 1, e])/(1024*(-1 + e^2)) - 
         (165*e*(-1 + Sqrt[1 - e^2])^4*(3 + 2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[9 + p, 5 + p, 0, 1, 
            e])/(1024*(-1 + e^2)) - (15*(-1 + Sqrt[1 - e^2])^5*
           (6 + 5*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[10 + p, 5 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (15*e*(-1 + Sqrt[1 - e^2])^5*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[11 + p, 5 + p, 0, 1, e])/(2048*(-1 + e^2)))))/v^10
 
MomMFourierMode[5, 5, 2] = 
    (\[Nu]*((((5*I)/32)*(24*(16 - 20*e^2 + 5*e^4) - 2*Sqrt[1 - e^2]*
           (400 - 396*e^2 + 73*e^4)*(5 + p) - (-1 + e^2)*(560 - 564*e^2 + 
            107*e^4)*(5 + p)^2 - 4*(40 - 13*e^2)*(1 - e^2)^(5/2)*(5 + p)^3 + 
          16*(-1 + e^2)^4*(5 + p)^4)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[4 + p, e*(5 + p)])/(e^4*(5 + p)^5) + 
       (((5*I)/32)*(-1 + Sqrt[1 - e^2])*(24*(-1 + Sqrt[1 - e^2])^4 - 
          2*(8*(-13 + 37*Sqrt[1 - e^2]) + e^4*(-31 + 42*Sqrt[1 - e^2]) - 
            4*e^2*(-32 + 67*Sqrt[1 - e^2]))*(5 + p) - 
          (-1 + e^2)*(488 + 79*e^4 - 72*Sqrt[1 - e^2] + 
            4*e^2*(-116 + 7*Sqrt[1 - e^2]))*(5 + p)^2 - 4*(1 - e^2)^(5/2)*
           (38 - 11*e^2 - 2*Sqrt[1 - e^2])*(5 + p)^3 + 16*(-1 + e^2)^4*
           (5 + p)^4)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[5 + p, e*(5 + p)])/(e^5*(5 + p)^5) + 
       \[Epsilon]^2*(((-1/2496*I)*v^2*Sqrt[1 - 4*\[Nu]]*
           (842400*(16 - 20*e^2 + 5*e^4)*(-1 + 2*\[Nu]) + 16*(1 - e^2)^(11/2)*
             (5 + p)^6*(-37 + 70*\[Nu] + 240*\[Nu]^2) + 20*(-1 + e^2)^4*
             (5 + p)^5*(-5616*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
              (-1 + e^2)*(833 - 2266*\[Nu] + 328*\[Nu]^2) - 
              9*(277 - 770*\[Nu] + 584*\[Nu]^2)) - 120*(5 + p)*
             (780*(-1 + 2*\[Nu]) + 56745*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              160290*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) + 39429*(1 - e^2)^(5/2)*(
                -1 + 2*\[Nu]) - 5*(-1 + e^2)^3*(21 - 58*\[Nu] + 
                128*\[Nu]^2) + 10*(-1 + e^2)^2*(879 - 2086*\[Nu] + 
                752*\[Nu]^2) - (-1 + e^2)*(-291 - 1306*\[Nu] + 
                3872*\[Nu]^2)) + 2*(5 + p)^2*(128700*(-1 + 2*\[Nu]) - 
              3609450*(-1 + e^2)*(-1 + 2*\[Nu]) + 7254000*(-1 + e^2)^2*(-1 + 
                2*\[Nu]) - 1643850*(-1 + e^2)^3*(-1 + 2*\[Nu]) + 
              30030*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(7/2)*(-39459 + 98140*\[Nu] + 7060*\[Nu]^2) + 
              10*(1 - e^2)^(5/2)*(69651 - 165335*\[Nu] + 66850*\[Nu]^2) + 
              5*(1 - e^2)^(3/2)*(98805 - 274736*\[Nu] + 162892*\[Nu]^2)) + 
            (1 - e^2)^(5/2)*(5 + p)^4*(1170000*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              514800*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) - (-1 + e^2)^2*(45779 - 
                122250*\[Nu] + 17360*\[Nu]^2) + 5*(30073 - 95566*\[Nu] + 
                77232*\[Nu]^2) - 2*(-1 + e^2)*(132947 - 325010*\[Nu] + 
                183600*\[Nu]^2)) + 5*(1 - e^2)*(5 + p)^3*
             (-432900*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 1167192*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) - 309348*(1 - e^2)^(5/2)*(-1 + 2*\[Nu]) - 
              72*(-329 + 445*\[Nu] + 430*\[Nu]^2) - (-1 + e^2)^3*(15415 - 
                39950*\[Nu] + 2864*\[Nu]^2) - 2*(-1 + e^2)^2*(79297 - 
                188462*\[Nu] + 87416*\[Nu]^2) + (-1 + e^2)*(148429 - 
                415226*\[Nu] + 256592*\[Nu]^2)))*BesselJ[4 + p, e*(5 + p)])/
          (e^4*(1 - e^2)*(5 + p)^6) - ((I/2496)*(-1 + Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(842400*(-1 + Sqrt[1 - e^2])^4*(-1 + 2*\[Nu]) + 
            16*(1 - e^2)^(11/2)*(5 + p)^6*(-37 + 70*\[Nu] + 240*\[Nu]^2) + 
            4*(-1 + e^2)^4*(5 + p)^5*(Sqrt[1 - e^2]*(28006 - 56020*\[Nu] + 
                480*\[Nu]^2) - 45*(277 - 770*\[Nu] + 584*\[Nu]^2) - 
              (-1 + e^2)*(4091 - 11190*\[Nu] + 2120*\[Nu]^2)) + 
            120*(5 + p)*(5889*(-1 + 2*\[Nu]) + 78*Sqrt[1 - e^2]*(622 - 
                1249*\[Nu] + 10*\[Nu]^2) - (-1 + e^2)^3*(291 - 644*\[Nu] + 
                28*\[Nu]^2) + (1 - e^2)^(5/2)*(23796 - 47734*\[Nu] + 
                668*\[Nu]^2) - 3*(-1 + e^2)^2*(6581 - 13558*\[Nu] + 
                984*\[Nu]^2) + 4*(1 - e^2)^(3/2)*(28998 - 58519*\[Nu] + 
                1142*\[Nu]^2) + (-1 + e^2)*(50643 - 102784*\[Nu] + 
                3092*\[Nu]^2)) + (1 - e^2)^(5/2)*(5 + p)^4*
             (-65*(-1 + e^2)^2*(575 - 1530*\[Nu] + 224*\[Nu]^2) + 
              4*(1 - e^2)^(3/2)*(-112559 + 223620*\[Nu] + 700*\[Nu]^2) - 
              20*Sqrt[1 - e^2]*(59765 - 120500*\[Nu] + 2508*\[Nu]^2) - 
              6*(-1 + e^2)*(49459 - 115390*\[Nu] + 52840*\[Nu]^2) + 
              5*(30073 - 95566*\[Nu] + 77232*\[Nu]^2)) + (1 - e^2)*(5 + p)^3*
             (-360*(-329 + 445*\[Nu] + 430*\[Nu]^2) - 2*(1 - e^2)^(5/2)*(
                -625127 + 1241835*\[Nu] + 4510*\[Nu]^2) - (-1 + e^2)^3*(
                52029 - 132820*\[Nu] + 5300*\[Nu]^2) + 20*(1 - e^2)^(3/2)*(
                273582 - 550733*\[Nu] + 9754*\[Nu]^2) + 10*Sqrt[1 - e^2]*(
                220741 - 447919*\[Nu] + 13458*\[Nu]^2) - 10*(-1 + e^2)^2*(
                91393 - 205516*\[Nu] + 67908*\[Nu]^2) + 5*(-1 + e^2)*(
                242807 - 591108*\[Nu] + 229676*\[Nu]^2)) + 
            2*(5 + p)^2*(101400*(-1 + 2*\[Nu]) + 390*Sqrt[1 - e^2]*(328 - 
                733*\[Nu] + 154*\[Nu]^2) + 30*(1 - e^2)^(7/2)*(-541 + 
                1254*\[Nu] + 392*\[Nu]^2) - (-1 + e^2)^3*(-1194741 + 
                2375420*\[Nu] + 4700*\[Nu]^2) - 6*(-1 + e^2)^2*(1035501 - 
                2088160*\[Nu] + 41740*\[Nu]^2) + (-1 + e^2)*(3383901 - 
                6849860*\[Nu] + 168340*\[Nu]^2) + 2*(1 - e^2)^(5/2)*(438192 - 
                955075*\[Nu] + 209030*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(862887 - 
                1877560*\[Nu] + 323060*\[Nu]^2)))*BesselJ[5 + p, e*(5 + p)])/
          (e^5*(1 - e^2)*(5 + p)^6) - (((15*I)/2048)*e*(1 + Sqrt[1 - e^2])^5*
           v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-1 + p, 5 + p, 0, 
            1, e])/(-1 + e^2) - (((15*I)/1024)*(1 + Sqrt[1 - e^2])^5*
           (-6 + 5*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((165*I)/1024)*e*(1 + Sqrt[1 - e^2])^4*(-3 + 2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[1 + p, 5 + p, 0, 1, 
            e])/(-1 + e^2) + (((825*I)/1024)*(-2 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[2 + p, 5 + p, 0, 1, e])/(-1 + e^2) - 
         (((2475*I)/2048)*e*(-3 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[3 + p, 5 + p, 0, 1, e])/(-1 + e^2) - 
         (((495*I)/512)*(-6 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[4 + p, 5 + p, 0, 1, e])/(-1 + e^2) - 
         (((3465*I)/512)*e^5*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[5 + p, 5 + p, 0, 1, e])/(-1 + e^2) - 
         (((495*I)/512)*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*
           (6 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[6 + p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((2475*I)/2048)*e*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*
           (3 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[7 + p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((825*I)/1024)*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           (2 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[8 + p, 5 + p, 0, 1, e])/(-1 + e^2) - 
         (((165*I)/1024)*e*(-1 + Sqrt[1 - e^2])^4*(3 + 2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[9 + p, 5 + p, 0, 1, 
            e])/(-1 + e^2) - (((15*I)/1024)*(-1 + Sqrt[1 - e^2])^5*
           (6 + 5*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[10 + p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((15*I)/2048)*e*(-1 + Sqrt[1 - e^2])^5*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[11 + p, 5 + p, 0, 1, e])/(-1 + e^2))))/
     v^10
 
MomMFourierMode[5, 5, 3] = 
    (\[Nu]*((-5*(24*(16 - 20*e^2 + 5*e^4) - 2*Sqrt[1 - e^2]*
           (400 - 396*e^2 + 73*e^4)*(5 + p) - (-1 + e^2)*(560 - 564*e^2 + 
            107*e^4)*(5 + p)^2 - 4*(40 - 13*e^2)*(1 - e^2)^(5/2)*(5 + p)^3 + 
          16*(-1 + e^2)^4*(5 + p)^4)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[4 + p, e*(5 + p)])/(32*e^4*(5 + p)^5) - 
       (5*(-1 + Sqrt[1 - e^2])*(24*(-1 + Sqrt[1 - e^2])^4 - 
          2*(8*(-13 + 37*Sqrt[1 - e^2]) + e^4*(-31 + 42*Sqrt[1 - e^2]) - 
            4*e^2*(-32 + 67*Sqrt[1 - e^2]))*(5 + p) - 
          (-1 + e^2)*(488 + 79*e^4 - 72*Sqrt[1 - e^2] + 
            4*e^2*(-116 + 7*Sqrt[1 - e^2]))*(5 + p)^2 - 4*(1 - e^2)^(5/2)*
           (38 - 11*e^2 - 2*Sqrt[1 - e^2])*(5 + p)^3 + 16*(-1 + e^2)^4*
           (5 + p)^4)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[5 + p, e*(5 + p)])/(32*e^5*(5 + p)^5) + 
       \[Epsilon]^2*((v^2*Sqrt[1 - 4*\[Nu]]*(842400*(16 - 20*e^2 + 5*e^4)*
             (-1 + 2*\[Nu]) + 16*(1 - e^2)^(11/2)*(5 + p)^6*(-37 + 70*\[Nu] + 
              240*\[Nu]^2) + 20*(-1 + e^2)^4*(5 + p)^5*
             (-5616*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - (-1 + e^2)*(833 - 
                2266*\[Nu] + 328*\[Nu]^2) - 9*(277 - 770*\[Nu] + 
                584*\[Nu]^2)) - 120*(5 + p)*(780*(-1 + 2*\[Nu]) + 
              56745*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 160290*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) + 39429*(1 - e^2)^(5/2)*(-1 + 2*\[Nu]) - 
              5*(-1 + e^2)^3*(21 - 58*\[Nu] + 128*\[Nu]^2) + 10*(-1 + e^2)^2*(
                879 - 2086*\[Nu] + 752*\[Nu]^2) - (-1 + e^2)*(-291 - 
                1306*\[Nu] + 3872*\[Nu]^2)) + 2*(5 + p)^2*
             (128700*(-1 + 2*\[Nu]) - 3609450*(-1 + e^2)*(-1 + 2*\[Nu]) + 
              7254000*(-1 + e^2)^2*(-1 + 2*\[Nu]) - 1643850*(-1 + e^2)^3*(
                -1 + 2*\[Nu]) + 30030*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 
                2*\[Nu]^2) + (1 - e^2)^(7/2)*(-39459 + 98140*\[Nu] + 
                7060*\[Nu]^2) + 10*(1 - e^2)^(5/2)*(69651 - 165335*\[Nu] + 
                66850*\[Nu]^2) + 5*(1 - e^2)^(3/2)*(98805 - 274736*\[Nu] + 
                162892*\[Nu]^2)) + (1 - e^2)^(5/2)*(5 + p)^4*
             (1170000*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 514800*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) - (-1 + e^2)^2*(45779 - 122250*\[Nu] + 
                17360*\[Nu]^2) + 5*(30073 - 95566*\[Nu] + 77232*\[Nu]^2) - 
              2*(-1 + e^2)*(132947 - 325010*\[Nu] + 183600*\[Nu]^2)) + 
            5*(1 - e^2)*(5 + p)^3*(-432900*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
              1167192*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) - 309348*(1 - e^2)^(5/2)*
               (-1 + 2*\[Nu]) - 72*(-329 + 445*\[Nu] + 430*\[Nu]^2) - 
              (-1 + e^2)^3*(15415 - 39950*\[Nu] + 2864*\[Nu]^2) - 
              2*(-1 + e^2)^2*(79297 - 188462*\[Nu] + 87416*\[Nu]^2) + 
              (-1 + e^2)*(148429 - 415226*\[Nu] + 256592*\[Nu]^2)))*
           BesselJ[4 + p, e*(5 + p)])/(2496*e^4*(1 - e^2)*(5 + p)^6) + 
         ((-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (842400*(-1 + Sqrt[1 - e^2])^4*(-1 + 2*\[Nu]) + 
            16*(1 - e^2)^(11/2)*(5 + p)^6*(-37 + 70*\[Nu] + 240*\[Nu]^2) + 
            4*(-1 + e^2)^4*(5 + p)^5*(Sqrt[1 - e^2]*(28006 - 56020*\[Nu] + 
                480*\[Nu]^2) - 45*(277 - 770*\[Nu] + 584*\[Nu]^2) - 
              (-1 + e^2)*(4091 - 11190*\[Nu] + 2120*\[Nu]^2)) + 
            120*(5 + p)*(5889*(-1 + 2*\[Nu]) + 78*Sqrt[1 - e^2]*(622 - 
                1249*\[Nu] + 10*\[Nu]^2) - (-1 + e^2)^3*(291 - 644*\[Nu] + 
                28*\[Nu]^2) + (1 - e^2)^(5/2)*(23796 - 47734*\[Nu] + 
                668*\[Nu]^2) - 3*(-1 + e^2)^2*(6581 - 13558*\[Nu] + 
                984*\[Nu]^2) + 4*(1 - e^2)^(3/2)*(28998 - 58519*\[Nu] + 
                1142*\[Nu]^2) + (-1 + e^2)*(50643 - 102784*\[Nu] + 
                3092*\[Nu]^2)) + (1 - e^2)^(5/2)*(5 + p)^4*
             (-65*(-1 + e^2)^2*(575 - 1530*\[Nu] + 224*\[Nu]^2) + 
              4*(1 - e^2)^(3/2)*(-112559 + 223620*\[Nu] + 700*\[Nu]^2) - 
              20*Sqrt[1 - e^2]*(59765 - 120500*\[Nu] + 2508*\[Nu]^2) - 
              6*(-1 + e^2)*(49459 - 115390*\[Nu] + 52840*\[Nu]^2) + 
              5*(30073 - 95566*\[Nu] + 77232*\[Nu]^2)) + (1 - e^2)*(5 + p)^3*
             (-360*(-329 + 445*\[Nu] + 430*\[Nu]^2) - 2*(1 - e^2)^(5/2)*(
                -625127 + 1241835*\[Nu] + 4510*\[Nu]^2) - (-1 + e^2)^3*(
                52029 - 132820*\[Nu] + 5300*\[Nu]^2) + 20*(1 - e^2)^(3/2)*(
                273582 - 550733*\[Nu] + 9754*\[Nu]^2) + 10*Sqrt[1 - e^2]*(
                220741 - 447919*\[Nu] + 13458*\[Nu]^2) - 10*(-1 + e^2)^2*(
                91393 - 205516*\[Nu] + 67908*\[Nu]^2) + 5*(-1 + e^2)*(
                242807 - 591108*\[Nu] + 229676*\[Nu]^2)) + 
            2*(5 + p)^2*(101400*(-1 + 2*\[Nu]) + 390*Sqrt[1 - e^2]*(328 - 
                733*\[Nu] + 154*\[Nu]^2) + 30*(1 - e^2)^(7/2)*(-541 + 
                1254*\[Nu] + 392*\[Nu]^2) - (-1 + e^2)^3*(-1194741 + 
                2375420*\[Nu] + 4700*\[Nu]^2) - 6*(-1 + e^2)^2*(1035501 - 
                2088160*\[Nu] + 41740*\[Nu]^2) + (-1 + e^2)*(3383901 - 
                6849860*\[Nu] + 168340*\[Nu]^2) + 2*(1 - e^2)^(5/2)*(438192 - 
                955075*\[Nu] + 209030*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(862887 - 
                1877560*\[Nu] + 323060*\[Nu]^2)))*BesselJ[5 + p, e*(5 + p)])/
          (2496*e^5*(1 - e^2)*(5 + p)^6) + (15*e*(1 + Sqrt[1 - e^2])^5*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-1 + p, 5 + p, 0, 1, 
            e])/(2048*(-1 + e^2)) + (15*(1 + Sqrt[1 - e^2])^5*
           (-6 + 5*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[p, 5 + p, 0, 1, e])/(1024*(-1 + e^2)) - 
         (165*e*(1 + Sqrt[1 - e^2])^4*(-3 + 2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[1 + p, 5 + p, 0, 1, 
            e])/(1024*(-1 + e^2)) - (825*(-2 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[2 + p, 5 + p, 0, 1, e])/
          (1024*(-1 + e^2)) + (2475*e*(-3 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[3 + p, 5 + p, 0, 1, e])/
          (2048*(-1 + e^2)) + (495*(-6 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^
            2*(1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[4 + p, 5 + p, 0, 1, e])/(512*(-1 + e^2)) + 
         (3465*e^5*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[5 + p, 
            5 + p, 0, 1, e])/(512*(-1 + e^2)) + (495*(-1 + Sqrt[1 - e^2])^3*
           (1 + Sqrt[1 - e^2])^2*(6 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[6 + p, 5 + p, 0, 1, e])/
          (512*(-1 + e^2)) - (2475*e*(-1 + Sqrt[1 - e^2])^3*
           (1 + Sqrt[1 - e^2])*(3 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[7 + p, 5 + p, 0, 1, e])/
          (2048*(-1 + e^2)) - (825*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           (2 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[8 + p, 5 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (165*e*(-1 + Sqrt[1 - e^2])^4*(3 + 2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[9 + p, 5 + p, 0, 1, 
            e])/(1024*(-1 + e^2)) + (15*(-1 + Sqrt[1 - e^2])^5*
           (6 + 5*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[10 + p, 5 + p, 0, 1, e])/(1024*(-1 + e^2)) - 
         (15*e*(-1 + Sqrt[1 - e^2])^5*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[11 + p, 5 + p, 0, 1, e])/(2048*(-1 + e^2)))))/v^10
 
MomMFourierMode[5, 5, 4] = 
    (\[Nu]*((((-5*I)/32)*(24*(16 - 20*e^2 + 5*e^4) - 2*Sqrt[1 - e^2]*
           (400 - 396*e^2 + 73*e^4)*(5 + p) - (-1 + e^2)*(560 - 564*e^2 + 
            107*e^4)*(5 + p)^2 - 4*(40 - 13*e^2)*(1 - e^2)^(5/2)*(5 + p)^3 + 
          16*(-1 + e^2)^4*(5 + p)^4)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[4 + p, e*(5 + p)])/(e^4*(5 + p)^5) - 
       (((5*I)/32)*(-1 + Sqrt[1 - e^2])*(24*(-1 + Sqrt[1 - e^2])^4 - 
          2*(8*(-13 + 37*Sqrt[1 - e^2]) + e^4*(-31 + 42*Sqrt[1 - e^2]) - 
            4*e^2*(-32 + 67*Sqrt[1 - e^2]))*(5 + p) - 
          (-1 + e^2)*(488 + 79*e^4 - 72*Sqrt[1 - e^2] + 
            4*e^2*(-116 + 7*Sqrt[1 - e^2]))*(5 + p)^2 - 4*(1 - e^2)^(5/2)*
           (38 - 11*e^2 - 2*Sqrt[1 - e^2])*(5 + p)^3 + 16*(-1 + e^2)^4*
           (5 + p)^4)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[5 + p, e*(5 + p)])/(e^5*(5 + p)^5) + 
       \[Epsilon]^2*(((I/2496)*v^2*Sqrt[1 - 4*\[Nu]]*
           (842400*(16 - 20*e^2 + 5*e^4)*(-1 + 2*\[Nu]) + 16*(1 - e^2)^(11/2)*
             (5 + p)^6*(-37 + 70*\[Nu] + 240*\[Nu]^2) + 20*(-1 + e^2)^4*
             (5 + p)^5*(-5616*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
              (-1 + e^2)*(833 - 2266*\[Nu] + 328*\[Nu]^2) - 
              9*(277 - 770*\[Nu] + 584*\[Nu]^2)) - 120*(5 + p)*
             (780*(-1 + 2*\[Nu]) + 56745*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              160290*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) + 39429*(1 - e^2)^(5/2)*(
                -1 + 2*\[Nu]) - 5*(-1 + e^2)^3*(21 - 58*\[Nu] + 
                128*\[Nu]^2) + 10*(-1 + e^2)^2*(879 - 2086*\[Nu] + 
                752*\[Nu]^2) - (-1 + e^2)*(-291 - 1306*\[Nu] + 
                3872*\[Nu]^2)) + 2*(5 + p)^2*(128700*(-1 + 2*\[Nu]) - 
              3609450*(-1 + e^2)*(-1 + 2*\[Nu]) + 7254000*(-1 + e^2)^2*(-1 + 
                2*\[Nu]) - 1643850*(-1 + e^2)^3*(-1 + 2*\[Nu]) + 
              30030*Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              (1 - e^2)^(7/2)*(-39459 + 98140*\[Nu] + 7060*\[Nu]^2) + 
              10*(1 - e^2)^(5/2)*(69651 - 165335*\[Nu] + 66850*\[Nu]^2) + 
              5*(1 - e^2)^(3/2)*(98805 - 274736*\[Nu] + 162892*\[Nu]^2)) + 
            (1 - e^2)^(5/2)*(5 + p)^4*(1170000*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              514800*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) - (-1 + e^2)^2*(45779 - 
                122250*\[Nu] + 17360*\[Nu]^2) + 5*(30073 - 95566*\[Nu] + 
                77232*\[Nu]^2) - 2*(-1 + e^2)*(132947 - 325010*\[Nu] + 
                183600*\[Nu]^2)) + 5*(1 - e^2)*(5 + p)^3*
             (-432900*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 1167192*(1 - e^2)^(3/2)*(
                -1 + 2*\[Nu]) - 309348*(1 - e^2)^(5/2)*(-1 + 2*\[Nu]) - 
              72*(-329 + 445*\[Nu] + 430*\[Nu]^2) - (-1 + e^2)^3*(15415 - 
                39950*\[Nu] + 2864*\[Nu]^2) - 2*(-1 + e^2)^2*(79297 - 
                188462*\[Nu] + 87416*\[Nu]^2) + (-1 + e^2)*(148429 - 
                415226*\[Nu] + 256592*\[Nu]^2)))*BesselJ[4 + p, e*(5 + p)])/
          (e^4*(1 - e^2)*(5 + p)^6) + ((I/2496)*(-1 + Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(842400*(-1 + Sqrt[1 - e^2])^4*(-1 + 2*\[Nu]) + 
            16*(1 - e^2)^(11/2)*(5 + p)^6*(-37 + 70*\[Nu] + 240*\[Nu]^2) + 
            4*(-1 + e^2)^4*(5 + p)^5*(Sqrt[1 - e^2]*(28006 - 56020*\[Nu] + 
                480*\[Nu]^2) - 45*(277 - 770*\[Nu] + 584*\[Nu]^2) - 
              (-1 + e^2)*(4091 - 11190*\[Nu] + 2120*\[Nu]^2)) + 
            120*(5 + p)*(5889*(-1 + 2*\[Nu]) + 78*Sqrt[1 - e^2]*(622 - 
                1249*\[Nu] + 10*\[Nu]^2) - (-1 + e^2)^3*(291 - 644*\[Nu] + 
                28*\[Nu]^2) + (1 - e^2)^(5/2)*(23796 - 47734*\[Nu] + 
                668*\[Nu]^2) - 3*(-1 + e^2)^2*(6581 - 13558*\[Nu] + 
                984*\[Nu]^2) + 4*(1 - e^2)^(3/2)*(28998 - 58519*\[Nu] + 
                1142*\[Nu]^2) + (-1 + e^2)*(50643 - 102784*\[Nu] + 
                3092*\[Nu]^2)) + (1 - e^2)^(5/2)*(5 + p)^4*
             (-65*(-1 + e^2)^2*(575 - 1530*\[Nu] + 224*\[Nu]^2) + 
              4*(1 - e^2)^(3/2)*(-112559 + 223620*\[Nu] + 700*\[Nu]^2) - 
              20*Sqrt[1 - e^2]*(59765 - 120500*\[Nu] + 2508*\[Nu]^2) - 
              6*(-1 + e^2)*(49459 - 115390*\[Nu] + 52840*\[Nu]^2) + 
              5*(30073 - 95566*\[Nu] + 77232*\[Nu]^2)) + (1 - e^2)*(5 + p)^3*
             (-360*(-329 + 445*\[Nu] + 430*\[Nu]^2) - 2*(1 - e^2)^(5/2)*(
                -625127 + 1241835*\[Nu] + 4510*\[Nu]^2) - (-1 + e^2)^3*(
                52029 - 132820*\[Nu] + 5300*\[Nu]^2) + 20*(1 - e^2)^(3/2)*(
                273582 - 550733*\[Nu] + 9754*\[Nu]^2) + 10*Sqrt[1 - e^2]*(
                220741 - 447919*\[Nu] + 13458*\[Nu]^2) - 10*(-1 + e^2)^2*(
                91393 - 205516*\[Nu] + 67908*\[Nu]^2) + 5*(-1 + e^2)*(
                242807 - 591108*\[Nu] + 229676*\[Nu]^2)) + 
            2*(5 + p)^2*(101400*(-1 + 2*\[Nu]) + 390*Sqrt[1 - e^2]*(328 - 
                733*\[Nu] + 154*\[Nu]^2) + 30*(1 - e^2)^(7/2)*(-541 + 
                1254*\[Nu] + 392*\[Nu]^2) - (-1 + e^2)^3*(-1194741 + 
                2375420*\[Nu] + 4700*\[Nu]^2) - 6*(-1 + e^2)^2*(1035501 - 
                2088160*\[Nu] + 41740*\[Nu]^2) + (-1 + e^2)*(3383901 - 
                6849860*\[Nu] + 168340*\[Nu]^2) + 2*(1 - e^2)^(5/2)*(438192 - 
                955075*\[Nu] + 209030*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(862887 - 
                1877560*\[Nu] + 323060*\[Nu]^2)))*BesselJ[5 + p, e*(5 + p)])/
          (e^5*(1 - e^2)*(5 + p)^6) + (((15*I)/2048)*e*(1 + Sqrt[1 - e^2])^5*
           v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-1 + p, 5 + p, 0, 
            1, e])/(-1 + e^2) + (((15*I)/1024)*(1 + Sqrt[1 - e^2])^5*
           (-6 + 5*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[p, 5 + p, 0, 1, e])/(-1 + e^2) - 
         (((165*I)/1024)*e*(1 + Sqrt[1 - e^2])^4*(-3 + 2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[1 + p, 5 + p, 0, 1, 
            e])/(-1 + e^2) - (((825*I)/1024)*(-2 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[2 + p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((2475*I)/2048)*e*(-3 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[3 + p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((495*I)/512)*(-6 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[4 + p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((3465*I)/512)*e^5*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[5 + p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((495*I)/512)*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])^2*
           (6 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[6 + p, 5 + p, 0, 1, e])/(-1 + e^2) - 
         (((2475*I)/2048)*e*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*
           (3 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[7 + p, 5 + p, 0, 1, e])/(-1 + e^2) - 
         (((825*I)/1024)*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           (2 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[8 + p, 5 + p, 0, 1, e])/(-1 + e^2) + 
         (((165*I)/1024)*e*(-1 + Sqrt[1 - e^2])^4*(3 + 2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[9 + p, 5 + p, 0, 1, 
            e])/(-1 + e^2) + (((15*I)/1024)*(-1 + Sqrt[1 - e^2])^5*
           (6 + 5*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[10 + p, 5 + p, 0, 1, e])/(-1 + e^2) - 
         (((15*I)/2048)*e*(-1 + Sqrt[1 - e^2])^5*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[11 + p, 5 + p, 0, 1, e])/(-1 + e^2))))/
     v^10
 
MomMFourierMode[5, 5, 5] = 
    (\[Nu]*((5*(24*(16 - 20*e^2 + 5*e^4) - 2*Sqrt[1 - e^2]*
           (400 - 396*e^2 + 73*e^4)*(5 + p) - (-1 + e^2)*(560 - 564*e^2 + 
            107*e^4)*(5 + p)^2 - 4*(40 - 13*e^2)*(1 - e^2)^(5/2)*(5 + p)^3 + 
          16*(-1 + e^2)^4*(5 + p)^4)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[4 + p, e*(5 + p)])/(32*e^4*(5 + p)^5) + 
       (5*(-1 + Sqrt[1 - e^2])*(24*(-1 + Sqrt[1 - e^2])^4 - 
          2*(8*(-13 + 37*Sqrt[1 - e^2]) + e^4*(-31 + 42*Sqrt[1 - e^2]) - 
            4*e^2*(-32 + 67*Sqrt[1 - e^2]))*(5 + p) - 
          (-1 + e^2)*(488 + 79*e^4 - 72*Sqrt[1 - e^2] + 
            4*e^2*(-116 + 7*Sqrt[1 - e^2]))*(5 + p)^2 - 4*(1 - e^2)^(5/2)*
           (38 - 11*e^2 - 2*Sqrt[1 - e^2])*(5 + p)^3 + 16*(-1 + e^2)^4*
           (5 + p)^4)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[5 + p, e*(5 + p)])/(32*e^5*(5 + p)^5) + 
       \[Epsilon]^2*(-1/2496*(v^2*Sqrt[1 - 4*\[Nu]]*
            (842400*(16 - 20*e^2 + 5*e^4)*(-1 + 2*\[Nu]) + 
             16*(1 - e^2)^(11/2)*(5 + p)^6*(-37 + 70*\[Nu] + 240*\[Nu]^2) + 
             20*(-1 + e^2)^4*(5 + p)^5*(-5616*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
               (-1 + e^2)*(833 - 2266*\[Nu] + 328*\[Nu]^2) - 9*
                (277 - 770*\[Nu] + 584*\[Nu]^2)) - 120*(5 + p)*
              (780*(-1 + 2*\[Nu]) + 56745*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
               160290*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) + 39429*(1 - e^2)^(5/2)*
                (-1 + 2*\[Nu]) - 5*(-1 + e^2)^3*(21 - 58*\[Nu] + 
                 128*\[Nu]^2) + 10*(-1 + e^2)^2*(879 - 2086*\[Nu] + 
                 752*\[Nu]^2) - (-1 + e^2)*(-291 - 1306*\[Nu] + 
                 3872*\[Nu]^2)) + 2*(5 + p)^2*(128700*(-1 + 2*\[Nu]) - 
               3609450*(-1 + e^2)*(-1 + 2*\[Nu]) + 7254000*(-1 + e^2)^2*
                (-1 + 2*\[Nu]) - 1643850*(-1 + e^2)^3*(-1 + 2*\[Nu]) + 30030*
                Sqrt[1 - e^2]*(-6 + 11*\[Nu] + 2*\[Nu]^2) + (1 - e^2)^(7/2)*
                (-39459 + 98140*\[Nu] + 7060*\[Nu]^2) + 10*(1 - e^2)^(5/2)*
                (69651 - 165335*\[Nu] + 66850*\[Nu]^2) + 5*(1 - e^2)^(3/2)*
                (98805 - 274736*\[Nu] + 162892*\[Nu]^2)) + (1 - e^2)^(5/2)*
              (5 + p)^4*(1170000*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 514800*
                (1 - e^2)^(3/2)*(-1 + 2*\[Nu]) - (-1 + e^2)^2*(45779 - 
                 122250*\[Nu] + 17360*\[Nu]^2) + 5*(30073 - 95566*\[Nu] + 
                 77232*\[Nu]^2) - 2*(-1 + e^2)*(132947 - 325010*\[Nu] + 
                 183600*\[Nu]^2)) + 5*(1 - e^2)*(5 + p)^3*(-432900*
                Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 1167192*(1 - e^2)^(3/2)*
                (-1 + 2*\[Nu]) - 309348*(1 - e^2)^(5/2)*(-1 + 2*\[Nu]) - 72*
                (-329 + 445*\[Nu] + 430*\[Nu]^2) - (-1 + e^2)^3*
                (15415 - 39950*\[Nu] + 2864*\[Nu]^2) - 2*(-1 + e^2)^2*
                (79297 - 188462*\[Nu] + 87416*\[Nu]^2) + (-1 + e^2)*
                (148429 - 415226*\[Nu] + 256592*\[Nu]^2)))*
            BesselJ[4 + p, e*(5 + p)])/(e^4*(1 - e^2)*(5 + p)^6) - 
         ((-1 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (842400*(-1 + Sqrt[1 - e^2])^4*(-1 + 2*\[Nu]) + 
            16*(1 - e^2)^(11/2)*(5 + p)^6*(-37 + 70*\[Nu] + 240*\[Nu]^2) + 
            4*(-1 + e^2)^4*(5 + p)^5*(Sqrt[1 - e^2]*(28006 - 56020*\[Nu] + 
                480*\[Nu]^2) - 45*(277 - 770*\[Nu] + 584*\[Nu]^2) - 
              (-1 + e^2)*(4091 - 11190*\[Nu] + 2120*\[Nu]^2)) + 
            120*(5 + p)*(5889*(-1 + 2*\[Nu]) + 78*Sqrt[1 - e^2]*(622 - 
                1249*\[Nu] + 10*\[Nu]^2) - (-1 + e^2)^3*(291 - 644*\[Nu] + 
                28*\[Nu]^2) + (1 - e^2)^(5/2)*(23796 - 47734*\[Nu] + 
                668*\[Nu]^2) - 3*(-1 + e^2)^2*(6581 - 13558*\[Nu] + 
                984*\[Nu]^2) + 4*(1 - e^2)^(3/2)*(28998 - 58519*\[Nu] + 
                1142*\[Nu]^2) + (-1 + e^2)*(50643 - 102784*\[Nu] + 
                3092*\[Nu]^2)) + (1 - e^2)^(5/2)*(5 + p)^4*
             (-65*(-1 + e^2)^2*(575 - 1530*\[Nu] + 224*\[Nu]^2) + 
              4*(1 - e^2)^(3/2)*(-112559 + 223620*\[Nu] + 700*\[Nu]^2) - 
              20*Sqrt[1 - e^2]*(59765 - 120500*\[Nu] + 2508*\[Nu]^2) - 
              6*(-1 + e^2)*(49459 - 115390*\[Nu] + 52840*\[Nu]^2) + 
              5*(30073 - 95566*\[Nu] + 77232*\[Nu]^2)) + (1 - e^2)*(5 + p)^3*
             (-360*(-329 + 445*\[Nu] + 430*\[Nu]^2) - 2*(1 - e^2)^(5/2)*(
                -625127 + 1241835*\[Nu] + 4510*\[Nu]^2) - (-1 + e^2)^3*(
                52029 - 132820*\[Nu] + 5300*\[Nu]^2) + 20*(1 - e^2)^(3/2)*(
                273582 - 550733*\[Nu] + 9754*\[Nu]^2) + 10*Sqrt[1 - e^2]*(
                220741 - 447919*\[Nu] + 13458*\[Nu]^2) - 10*(-1 + e^2)^2*(
                91393 - 205516*\[Nu] + 67908*\[Nu]^2) + 5*(-1 + e^2)*(
                242807 - 591108*\[Nu] + 229676*\[Nu]^2)) + 
            2*(5 + p)^2*(101400*(-1 + 2*\[Nu]) + 390*Sqrt[1 - e^2]*(328 - 
                733*\[Nu] + 154*\[Nu]^2) + 30*(1 - e^2)^(7/2)*(-541 + 
                1254*\[Nu] + 392*\[Nu]^2) - (-1 + e^2)^3*(-1194741 + 
                2375420*\[Nu] + 4700*\[Nu]^2) - 6*(-1 + e^2)^2*(1035501 - 
                2088160*\[Nu] + 41740*\[Nu]^2) + (-1 + e^2)*(3383901 - 
                6849860*\[Nu] + 168340*\[Nu]^2) + 2*(1 - e^2)^(5/2)*(438192 - 
                955075*\[Nu] + 209030*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(862887 - 
                1877560*\[Nu] + 323060*\[Nu]^2)))*BesselJ[5 + p, e*(5 + p)])/
          (2496*e^5*(1 - e^2)*(5 + p)^6) - (15*e*(1 + Sqrt[1 - e^2])^5*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-1 + p, 5 + p, 0, 1, 
            e])/(2048*(-1 + e^2)) - (15*(1 + Sqrt[1 - e^2])^5*
           (-6 + 5*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[p, 5 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (165*e*(1 + Sqrt[1 - e^2])^4*(-3 + 2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[1 + p, 5 + p, 0, 1, 
            e])/(1024*(-1 + e^2)) + (825*(-2 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^4*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[2 + p, 5 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - (2475*e*(-3 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[3 + p, 5 + p, 0, 1, e])/
          (2048*(-1 + e^2)) - (495*(-6 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^
            2*(1 + Sqrt[1 - e^2])^3*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[4 + p, 5 + p, 0, 1, e])/(512*(-1 + e^2)) - 
         (3465*e^5*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[5 + p, 
            5 + p, 0, 1, e])/(512*(-1 + e^2)) - (495*(-1 + Sqrt[1 - e^2])^3*
           (1 + Sqrt[1 - e^2])^2*(6 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[6 + p, 5 + p, 0, 1, e])/
          (512*(-1 + e^2)) + (2475*e*(-1 + Sqrt[1 - e^2])^3*
           (1 + Sqrt[1 - e^2])*(3 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*
           (-1 + 2*\[Nu])*PNEllipticJ[7 + p, 5 + p, 0, 1, e])/
          (2048*(-1 + e^2)) + (825*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])*
           (2 + Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[8 + p, 5 + p, 0, 1, e])/(1024*(-1 + e^2)) - 
         (165*e*(-1 + Sqrt[1 - e^2])^4*(3 + 2*Sqrt[1 - e^2])*v^2*
           Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[9 + p, 5 + p, 0, 1, 
            e])/(1024*(-1 + e^2)) - (15*(-1 + Sqrt[1 - e^2])^5*
           (6 + 5*Sqrt[1 - e^2])*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[10 + p, 5 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (15*e*(-1 + Sqrt[1 - e^2])^5*v^2*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
           PNEllipticJ[11 + p, 5 + p, 0, 1, e])/(2048*(-1 + e^2)))))/v^10


(* ::Subsection::Closed:: *)
(*L=6*)


MomMFourierMode[6, 0, 0] = 
    (\[Nu]*((25*e*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[-1 + p, e*p])/(4*p^5) + 
       (25*(-120 - 154*p + 35*(-1 + e^2)*p^2)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[p, e*p])/(616*p^6) + \[Epsilon]^2*
        ((-25*e*v^2*(-3696*(1 - 5*\[Nu] + 5*\[Nu]^2) + 5*(-1 + e^2)^2*p^2*
             (-22 + 111*\[Nu] - 114*\[Nu]^2 + 2*\[Nu]^3) - 
            2*(-1 + e^2)*(-1133 + 5839*\[Nu] - 6284*\[Nu]^2 + 117*\[Nu]^3))*
           BesselJ[-1 + p, e*p])/(1232*(1 - e^2)*p^5) + 
         (25*v^2*(15*(-1 + e^2)^2*p^3*(-22 + 111*\[Nu] - 114*\[Nu]^2 + 
              2*\[Nu]^3) + 360*(-24*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              (-1 + e^2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3)) + 
            5*(1 - e^2)*p^2*(-1265 + 6393*\[Nu] - 6576*\[Nu]^2 + 73*\[Nu]^3 - 
              3*e^2*(-151 + 773*\[Nu] - 820*\[Nu]^2 + 15*\[Nu]^3)) + 
            6*p*(-1848*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*(-1133 + 
                5839*\[Nu] - 6284*\[Nu]^2 + 117*\[Nu]^3)))*BesselJ[p, e*p])/
          (3696*(1 - e^2)*p^6))))/v^12
 
MomMFourierMode[6, 0, 1] = 0
 
MomMFourierMode[6, 0, 2] = 
    (\[Nu]*((5*e*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[-1 + p, e*p])/(4*p^5) + 
       (5*(-120 - 154*p + 35*(-1 + e^2)*p^2)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[p, e*p])/(616*p^6) + \[Epsilon]^2*
        ((-5*e*v^2*(-3696*(1 - 5*\[Nu] + 5*\[Nu]^2) + 5*(-1 + e^2)^2*p^2*
             (-22 + 111*\[Nu] - 114*\[Nu]^2 + 2*\[Nu]^3) - 
            2*(-1 + e^2)*(-1133 + 5839*\[Nu] - 6284*\[Nu]^2 + 117*\[Nu]^3))*
           BesselJ[-1 + p, e*p])/(1232*(1 - e^2)*p^5) + 
         (5*v^2*(15*(-1 + e^2)^2*p^3*(-22 + 111*\[Nu] - 114*\[Nu]^2 + 
              2*\[Nu]^3) + 360*(-24*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              (-1 + e^2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3)) + 
            5*(1 - e^2)*p^2*(-1265 + 6393*\[Nu] - 6576*\[Nu]^2 + 73*\[Nu]^3 - 
              3*e^2*(-151 + 773*\[Nu] - 820*\[Nu]^2 + 15*\[Nu]^3)) + 
            6*p*(-1848*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*(-1133 + 
                5839*\[Nu] - 6284*\[Nu]^2 + 117*\[Nu]^3)))*BesselJ[p, e*p])/
          (3696*(1 - e^2)*p^6))))/v^12
 
MomMFourierMode[6, 0, 3] = 0
 
MomMFourierMode[6, 0, 4] = 
    (\[Nu]*((5*e*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[-1 + p, e*p])/(4*p^5) + 
       (5*(-120 - 154*p + 35*(-1 + e^2)*p^2)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[p, e*p])/(616*p^6) + \[Epsilon]^2*
        ((-5*e*v^2*(-3696*(1 - 5*\[Nu] + 5*\[Nu]^2) + 5*(-1 + e^2)^2*p^2*
             (-22 + 111*\[Nu] - 114*\[Nu]^2 + 2*\[Nu]^3) - 
            2*(-1 + e^2)*(-1133 + 5839*\[Nu] - 6284*\[Nu]^2 + 117*\[Nu]^3))*
           BesselJ[-1 + p, e*p])/(1232*(1 - e^2)*p^5) + 
         (5*v^2*(15*(-1 + e^2)^2*p^3*(-22 + 111*\[Nu] - 114*\[Nu]^2 + 
              2*\[Nu]^3) + 360*(-24*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              (-1 + e^2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3)) + 
            5*(1 - e^2)*p^2*(-1265 + 6393*\[Nu] - 6576*\[Nu]^2 + 73*\[Nu]^3 - 
              3*e^2*(-151 + 773*\[Nu] - 820*\[Nu]^2 + 15*\[Nu]^3)) + 
            6*p*(-1848*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*(-1133 + 
                5839*\[Nu] - 6284*\[Nu]^2 + 117*\[Nu]^3)))*BesselJ[p, e*p])/
          (3696*(1 - e^2)*p^6))))/v^12
 
MomMFourierMode[6, 0, 5] = 0
 
MomMFourierMode[6, 0, 6] = 
    (\[Nu]*((25*e*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[-1 + p, e*p])/(4*p^5) + 
       (25*(-120 - 154*p + 35*(-1 + e^2)*p^2)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[p, e*p])/(616*p^6) + \[Epsilon]^2*
        ((-25*e*v^2*(-3696*(1 - 5*\[Nu] + 5*\[Nu]^2) + 5*(-1 + e^2)^2*p^2*
             (-22 + 111*\[Nu] - 114*\[Nu]^2 + 2*\[Nu]^3) - 
            2*(-1 + e^2)*(-1133 + 5839*\[Nu] - 6284*\[Nu]^2 + 117*\[Nu]^3))*
           BesselJ[-1 + p, e*p])/(1232*(1 - e^2)*p^5) + 
         (25*v^2*(15*(-1 + e^2)^2*p^3*(-22 + 111*\[Nu] - 114*\[Nu]^2 + 
              2*\[Nu]^3) + 360*(-24*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              (-1 + e^2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3)) + 
            5*(1 - e^2)*p^2*(-1265 + 6393*\[Nu] - 6576*\[Nu]^2 + 73*\[Nu]^3 - 
              3*e^2*(-151 + 773*\[Nu] - 820*\[Nu]^2 + 15*\[Nu]^3)) + 
            6*p*(-1848*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*(-1133 + 
                5839*\[Nu] - 6284*\[Nu]^2 + 117*\[Nu]^3)))*BesselJ[p, e*p])/
          (3696*(1 - e^2)*p^6))))/v^12
 
MomMFourierMode[6, 2, 0] = 
    (\[Nu]*((-5*(-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
          Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
           (2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[1 + p, e*(2 + p)])/
        (176*e*(2 + p)^6) + (5*(-360*(-1 + Sqrt[1 - e^2]) - 
          6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*(2 + p) + 
          (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[2 + p, e*(2 + p)])/(352*(1 + Sqrt[1 - e^2])*(2 + p)^6) + 
       \[Epsilon]^2*((5*v^2*(-423360*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
              5*\[Nu]^2) + 2*(1 - e^2)^(7/2)*(2 + p)^5*(344 - 1799*\[Nu] + 
              2044*\[Nu]^2 - 182*\[Nu]^3) + 504*(2 + p)*
             (669*(1 - 5*\[Nu] + 5*\[Nu]^2) - 909*(-1 + e^2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 20*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
                5*\[Nu]^3) + 10*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 
                9*\[Nu]^3)) + (-1 + e^2)^2*(2 + p)^4*(-5460*Sqrt[1 - e^2]*(
                1 - 5*\[Nu] + 5*\[Nu]^2) - 65*(206 - 1015*\[Nu] + 
                938*\[Nu]^2 + 126*\[Nu]^3) - (-1 + e^2)*(-5504 + 
                28917*\[Nu] - 32718*\[Nu]^2 + 1624*\[Nu]^3)) + 
            2*Sqrt[1 - e^2]*(2 + p)^3*(25095*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 23163*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 1540*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              (-1 + e^2)^2*(-8325 + 43939*\[Nu] - 49448*\[Nu]^2 + 
                329*\[Nu]^3) - 14*(-1 + e^2)*(1954 - 9545*\[Nu] + 
                8370*\[Nu]^2 + 1950*\[Nu]^3)) - 6*(2 + p)^2*
             (12936*(1 - 5*\[Nu] + 5*\[Nu]^2) + 47432*Sqrt[1 - e^2]*(1 - 
                5*\[Nu] + 5*\[Nu]^2) + 29736*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + (-1 + e^2)^2*(8451 - 43953*\[Nu] + 
                47908*\[Nu]^2 + 21*\[Nu]^3) - 7*(-1 + e^2)*(837 - 
                3583*\[Nu] + 924*\[Nu]^2 + 3763*\[Nu]^3)))*
           BesselJ[1 + p, e*(2 + p)])/(4928*(e - e^3)*(2 + p)^7) - 
         (5*v^2*(211680*(-1 + Sqrt[1 - e^2])*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            2*(1 - e^2)^(7/2)*(2 + p)^5*(-344 + 1799*\[Nu] - 2044*\[Nu]^2 + 
              182*\[Nu]^3) + 504*(2 + p)*(-549*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              Sqrt[1 - e^2]*(329 - 1665*\[Nu] + 1745*\[Nu]^2 - 100*\[Nu]^3) + 
              5*(1 - e^2)^(3/2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
              5*(-1 + e^2)*(-115 + 577*\[Nu] - 588*\[Nu]^2 + 19*\[Nu]^3)) + 
            (-1 + e^2)^2*(2 + p)^4*(65*(206 - 1015*\[Nu] + 938*\[Nu]^2 + 
                126*\[Nu]^3) + Sqrt[1 - e^2]*(5116 - 25501*\[Nu] + 
                25256*\[Nu]^2 + 182*\[Nu]^3) + 2*(-1 + e^2)*(-2580 + 
                13559*\[Nu] - 15337*\[Nu]^2 + 721*\[Nu]^3)) + 
            6*(2 + p)^2*(6566*(1 - 5*\[Nu] + 5*\[Nu]^2) - 266*Sqrt[1 - e^2]*(
                -155 + 781*\[Nu] - 805*\[Nu]^2 + 30*\[Nu]^3) + 
              40*(-1 + e^2)^2*(45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 
              7*(-1 + e^2)*(687 - 3061*\[Nu] + 1314*\[Nu]^2 + 2623*\[Nu]^3) + 
              (1 - e^2)^(3/2)*(21867 - 108157*\[Nu] + 104482*\[Nu]^2 + 
                2779*\[Nu]^3)) + Sqrt[1 - e^2]*(2 + p)^3*
             (-3080*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              70*Sqrt[1 - e^2]*(-551 + 2760*\[Nu] - 2787*\[Nu]^2 + 
                46*\[Nu]^3) + (1 - e^2)^(3/2)*(-46113 + 230083*\[Nu] - 
                229040*\[Nu]^2 + 245*\[Nu]^3) + 3*(-1 + e^2)^2*(-6389 + 
                33327*\[Nu] - 36652*\[Nu]^2 + 301*\[Nu]^3) + 14*(-1 + e^2)*(
                2883 - 13990*\[Nu] + 11775*\[Nu]^2 + 3670*\[Nu]^3)))*
           BesselJ[2 + p, e*(2 + p)])/(4928*(-1 + e^2)*(1 + Sqrt[1 - e^2])*
           (2 + p)^7) + (15*e^5*(1 + Sqrt[1 - e^2])^2*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-5 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) + (15*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^
            4*(-7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-4 + p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) - 
         (15*e^3*(1 + Sqrt[1 - e^2])^2*(-92 + e^2 + 52*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) + (15*(1 + Sqrt[1 - e^2])^3*
           (4*e^4 + 168*(-1 + Sqrt[1 - e^2]) + e^2*(73 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (11264*(-1 + e^2)) - (15*e*(1 + Sqrt[1 - e^2])^2*
           (-1048 + 19*e^4 + 968*Sqrt[1 - e^2] + 
            4*e^2*(7 + 44*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(45056*(-1 + e^2)) + 
         (15*(1 + Sqrt[1 - e^2])^2*(5*e^4*(19 + 2*Sqrt[1 - e^2]) + 
            20*e^2*(-4 + 21*Sqrt[1 - e^2]) + 8*(-127 + 125*Sqrt[1 - e^2]))*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 2 + p, 0, 1, e])/
          (22528*(-1 + e^2)) + (45*e*(15*e^6 + 96*(1 + Sqrt[1 - e^2]) + 
            30*e^4*(11 + Sqrt[1 - e^2]) + 80*e^2*(7 + 2*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) - (45*e^2*(48 + 80*e^2 + 15*e^4)*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/
          (5632*(-1 + e^2)) + (45*e*(15*e^6 - 30*e^4*(-11 + Sqrt[1 - e^2]) - 
            96*(-1 + Sqrt[1 - e^2]) - 80*e^2*(-7 + 2*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) - (15*(-1 + Sqrt[1 - e^2])^2*
           (5*e^4*(-19 + 2*Sqrt[1 - e^2]) + 20*e^2*(4 + 21*Sqrt[1 - e^2]) + 
            8*(127 + 125*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) + 
         (15*e*(-1 + Sqrt[1 - e^2])^2*(1048 - 19*e^4 + 968*Sqrt[1 - e^2] + 
            4*e^2*(-7 + 44*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(45056*(-1 + e^2)) + 
         (15*(-1 + Sqrt[1 - e^2])^3*(-4*e^4 + e^2*(-73 + Sqrt[1 - e^2]) + 
            168*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 2 + p, 0, 1, e])/(11264*(-1 + e^2)) + 
         (15*e^3*(-1 + Sqrt[1 - e^2])^2*(92 - e^2 + 52*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) - (15*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])^
            2*(7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[8 + p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) + 
         (15*e^5*(-1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 2 + p, 0, 1, e])/(45056*(-1 + e^2)))))/v^12
 
MomMFourierMode[6, 2, 1] = 
    (\[Nu]*((((-5*I)/528)*(-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
          Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
           (2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[1 + p, e*(2 + p)])/
        (e*(2 + p)^6) + (((5*I)/1056)*(-360*(-1 + Sqrt[1 - e^2]) - 
          6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*(2 + p) + 
          (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[2 + p, e*(2 + p)])/((1 + Sqrt[1 - e^2])*(2 + p)^6) + 
       \[Epsilon]^2*((((5*I)/14784)*v^2*(-423360*Sqrt[1 - e^2]*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 2*(1 - e^2)^(7/2)*(2 + p)^5*
             (344 - 1799*\[Nu] + 2044*\[Nu]^2 - 182*\[Nu]^3) + 
            504*(2 + p)*(669*(1 - 5*\[Nu] + 5*\[Nu]^2) - 909*(-1 + e^2)*(1 - 
                5*\[Nu] + 5*\[Nu]^2) + 20*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 
                35*\[Nu]^2 + 5*\[Nu]^3) + 10*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                2*\[Nu]^2 + 9*\[Nu]^3)) + (-1 + e^2)^2*(2 + p)^4*
             (-5460*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              65*(206 - 1015*\[Nu] + 938*\[Nu]^2 + 126*\[Nu]^3) - 
              (-1 + e^2)*(-5504 + 28917*\[Nu] - 32718*\[Nu]^2 + 
                1624*\[Nu]^3)) + 2*Sqrt[1 - e^2]*(2 + p)^3*
             (25095*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              23163*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              1540*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - (-1 + e^2)^2*(
                -8325 + 43939*\[Nu] - 49448*\[Nu]^2 + 329*\[Nu]^3) - 
              14*(-1 + e^2)*(1954 - 9545*\[Nu] + 8370*\[Nu]^2 + 
                1950*\[Nu]^3)) - 6*(2 + p)^2*(12936*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 47432*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              29736*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              (-1 + e^2)^2*(8451 - 43953*\[Nu] + 47908*\[Nu]^2 + 
                21*\[Nu]^3) - 7*(-1 + e^2)*(837 - 3583*\[Nu] + 924*\[Nu]^2 + 
                3763*\[Nu]^3)))*BesselJ[1 + p, e*(2 + p)])/
          ((e - e^3)*(2 + p)^7) - (((5*I)/14784)*v^2*
           (211680*(-1 + Sqrt[1 - e^2])*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            2*(1 - e^2)^(7/2)*(2 + p)^5*(-344 + 1799*\[Nu] - 2044*\[Nu]^2 + 
              182*\[Nu]^3) + 504*(2 + p)*(-549*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              Sqrt[1 - e^2]*(329 - 1665*\[Nu] + 1745*\[Nu]^2 - 100*\[Nu]^3) + 
              5*(1 - e^2)^(3/2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
              5*(-1 + e^2)*(-115 + 577*\[Nu] - 588*\[Nu]^2 + 19*\[Nu]^3)) + 
            (-1 + e^2)^2*(2 + p)^4*(65*(206 - 1015*\[Nu] + 938*\[Nu]^2 + 
                126*\[Nu]^3) + Sqrt[1 - e^2]*(5116 - 25501*\[Nu] + 
                25256*\[Nu]^2 + 182*\[Nu]^3) + 2*(-1 + e^2)*(-2580 + 
                13559*\[Nu] - 15337*\[Nu]^2 + 721*\[Nu]^3)) + 
            6*(2 + p)^2*(6566*(1 - 5*\[Nu] + 5*\[Nu]^2) - 266*Sqrt[1 - e^2]*(
                -155 + 781*\[Nu] - 805*\[Nu]^2 + 30*\[Nu]^3) + 
              40*(-1 + e^2)^2*(45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 
              7*(-1 + e^2)*(687 - 3061*\[Nu] + 1314*\[Nu]^2 + 2623*\[Nu]^3) + 
              (1 - e^2)^(3/2)*(21867 - 108157*\[Nu] + 104482*\[Nu]^2 + 
                2779*\[Nu]^3)) + Sqrt[1 - e^2]*(2 + p)^3*
             (-3080*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              70*Sqrt[1 - e^2]*(-551 + 2760*\[Nu] - 2787*\[Nu]^2 + 
                46*\[Nu]^3) + (1 - e^2)^(3/2)*(-46113 + 230083*\[Nu] - 
                229040*\[Nu]^2 + 245*\[Nu]^3) + 3*(-1 + e^2)^2*(-6389 + 
                33327*\[Nu] - 36652*\[Nu]^2 + 301*\[Nu]^3) + 14*(-1 + e^2)*(
                2883 - 13990*\[Nu] + 11775*\[Nu]^2 + 3670*\[Nu]^3)))*
           BesselJ[2 + p, e*(2 + p)])/((-1 + e^2)*(1 + Sqrt[1 - e^2])*
           (2 + p)^7) + (((5*I)/45056)*e^5*(1 + Sqrt[1 - e^2])^2*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-5 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((5*I)/22528)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^4*(-7 + 2*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) - (((5*I)/45056)*e^3*(1 + Sqrt[1 - e^2])^2*
           (-92 + e^2 + 52*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/11264)*(1 + Sqrt[1 - e^2])^3*(4*e^4 + 
            168*(-1 + Sqrt[1 - e^2]) + e^2*(73 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) - (((5*I)/45056)*e*(1 + Sqrt[1 - e^2])^2*
           (-1048 + 19*e^4 + 968*Sqrt[1 - e^2] + 
            4*e^2*(7 + 44*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/22528)*(1 + Sqrt[1 - e^2])^2*(5*e^4*(19 + 2*Sqrt[1 - e^2]) + 
            20*e^2*(-4 + 21*Sqrt[1 - e^2]) + 8*(-127 + 125*Sqrt[1 - e^2]))*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((15*I)/45056)*e*(15*e^6 + 96*(1 + Sqrt[1 - e^2]) + 
            30*e^4*(11 + Sqrt[1 - e^2]) + 80*e^2*(7 + 2*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) - (((15*I)/5632)*e^2*(48 + 80*e^2 + 15*e^4)*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((15*I)/45056)*e*(15*e^6 - 
            30*e^4*(-11 + Sqrt[1 - e^2]) - 96*(-1 + Sqrt[1 - e^2]) - 
            80*e^2*(-7 + 2*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 2 + p, 0, 1, e])/(-1 + e^2) - 
         (((5*I)/22528)*(-1 + Sqrt[1 - e^2])^2*
           (5*e^4*(-19 + 2*Sqrt[1 - e^2]) + 20*e^2*(4 + 21*Sqrt[1 - e^2]) + 
            8*(127 + 125*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/45056)*e*(-1 + Sqrt[1 - e^2])^2*(1048 - 19*e^4 + 
            968*Sqrt[1 - e^2] + 4*e^2*(-7 + 44*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[5 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((5*I)/11264)*(-1 + Sqrt[1 - e^2])^3*
           (-4*e^4 + e^2*(-73 + Sqrt[1 - e^2]) + 168*(1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((5*I)/45056)*e^3*(-1 + Sqrt[1 - e^2])^2*
           (92 - e^2 + 52*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[7 + p, 2 + p, 0, 1, e])/(-1 + e^2) - 
         (((5*I)/22528)*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])^2*
           (7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[8 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/45056)*e^5*(-1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[9 + p, 2 + p, 0, 1, e])/(-1 + e^2))))/v^12
 
MomMFourierMode[6, 2, 2] = 
    (\[Nu]*(-1/528*((-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
           Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
            (2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[1 + p, e*(2 + p)])/
         (e*(2 + p)^6) + ((-360*(-1 + Sqrt[1 - e^2]) - 
          6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*(2 + p) + 
          (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[2 + p, e*(2 + p)])/(1056*(1 + Sqrt[1 - e^2])*(2 + p)^6) + 
       \[Epsilon]^2*((v^2*(-423360*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            2*(1 - e^2)^(7/2)*(2 + p)^5*(344 - 1799*\[Nu] + 2044*\[Nu]^2 - 
              182*\[Nu]^3) + 504*(2 + p)*(669*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              909*(-1 + e^2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 20*Sqrt[1 - e^2]*(
                8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 10*(1 - e^2)^(3/2)*(
                1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3)) + (-1 + e^2)^2*
             (2 + p)^4*(-5460*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              65*(206 - 1015*\[Nu] + 938*\[Nu]^2 + 126*\[Nu]^3) - 
              (-1 + e^2)*(-5504 + 28917*\[Nu] - 32718*\[Nu]^2 + 
                1624*\[Nu]^3)) + 2*Sqrt[1 - e^2]*(2 + p)^3*
             (25095*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              23163*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              1540*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - (-1 + e^2)^2*(
                -8325 + 43939*\[Nu] - 49448*\[Nu]^2 + 329*\[Nu]^3) - 
              14*(-1 + e^2)*(1954 - 9545*\[Nu] + 8370*\[Nu]^2 + 
                1950*\[Nu]^3)) - 6*(2 + p)^2*(12936*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 47432*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              29736*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              (-1 + e^2)^2*(8451 - 43953*\[Nu] + 47908*\[Nu]^2 + 
                21*\[Nu]^3) - 7*(-1 + e^2)*(837 - 3583*\[Nu] + 924*\[Nu]^2 + 
                3763*\[Nu]^3)))*BesselJ[1 + p, e*(2 + p)])/
          (14784*(e - e^3)*(2 + p)^7) - 
         (v^2*(211680*(-1 + Sqrt[1 - e^2])*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            2*(1 - e^2)^(7/2)*(2 + p)^5*(-344 + 1799*\[Nu] - 2044*\[Nu]^2 + 
              182*\[Nu]^3) + 504*(2 + p)*(-549*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              Sqrt[1 - e^2]*(329 - 1665*\[Nu] + 1745*\[Nu]^2 - 100*\[Nu]^3) + 
              5*(1 - e^2)^(3/2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
              5*(-1 + e^2)*(-115 + 577*\[Nu] - 588*\[Nu]^2 + 19*\[Nu]^3)) + 
            (-1 + e^2)^2*(2 + p)^4*(65*(206 - 1015*\[Nu] + 938*\[Nu]^2 + 
                126*\[Nu]^3) + Sqrt[1 - e^2]*(5116 - 25501*\[Nu] + 
                25256*\[Nu]^2 + 182*\[Nu]^3) + 2*(-1 + e^2)*(-2580 + 
                13559*\[Nu] - 15337*\[Nu]^2 + 721*\[Nu]^3)) + 
            6*(2 + p)^2*(6566*(1 - 5*\[Nu] + 5*\[Nu]^2) - 266*Sqrt[1 - e^2]*(
                -155 + 781*\[Nu] - 805*\[Nu]^2 + 30*\[Nu]^3) + 
              40*(-1 + e^2)^2*(45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 
              7*(-1 + e^2)*(687 - 3061*\[Nu] + 1314*\[Nu]^2 + 2623*\[Nu]^3) + 
              (1 - e^2)^(3/2)*(21867 - 108157*\[Nu] + 104482*\[Nu]^2 + 
                2779*\[Nu]^3)) + Sqrt[1 - e^2]*(2 + p)^3*
             (-3080*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              70*Sqrt[1 - e^2]*(-551 + 2760*\[Nu] - 2787*\[Nu]^2 + 
                46*\[Nu]^3) + (1 - e^2)^(3/2)*(-46113 + 230083*\[Nu] - 
                229040*\[Nu]^2 + 245*\[Nu]^3) + 3*(-1 + e^2)^2*(-6389 + 
                33327*\[Nu] - 36652*\[Nu]^2 + 301*\[Nu]^3) + 14*(-1 + e^2)*(
                2883 - 13990*\[Nu] + 11775*\[Nu]^2 + 3670*\[Nu]^3)))*
           BesselJ[2 + p, e*(2 + p)])/(14784*(-1 + e^2)*(1 + Sqrt[1 - e^2])*
           (2 + p)^7) + (e^5*(1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[-5 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) + ((-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^4*
           (-7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-4 + p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) - 
         (e^3*(1 + Sqrt[1 - e^2])^2*(-92 + e^2 + 52*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) + ((1 + Sqrt[1 - e^2])^3*
           (4*e^4 + 168*(-1 + Sqrt[1 - e^2]) + e^2*(73 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (11264*(-1 + e^2)) - (e*(1 + Sqrt[1 - e^2])^2*(-1048 + 19*e^4 + 
            968*Sqrt[1 - e^2] + 4*e^2*(7 + 44*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) + ((1 + Sqrt[1 - e^2])^2*
           (5*e^4*(19 + 2*Sqrt[1 - e^2]) + 20*e^2*(-4 + 21*Sqrt[1 - e^2]) + 
            8*(-127 + 125*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) + 
         (3*e*(15*e^6 + 96*(1 + Sqrt[1 - e^2]) + 30*e^4*
             (11 + Sqrt[1 - e^2]) + 80*e^2*(7 + 2*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) - (3*e^2*(48 + 80*e^2 + 15*e^4)*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/
          (5632*(-1 + e^2)) + (3*e*(15*e^6 - 30*e^4*(-11 + Sqrt[1 - e^2]) - 
            96*(-1 + Sqrt[1 - e^2]) - 80*e^2*(-7 + 2*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) - ((-1 + Sqrt[1 - e^2])^2*
           (5*e^4*(-19 + 2*Sqrt[1 - e^2]) + 20*e^2*(4 + 21*Sqrt[1 - e^2]) + 
            8*(127 + 125*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) + 
         (e*(-1 + Sqrt[1 - e^2])^2*(1048 - 19*e^4 + 968*Sqrt[1 - e^2] + 
            4*e^2*(-7 + 44*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(45056*(-1 + e^2)) + 
         ((-1 + Sqrt[1 - e^2])^3*(-4*e^4 + e^2*(-73 + Sqrt[1 - e^2]) + 
            168*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 2 + p, 0, 1, e])/(11264*(-1 + e^2)) + 
         (e^3*(-1 + Sqrt[1 - e^2])^2*(92 - e^2 + 52*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) - ((-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])^2*
           (7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[8 + p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) + 
         (e^5*(-1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 2 + p, 0, 1, e])/(45056*(-1 + e^2)))))/v^12
 
MomMFourierMode[6, 2, 3] = 
    (\[Nu]*(((-1/176*I)*(-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
          Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
           (2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[1 + p, e*(2 + p)])/
        (e*(2 + p)^6) + ((I/352)*(-360*(-1 + Sqrt[1 - e^2]) - 
          6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*(2 + p) + 
          (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[2 + p, e*(2 + p)])/((1 + Sqrt[1 - e^2])*(2 + p)^6) + 
       \[Epsilon]^2*(((I/4928)*v^2*(-423360*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
              5*\[Nu]^2) + 2*(1 - e^2)^(7/2)*(2 + p)^5*(344 - 1799*\[Nu] + 
              2044*\[Nu]^2 - 182*\[Nu]^3) + 504*(2 + p)*
             (669*(1 - 5*\[Nu] + 5*\[Nu]^2) - 909*(-1 + e^2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 20*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
                5*\[Nu]^3) + 10*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 
                9*\[Nu]^3)) + (-1 + e^2)^2*(2 + p)^4*(-5460*Sqrt[1 - e^2]*(
                1 - 5*\[Nu] + 5*\[Nu]^2) - 65*(206 - 1015*\[Nu] + 
                938*\[Nu]^2 + 126*\[Nu]^3) - (-1 + e^2)*(-5504 + 
                28917*\[Nu] - 32718*\[Nu]^2 + 1624*\[Nu]^3)) + 
            2*Sqrt[1 - e^2]*(2 + p)^3*(25095*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 23163*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 1540*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              (-1 + e^2)^2*(-8325 + 43939*\[Nu] - 49448*\[Nu]^2 + 
                329*\[Nu]^3) - 14*(-1 + e^2)*(1954 - 9545*\[Nu] + 
                8370*\[Nu]^2 + 1950*\[Nu]^3)) - 6*(2 + p)^2*
             (12936*(1 - 5*\[Nu] + 5*\[Nu]^2) + 47432*Sqrt[1 - e^2]*(1 - 
                5*\[Nu] + 5*\[Nu]^2) + 29736*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + (-1 + e^2)^2*(8451 - 43953*\[Nu] + 
                47908*\[Nu]^2 + 21*\[Nu]^3) - 7*(-1 + e^2)*(837 - 
                3583*\[Nu] + 924*\[Nu]^2 + 3763*\[Nu]^3)))*
           BesselJ[1 + p, e*(2 + p)])/((e - e^3)*(2 + p)^7) - 
         ((I/4928)*v^2*(211680*(-1 + Sqrt[1 - e^2])*(1 - 5*\[Nu] + 
              5*\[Nu]^2) + 2*(1 - e^2)^(7/2)*(2 + p)^5*(-344 + 1799*\[Nu] - 
              2044*\[Nu]^2 + 182*\[Nu]^3) + 504*(2 + p)*
             (-549*(1 - 5*\[Nu] + 5*\[Nu]^2) + Sqrt[1 - e^2]*(329 - 
                1665*\[Nu] + 1745*\[Nu]^2 - 100*\[Nu]^3) + 5*(1 - e^2)^(3/2)*(
                -9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 5*(-1 + e^2)*(-115 + 
                577*\[Nu] - 588*\[Nu]^2 + 19*\[Nu]^3)) + (-1 + e^2)^2*
             (2 + p)^4*(65*(206 - 1015*\[Nu] + 938*\[Nu]^2 + 126*\[Nu]^3) + 
              Sqrt[1 - e^2]*(5116 - 25501*\[Nu] + 25256*\[Nu]^2 + 
                182*\[Nu]^3) + 2*(-1 + e^2)*(-2580 + 13559*\[Nu] - 
                15337*\[Nu]^2 + 721*\[Nu]^3)) + 6*(2 + p)^2*
             (6566*(1 - 5*\[Nu] + 5*\[Nu]^2) - 266*Sqrt[1 - e^2]*(-155 + 
                781*\[Nu] - 805*\[Nu]^2 + 30*\[Nu]^3) + 40*(-1 + e^2)^2*(45 - 
                238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 7*(-1 + e^2)*(687 - 
                3061*\[Nu] + 1314*\[Nu]^2 + 2623*\[Nu]^3) + (1 - e^2)^(3/2)*(
                21867 - 108157*\[Nu] + 104482*\[Nu]^2 + 2779*\[Nu]^3)) + 
            Sqrt[1 - e^2]*(2 + p)^3*(-3080*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
                5*\[Nu]^3) + 70*Sqrt[1 - e^2]*(-551 + 2760*\[Nu] - 
                2787*\[Nu]^2 + 46*\[Nu]^3) + (1 - e^2)^(3/2)*(-46113 + 
                230083*\[Nu] - 229040*\[Nu]^2 + 245*\[Nu]^3) + 
              3*(-1 + e^2)^2*(-6389 + 33327*\[Nu] - 36652*\[Nu]^2 + 
                301*\[Nu]^3) + 14*(-1 + e^2)*(2883 - 13990*\[Nu] + 
                11775*\[Nu]^2 + 3670*\[Nu]^3)))*BesselJ[2 + p, e*(2 + p)])/
          ((-1 + e^2)*(1 + Sqrt[1 - e^2])*(2 + p)^7) + 
         (((3*I)/45056)*e^5*(1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[-5 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/22528)*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^4*
           (-7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-4 + p, 2 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/45056)*e^3*(1 + Sqrt[1 - e^2])^2*(-92 + e^2 + 
            52*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/11264)*(1 + Sqrt[1 - e^2])^3*(4*e^4 + 
            168*(-1 + Sqrt[1 - e^2]) + e^2*(73 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) - (((3*I)/45056)*e*(1 + Sqrt[1 - e^2])^2*
           (-1048 + 19*e^4 + 968*Sqrt[1 - e^2] + 
            4*e^2*(7 + 44*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/22528)*(1 + Sqrt[1 - e^2])^2*(5*e^4*(19 + 2*Sqrt[1 - e^2]) + 
            20*e^2*(-4 + 21*Sqrt[1 - e^2]) + 8*(-127 + 125*Sqrt[1 - e^2]))*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((9*I)/45056)*e*(15*e^6 + 96*(1 + Sqrt[1 - e^2]) + 
            30*e^4*(11 + Sqrt[1 - e^2]) + 80*e^2*(7 + 2*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) - (((9*I)/5632)*e^2*(48 + 80*e^2 + 15*e^4)*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((9*I)/45056)*e*(15*e^6 - 
            30*e^4*(-11 + Sqrt[1 - e^2]) - 96*(-1 + Sqrt[1 - e^2]) - 
            80*e^2*(-7 + 2*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 2 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/22528)*(-1 + Sqrt[1 - e^2])^2*
           (5*e^4*(-19 + 2*Sqrt[1 - e^2]) + 20*e^2*(4 + 21*Sqrt[1 - e^2]) + 
            8*(127 + 125*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/45056)*e*(-1 + Sqrt[1 - e^2])^2*(1048 - 19*e^4 + 
            968*Sqrt[1 - e^2] + 4*e^2*(-7 + 44*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[5 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((3*I)/11264)*(-1 + Sqrt[1 - e^2])^3*
           (-4*e^4 + e^2*(-73 + Sqrt[1 - e^2]) + 168*(1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((3*I)/45056)*e^3*(-1 + Sqrt[1 - e^2])^2*
           (92 - e^2 + 52*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[7 + p, 2 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/22528)*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])^2*
           (7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[8 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/45056)*e^5*(-1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[9 + p, 2 + p, 0, 1, e])/(-1 + e^2))))/v^12
 
MomMFourierMode[6, 2, 4] = 
    (\[Nu]*(((-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
          Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
           (2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[1 + p, e*(2 + p)])/
        (528*e*(2 + p)^6) - ((-360*(-1 + Sqrt[1 - e^2]) - 
          6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*(2 + p) + 
          (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[2 + p, e*(2 + p)])/(1056*(1 + Sqrt[1 - e^2])*(2 + p)^6) + 
       \[Epsilon]^2*((v^2*(423360*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            2*(1 - e^2)^(7/2)*(2 + p)^5*(-344 + 1799*\[Nu] - 2044*\[Nu]^2 + 
              182*\[Nu]^3) - 504*(2 + p)*(669*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              909*(-1 + e^2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 20*Sqrt[1 - e^2]*(
                8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 10*(1 - e^2)^(3/2)*(
                1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3)) + (-1 + e^2)^2*
             (2 + p)^4*(5460*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              65*(206 - 1015*\[Nu] + 938*\[Nu]^2 + 126*\[Nu]^3) + 
              (-1 + e^2)*(-5504 + 28917*\[Nu] - 32718*\[Nu]^2 + 
                1624*\[Nu]^3)) + 2*Sqrt[1 - e^2]*(2 + p)^3*
             (-25095*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              23163*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              1540*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + (-1 + e^2)^2*(
                -8325 + 43939*\[Nu] - 49448*\[Nu]^2 + 329*\[Nu]^3) + 
              14*(-1 + e^2)*(1954 - 9545*\[Nu] + 8370*\[Nu]^2 + 
                1950*\[Nu]^3)) + 6*(2 + p)^2*(12936*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 47432*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              29736*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              (-1 + e^2)^2*(8451 - 43953*\[Nu] + 47908*\[Nu]^2 + 
                21*\[Nu]^3) - 7*(-1 + e^2)*(837 - 3583*\[Nu] + 924*\[Nu]^2 + 
                3763*\[Nu]^3)))*BesselJ[1 + p, e*(2 + p)])/
          (14784*(e - e^3)*(2 + p)^7) + 
         (v^2*(211680*(-1 + Sqrt[1 - e^2])*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            2*(1 - e^2)^(7/2)*(2 + p)^5*(-344 + 1799*\[Nu] - 2044*\[Nu]^2 + 
              182*\[Nu]^3) + 504*(2 + p)*(-549*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              Sqrt[1 - e^2]*(329 - 1665*\[Nu] + 1745*\[Nu]^2 - 100*\[Nu]^3) + 
              5*(1 - e^2)^(3/2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
              5*(-1 + e^2)*(-115 + 577*\[Nu] - 588*\[Nu]^2 + 19*\[Nu]^3)) + 
            (-1 + e^2)^2*(2 + p)^4*(65*(206 - 1015*\[Nu] + 938*\[Nu]^2 + 
                126*\[Nu]^3) + Sqrt[1 - e^2]*(5116 - 25501*\[Nu] + 
                25256*\[Nu]^2 + 182*\[Nu]^3) + 2*(-1 + e^2)*(-2580 + 
                13559*\[Nu] - 15337*\[Nu]^2 + 721*\[Nu]^3)) + 
            6*(2 + p)^2*(6566*(1 - 5*\[Nu] + 5*\[Nu]^2) - 266*Sqrt[1 - e^2]*(
                -155 + 781*\[Nu] - 805*\[Nu]^2 + 30*\[Nu]^3) + 
              40*(-1 + e^2)^2*(45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 
              7*(-1 + e^2)*(687 - 3061*\[Nu] + 1314*\[Nu]^2 + 2623*\[Nu]^3) + 
              (1 - e^2)^(3/2)*(21867 - 108157*\[Nu] + 104482*\[Nu]^2 + 
                2779*\[Nu]^3)) + Sqrt[1 - e^2]*(2 + p)^3*
             (-3080*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              70*Sqrt[1 - e^2]*(-551 + 2760*\[Nu] - 2787*\[Nu]^2 + 
                46*\[Nu]^3) + (1 - e^2)^(3/2)*(-46113 + 230083*\[Nu] - 
                229040*\[Nu]^2 + 245*\[Nu]^3) + 3*(-1 + e^2)^2*(-6389 + 
                33327*\[Nu] - 36652*\[Nu]^2 + 301*\[Nu]^3) + 14*(-1 + e^2)*(
                2883 - 13990*\[Nu] + 11775*\[Nu]^2 + 3670*\[Nu]^3)))*
           BesselJ[2 + p, e*(2 + p)])/(14784*(-1 + e^2)*(1 + Sqrt[1 - e^2])*
           (2 + p)^7) - (e^5*(1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[-5 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) - ((-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^4*
           (-7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-4 + p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) + 
         (e^3*(1 + Sqrt[1 - e^2])^2*(-92 + e^2 + 52*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) - ((1 + Sqrt[1 - e^2])^3*
           (4*e^4 + 168*(-1 + Sqrt[1 - e^2]) + e^2*(73 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (11264*(-1 + e^2)) + (e*(1 + Sqrt[1 - e^2])^2*(-1048 + 19*e^4 + 
            968*Sqrt[1 - e^2] + 4*e^2*(7 + 44*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) - ((1 + Sqrt[1 - e^2])^2*
           (5*e^4*(19 + 2*Sqrt[1 - e^2]) + 20*e^2*(-4 + 21*Sqrt[1 - e^2]) + 
            8*(-127 + 125*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) - 
         (3*e*(15*e^6 + 96*(1 + Sqrt[1 - e^2]) + 30*e^4*
             (11 + Sqrt[1 - e^2]) + 80*e^2*(7 + 2*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) + (3*e^2*(48 + 80*e^2 + 15*e^4)*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/
          (5632*(-1 + e^2)) - (3*e*(15*e^6 - 30*e^4*(-11 + Sqrt[1 - e^2]) - 
            96*(-1 + Sqrt[1 - e^2]) - 80*e^2*(-7 + 2*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) + ((-1 + Sqrt[1 - e^2])^2*
           (5*e^4*(-19 + 2*Sqrt[1 - e^2]) + 20*e^2*(4 + 21*Sqrt[1 - e^2]) + 
            8*(127 + 125*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) - 
         (e*(-1 + Sqrt[1 - e^2])^2*(1048 - 19*e^4 + 968*Sqrt[1 - e^2] + 
            4*e^2*(-7 + 44*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(45056*(-1 + e^2)) - 
         ((-1 + Sqrt[1 - e^2])^3*(-4*e^4 + e^2*(-73 + Sqrt[1 - e^2]) + 
            168*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 2 + p, 0, 1, e])/(11264*(-1 + e^2)) + 
         (e^3*(-92 + e^2 - 52*Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^2*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) + ((-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])^2*
           (7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[8 + p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) - 
         (e^5*(-1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 2 + p, 0, 1, e])/(45056*(-1 + e^2)))))/v^12
 
MomMFourierMode[6, 2, 5] = 
    (\[Nu]*((((-5*I)/528)*(-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
          Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
           (2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[1 + p, e*(2 + p)])/
        (e*(2 + p)^6) + (((5*I)/1056)*(-360*(-1 + Sqrt[1 - e^2]) - 
          6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*(2 + p) + 
          (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[2 + p, e*(2 + p)])/((1 + Sqrt[1 - e^2])*(2 + p)^6) + 
       \[Epsilon]^2*((((5*I)/14784)*v^2*(-423360*Sqrt[1 - e^2]*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 2*(1 - e^2)^(7/2)*(2 + p)^5*
             (344 - 1799*\[Nu] + 2044*\[Nu]^2 - 182*\[Nu]^3) + 
            504*(2 + p)*(669*(1 - 5*\[Nu] + 5*\[Nu]^2) - 909*(-1 + e^2)*(1 - 
                5*\[Nu] + 5*\[Nu]^2) + 20*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 
                35*\[Nu]^2 + 5*\[Nu]^3) + 10*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                2*\[Nu]^2 + 9*\[Nu]^3)) + (-1 + e^2)^2*(2 + p)^4*
             (-5460*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              65*(206 - 1015*\[Nu] + 938*\[Nu]^2 + 126*\[Nu]^3) - 
              (-1 + e^2)*(-5504 + 28917*\[Nu] - 32718*\[Nu]^2 + 
                1624*\[Nu]^3)) + 2*Sqrt[1 - e^2]*(2 + p)^3*
             (25095*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              23163*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              1540*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - (-1 + e^2)^2*(
                -8325 + 43939*\[Nu] - 49448*\[Nu]^2 + 329*\[Nu]^3) - 
              14*(-1 + e^2)*(1954 - 9545*\[Nu] + 8370*\[Nu]^2 + 
                1950*\[Nu]^3)) - 6*(2 + p)^2*(12936*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 47432*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              29736*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              (-1 + e^2)^2*(8451 - 43953*\[Nu] + 47908*\[Nu]^2 + 
                21*\[Nu]^3) - 7*(-1 + e^2)*(837 - 3583*\[Nu] + 924*\[Nu]^2 + 
                3763*\[Nu]^3)))*BesselJ[1 + p, e*(2 + p)])/
          ((e - e^3)*(2 + p)^7) - (((5*I)/14784)*v^2*
           (211680*(-1 + Sqrt[1 - e^2])*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            2*(1 - e^2)^(7/2)*(2 + p)^5*(-344 + 1799*\[Nu] - 2044*\[Nu]^2 + 
              182*\[Nu]^3) + 504*(2 + p)*(-549*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              Sqrt[1 - e^2]*(329 - 1665*\[Nu] + 1745*\[Nu]^2 - 100*\[Nu]^3) + 
              5*(1 - e^2)^(3/2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
              5*(-1 + e^2)*(-115 + 577*\[Nu] - 588*\[Nu]^2 + 19*\[Nu]^3)) + 
            (-1 + e^2)^2*(2 + p)^4*(65*(206 - 1015*\[Nu] + 938*\[Nu]^2 + 
                126*\[Nu]^3) + Sqrt[1 - e^2]*(5116 - 25501*\[Nu] + 
                25256*\[Nu]^2 + 182*\[Nu]^3) + 2*(-1 + e^2)*(-2580 + 
                13559*\[Nu] - 15337*\[Nu]^2 + 721*\[Nu]^3)) + 
            6*(2 + p)^2*(6566*(1 - 5*\[Nu] + 5*\[Nu]^2) - 266*Sqrt[1 - e^2]*(
                -155 + 781*\[Nu] - 805*\[Nu]^2 + 30*\[Nu]^3) + 
              40*(-1 + e^2)^2*(45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 
              7*(-1 + e^2)*(687 - 3061*\[Nu] + 1314*\[Nu]^2 + 2623*\[Nu]^3) + 
              (1 - e^2)^(3/2)*(21867 - 108157*\[Nu] + 104482*\[Nu]^2 + 
                2779*\[Nu]^3)) + Sqrt[1 - e^2]*(2 + p)^3*
             (-3080*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              70*Sqrt[1 - e^2]*(-551 + 2760*\[Nu] - 2787*\[Nu]^2 + 
                46*\[Nu]^3) + (1 - e^2)^(3/2)*(-46113 + 230083*\[Nu] - 
                229040*\[Nu]^2 + 245*\[Nu]^3) + 3*(-1 + e^2)^2*(-6389 + 
                33327*\[Nu] - 36652*\[Nu]^2 + 301*\[Nu]^3) + 14*(-1 + e^2)*(
                2883 - 13990*\[Nu] + 11775*\[Nu]^2 + 3670*\[Nu]^3)))*
           BesselJ[2 + p, e*(2 + p)])/((-1 + e^2)*(1 + Sqrt[1 - e^2])*
           (2 + p)^7) + (((5*I)/45056)*e^5*(1 + Sqrt[1 - e^2])^2*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-5 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((5*I)/22528)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^4*(-7 + 2*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) - (((5*I)/45056)*e^3*(1 + Sqrt[1 - e^2])^2*
           (-92 + e^2 + 52*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/11264)*(1 + Sqrt[1 - e^2])^3*(4*e^4 + 
            168*(-1 + Sqrt[1 - e^2]) + e^2*(73 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) - (((5*I)/45056)*e*(1 + Sqrt[1 - e^2])^2*
           (-1048 + 19*e^4 + 968*Sqrt[1 - e^2] + 
            4*e^2*(7 + 44*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/22528)*(1 + Sqrt[1 - e^2])^2*(5*e^4*(19 + 2*Sqrt[1 - e^2]) + 
            20*e^2*(-4 + 21*Sqrt[1 - e^2]) + 8*(-127 + 125*Sqrt[1 - e^2]))*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((15*I)/45056)*e*(15*e^6 + 96*(1 + Sqrt[1 - e^2]) + 
            30*e^4*(11 + Sqrt[1 - e^2]) + 80*e^2*(7 + 2*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) - (((15*I)/5632)*e^2*(48 + 80*e^2 + 15*e^4)*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((15*I)/45056)*e*(15*e^6 - 
            30*e^4*(-11 + Sqrt[1 - e^2]) - 96*(-1 + Sqrt[1 - e^2]) - 
            80*e^2*(-7 + 2*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 2 + p, 0, 1, e])/(-1 + e^2) - 
         (((5*I)/22528)*(-1 + Sqrt[1 - e^2])^2*
           (5*e^4*(-19 + 2*Sqrt[1 - e^2]) + 20*e^2*(4 + 21*Sqrt[1 - e^2]) + 
            8*(127 + 125*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/45056)*e*(-1 + Sqrt[1 - e^2])^2*(1048 - 19*e^4 + 
            968*Sqrt[1 - e^2] + 4*e^2*(-7 + 44*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[5 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((5*I)/11264)*(-1 + Sqrt[1 - e^2])^3*
           (-4*e^4 + e^2*(-73 + Sqrt[1 - e^2]) + 168*(1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          (-1 + e^2) + (((5*I)/45056)*e^3*(-1 + Sqrt[1 - e^2])^2*
           (92 - e^2 + 52*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[7 + p, 2 + p, 0, 1, e])/(-1 + e^2) - 
         (((5*I)/22528)*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])^2*
           (7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[8 + p, 2 + p, 0, 1, e])/(-1 + e^2) + 
         (((5*I)/45056)*e^5*(-1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[9 + p, 2 + p, 0, 1, e])/(-1 + e^2))))/v^12
 
MomMFourierMode[6, 2, 6] = 
    (\[Nu]*((5*(-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
          Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
           (2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[1 + p, e*(2 + p)])/
        (176*e*(2 + p)^6) - (5*(-360*(-1 + Sqrt[1 - e^2]) - 
          6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*(2 + p) + 
          (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[2 + p, e*(2 + p)])/(352*(1 + Sqrt[1 - e^2])*(2 + p)^6) + 
       \[Epsilon]^2*((5*v^2*(423360*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            2*(1 - e^2)^(7/2)*(2 + p)^5*(-344 + 1799*\[Nu] - 2044*\[Nu]^2 + 
              182*\[Nu]^3) - 504*(2 + p)*(669*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              909*(-1 + e^2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 20*Sqrt[1 - e^2]*(
                8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 10*(1 - e^2)^(3/2)*(
                1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3)) + (-1 + e^2)^2*
             (2 + p)^4*(5460*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              65*(206 - 1015*\[Nu] + 938*\[Nu]^2 + 126*\[Nu]^3) + 
              (-1 + e^2)*(-5504 + 28917*\[Nu] - 32718*\[Nu]^2 + 
                1624*\[Nu]^3)) + 2*Sqrt[1 - e^2]*(2 + p)^3*
             (-25095*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              23163*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              1540*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + (-1 + e^2)^2*(
                -8325 + 43939*\[Nu] - 49448*\[Nu]^2 + 329*\[Nu]^3) + 
              14*(-1 + e^2)*(1954 - 9545*\[Nu] + 8370*\[Nu]^2 + 
                1950*\[Nu]^3)) + 6*(2 + p)^2*(12936*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 47432*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              29736*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              (-1 + e^2)^2*(8451 - 43953*\[Nu] + 47908*\[Nu]^2 + 
                21*\[Nu]^3) - 7*(-1 + e^2)*(837 - 3583*\[Nu] + 924*\[Nu]^2 + 
                3763*\[Nu]^3)))*BesselJ[1 + p, e*(2 + p)])/
          (4928*(e - e^3)*(2 + p)^7) + 
         (5*v^2*(211680*(-1 + Sqrt[1 - e^2])*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            2*(1 - e^2)^(7/2)*(2 + p)^5*(-344 + 1799*\[Nu] - 2044*\[Nu]^2 + 
              182*\[Nu]^3) + 504*(2 + p)*(-549*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              Sqrt[1 - e^2]*(329 - 1665*\[Nu] + 1745*\[Nu]^2 - 100*\[Nu]^3) + 
              5*(1 - e^2)^(3/2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
              5*(-1 + e^2)*(-115 + 577*\[Nu] - 588*\[Nu]^2 + 19*\[Nu]^3)) + 
            (-1 + e^2)^2*(2 + p)^4*(65*(206 - 1015*\[Nu] + 938*\[Nu]^2 + 
                126*\[Nu]^3) + Sqrt[1 - e^2]*(5116 - 25501*\[Nu] + 
                25256*\[Nu]^2 + 182*\[Nu]^3) + 2*(-1 + e^2)*(-2580 + 
                13559*\[Nu] - 15337*\[Nu]^2 + 721*\[Nu]^3)) + 
            6*(2 + p)^2*(6566*(1 - 5*\[Nu] + 5*\[Nu]^2) - 266*Sqrt[1 - e^2]*(
                -155 + 781*\[Nu] - 805*\[Nu]^2 + 30*\[Nu]^3) + 
              40*(-1 + e^2)^2*(45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 
              7*(-1 + e^2)*(687 - 3061*\[Nu] + 1314*\[Nu]^2 + 2623*\[Nu]^3) + 
              (1 - e^2)^(3/2)*(21867 - 108157*\[Nu] + 104482*\[Nu]^2 + 
                2779*\[Nu]^3)) + Sqrt[1 - e^2]*(2 + p)^3*
             (-3080*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              70*Sqrt[1 - e^2]*(-551 + 2760*\[Nu] - 2787*\[Nu]^2 + 
                46*\[Nu]^3) + (1 - e^2)^(3/2)*(-46113 + 230083*\[Nu] - 
                229040*\[Nu]^2 + 245*\[Nu]^3) + 3*(-1 + e^2)^2*(-6389 + 
                33327*\[Nu] - 36652*\[Nu]^2 + 301*\[Nu]^3) + 14*(-1 + e^2)*(
                2883 - 13990*\[Nu] + 11775*\[Nu]^2 + 3670*\[Nu]^3)))*
           BesselJ[2 + p, e*(2 + p)])/(4928*(-1 + e^2)*(1 + Sqrt[1 - e^2])*
           (2 + p)^7) - (15*e^5*(1 + Sqrt[1 - e^2])^2*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-5 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) - (15*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^
            4*(-7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-4 + p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) + 
         (15*e^3*(1 + Sqrt[1 - e^2])^2*(-92 + e^2 + 52*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) - (15*(1 + Sqrt[1 - e^2])^3*
           (4*e^4 + 168*(-1 + Sqrt[1 - e^2]) + e^2*(73 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (11264*(-1 + e^2)) + (15*e*(1 + Sqrt[1 - e^2])^2*
           (-1048 + 19*e^4 + 968*Sqrt[1 - e^2] + 
            4*e^2*(7 + 44*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(45056*(-1 + e^2)) - 
         (15*(1 + Sqrt[1 - e^2])^2*(5*e^4*(19 + 2*Sqrt[1 - e^2]) + 
            20*e^2*(-4 + 21*Sqrt[1 - e^2]) + 8*(-127 + 125*Sqrt[1 - e^2]))*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 2 + p, 0, 1, e])/
          (22528*(-1 + e^2)) - (45*e*(15*e^6 + 96*(1 + Sqrt[1 - e^2]) + 
            30*e^4*(11 + Sqrt[1 - e^2]) + 80*e^2*(7 + 2*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) + (45*e^2*(48 + 80*e^2 + 15*e^4)*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/
          (5632*(-1 + e^2)) - (45*e*(15*e^6 - 30*e^4*(-11 + Sqrt[1 - e^2]) - 
            96*(-1 + Sqrt[1 - e^2]) - 80*e^2*(-7 + 2*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) + (15*(-1 + Sqrt[1 - e^2])^2*
           (5*e^4*(-19 + 2*Sqrt[1 - e^2]) + 20*e^2*(4 + 21*Sqrt[1 - e^2]) + 
            8*(127 + 125*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) - 
         (15*e*(-1 + Sqrt[1 - e^2])^2*(1048 - 19*e^4 + 968*Sqrt[1 - e^2] + 
            4*e^2*(-7 + 44*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(45056*(-1 + e^2)) - 
         (15*(-1 + Sqrt[1 - e^2])^3*(-4*e^4 + e^2*(-73 + Sqrt[1 - e^2]) + 
            168*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 2 + p, 0, 1, e])/(11264*(-1 + e^2)) + 
         (15*e^3*(-92 + e^2 - 52*Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])^2*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 2 + p, 0, 1, e])/
          (45056*(-1 + e^2)) + (15*(-1 + Sqrt[1 - e^2])^4*(1 + Sqrt[1 - e^2])^
            2*(7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[8 + p, 2 + p, 0, 1, e])/(22528*(-1 + e^2)) - 
         (15*e^5*(-1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 2 + p, 0, 1, e])/(45056*(-1 + e^2)))))/v^12
 
MomMFourierMode[6, 4, 0] = 
    (\[Nu]*((-3*(-720*Sqrt[1 - e^2]*(-2 + e^2) - 3*(936 - 1096*e^2 + 237*e^4)*
           (4 + p) + 2*Sqrt[1 - e^2]*(874 - 973*e^2 + 209*e^4)*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-102 + 37*e^2)*(4 + p)^3 + 28*(1 - e^2)^(7/2)*
           (4 + p)^4)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[3 + p, e*(4 + p)])/
        (88*e^3*(4 + p)^6) - (3*(-1 + Sqrt[1 - e^2])*
         (360*(-1 + Sqrt[1 - e^2])^3 - 6*(708 + 160*e^4 - 228*Sqrt[1 - e^2] + 
            e^2*(-791 + 77*Sqrt[1 - e^2]))*(4 + p) + Sqrt[1 - e^2]*
           (681*e^4 + 76*(41 - 5*Sqrt[1 - e^2]) + 
            e^2*(-3357 + 155*Sqrt[1 - e^2]))*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-197 + 67*e^2 + 7*Sqrt[1 - e^2])*(4 + p)^3 + 
          56*(1 - e^2)^(7/2)*(4 + p)^4)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[4 + p, e*(4 + p)])/(176*e^4*(4 + p)^6) + 
       \[Epsilon]^2*((-3*v^2*(1693440*Sqrt[1 - e^2]*(-2 + e^2)*
             (1 - 5*\[Nu] + 5*\[Nu]^2) - 280*(-1 + e^2)^5*(4 + p)^6*
             (-2 + 11*\[Nu] - 14*\[Nu]^2 + 2*\[Nu]^3) + 1008*(4 + p)*
             (669*(1 - 5*\[Nu] + 5*\[Nu]^2) - 4974*(-1 + e^2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 1629*(-1 + e^2)^2*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              20*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              10*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 
              10*(1 - e^2)^(3/2)*(-15 + 85*\[Nu] - 128*\[Nu]^2 + 
                59*\[Nu]^3)) - 4*(1 - e^2)^(7/2)*(4 + p)^5*
             (-1962 + 9205*\[Nu] - 5950*\[Nu]^2 - 5530*\[Nu]^3 - 
              2856*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              (-1 + e^2)*(-1136 + 6237*\[Nu] - 7826*\[Nu]^2 + 868*\[Nu]^3)) + 
            (-1 + e^2)^2*(4 + p)^4*(-169680*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - 85680*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + (-1 + e^2)^2*(-16910 + 92127*\[Nu] - 
                112434*\[Nu]^2 + 7882*\[Nu]^3) - 5*(5742 - 24283*\[Nu] + 
                5754*\[Nu]^2 + 24598*\[Nu]^3) + 2*(-1 + e^2)*(9046 - 
                38353*\[Nu] - 1330*\[Nu]^2 + 70910*\[Nu]^3)) - 
            6*(4 + p)^2*(12936*(1 - 5*\[Nu] + 5*\[Nu]^2) + 189728*Sqrt[
                1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 569408*(1 - e^2)^(3/2)*(
                1 - 5*\[Nu] + 5*\[Nu]^2) + 159264*(1 - e^2)^(5/2)*(1 - 
                5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)^3*(10011 - 53193*\[Nu] + 
                59668*\[Nu]^2 + 2541*\[Nu]^3) - 7*(-1 + e^2)*(3645 - 
                15295*\[Nu] + 3324*\[Nu]^2 + 15403*\[Nu]^3) + 
              2*(-1 + e^2)^2*(-16635 + 93905*\[Nu] - 144256*\[Nu]^2 + 
                75943*\[Nu]^3)) - 4*Sqrt[1 - e^2]*(4 + p)^3*
             (-80535*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              283290*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              88935*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              1540*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - (-1 + e^2)^3*(
                -9549 + 51499*\[Nu] - 60536*\[Nu]^2 + 833*\[Nu]^3) + 
              14*(-1 + e^2)*(1074 - 3671*\[Nu] - 3400*\[Nu]^2 + 
                9320*\[Nu]^3) - (-1 + e^2)^2*(-6187 + 44331*\[Nu] - 
                115220*\[Nu]^2 + 118895*\[Nu]^3)))*BesselJ[3 + p, e*(4 + p)])/
          (2464*e^3*(1 - e^2)*(4 + p)^7) - (3*(-1 + Sqrt[1 - e^2])*v^2*
           (-423360*(-1 + Sqrt[1 - e^2])^3*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            280*(-1 + e^2)^5*(4 + p)^6*(-2 + 11*\[Nu] - 14*\[Nu]^2 + 
              2*\[Nu]^3) - 4*(1 - e^2)^(7/2)*(4 + p)^5*(-1962 + 9205*\[Nu] - 
              5950*\[Nu]^2 - 5530*\[Nu]^3 - 7*Sqrt[1 - e^2]*(398 - 
                1985*\[Nu] + 1970*\[Nu]^2 + 10*\[Nu]^3) - 2*(-1 + e^2)*(
                -533 + 2926*\[Nu] - 3668*\[Nu]^2 + 399*\[Nu]^3)) - 
            504*(4 + p)*(-1218*(1 - 5*\[Nu] + 5*\[Nu]^2) + 5*(1 - e^2)^(5/2)*(
                -9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) + 5*(-1 + e^2)^2*(
                -437 + 2187*\[Nu] - 2204*\[Nu]^2 + 37*\[Nu]^3) - 
              9*(1 - e^2)^(3/2)*(-147 + 745*\[Nu] - 790*\[Nu]^2 + 
                65*\[Nu]^3) - 2*Sqrt[1 - e^2]*(-1307 + 6555*\[Nu] - 
                6635*\[Nu]^2 + 100*\[Nu]^3) - (-1 + e^2)*(-7209 + 
                36155*\[Nu] - 36610*\[Nu]^2 + 595*\[Nu]^3)) + 
            (-1 + e^2)^2*(4 + p)^4*(4*(-1 + e^2)^2*(-3642 + 19817*\[Nu] - 
                24073*\[Nu]^2 + 1519*\[Nu]^3) - (1 - e^2)^(3/2)*(77626 - 
                386981*\[Nu] + 383698*\[Nu]^2 + 1806*\[Nu]^3) + 
              Sqrt[1 - e^2]*(-166106 + 831915*\[Nu] - 838950*\[Nu]^2 + 
                11410*\[Nu]^3) + 7*(-1 + e^2)*(1258 - 4523*\[Nu] - 
                5810*\[Nu]^2 + 18630*\[Nu]^3) - 5*(5742 - 24283*\[Nu] + 
                5754*\[Nu]^2 + 24598*\[Nu]^3)) - 6*(4 + p)^2*
             (196*(1 - 5*\[Nu] + 5*\[Nu]^2) + (1 - e^2)^(3/2)*(496319 - 
                2489837*\[Nu] + 2526636*\[Nu]^2 - 52703*\[Nu]^3) - 
              1596*Sqrt[1 - e^2]*(-103 + 517*\[Nu] - 525*\[Nu]^2 + 
                10*\[Nu]^3) - 80*(-1 + e^2)^3*(45 - 238*\[Nu] + 245*\[Nu]^2 + 
                70*\[Nu]^3) + (1 - e^2)^(5/2)*(121185 - 603827*\[Nu] + 
                597912*\[Nu]^2 + 3059*\[Nu]^3) - 7*(-1 + e^2)*(-10467 + 
                54809*\[Nu] - 64956*\[Nu]^2 + 13123*\[Nu]^3) + 
              3*(-1 + e^2)^2*(-17281 + 90811*\[Nu] - 112112*\[Nu]^2 + 
                33061*\[Nu]^3)) + Sqrt[1 - e^2]*(4 + p)^3*
             ((1 - e^2)^(3/2)*(1049113 - 5254557*\[Nu] + 5301100*\[Nu]^2 - 
                76685*\[Nu]^3) + 6160*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
                5*\[Nu]^3) - 3*(-1 + e^2)^3*(9701 - 52143*\[Nu] + 
                60508*\[Nu]^2 + 371*\[Nu]^3) + 7*(1 - e^2)^(5/2)*(43197 - 
                215399*\[Nu] + 213820*\[Nu]^2 + 635*\[Nu]^3) - 
              70*Sqrt[1 - e^2]*(-4452 + 22389*\[Nu] - 22912*\[Nu]^2 + 
                666*\[Nu]^3) - 14*(-1 + e^2)*(-2004 + 16171*\[Nu] - 
                41840*\[Nu]^2 + 33950*\[Nu]^3) + (-1 + e^2)^2*(-75363 + 
                421407*\[Nu] - 658420*\[Nu]^2 + 398895*\[Nu]^3)))*
           BesselJ[4 + p, e*(4 + p)])/(2464*e^4*(1 - e^2)*(4 + p)^7) - 
         (9*e^3*(1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-3 + p, 4 + p, 0, 1, e])/(11264*(-1 + e^2)) - 
         (9*(1 + Sqrt[1 - e^2])^5*(4*e^2 + 11*(-1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 4 + p, 0, 1, e])/
          (5632*(-1 + e^2)) + (9*e*(1 + Sqrt[1 - e^2])^4*(-116 + 25*e^2 + 
            104*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/(11264*(-1 + e^2)) + 
         (9*(1 + Sqrt[1 - e^2])^4*(166 - 164*Sqrt[1 - e^2] + 
            e^2*(-75 + 8*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[p, 4 + p, 0, 1, e])/(2816*(-1 + e^2)) + 
         (9*e*(1 + Sqrt[1 - e^2])^3*(e^2*(33 + Sqrt[1 - e^2]) + 
            4*(-31 + 29*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) - 
         (9*(1 + Sqrt[1 - e^2])^3*(4*e^4 + 168*(-1 + Sqrt[1 - e^2]) + 
            e^2*(73 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[2 + p, 4 + p, 0, 1, e])/(512*(-1 + e^2)) - 
         (27*e^3*(3*e^4 + 40*(1 + Sqrt[1 - e^2]) + 
            12*e^2*(4 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (27*e^4*(10 + 3*e^2)*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 4 + p, 0, 1, e])/(128*(-1 + e^2)) - 
         (27*e^3*(3*e^4 - 12*e^2*(-4 + Sqrt[1 - e^2]) - 
            40*(-1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) - 
         (9*(-1 + Sqrt[1 - e^2])^3*(-4*e^4 + e^2*(-73 + Sqrt[1 - e^2]) + 
            168*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 4 + p, 0, 1, e])/(512*(-1 + e^2)) + 
         (9*e*(-1 + Sqrt[1 - e^2])^3*(e^2*(-33 + Sqrt[1 - e^2]) + 
            4*(31 + 29*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[7 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) - 
         (9*(-1 + Sqrt[1 - e^2])^4*(e^2*(75 + 8*Sqrt[1 - e^2]) - 
            2*(83 + 82*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[8 + p, 4 + p, 0, 1, e])/(2816*(-1 + e^2)) - 
         (9*e*(-1 + Sqrt[1 - e^2])^4*(116 - 25*e^2 + 104*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[9 + p, 4 + p, 0, 1, e])/
          (11264*(-1 + e^2)) - (9*(-1 + Sqrt[1 - e^2])^5*
           (-4*e^2 + 11*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[10 + p, 4 + p, 0, 1, e])/(5632*(-1 + e^2)) - 
         (9*e^3*(-1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[11 + p, 4 + p, 0, 1, e])/(11264*(-1 + e^2)))))/v^12
 
MomMFourierMode[6, 4, 1] = 
    (\[Nu]*(((-1/44*I)*(-720*Sqrt[1 - e^2]*(-2 + e^2) - 
          3*(936 - 1096*e^2 + 237*e^4)*(4 + p) + 2*Sqrt[1 - e^2]*
           (874 - 973*e^2 + 209*e^4)*(4 + p)^2 + 4*(-1 + e^2)^2*
           (-102 + 37*e^2)*(4 + p)^3 + 28*(1 - e^2)^(7/2)*(4 + p)^4)*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[3 + p, e*(4 + p)])/
        (e^3*(4 + p)^6) - ((I/88)*(-1 + Sqrt[1 - e^2])*
         (360*(-1 + Sqrt[1 - e^2])^3 - 6*(708 + 160*e^4 - 228*Sqrt[1 - e^2] + 
            e^2*(-791 + 77*Sqrt[1 - e^2]))*(4 + p) + Sqrt[1 - e^2]*
           (681*e^4 + 76*(41 - 5*Sqrt[1 - e^2]) + 
            e^2*(-3357 + 155*Sqrt[1 - e^2]))*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-197 + 67*e^2 + 7*Sqrt[1 - e^2])*(4 + p)^3 + 
          56*(1 - e^2)^(7/2)*(4 + p)^4)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[4 + p, e*(4 + p)])/(e^4*(4 + p)^6) + 
       \[Epsilon]^2*(((-1/1232*I)*v^2*(1693440*Sqrt[1 - e^2]*(-2 + e^2)*
             (1 - 5*\[Nu] + 5*\[Nu]^2) - 280*(-1 + e^2)^5*(4 + p)^6*
             (-2 + 11*\[Nu] - 14*\[Nu]^2 + 2*\[Nu]^3) + 1008*(4 + p)*
             (669*(1 - 5*\[Nu] + 5*\[Nu]^2) - 4974*(-1 + e^2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 1629*(-1 + e^2)^2*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              20*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              10*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 
              10*(1 - e^2)^(3/2)*(-15 + 85*\[Nu] - 128*\[Nu]^2 + 
                59*\[Nu]^3)) - 4*(1 - e^2)^(7/2)*(4 + p)^5*
             (-1962 + 9205*\[Nu] - 5950*\[Nu]^2 - 5530*\[Nu]^3 - 
              2856*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              (-1 + e^2)*(-1136 + 6237*\[Nu] - 7826*\[Nu]^2 + 868*\[Nu]^3)) + 
            (-1 + e^2)^2*(4 + p)^4*(-169680*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - 85680*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + (-1 + e^2)^2*(-16910 + 92127*\[Nu] - 
                112434*\[Nu]^2 + 7882*\[Nu]^3) - 5*(5742 - 24283*\[Nu] + 
                5754*\[Nu]^2 + 24598*\[Nu]^3) + 2*(-1 + e^2)*(9046 - 
                38353*\[Nu] - 1330*\[Nu]^2 + 70910*\[Nu]^3)) - 
            6*(4 + p)^2*(12936*(1 - 5*\[Nu] + 5*\[Nu]^2) + 189728*Sqrt[
                1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 569408*(1 - e^2)^(3/2)*(
                1 - 5*\[Nu] + 5*\[Nu]^2) + 159264*(1 - e^2)^(5/2)*(1 - 
                5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)^3*(10011 - 53193*\[Nu] + 
                59668*\[Nu]^2 + 2541*\[Nu]^3) - 7*(-1 + e^2)*(3645 - 
                15295*\[Nu] + 3324*\[Nu]^2 + 15403*\[Nu]^3) + 
              2*(-1 + e^2)^2*(-16635 + 93905*\[Nu] - 144256*\[Nu]^2 + 
                75943*\[Nu]^3)) - 4*Sqrt[1 - e^2]*(4 + p)^3*
             (-80535*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              283290*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              88935*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              1540*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - (-1 + e^2)^3*(
                -9549 + 51499*\[Nu] - 60536*\[Nu]^2 + 833*\[Nu]^3) + 
              14*(-1 + e^2)*(1074 - 3671*\[Nu] - 3400*\[Nu]^2 + 
                9320*\[Nu]^3) - (-1 + e^2)^2*(-6187 + 44331*\[Nu] - 
                115220*\[Nu]^2 + 118895*\[Nu]^3)))*BesselJ[3 + p, e*(4 + p)])/
          (e^3*(1 - e^2)*(4 + p)^7) - ((I/1232)*(-1 + Sqrt[1 - e^2])*v^2*
           (-423360*(-1 + Sqrt[1 - e^2])^3*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            280*(-1 + e^2)^5*(4 + p)^6*(-2 + 11*\[Nu] - 14*\[Nu]^2 + 
              2*\[Nu]^3) - 4*(1 - e^2)^(7/2)*(4 + p)^5*(-1962 + 9205*\[Nu] - 
              5950*\[Nu]^2 - 5530*\[Nu]^3 - 7*Sqrt[1 - e^2]*(398 - 
                1985*\[Nu] + 1970*\[Nu]^2 + 10*\[Nu]^3) - 2*(-1 + e^2)*(
                -533 + 2926*\[Nu] - 3668*\[Nu]^2 + 399*\[Nu]^3)) - 
            504*(4 + p)*(-1218*(1 - 5*\[Nu] + 5*\[Nu]^2) + 5*(1 - e^2)^(5/2)*(
                -9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) + 5*(-1 + e^2)^2*(
                -437 + 2187*\[Nu] - 2204*\[Nu]^2 + 37*\[Nu]^3) - 
              9*(1 - e^2)^(3/2)*(-147 + 745*\[Nu] - 790*\[Nu]^2 + 
                65*\[Nu]^3) - 2*Sqrt[1 - e^2]*(-1307 + 6555*\[Nu] - 
                6635*\[Nu]^2 + 100*\[Nu]^3) - (-1 + e^2)*(-7209 + 
                36155*\[Nu] - 36610*\[Nu]^2 + 595*\[Nu]^3)) + 
            (-1 + e^2)^2*(4 + p)^4*(4*(-1 + e^2)^2*(-3642 + 19817*\[Nu] - 
                24073*\[Nu]^2 + 1519*\[Nu]^3) - (1 - e^2)^(3/2)*(77626 - 
                386981*\[Nu] + 383698*\[Nu]^2 + 1806*\[Nu]^3) + 
              Sqrt[1 - e^2]*(-166106 + 831915*\[Nu] - 838950*\[Nu]^2 + 
                11410*\[Nu]^3) + 7*(-1 + e^2)*(1258 - 4523*\[Nu] - 
                5810*\[Nu]^2 + 18630*\[Nu]^3) - 5*(5742 - 24283*\[Nu] + 
                5754*\[Nu]^2 + 24598*\[Nu]^3)) - 6*(4 + p)^2*
             (196*(1 - 5*\[Nu] + 5*\[Nu]^2) + (1 - e^2)^(3/2)*(496319 - 
                2489837*\[Nu] + 2526636*\[Nu]^2 - 52703*\[Nu]^3) - 
              1596*Sqrt[1 - e^2]*(-103 + 517*\[Nu] - 525*\[Nu]^2 + 
                10*\[Nu]^3) - 80*(-1 + e^2)^3*(45 - 238*\[Nu] + 245*\[Nu]^2 + 
                70*\[Nu]^3) + (1 - e^2)^(5/2)*(121185 - 603827*\[Nu] + 
                597912*\[Nu]^2 + 3059*\[Nu]^3) - 7*(-1 + e^2)*(-10467 + 
                54809*\[Nu] - 64956*\[Nu]^2 + 13123*\[Nu]^3) + 
              3*(-1 + e^2)^2*(-17281 + 90811*\[Nu] - 112112*\[Nu]^2 + 
                33061*\[Nu]^3)) + Sqrt[1 - e^2]*(4 + p)^3*
             ((1 - e^2)^(3/2)*(1049113 - 5254557*\[Nu] + 5301100*\[Nu]^2 - 
                76685*\[Nu]^3) + 6160*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
                5*\[Nu]^3) - 3*(-1 + e^2)^3*(9701 - 52143*\[Nu] + 
                60508*\[Nu]^2 + 371*\[Nu]^3) + 7*(1 - e^2)^(5/2)*(43197 - 
                215399*\[Nu] + 213820*\[Nu]^2 + 635*\[Nu]^3) - 
              70*Sqrt[1 - e^2]*(-4452 + 22389*\[Nu] - 22912*\[Nu]^2 + 
                666*\[Nu]^3) - 14*(-1 + e^2)*(-2004 + 16171*\[Nu] - 
                41840*\[Nu]^2 + 33950*\[Nu]^3) + (-1 + e^2)^2*(-75363 + 
                421407*\[Nu] - 658420*\[Nu]^2 + 398895*\[Nu]^3)))*
           BesselJ[4 + p, e*(4 + p)])/(e^4*(1 - e^2)*(4 + p)^7) - 
         (((3*I)/5632)*e^3*(1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[-3 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/2816)*(1 + Sqrt[1 - e^2])^5*(4*e^2 + 
            11*(-1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-2 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/5632)*e*(1 + Sqrt[1 - e^2])^4*(-116 + 25*e^2 + 
            104*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/1408)*(1 + Sqrt[1 - e^2])^4*(166 - 164*Sqrt[1 - e^2] + 
            e^2*(-75 + 8*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/512)*e*(1 + Sqrt[1 - e^2])^3*(e^2*(33 + Sqrt[1 - e^2]) + 
            4*(-31 + 29*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/256)*(1 + Sqrt[1 - e^2])^3*(4*e^4 + 
            168*(-1 + Sqrt[1 - e^2]) + e^2*(73 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          (-1 + e^2) - (((9*I)/512)*e^3*(3*e^4 + 40*(1 + Sqrt[1 - e^2]) + 
            12*e^2*(4 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/64)*e^4*(10 + 3*e^2)*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/512)*e^3*(3*e^4 - 12*e^2*(-4 + Sqrt[1 - e^2]) - 
            40*(-1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/256)*(-1 + Sqrt[1 - e^2])^3*(-4*e^4 + 
            e^2*(-73 + Sqrt[1 - e^2]) + 168*(1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/
          (-1 + e^2) + (((3*I)/512)*e*(-1 + Sqrt[1 - e^2])^3*
           (e^2*(-33 + Sqrt[1 - e^2]) + 4*(31 + 29*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 4 + p, 0, 1, e])/
          (-1 + e^2) - (((3*I)/1408)*(-1 + Sqrt[1 - e^2])^4*
           (e^2*(75 + 8*Sqrt[1 - e^2]) - 2*(83 + 82*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[8 + p, 4 + p, 0, 1, e])/
          (-1 + e^2) - (((3*I)/5632)*e*(-1 + Sqrt[1 - e^2])^4*
           (116 - 25*e^2 + 104*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/2816)*(-1 + Sqrt[1 - e^2])^5*(-4*e^2 + 
            11*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[10 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/5632)*e^3*(-1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[11 + p, 4 + p, 0, 1, e])/(-1 + e^2))))/v^12
 
MomMFourierMode[6, 4, 2] = 
    (\[Nu]*(((-720*Sqrt[1 - e^2]*(-2 + e^2) - 3*(936 - 1096*e^2 + 237*e^4)*
           (4 + p) + 2*Sqrt[1 - e^2]*(874 - 973*e^2 + 209*e^4)*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-102 + 37*e^2)*(4 + p)^3 + 28*(1 - e^2)^(7/2)*
           (4 + p)^4)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[3 + p, e*(4 + p)])/
        (88*e^3*(4 + p)^6) + ((-1 + Sqrt[1 - e^2])*
         (360*(-1 + Sqrt[1 - e^2])^3 - 6*(708 + 160*e^4 - 228*Sqrt[1 - e^2] + 
            e^2*(-791 + 77*Sqrt[1 - e^2]))*(4 + p) + Sqrt[1 - e^2]*
           (681*e^4 + 76*(41 - 5*Sqrt[1 - e^2]) + 
            e^2*(-3357 + 155*Sqrt[1 - e^2]))*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-197 + 67*e^2 + 7*Sqrt[1 - e^2])*(4 + p)^3 + 
          56*(1 - e^2)^(7/2)*(4 + p)^4)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[4 + p, e*(4 + p)])/(176*e^4*(4 + p)^6) + 
       \[Epsilon]^2*(-1/2464*(v^2*(-1693440*Sqrt[1 - e^2]*(-2 + e^2)*
              (1 - 5*\[Nu] + 5*\[Nu]^2) + 280*(-1 + e^2)^5*(4 + p)^6*
              (-2 + 11*\[Nu] - 14*\[Nu]^2 + 2*\[Nu]^3) - 1008*(4 + p)*
              (669*(1 - 5*\[Nu] + 5*\[Nu]^2) - 4974*(-1 + e^2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 1629*(-1 + e^2)^2*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
               20*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 10*
                (1 - e^2)^(5/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 10*
                (1 - e^2)^(3/2)*(-15 + 85*\[Nu] - 128*\[Nu]^2 + 
                 59*\[Nu]^3)) + 4*(1 - e^2)^(7/2)*(4 + p)^5*(-1962 + 9205*
                \[Nu] - 5950*\[Nu]^2 - 5530*\[Nu]^3 - 2856*Sqrt[1 - e^2]*
                (1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*(-1136 + 6237*\[Nu] - 
                 7826*\[Nu]^2 + 868*\[Nu]^3)) + (-1 + e^2)^2*(4 + p)^4*
              (169680*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 85680*
                (1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)^2*
                (-16910 + 92127*\[Nu] - 112434*\[Nu]^2 + 7882*\[Nu]^3) + 5*
                (5742 - 24283*\[Nu] + 5754*\[Nu]^2 + 24598*\[Nu]^3) - 2*
                (-1 + e^2)*(9046 - 38353*\[Nu] - 1330*\[Nu]^2 + 
                 70910*\[Nu]^3)) + 6*(4 + p)^2*(12936*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 189728*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 569408*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 159264*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) - (-1 + e^2)^3*(10011 - 53193*\[Nu] + 
                 59668*\[Nu]^2 + 2541*\[Nu]^3) - 7*(-1 + e^2)*(3645 - 
                 15295*\[Nu] + 3324*\[Nu]^2 + 15403*\[Nu]^3) + 2*(-1 + e^2)^2*
                (-16635 + 93905*\[Nu] - 144256*\[Nu]^2 + 75943*\[Nu]^3)) + 
             4*Sqrt[1 - e^2]*(4 + p)^3*(-80535*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) - 283290*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) - 88935*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) - 1540*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
               (-1 + e^2)^3*(-9549 + 51499*\[Nu] - 60536*\[Nu]^2 + 
                 833*\[Nu]^3) + 14*(-1 + e^2)*(1074 - 3671*\[Nu] - 
                 3400*\[Nu]^2 + 9320*\[Nu]^3) - (-1 + e^2)^2*(-6187 + 
                 44331*\[Nu] - 115220*\[Nu]^2 + 118895*\[Nu]^3)))*
            BesselJ[3 + p, e*(4 + p)])/(e^3*(1 - e^2)*(4 + p)^7) + 
         ((-1 + Sqrt[1 - e^2])*v^2*(-423360*(-1 + Sqrt[1 - e^2])^3*
             (1 - 5*\[Nu] + 5*\[Nu]^2) - 280*(-1 + e^2)^5*(4 + p)^6*
             (-2 + 11*\[Nu] - 14*\[Nu]^2 + 2*\[Nu]^3) - 4*(1 - e^2)^(7/2)*
             (4 + p)^5*(-1962 + 9205*\[Nu] - 5950*\[Nu]^2 - 5530*\[Nu]^3 - 
              7*Sqrt[1 - e^2]*(398 - 1985*\[Nu] + 1970*\[Nu]^2 + 
                10*\[Nu]^3) - 2*(-1 + e^2)*(-533 + 2926*\[Nu] - 
                3668*\[Nu]^2 + 399*\[Nu]^3)) - 504*(4 + p)*
             (-1218*(1 - 5*\[Nu] + 5*\[Nu]^2) + 5*(1 - e^2)^(5/2)*(-9 + 
                47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) + 5*(-1 + e^2)^2*(-437 + 
                2187*\[Nu] - 2204*\[Nu]^2 + 37*\[Nu]^3) - 9*(1 - e^2)^(3/2)*(
                -147 + 745*\[Nu] - 790*\[Nu]^2 + 65*\[Nu]^3) - 
              2*Sqrt[1 - e^2]*(-1307 + 6555*\[Nu] - 6635*\[Nu]^2 + 
                100*\[Nu]^3) - (-1 + e^2)*(-7209 + 36155*\[Nu] - 
                36610*\[Nu]^2 + 595*\[Nu]^3)) + (-1 + e^2)^2*(4 + p)^4*
             (4*(-1 + e^2)^2*(-3642 + 19817*\[Nu] - 24073*\[Nu]^2 + 
                1519*\[Nu]^3) - (1 - e^2)^(3/2)*(77626 - 386981*\[Nu] + 
                383698*\[Nu]^2 + 1806*\[Nu]^3) + Sqrt[1 - e^2]*(-166106 + 
                831915*\[Nu] - 838950*\[Nu]^2 + 11410*\[Nu]^3) + 
              7*(-1 + e^2)*(1258 - 4523*\[Nu] - 5810*\[Nu]^2 + 
                18630*\[Nu]^3) - 5*(5742 - 24283*\[Nu] + 5754*\[Nu]^2 + 
                24598*\[Nu]^3)) - 6*(4 + p)^2*(196*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + (1 - e^2)^(3/2)*(496319 - 2489837*\[Nu] + 
                2526636*\[Nu]^2 - 52703*\[Nu]^3) - 1596*Sqrt[1 - e^2]*(-103 + 
                517*\[Nu] - 525*\[Nu]^2 + 10*\[Nu]^3) - 80*(-1 + e^2)^3*(45 - 
                238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) + (1 - e^2)^(5/2)*(
                121185 - 603827*\[Nu] + 597912*\[Nu]^2 + 3059*\[Nu]^3) - 
              7*(-1 + e^2)*(-10467 + 54809*\[Nu] - 64956*\[Nu]^2 + 
                13123*\[Nu]^3) + 3*(-1 + e^2)^2*(-17281 + 90811*\[Nu] - 
                112112*\[Nu]^2 + 33061*\[Nu]^3)) + Sqrt[1 - e^2]*(4 + p)^3*
             ((1 - e^2)^(3/2)*(1049113 - 5254557*\[Nu] + 5301100*\[Nu]^2 - 
                76685*\[Nu]^3) + 6160*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
                5*\[Nu]^3) - 3*(-1 + e^2)^3*(9701 - 52143*\[Nu] + 
                60508*\[Nu]^2 + 371*\[Nu]^3) + 7*(1 - e^2)^(5/2)*(43197 - 
                215399*\[Nu] + 213820*\[Nu]^2 + 635*\[Nu]^3) - 
              70*Sqrt[1 - e^2]*(-4452 + 22389*\[Nu] - 22912*\[Nu]^2 + 
                666*\[Nu]^3) - 14*(-1 + e^2)*(-2004 + 16171*\[Nu] - 
                41840*\[Nu]^2 + 33950*\[Nu]^3) + (-1 + e^2)^2*(-75363 + 
                421407*\[Nu] - 658420*\[Nu]^2 + 398895*\[Nu]^3)))*
           BesselJ[4 + p, e*(4 + p)])/(2464*e^4*(1 - e^2)*(4 + p)^7) + 
         (3*e^3*(1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-3 + p, 4 + p, 0, 1, e])/(11264*(-1 + e^2)) + 
         (3*(1 + Sqrt[1 - e^2])^5*(4*e^2 + 11*(-1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 4 + p, 0, 1, e])/
          (5632*(-1 + e^2)) - (3*e*(1 + Sqrt[1 - e^2])^4*(-116 + 25*e^2 + 
            104*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/(11264*(-1 + e^2)) - 
         (3*(1 + Sqrt[1 - e^2])^4*(166 - 164*Sqrt[1 - e^2] + 
            e^2*(-75 + 8*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[p, 4 + p, 0, 1, e])/(2816*(-1 + e^2)) - 
         (3*e*(1 + Sqrt[1 - e^2])^3*(e^2*(33 + Sqrt[1 - e^2]) + 
            4*(-31 + 29*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (3*(1 + Sqrt[1 - e^2])^3*(4*e^4 + 168*(-1 + Sqrt[1 - e^2]) + 
            e^2*(73 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[2 + p, 4 + p, 0, 1, e])/(512*(-1 + e^2)) + 
         (9*e^3*(3*e^4 + 40*(1 + Sqrt[1 - e^2]) + 12*e^2*(4 + Sqrt[1 - e^2]))*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 4 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - (9*e^4*(10 + 3*e^2)*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[4 + p, 4 + p, 0, 1, e])/(128*(-1 + e^2)) + 
         (9*e^3*(3*e^4 - 12*e^2*(-4 + Sqrt[1 - e^2]) - 
            40*(-1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (3*(-1 + Sqrt[1 - e^2])^3*(-4*e^4 + e^2*(-73 + Sqrt[1 - e^2]) + 
            168*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 4 + p, 0, 1, e])/(512*(-1 + e^2)) - 
         (3*e*(-1 + Sqrt[1 - e^2])^3*(e^2*(-33 + Sqrt[1 - e^2]) + 
            4*(31 + 29*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[7 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (3*(-1 + Sqrt[1 - e^2])^4*(e^2*(75 + 8*Sqrt[1 - e^2]) - 
            2*(83 + 82*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[8 + p, 4 + p, 0, 1, e])/(2816*(-1 + e^2)) + 
         (3*e*(-1 + Sqrt[1 - e^2])^4*(116 - 25*e^2 + 104*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[9 + p, 4 + p, 0, 1, e])/
          (11264*(-1 + e^2)) + (3*(-1 + Sqrt[1 - e^2])^5*
           (-4*e^2 + 11*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[10 + p, 4 + p, 0, 1, e])/(5632*(-1 + e^2)) + 
         (3*e^3*(-1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[11 + p, 4 + p, 0, 1, e])/(11264*(-1 + e^2)))))/v^12
 
MomMFourierMode[6, 4, 3] = 0
 
MomMFourierMode[6, 4, 4] = 
    (\[Nu]*(((-720*Sqrt[1 - e^2]*(-2 + e^2) - 3*(936 - 1096*e^2 + 237*e^4)*
           (4 + p) + 2*Sqrt[1 - e^2]*(874 - 973*e^2 + 209*e^4)*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-102 + 37*e^2)*(4 + p)^3 + 28*(1 - e^2)^(7/2)*
           (4 + p)^4)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[3 + p, e*(4 + p)])/
        (88*e^3*(4 + p)^6) + ((-1 + Sqrt[1 - e^2])*
         (360*(-1 + Sqrt[1 - e^2])^3 - 6*(708 + 160*e^4 - 228*Sqrt[1 - e^2] + 
            e^2*(-791 + 77*Sqrt[1 - e^2]))*(4 + p) + Sqrt[1 - e^2]*
           (681*e^4 + 76*(41 - 5*Sqrt[1 - e^2]) + 
            e^2*(-3357 + 155*Sqrt[1 - e^2]))*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-197 + 67*e^2 + 7*Sqrt[1 - e^2])*(4 + p)^3 + 
          56*(1 - e^2)^(7/2)*(4 + p)^4)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[4 + p, e*(4 + p)])/(176*e^4*(4 + p)^6) + 
       \[Epsilon]^2*(-1/2464*(v^2*(-1693440*Sqrt[1 - e^2]*(-2 + e^2)*
              (1 - 5*\[Nu] + 5*\[Nu]^2) + 280*(-1 + e^2)^5*(4 + p)^6*
              (-2 + 11*\[Nu] - 14*\[Nu]^2 + 2*\[Nu]^3) - 1008*(4 + p)*
              (669*(1 - 5*\[Nu] + 5*\[Nu]^2) - 4974*(-1 + e^2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 1629*(-1 + e^2)^2*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
               20*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 10*
                (1 - e^2)^(5/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 10*
                (1 - e^2)^(3/2)*(-15 + 85*\[Nu] - 128*\[Nu]^2 + 
                 59*\[Nu]^3)) + 4*(1 - e^2)^(7/2)*(4 + p)^5*(-1962 + 9205*
                \[Nu] - 5950*\[Nu]^2 - 5530*\[Nu]^3 - 2856*Sqrt[1 - e^2]*
                (1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*(-1136 + 6237*\[Nu] - 
                 7826*\[Nu]^2 + 868*\[Nu]^3)) + (-1 + e^2)^2*(4 + p)^4*
              (169680*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 85680*
                (1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)^2*
                (-16910 + 92127*\[Nu] - 112434*\[Nu]^2 + 7882*\[Nu]^3) + 5*
                (5742 - 24283*\[Nu] + 5754*\[Nu]^2 + 24598*\[Nu]^3) - 2*
                (-1 + e^2)*(9046 - 38353*\[Nu] - 1330*\[Nu]^2 + 
                 70910*\[Nu]^3)) + 6*(4 + p)^2*(12936*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 189728*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 569408*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 159264*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) - (-1 + e^2)^3*(10011 - 53193*\[Nu] + 
                 59668*\[Nu]^2 + 2541*\[Nu]^3) - 7*(-1 + e^2)*(3645 - 
                 15295*\[Nu] + 3324*\[Nu]^2 + 15403*\[Nu]^3) + 2*(-1 + e^2)^2*
                (-16635 + 93905*\[Nu] - 144256*\[Nu]^2 + 75943*\[Nu]^3)) + 
             4*Sqrt[1 - e^2]*(4 + p)^3*(-80535*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) - 283290*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) - 88935*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) - 1540*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
               (-1 + e^2)^3*(-9549 + 51499*\[Nu] - 60536*\[Nu]^2 + 
                 833*\[Nu]^3) + 14*(-1 + e^2)*(1074 - 3671*\[Nu] - 
                 3400*\[Nu]^2 + 9320*\[Nu]^3) - (-1 + e^2)^2*(-6187 + 
                 44331*\[Nu] - 115220*\[Nu]^2 + 118895*\[Nu]^3)))*
            BesselJ[3 + p, e*(4 + p)])/(e^3*(1 - e^2)*(4 + p)^7) + 
         ((-1 + Sqrt[1 - e^2])*v^2*(-423360*(-1 + Sqrt[1 - e^2])^3*
             (1 - 5*\[Nu] + 5*\[Nu]^2) - 280*(-1 + e^2)^5*(4 + p)^6*
             (-2 + 11*\[Nu] - 14*\[Nu]^2 + 2*\[Nu]^3) - 4*(1 - e^2)^(7/2)*
             (4 + p)^5*(-1962 + 9205*\[Nu] - 5950*\[Nu]^2 - 5530*\[Nu]^3 - 
              7*Sqrt[1 - e^2]*(398 - 1985*\[Nu] + 1970*\[Nu]^2 + 
                10*\[Nu]^3) - 2*(-1 + e^2)*(-533 + 2926*\[Nu] - 
                3668*\[Nu]^2 + 399*\[Nu]^3)) - 504*(4 + p)*
             (-1218*(1 - 5*\[Nu] + 5*\[Nu]^2) + 5*(1 - e^2)^(5/2)*(-9 + 
                47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) + 5*(-1 + e^2)^2*(-437 + 
                2187*\[Nu] - 2204*\[Nu]^2 + 37*\[Nu]^3) - 9*(1 - e^2)^(3/2)*(
                -147 + 745*\[Nu] - 790*\[Nu]^2 + 65*\[Nu]^3) - 
              2*Sqrt[1 - e^2]*(-1307 + 6555*\[Nu] - 6635*\[Nu]^2 + 
                100*\[Nu]^3) - (-1 + e^2)*(-7209 + 36155*\[Nu] - 
                36610*\[Nu]^2 + 595*\[Nu]^3)) + (-1 + e^2)^2*(4 + p)^4*
             (4*(-1 + e^2)^2*(-3642 + 19817*\[Nu] - 24073*\[Nu]^2 + 
                1519*\[Nu]^3) - (1 - e^2)^(3/2)*(77626 - 386981*\[Nu] + 
                383698*\[Nu]^2 + 1806*\[Nu]^3) + Sqrt[1 - e^2]*(-166106 + 
                831915*\[Nu] - 838950*\[Nu]^2 + 11410*\[Nu]^3) + 
              7*(-1 + e^2)*(1258 - 4523*\[Nu] - 5810*\[Nu]^2 + 
                18630*\[Nu]^3) - 5*(5742 - 24283*\[Nu] + 5754*\[Nu]^2 + 
                24598*\[Nu]^3)) - 6*(4 + p)^2*(196*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + (1 - e^2)^(3/2)*(496319 - 2489837*\[Nu] + 
                2526636*\[Nu]^2 - 52703*\[Nu]^3) - 1596*Sqrt[1 - e^2]*(-103 + 
                517*\[Nu] - 525*\[Nu]^2 + 10*\[Nu]^3) - 80*(-1 + e^2)^3*(45 - 
                238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) + (1 - e^2)^(5/2)*(
                121185 - 603827*\[Nu] + 597912*\[Nu]^2 + 3059*\[Nu]^3) - 
              7*(-1 + e^2)*(-10467 + 54809*\[Nu] - 64956*\[Nu]^2 + 
                13123*\[Nu]^3) + 3*(-1 + e^2)^2*(-17281 + 90811*\[Nu] - 
                112112*\[Nu]^2 + 33061*\[Nu]^3)) + Sqrt[1 - e^2]*(4 + p)^3*
             ((1 - e^2)^(3/2)*(1049113 - 5254557*\[Nu] + 5301100*\[Nu]^2 - 
                76685*\[Nu]^3) + 6160*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
                5*\[Nu]^3) - 3*(-1 + e^2)^3*(9701 - 52143*\[Nu] + 
                60508*\[Nu]^2 + 371*\[Nu]^3) + 7*(1 - e^2)^(5/2)*(43197 - 
                215399*\[Nu] + 213820*\[Nu]^2 + 635*\[Nu]^3) - 
              70*Sqrt[1 - e^2]*(-4452 + 22389*\[Nu] - 22912*\[Nu]^2 + 
                666*\[Nu]^3) - 14*(-1 + e^2)*(-2004 + 16171*\[Nu] - 
                41840*\[Nu]^2 + 33950*\[Nu]^3) + (-1 + e^2)^2*(-75363 + 
                421407*\[Nu] - 658420*\[Nu]^2 + 398895*\[Nu]^3)))*
           BesselJ[4 + p, e*(4 + p)])/(2464*e^4*(1 - e^2)*(4 + p)^7) + 
         (3*e^3*(1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-3 + p, 4 + p, 0, 1, e])/(11264*(-1 + e^2)) + 
         (3*(1 + Sqrt[1 - e^2])^5*(4*e^2 + 11*(-1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 4 + p, 0, 1, e])/
          (5632*(-1 + e^2)) - (3*e*(1 + Sqrt[1 - e^2])^4*(-116 + 25*e^2 + 
            104*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/(11264*(-1 + e^2)) - 
         (3*(1 + Sqrt[1 - e^2])^4*(166 - 164*Sqrt[1 - e^2] + 
            e^2*(-75 + 8*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[p, 4 + p, 0, 1, e])/(2816*(-1 + e^2)) - 
         (3*e*(1 + Sqrt[1 - e^2])^3*(e^2*(33 + Sqrt[1 - e^2]) + 
            4*(-31 + 29*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (3*(1 + Sqrt[1 - e^2])^3*(4*e^4 + 168*(-1 + Sqrt[1 - e^2]) + 
            e^2*(73 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[2 + p, 4 + p, 0, 1, e])/(512*(-1 + e^2)) + 
         (9*e^3*(3*e^4 + 40*(1 + Sqrt[1 - e^2]) + 12*e^2*(4 + Sqrt[1 - e^2]))*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 4 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - (9*e^4*(10 + 3*e^2)*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[4 + p, 4 + p, 0, 1, e])/(128*(-1 + e^2)) + 
         (9*e^3*(3*e^4 - 12*e^2*(-4 + Sqrt[1 - e^2]) - 
            40*(-1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (3*(-1 + Sqrt[1 - e^2])^3*(-4*e^4 + e^2*(-73 + Sqrt[1 - e^2]) + 
            168*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 4 + p, 0, 1, e])/(512*(-1 + e^2)) - 
         (3*e*(-1 + Sqrt[1 - e^2])^3*(e^2*(-33 + Sqrt[1 - e^2]) + 
            4*(31 + 29*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[7 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (3*(-1 + Sqrt[1 - e^2])^4*(e^2*(75 + 8*Sqrt[1 - e^2]) - 
            2*(83 + 82*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[8 + p, 4 + p, 0, 1, e])/(2816*(-1 + e^2)) + 
         (3*e*(-1 + Sqrt[1 - e^2])^4*(116 - 25*e^2 + 104*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[9 + p, 4 + p, 0, 1, e])/
          (11264*(-1 + e^2)) + (3*(-1 + Sqrt[1 - e^2])^5*
           (-4*e^2 + 11*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[10 + p, 4 + p, 0, 1, e])/(5632*(-1 + e^2)) + 
         (3*e^3*(-1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[11 + p, 4 + p, 0, 1, e])/(11264*(-1 + e^2)))))/v^12
 
MomMFourierMode[6, 4, 5] = 
    (\[Nu]*(((I/44)*(-720*Sqrt[1 - e^2]*(-2 + e^2) - 
          3*(936 - 1096*e^2 + 237*e^4)*(4 + p) + 2*Sqrt[1 - e^2]*
           (874 - 973*e^2 + 209*e^4)*(4 + p)^2 + 4*(-1 + e^2)^2*
           (-102 + 37*e^2)*(4 + p)^3 + 28*(1 - e^2)^(7/2)*(4 + p)^4)*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[3 + p, e*(4 + p)])/
        (e^3*(4 + p)^6) + ((I/88)*(-1 + Sqrt[1 - e^2])*
         (360*(-1 + Sqrt[1 - e^2])^3 - 6*(708 + 160*e^4 - 228*Sqrt[1 - e^2] + 
            e^2*(-791 + 77*Sqrt[1 - e^2]))*(4 + p) + Sqrt[1 - e^2]*
           (681*e^4 + 76*(41 - 5*Sqrt[1 - e^2]) + 
            e^2*(-3357 + 155*Sqrt[1 - e^2]))*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-197 + 67*e^2 + 7*Sqrt[1 - e^2])*(4 + p)^3 + 
          56*(1 - e^2)^(7/2)*(4 + p)^4)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[4 + p, e*(4 + p)])/(e^4*(4 + p)^6) + 
       \[Epsilon]^2*(((I/1232)*v^2*(1693440*Sqrt[1 - e^2]*(-2 + e^2)*
             (1 - 5*\[Nu] + 5*\[Nu]^2) - 280*(-1 + e^2)^5*(4 + p)^6*
             (-2 + 11*\[Nu] - 14*\[Nu]^2 + 2*\[Nu]^3) + 1008*(4 + p)*
             (669*(1 - 5*\[Nu] + 5*\[Nu]^2) - 4974*(-1 + e^2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 1629*(-1 + e^2)^2*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              20*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              10*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 
              10*(1 - e^2)^(3/2)*(-15 + 85*\[Nu] - 128*\[Nu]^2 + 
                59*\[Nu]^3)) - 4*(1 - e^2)^(7/2)*(4 + p)^5*
             (-1962 + 9205*\[Nu] - 5950*\[Nu]^2 - 5530*\[Nu]^3 - 
              2856*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              (-1 + e^2)*(-1136 + 6237*\[Nu] - 7826*\[Nu]^2 + 868*\[Nu]^3)) + 
            (-1 + e^2)^2*(4 + p)^4*(-169680*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - 85680*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + (-1 + e^2)^2*(-16910 + 92127*\[Nu] - 
                112434*\[Nu]^2 + 7882*\[Nu]^3) - 5*(5742 - 24283*\[Nu] + 
                5754*\[Nu]^2 + 24598*\[Nu]^3) + 2*(-1 + e^2)*(9046 - 
                38353*\[Nu] - 1330*\[Nu]^2 + 70910*\[Nu]^3)) - 
            6*(4 + p)^2*(12936*(1 - 5*\[Nu] + 5*\[Nu]^2) + 189728*Sqrt[
                1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 569408*(1 - e^2)^(3/2)*(
                1 - 5*\[Nu] + 5*\[Nu]^2) + 159264*(1 - e^2)^(5/2)*(1 - 
                5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)^3*(10011 - 53193*\[Nu] + 
                59668*\[Nu]^2 + 2541*\[Nu]^3) - 7*(-1 + e^2)*(3645 - 
                15295*\[Nu] + 3324*\[Nu]^2 + 15403*\[Nu]^3) + 
              2*(-1 + e^2)^2*(-16635 + 93905*\[Nu] - 144256*\[Nu]^2 + 
                75943*\[Nu]^3)) - 4*Sqrt[1 - e^2]*(4 + p)^3*
             (-80535*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              283290*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              88935*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              1540*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - (-1 + e^2)^3*(
                -9549 + 51499*\[Nu] - 60536*\[Nu]^2 + 833*\[Nu]^3) + 
              14*(-1 + e^2)*(1074 - 3671*\[Nu] - 3400*\[Nu]^2 + 
                9320*\[Nu]^3) - (-1 + e^2)^2*(-6187 + 44331*\[Nu] - 
                115220*\[Nu]^2 + 118895*\[Nu]^3)))*BesselJ[3 + p, e*(4 + p)])/
          (e^3*(1 - e^2)*(4 + p)^7) + ((I/1232)*(-1 + Sqrt[1 - e^2])*v^2*
           (-423360*(-1 + Sqrt[1 - e^2])^3*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            280*(-1 + e^2)^5*(4 + p)^6*(-2 + 11*\[Nu] - 14*\[Nu]^2 + 
              2*\[Nu]^3) - 4*(1 - e^2)^(7/2)*(4 + p)^5*(-1962 + 9205*\[Nu] - 
              5950*\[Nu]^2 - 5530*\[Nu]^3 - 7*Sqrt[1 - e^2]*(398 - 
                1985*\[Nu] + 1970*\[Nu]^2 + 10*\[Nu]^3) - 2*(-1 + e^2)*(
                -533 + 2926*\[Nu] - 3668*\[Nu]^2 + 399*\[Nu]^3)) - 
            504*(4 + p)*(-1218*(1 - 5*\[Nu] + 5*\[Nu]^2) + 5*(1 - e^2)^(5/2)*(
                -9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) + 5*(-1 + e^2)^2*(
                -437 + 2187*\[Nu] - 2204*\[Nu]^2 + 37*\[Nu]^3) - 
              9*(1 - e^2)^(3/2)*(-147 + 745*\[Nu] - 790*\[Nu]^2 + 
                65*\[Nu]^3) - 2*Sqrt[1 - e^2]*(-1307 + 6555*\[Nu] - 
                6635*\[Nu]^2 + 100*\[Nu]^3) - (-1 + e^2)*(-7209 + 
                36155*\[Nu] - 36610*\[Nu]^2 + 595*\[Nu]^3)) + 
            (-1 + e^2)^2*(4 + p)^4*(4*(-1 + e^2)^2*(-3642 + 19817*\[Nu] - 
                24073*\[Nu]^2 + 1519*\[Nu]^3) - (1 - e^2)^(3/2)*(77626 - 
                386981*\[Nu] + 383698*\[Nu]^2 + 1806*\[Nu]^3) + 
              Sqrt[1 - e^2]*(-166106 + 831915*\[Nu] - 838950*\[Nu]^2 + 
                11410*\[Nu]^3) + 7*(-1 + e^2)*(1258 - 4523*\[Nu] - 
                5810*\[Nu]^2 + 18630*\[Nu]^3) - 5*(5742 - 24283*\[Nu] + 
                5754*\[Nu]^2 + 24598*\[Nu]^3)) - 6*(4 + p)^2*
             (196*(1 - 5*\[Nu] + 5*\[Nu]^2) + (1 - e^2)^(3/2)*(496319 - 
                2489837*\[Nu] + 2526636*\[Nu]^2 - 52703*\[Nu]^3) - 
              1596*Sqrt[1 - e^2]*(-103 + 517*\[Nu] - 525*\[Nu]^2 + 
                10*\[Nu]^3) - 80*(-1 + e^2)^3*(45 - 238*\[Nu] + 245*\[Nu]^2 + 
                70*\[Nu]^3) + (1 - e^2)^(5/2)*(121185 - 603827*\[Nu] + 
                597912*\[Nu]^2 + 3059*\[Nu]^3) - 7*(-1 + e^2)*(-10467 + 
                54809*\[Nu] - 64956*\[Nu]^2 + 13123*\[Nu]^3) + 
              3*(-1 + e^2)^2*(-17281 + 90811*\[Nu] - 112112*\[Nu]^2 + 
                33061*\[Nu]^3)) + Sqrt[1 - e^2]*(4 + p)^3*
             ((1 - e^2)^(3/2)*(1049113 - 5254557*\[Nu] + 5301100*\[Nu]^2 - 
                76685*\[Nu]^3) + 6160*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
                5*\[Nu]^3) - 3*(-1 + e^2)^3*(9701 - 52143*\[Nu] + 
                60508*\[Nu]^2 + 371*\[Nu]^3) + 7*(1 - e^2)^(5/2)*(43197 - 
                215399*\[Nu] + 213820*\[Nu]^2 + 635*\[Nu]^3) - 
              70*Sqrt[1 - e^2]*(-4452 + 22389*\[Nu] - 22912*\[Nu]^2 + 
                666*\[Nu]^3) - 14*(-1 + e^2)*(-2004 + 16171*\[Nu] - 
                41840*\[Nu]^2 + 33950*\[Nu]^3) + (-1 + e^2)^2*(-75363 + 
                421407*\[Nu] - 658420*\[Nu]^2 + 398895*\[Nu]^3)))*
           BesselJ[4 + p, e*(4 + p)])/(e^4*(1 - e^2)*(4 + p)^7) + 
         (((3*I)/5632)*e^3*(1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[-3 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/2816)*(1 + Sqrt[1 - e^2])^5*(4*e^2 + 
            11*(-1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-2 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/5632)*e*(1 + Sqrt[1 - e^2])^4*(-116 + 25*e^2 + 
            104*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/1408)*(1 + Sqrt[1 - e^2])^4*(166 - 164*Sqrt[1 - e^2] + 
            e^2*(-75 + 8*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((3*I)/512)*e*(1 + Sqrt[1 - e^2])^3*(e^2*(33 + Sqrt[1 - e^2]) + 
            4*(-31 + 29*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/256)*(1 + Sqrt[1 - e^2])^3*(4*e^4 + 
            168*(-1 + Sqrt[1 - e^2]) + e^2*(73 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          (-1 + e^2) + (((9*I)/512)*e^3*(3*e^4 + 40*(1 + Sqrt[1 - e^2]) + 
            12*e^2*(4 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 4 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/64)*e^4*(10 + 3*e^2)*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/512)*e^3*(3*e^4 - 12*e^2*(-4 + Sqrt[1 - e^2]) - 
            40*(-1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/256)*(-1 + Sqrt[1 - e^2])^3*(-4*e^4 + 
            e^2*(-73 + Sqrt[1 - e^2]) + 168*(1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/
          (-1 + e^2) - (((3*I)/512)*e*(-1 + Sqrt[1 - e^2])^3*
           (e^2*(-33 + Sqrt[1 - e^2]) + 4*(31 + 29*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 4 + p, 0, 1, e])/
          (-1 + e^2) + (((3*I)/1408)*(-1 + Sqrt[1 - e^2])^4*
           (e^2*(75 + 8*Sqrt[1 - e^2]) - 2*(83 + 82*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[8 + p, 4 + p, 0, 1, e])/
          (-1 + e^2) + (((3*I)/5632)*e*(-1 + Sqrt[1 - e^2])^4*
           (116 - 25*e^2 + 104*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/2816)*(-1 + Sqrt[1 - e^2])^5*(-4*e^2 + 
            11*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[10 + p, 4 + p, 0, 1, e])/(-1 + e^2) + 
         (((3*I)/5632)*e^3*(-1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[11 + p, 4 + p, 0, 1, e])/(-1 + e^2))))/v^12
 
MomMFourierMode[6, 4, 6] = 
    (\[Nu]*((-3*(-720*Sqrt[1 - e^2]*(-2 + e^2) - 3*(936 - 1096*e^2 + 237*e^4)*
           (4 + p) + 2*Sqrt[1 - e^2]*(874 - 973*e^2 + 209*e^4)*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-102 + 37*e^2)*(4 + p)^3 + 28*(1 - e^2)^(7/2)*
           (4 + p)^4)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[3 + p, e*(4 + p)])/
        (88*e^3*(4 + p)^6) - (3*(-1 + Sqrt[1 - e^2])*
         (360*(-1 + Sqrt[1 - e^2])^3 - 6*(708 + 160*e^4 - 228*Sqrt[1 - e^2] + 
            e^2*(-791 + 77*Sqrt[1 - e^2]))*(4 + p) + Sqrt[1 - e^2]*
           (681*e^4 + 76*(41 - 5*Sqrt[1 - e^2]) + 
            e^2*(-3357 + 155*Sqrt[1 - e^2]))*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-197 + 67*e^2 + 7*Sqrt[1 - e^2])*(4 + p)^3 + 
          56*(1 - e^2)^(7/2)*(4 + p)^4)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[4 + p, e*(4 + p)])/(176*e^4*(4 + p)^6) + 
       \[Epsilon]^2*((-3*v^2*(1693440*Sqrt[1 - e^2]*(-2 + e^2)*
             (1 - 5*\[Nu] + 5*\[Nu]^2) - 280*(-1 + e^2)^5*(4 + p)^6*
             (-2 + 11*\[Nu] - 14*\[Nu]^2 + 2*\[Nu]^3) + 1008*(4 + p)*
             (669*(1 - 5*\[Nu] + 5*\[Nu]^2) - 4974*(-1 + e^2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 1629*(-1 + e^2)^2*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              20*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              10*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 
              10*(1 - e^2)^(3/2)*(-15 + 85*\[Nu] - 128*\[Nu]^2 + 
                59*\[Nu]^3)) - 4*(1 - e^2)^(7/2)*(4 + p)^5*
             (-1962 + 9205*\[Nu] - 5950*\[Nu]^2 - 5530*\[Nu]^3 - 
              2856*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              (-1 + e^2)*(-1136 + 6237*\[Nu] - 7826*\[Nu]^2 + 868*\[Nu]^3)) + 
            (-1 + e^2)^2*(4 + p)^4*(-169680*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - 85680*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + (-1 + e^2)^2*(-16910 + 92127*\[Nu] - 
                112434*\[Nu]^2 + 7882*\[Nu]^3) - 5*(5742 - 24283*\[Nu] + 
                5754*\[Nu]^2 + 24598*\[Nu]^3) + 2*(-1 + e^2)*(9046 - 
                38353*\[Nu] - 1330*\[Nu]^2 + 70910*\[Nu]^3)) - 
            6*(4 + p)^2*(12936*(1 - 5*\[Nu] + 5*\[Nu]^2) + 189728*Sqrt[
                1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 569408*(1 - e^2)^(3/2)*(
                1 - 5*\[Nu] + 5*\[Nu]^2) + 159264*(1 - e^2)^(5/2)*(1 - 
                5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)^3*(10011 - 53193*\[Nu] + 
                59668*\[Nu]^2 + 2541*\[Nu]^3) - 7*(-1 + e^2)*(3645 - 
                15295*\[Nu] + 3324*\[Nu]^2 + 15403*\[Nu]^3) + 
              2*(-1 + e^2)^2*(-16635 + 93905*\[Nu] - 144256*\[Nu]^2 + 
                75943*\[Nu]^3)) - 4*Sqrt[1 - e^2]*(4 + p)^3*
             (-80535*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              283290*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              88935*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              1540*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - (-1 + e^2)^3*(
                -9549 + 51499*\[Nu] - 60536*\[Nu]^2 + 833*\[Nu]^3) + 
              14*(-1 + e^2)*(1074 - 3671*\[Nu] - 3400*\[Nu]^2 + 
                9320*\[Nu]^3) - (-1 + e^2)^2*(-6187 + 44331*\[Nu] - 
                115220*\[Nu]^2 + 118895*\[Nu]^3)))*BesselJ[3 + p, e*(4 + p)])/
          (2464*e^3*(1 - e^2)*(4 + p)^7) - (3*(-1 + Sqrt[1 - e^2])*v^2*
           (-423360*(-1 + Sqrt[1 - e^2])^3*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            280*(-1 + e^2)^5*(4 + p)^6*(-2 + 11*\[Nu] - 14*\[Nu]^2 + 
              2*\[Nu]^3) - 4*(1 - e^2)^(7/2)*(4 + p)^5*(-1962 + 9205*\[Nu] - 
              5950*\[Nu]^2 - 5530*\[Nu]^3 - 7*Sqrt[1 - e^2]*(398 - 
                1985*\[Nu] + 1970*\[Nu]^2 + 10*\[Nu]^3) - 2*(-1 + e^2)*(
                -533 + 2926*\[Nu] - 3668*\[Nu]^2 + 399*\[Nu]^3)) - 
            504*(4 + p)*(-1218*(1 - 5*\[Nu] + 5*\[Nu]^2) + 5*(1 - e^2)^(5/2)*(
                -9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) + 5*(-1 + e^2)^2*(
                -437 + 2187*\[Nu] - 2204*\[Nu]^2 + 37*\[Nu]^3) - 
              9*(1 - e^2)^(3/2)*(-147 + 745*\[Nu] - 790*\[Nu]^2 + 
                65*\[Nu]^3) - 2*Sqrt[1 - e^2]*(-1307 + 6555*\[Nu] - 
                6635*\[Nu]^2 + 100*\[Nu]^3) - (-1 + e^2)*(-7209 + 
                36155*\[Nu] - 36610*\[Nu]^2 + 595*\[Nu]^3)) + 
            (-1 + e^2)^2*(4 + p)^4*(4*(-1 + e^2)^2*(-3642 + 19817*\[Nu] - 
                24073*\[Nu]^2 + 1519*\[Nu]^3) - (1 - e^2)^(3/2)*(77626 - 
                386981*\[Nu] + 383698*\[Nu]^2 + 1806*\[Nu]^3) + 
              Sqrt[1 - e^2]*(-166106 + 831915*\[Nu] - 838950*\[Nu]^2 + 
                11410*\[Nu]^3) + 7*(-1 + e^2)*(1258 - 4523*\[Nu] - 
                5810*\[Nu]^2 + 18630*\[Nu]^3) - 5*(5742 - 24283*\[Nu] + 
                5754*\[Nu]^2 + 24598*\[Nu]^3)) - 6*(4 + p)^2*
             (196*(1 - 5*\[Nu] + 5*\[Nu]^2) + (1 - e^2)^(3/2)*(496319 - 
                2489837*\[Nu] + 2526636*\[Nu]^2 - 52703*\[Nu]^3) - 
              1596*Sqrt[1 - e^2]*(-103 + 517*\[Nu] - 525*\[Nu]^2 + 
                10*\[Nu]^3) - 80*(-1 + e^2)^3*(45 - 238*\[Nu] + 245*\[Nu]^2 + 
                70*\[Nu]^3) + (1 - e^2)^(5/2)*(121185 - 603827*\[Nu] + 
                597912*\[Nu]^2 + 3059*\[Nu]^3) - 7*(-1 + e^2)*(-10467 + 
                54809*\[Nu] - 64956*\[Nu]^2 + 13123*\[Nu]^3) + 
              3*(-1 + e^2)^2*(-17281 + 90811*\[Nu] - 112112*\[Nu]^2 + 
                33061*\[Nu]^3)) + Sqrt[1 - e^2]*(4 + p)^3*
             ((1 - e^2)^(3/2)*(1049113 - 5254557*\[Nu] + 5301100*\[Nu]^2 - 
                76685*\[Nu]^3) + 6160*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
                5*\[Nu]^3) - 3*(-1 + e^2)^3*(9701 - 52143*\[Nu] + 
                60508*\[Nu]^2 + 371*\[Nu]^3) + 7*(1 - e^2)^(5/2)*(43197 - 
                215399*\[Nu] + 213820*\[Nu]^2 + 635*\[Nu]^3) - 
              70*Sqrt[1 - e^2]*(-4452 + 22389*\[Nu] - 22912*\[Nu]^2 + 
                666*\[Nu]^3) - 14*(-1 + e^2)*(-2004 + 16171*\[Nu] - 
                41840*\[Nu]^2 + 33950*\[Nu]^3) + (-1 + e^2)^2*(-75363 + 
                421407*\[Nu] - 658420*\[Nu]^2 + 398895*\[Nu]^3)))*
           BesselJ[4 + p, e*(4 + p)])/(2464*e^4*(1 - e^2)*(4 + p)^7) - 
         (9*e^3*(1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-3 + p, 4 + p, 0, 1, e])/(11264*(-1 + e^2)) - 
         (9*(1 + Sqrt[1 - e^2])^5*(4*e^2 + 11*(-1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 4 + p, 0, 1, e])/
          (5632*(-1 + e^2)) + (9*e*(1 + Sqrt[1 - e^2])^4*(-116 + 25*e^2 + 
            104*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/(11264*(-1 + e^2)) + 
         (9*(1 + Sqrt[1 - e^2])^4*(166 - 164*Sqrt[1 - e^2] + 
            e^2*(-75 + 8*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[p, 4 + p, 0, 1, e])/(2816*(-1 + e^2)) + 
         (9*e*(1 + Sqrt[1 - e^2])^3*(e^2*(33 + Sqrt[1 - e^2]) + 
            4*(-31 + 29*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) - 
         (9*(1 + Sqrt[1 - e^2])^3*(4*e^4 + 168*(-1 + Sqrt[1 - e^2]) + 
            e^2*(73 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[2 + p, 4 + p, 0, 1, e])/(512*(-1 + e^2)) - 
         (27*e^3*(3*e^4 + 40*(1 + Sqrt[1 - e^2]) + 
            12*e^2*(4 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) + 
         (27*e^4*(10 + 3*e^2)*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 4 + p, 0, 1, e])/(128*(-1 + e^2)) - 
         (27*e^3*(3*e^4 - 12*e^2*(-4 + Sqrt[1 - e^2]) - 
            40*(-1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) - 
         (9*(-1 + Sqrt[1 - e^2])^3*(-4*e^4 + e^2*(-73 + Sqrt[1 - e^2]) + 
            168*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 4 + p, 0, 1, e])/(512*(-1 + e^2)) + 
         (9*e*(-1 + Sqrt[1 - e^2])^3*(e^2*(-33 + Sqrt[1 - e^2]) + 
            4*(31 + 29*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[7 + p, 4 + p, 0, 1, e])/(1024*(-1 + e^2)) - 
         (9*(-1 + Sqrt[1 - e^2])^4*(e^2*(75 + 8*Sqrt[1 - e^2]) - 
            2*(83 + 82*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[8 + p, 4 + p, 0, 1, e])/(2816*(-1 + e^2)) - 
         (9*e*(-1 + Sqrt[1 - e^2])^4*(116 - 25*e^2 + 104*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[9 + p, 4 + p, 0, 1, e])/
          (11264*(-1 + e^2)) - (9*(-1 + Sqrt[1 - e^2])^5*
           (-4*e^2 + 11*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[10 + p, 4 + p, 0, 1, e])/(5632*(-1 + e^2)) - 
         (9*e^3*(-1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[11 + p, 4 + p, 0, 1, e])/(11264*(-1 + e^2)))))/v^12
 
MomMFourierMode[6, 6, 0] = 
    (\[Nu]*((3*(120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) - 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 - 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 + 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 + 16*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[5 + p, e*(6 + p)])/
        (16*e^5*(6 + p)^6) - (3*(-1 + Sqrt[1 - e^2])*
         (-120*(-1 + Sqrt[1 - e^2])^5 - 2*(240*e^6 + 
            e^2*(5140 - 1164*Sqrt[1 - e^2]) + 16*(-197 + 77*Sqrt[1 - e^2]) + 
            e^4*(-2305 + 197*Sqrt[1 - e^2]))*(6 + p) + Sqrt[1 - e^2]*
           (467*e^6 + e^2*(9740 - 1092*Sqrt[1 - e^2]) + 
            16*(-379 + 71*Sqrt[1 - e^2]) + e^4*(-4363 + 191*Sqrt[1 - e^2]))*
           (6 + p)^2 + 2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[6 + p, e*(6 + p)])/
        (32*e^6*(6 + p)^6) + \[Epsilon]^2*
        ((v^2*(-1270080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4)*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 32*(1 - e^2)^(13/2)*(6 + p)^7*
             (4 - 21*\[Nu] + 70*\[Nu]^3) + 48*(1 - e^2)^5*(6 + p)^6*
             (274 - 1575*\[Nu] + 2590*\[Nu]^2 - 1610*\[Nu]^3 - 
              588*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*(
                -104 + 595*\[Nu] - 798*\[Nu]^2 + 84*\[Nu]^3)) + 
            504*(6 + p)*(2007*(1 - 5*\[Nu] + 5*\[Nu]^2) - 36585*(-1 + e^2)*(
                1 - 5*\[Nu] + 5*\[Nu]^2) + 51705*(-1 + e^2)^2*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - 8487*(-1 + e^2)^3*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              60*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              30*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 
              30*(1 - e^2)^(3/2)*(-31 + 183*\[Nu] - 298*\[Nu]^2 + 
                149*\[Nu]^3) + 20*(1 - e^2)^(5/2)*(-99 + 530*\[Nu] - 
                685*\[Nu]^2 + 220*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
             (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
              220752*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              75600*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              (-1 + e^2)^2*(-8888 + 50421*\[Nu] - 66948*\[Nu]^2 + 
                7714*\[Nu]^3) + 6*(-1 + e^2)*(-6032 + 32431*\[Nu] - 
                46508*\[Nu]^2 + 26334*\[Nu]^3)) - 6*(6 + p)^2*
             (12936*(1 - 5*\[Nu] + 5*\[Nu]^2) + 426888*Sqrt[1 - e^2]*(1 - 
                5*\[Nu] + 5*\[Nu]^2) + 3255000*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 3447864*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 509544*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + (-1 + e^2)^4*(12611 - 68593*\[Nu] + 
                79268*\[Nu]^2 + 6741*\[Nu]^3) - 7*(-1 + e^2)*(9557 - 
                40975*\[Nu] + 13484*\[Nu]^2 + 34803*\[Nu]^3) + 
              15*(-1 + e^2)^2*(-23173 + 128807*\[Nu] - 182980*\[Nu]^2 + 
                71925*\[Nu]^3) - 3*(-1 + e^2)^3*(-67537 + 361011*\[Nu] - 
                473900*\[Nu]^2 + 175385*\[Nu]^3)) + 3*(-1 + e^2)^2*(6 + p)^4*
             (-527100*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              934920*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              184380*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              7*(-1 + e^2)^3*(-2000 + 11217*\[Nu] - 14454*\[Nu]^2 + 
                1192*\[Nu]^3) - 5*(-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 
                40866*\[Nu]^3) - (-1 + e^2)^2*(-92166 + 488257*\[Nu] - 
                659078*\[Nu]^2 + 320474*\[Nu]^3) + (-1 + e^2)*(-196004 + 
                1110067*\[Nu] - 1671810*\[Nu]^2 + 774900*\[Nu]^3)) + 
            2*Sqrt[1 - e^2]*(6 + p)^3*(518805*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4270455*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4826115*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 756945*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4620*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              3*(-1 + e^2)^4*(-11589 + 64099*\[Nu] - 79016*\[Nu]^2 + 
                1673*\[Nu]^3) - 42*(-1 + e^2)*(194 + 3259*\[Nu] - 
                20450*\[Nu]^2 + 21970*\[Nu]^3) - 6*(-1 + e^2)^3*(-60303 + 
                320460*\[Nu] - 424298*\[Nu]^2 + 178899*\[Nu]^3) + 
              (-1 + e^2)^2*(-834521 + 4646775*\[Nu] - 6670860*\[Nu]^2 + 
                2753065*\[Nu]^3)))*BesselJ[5 + p, e*(6 + p)])/
          (448*e^5*(1 - e^2)*(6 + p)^7) + ((-1 + Sqrt[1 - e^2])*v^2*
           (-635040*(-1 + Sqrt[1 - e^2])^5*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            32*(1 - e^2)^(13/2)*(6 + p)^7*(4 - 21*\[Nu] + 70*\[Nu]^3) + 
            16*(1 - e^2)^5*(6 + p)^6*(822 - 4725*\[Nu] + 7770*\[Nu]^2 - 
              4830*\[Nu]^3 - 14*(-1 + e^2)*(-22 + 126*\[Nu] - 171*\[Nu]^2 + 
                23*\[Nu]^3) + Sqrt[1 - e^2]*(-1760 + 8799*\[Nu] - 
                8820*\[Nu]^2 + 70*\[Nu]^3)) - 504*(6 + p)*
             (-1887*(1 - 5*\[Nu] + 5*\[Nu]^2) + (1 - e^2)^(5/2)*(4257 - 
                21485*\[Nu] + 22435*\[Nu]^2 - 1450*\[Nu]^3) + 
              5*(1 - e^2)^(7/2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
              15*Sqrt[1 - e^2]*(-465 + 2329*\[Nu] - 2345*\[Nu]^2 + 
                20*\[Nu]^3) - 5*(-1 + e^2)^3*(-975 + 4877*\[Nu] - 
                4900*\[Nu]^2 + 55*\[Nu]^3) - 5*(-1 + e^2)*(-5841 + 
                29263*\[Nu] - 29498*\[Nu]^2 + 299*\[Nu]^3) + 5*(-1 + e^2)^2*(
                -6957 + 34885*\[Nu] - 35315*\[Nu]^2 + 590*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-3849 + 19355*\[Nu] - 19810*\[Nu]^2 + 
                595*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
             (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
              2*(1 - e^2)^(3/2)*(33644 - 167769*\[Nu] + 166572*\[Nu]^2 + 
                434*\[Nu]^3) + 10*Sqrt[1 - e^2]*(-22408 + 112287*\[Nu] - 
                113484*\[Nu]^2 + 1862*\[Nu]^3) + 3*(-1 + e^2)^2*(-2544 + 
                14413*\[Nu] - 19124*\[Nu]^2 + 2282*\[Nu]^3) + 
              4*(-1 + e^2)*(-9980 + 52689*\[Nu] - 70812*\[Nu]^2 + 
                34846*\[Nu]^3)) + (-1 + e^2)^2*(6 + p)^4*
             (-3*(1 - e^2)^(5/2)*(154828 - 771995*\[Nu] + 766108*\[Nu]^2 + 
                2646*\[Nu]^3) - 6*(-1 + e^2)^3*(-5412 + 30247*\[Nu] - 
                38633*\[Nu]^2 + 2849*\[Nu]^3) + 18*(1 - e^2)^(3/2)*(-146822 + 
                735063*\[Nu] - 740376*\[Nu]^2 + 9268*\[Nu]^3) - 
              15*(-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 40866*\[Nu]^3) + 
              14*(-1 + e^2)*(-54052 + 295614*\[Nu] - 405405*\[Nu]^2 + 
                151895*\[Nu]^3) + Sqrt[1 - e^2]*(-1615696 + 8113665*\[Nu] - 
                8261820*\[Nu]^2 + 198170*\[Nu]^3) - 3*(-1 + e^2)^2*(-104826 + 
                545839*\[Nu] - 684782*\[Nu]^2 + 264866*\[Nu]^3)) - 
            6*(6 + p)^2*(-6174*(1 - 5*\[Nu] + 5*\[Nu]^2) + 120*(-1 + e^2)^4*(
                45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 
              126*Sqrt[1 - e^2]*(-3035 + 15213*\[Nu] - 15365*\[Nu]^2 + 
                190*\[Nu]^3) + (1 - e^2)^(7/2)*(360583 - 1798937*\[Nu] + 
                1789102*\[Nu]^2 + 1659*\[Nu]^3) - 7*(-1 + e^2)*(-57817 + 
                295211*\[Nu] - 319966*\[Nu]^2 + 31383*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-577771 + 2899925*\[Nu] - 2945530*\[Nu]^2 + 
                59325*\[Nu]^3) + 10*(-1 + e^2)^2*(-102454 + 526148*\[Nu] - 
                584605*\[Nu]^2 + 78225*\[Nu]^3) - 2*(1 - e^2)^(5/2)*(
                -1385684 + 6943300*\[Nu] - 7013405*\[Nu]^2 + 106155*
                 \[Nu]^3) - (-1 + e^2)^3*(-263807 + 1359253*\[Nu] - 
                1557710*\[Nu]^2 + 313845*\[Nu]^3)) + Sqrt[1 - e^2]*(6 + p)^3*
             (9240*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 3*(-1 + e^2)^4*(
                15221 - 83503*\[Nu] + 100268*\[Nu]^2 + 1491*\[Nu]^3) - 
              70*Sqrt[1 - e^2]*(-14465 + 72690*\[Nu] - 74157*\[Nu]^2 + 
                1846*\[Nu]^3) + 3*(1 - e^2)^(7/2)*(397007 - 1980125*\[Nu] + 
                1967056*\[Nu]^2 + 4837*\[Nu]^3) - 14*(1 - e^2)^(5/2)*(
                -607112 + 3039759*\[Nu] - 3062325*\[Nu]^2 + 38305*\[Nu]^3) - 
              14*(-1 + e^2)*(-41171 + 229404*\[Nu] - 325215*\[Nu]^2 + 
                122590*\[Nu]^3) - 5*(1 - e^2)^(3/2)*(-1640425 + 
                8235423*\[Nu] - 8375052*\[Nu]^2 + 185801*\[Nu]^3) - 
              2*(-1 + e^2)^3*(-427282 + 2220687*\[Nu] - 2685753*\[Nu]^2 + 
                805259*\[Nu]^3) + (-1 + e^2)^2*(-2760929 + 14586495*\[Nu] - 
                17936520*\[Nu]^2 + 4577125*\[Nu]^3)))*BesselJ[6 + p, 
            e*(6 + p)])/(448*e^6*(1 - e^2)*(6 + p)^7) + 
         (9*e*(1 + Sqrt[1 - e^2])^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) + 
         (9*(1 + Sqrt[1 - e^2])^6*(-7 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 6 + p, 0, 1, e])/
          (2048*(-1 + e^2)) - (117*e*(1 + Sqrt[1 - e^2])^5*
           (-7 + 5*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) + 
         (117*(1 + Sqrt[1 - e^2])^5*(4*e^2 + 11*(-1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 6 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - (1287*e^3*(1 + Sqrt[1 - e^2])^3*
           (-7 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) + 
         (1287*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^4*
           (-7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 6 + p, 0, 1, e])/(2048*(-1 + e^2)) + 
         (3861*e^5*(6 + e^2 + 6*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) - 
         (3861*e^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 6 + p, 0, 
            1, e])/(512*(-1 + e^2)) + (3861*e^5*(6 + e^2 - 6*Sqrt[1 - e^2])*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 6 + p, 0, 1, e])/
          (4096*(-1 + e^2)) - (1287*(-1 + Sqrt[1 - e^2])^4*
           (1 + Sqrt[1 - e^2])^2*(7 + 2*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[8 + p, 6 + p, 0, 1, e])/
          (2048*(-1 + e^2)) - (1287*e^3*(-1 + Sqrt[1 - e^2])^3*
           (7 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) + 
         (117*(-1 + Sqrt[1 - e^2])^5*(-4*e^2 + 11*(1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[10 + p, 6 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - (117*e*(-1 + Sqrt[1 - e^2])^5*
           (7 + 5*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[11 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) - 
         (9*(-1 + Sqrt[1 - e^2])^6*(7 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[12 + p, 6 + p, 0, 1, e])/
          (2048*(-1 + e^2)) + (9*e*(-1 + Sqrt[1 - e^2])^6*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[13 + p, 6 + p, 0, 1, e])/
          (4096*(-1 + e^2)))))/v^12
 
MomMFourierMode[6, 6, 1] = 
    (\[Nu]*((((3*I)/16)*(120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) - 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 - 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 + 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 + 16*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[5 + p, e*(6 + p)])/
        (e^5*(6 + p)^6) - (((3*I)/32)*(-1 + Sqrt[1 - e^2])*
         (-120*(-1 + Sqrt[1 - e^2])^5 - 2*(240*e^6 + 
            e^2*(5140 - 1164*Sqrt[1 - e^2]) + 16*(-197 + 77*Sqrt[1 - e^2]) + 
            e^4*(-2305 + 197*Sqrt[1 - e^2]))*(6 + p) + Sqrt[1 - e^2]*
           (467*e^6 + e^2*(9740 - 1092*Sqrt[1 - e^2]) + 
            16*(-379 + 71*Sqrt[1 - e^2]) + e^4*(-4363 + 191*Sqrt[1 - e^2]))*
           (6 + p)^2 + 2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[6 + p, e*(6 + p)])/
        (e^6*(6 + p)^6) + \[Epsilon]^2*
        (((I/448)*v^2*(-1270080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4)*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 32*(1 - e^2)^(13/2)*(6 + p)^7*
             (4 - 21*\[Nu] + 70*\[Nu]^3) + 48*(1 - e^2)^5*(6 + p)^6*
             (274 - 1575*\[Nu] + 2590*\[Nu]^2 - 1610*\[Nu]^3 - 
              588*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*(
                -104 + 595*\[Nu] - 798*\[Nu]^2 + 84*\[Nu]^3)) + 
            504*(6 + p)*(2007*(1 - 5*\[Nu] + 5*\[Nu]^2) - 36585*(-1 + e^2)*(
                1 - 5*\[Nu] + 5*\[Nu]^2) + 51705*(-1 + e^2)^2*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - 8487*(-1 + e^2)^3*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              60*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              30*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 
              30*(1 - e^2)^(3/2)*(-31 + 183*\[Nu] - 298*\[Nu]^2 + 
                149*\[Nu]^3) + 20*(1 - e^2)^(5/2)*(-99 + 530*\[Nu] - 
                685*\[Nu]^2 + 220*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
             (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
              220752*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              75600*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              (-1 + e^2)^2*(-8888 + 50421*\[Nu] - 66948*\[Nu]^2 + 
                7714*\[Nu]^3) + 6*(-1 + e^2)*(-6032 + 32431*\[Nu] - 
                46508*\[Nu]^2 + 26334*\[Nu]^3)) - 6*(6 + p)^2*
             (12936*(1 - 5*\[Nu] + 5*\[Nu]^2) + 426888*Sqrt[1 - e^2]*(1 - 
                5*\[Nu] + 5*\[Nu]^2) + 3255000*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 3447864*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 509544*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + (-1 + e^2)^4*(12611 - 68593*\[Nu] + 
                79268*\[Nu]^2 + 6741*\[Nu]^3) - 7*(-1 + e^2)*(9557 - 
                40975*\[Nu] + 13484*\[Nu]^2 + 34803*\[Nu]^3) + 
              15*(-1 + e^2)^2*(-23173 + 128807*\[Nu] - 182980*\[Nu]^2 + 
                71925*\[Nu]^3) - 3*(-1 + e^2)^3*(-67537 + 361011*\[Nu] - 
                473900*\[Nu]^2 + 175385*\[Nu]^3)) + 3*(-1 + e^2)^2*(6 + p)^4*
             (-527100*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              934920*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              184380*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              7*(-1 + e^2)^3*(-2000 + 11217*\[Nu] - 14454*\[Nu]^2 + 
                1192*\[Nu]^3) - 5*(-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 
                40866*\[Nu]^3) - (-1 + e^2)^2*(-92166 + 488257*\[Nu] - 
                659078*\[Nu]^2 + 320474*\[Nu]^3) + (-1 + e^2)*(-196004 + 
                1110067*\[Nu] - 1671810*\[Nu]^2 + 774900*\[Nu]^3)) + 
            2*Sqrt[1 - e^2]*(6 + p)^3*(518805*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4270455*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4826115*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 756945*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4620*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              3*(-1 + e^2)^4*(-11589 + 64099*\[Nu] - 79016*\[Nu]^2 + 
                1673*\[Nu]^3) - 42*(-1 + e^2)*(194 + 3259*\[Nu] - 
                20450*\[Nu]^2 + 21970*\[Nu]^3) - 6*(-1 + e^2)^3*(-60303 + 
                320460*\[Nu] - 424298*\[Nu]^2 + 178899*\[Nu]^3) + 
              (-1 + e^2)^2*(-834521 + 4646775*\[Nu] - 6670860*\[Nu]^2 + 
                2753065*\[Nu]^3)))*BesselJ[5 + p, e*(6 + p)])/
          (e^5*(1 - e^2)*(6 + p)^7) + ((I/448)*(-1 + Sqrt[1 - e^2])*v^2*
           (-635040*(-1 + Sqrt[1 - e^2])^5*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            32*(1 - e^2)^(13/2)*(6 + p)^7*(4 - 21*\[Nu] + 70*\[Nu]^3) + 
            16*(1 - e^2)^5*(6 + p)^6*(822 - 4725*\[Nu] + 7770*\[Nu]^2 - 
              4830*\[Nu]^3 - 14*(-1 + e^2)*(-22 + 126*\[Nu] - 171*\[Nu]^2 + 
                23*\[Nu]^3) + Sqrt[1 - e^2]*(-1760 + 8799*\[Nu] - 
                8820*\[Nu]^2 + 70*\[Nu]^3)) - 504*(6 + p)*
             (-1887*(1 - 5*\[Nu] + 5*\[Nu]^2) + (1 - e^2)^(5/2)*(4257 - 
                21485*\[Nu] + 22435*\[Nu]^2 - 1450*\[Nu]^3) + 
              5*(1 - e^2)^(7/2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
              15*Sqrt[1 - e^2]*(-465 + 2329*\[Nu] - 2345*\[Nu]^2 + 
                20*\[Nu]^3) - 5*(-1 + e^2)^3*(-975 + 4877*\[Nu] - 
                4900*\[Nu]^2 + 55*\[Nu]^3) - 5*(-1 + e^2)*(-5841 + 
                29263*\[Nu] - 29498*\[Nu]^2 + 299*\[Nu]^3) + 5*(-1 + e^2)^2*(
                -6957 + 34885*\[Nu] - 35315*\[Nu]^2 + 590*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-3849 + 19355*\[Nu] - 19810*\[Nu]^2 + 
                595*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
             (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
              2*(1 - e^2)^(3/2)*(33644 - 167769*\[Nu] + 166572*\[Nu]^2 + 
                434*\[Nu]^3) + 10*Sqrt[1 - e^2]*(-22408 + 112287*\[Nu] - 
                113484*\[Nu]^2 + 1862*\[Nu]^3) + 3*(-1 + e^2)^2*(-2544 + 
                14413*\[Nu] - 19124*\[Nu]^2 + 2282*\[Nu]^3) + 
              4*(-1 + e^2)*(-9980 + 52689*\[Nu] - 70812*\[Nu]^2 + 
                34846*\[Nu]^3)) + (-1 + e^2)^2*(6 + p)^4*
             (-3*(1 - e^2)^(5/2)*(154828 - 771995*\[Nu] + 766108*\[Nu]^2 + 
                2646*\[Nu]^3) - 6*(-1 + e^2)^3*(-5412 + 30247*\[Nu] - 
                38633*\[Nu]^2 + 2849*\[Nu]^3) + 18*(1 - e^2)^(3/2)*(-146822 + 
                735063*\[Nu] - 740376*\[Nu]^2 + 9268*\[Nu]^3) - 
              15*(-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 40866*\[Nu]^3) + 
              14*(-1 + e^2)*(-54052 + 295614*\[Nu] - 405405*\[Nu]^2 + 
                151895*\[Nu]^3) + Sqrt[1 - e^2]*(-1615696 + 8113665*\[Nu] - 
                8261820*\[Nu]^2 + 198170*\[Nu]^3) - 3*(-1 + e^2)^2*(-104826 + 
                545839*\[Nu] - 684782*\[Nu]^2 + 264866*\[Nu]^3)) - 
            6*(6 + p)^2*(-6174*(1 - 5*\[Nu] + 5*\[Nu]^2) + 120*(-1 + e^2)^4*(
                45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 
              126*Sqrt[1 - e^2]*(-3035 + 15213*\[Nu] - 15365*\[Nu]^2 + 
                190*\[Nu]^3) + (1 - e^2)^(7/2)*(360583 - 1798937*\[Nu] + 
                1789102*\[Nu]^2 + 1659*\[Nu]^3) - 7*(-1 + e^2)*(-57817 + 
                295211*\[Nu] - 319966*\[Nu]^2 + 31383*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-577771 + 2899925*\[Nu] - 2945530*\[Nu]^2 + 
                59325*\[Nu]^3) + 10*(-1 + e^2)^2*(-102454 + 526148*\[Nu] - 
                584605*\[Nu]^2 + 78225*\[Nu]^3) - 2*(1 - e^2)^(5/2)*(
                -1385684 + 6943300*\[Nu] - 7013405*\[Nu]^2 + 106155*
                 \[Nu]^3) - (-1 + e^2)^3*(-263807 + 1359253*\[Nu] - 
                1557710*\[Nu]^2 + 313845*\[Nu]^3)) + Sqrt[1 - e^2]*(6 + p)^3*
             (9240*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 3*(-1 + e^2)^4*(
                15221 - 83503*\[Nu] + 100268*\[Nu]^2 + 1491*\[Nu]^3) - 
              70*Sqrt[1 - e^2]*(-14465 + 72690*\[Nu] - 74157*\[Nu]^2 + 
                1846*\[Nu]^3) + 3*(1 - e^2)^(7/2)*(397007 - 1980125*\[Nu] + 
                1967056*\[Nu]^2 + 4837*\[Nu]^3) - 14*(1 - e^2)^(5/2)*(
                -607112 + 3039759*\[Nu] - 3062325*\[Nu]^2 + 38305*\[Nu]^3) - 
              14*(-1 + e^2)*(-41171 + 229404*\[Nu] - 325215*\[Nu]^2 + 
                122590*\[Nu]^3) - 5*(1 - e^2)^(3/2)*(-1640425 + 
                8235423*\[Nu] - 8375052*\[Nu]^2 + 185801*\[Nu]^3) - 
              2*(-1 + e^2)^3*(-427282 + 2220687*\[Nu] - 2685753*\[Nu]^2 + 
                805259*\[Nu]^3) + (-1 + e^2)^2*(-2760929 + 14586495*\[Nu] - 
                17936520*\[Nu]^2 + 4577125*\[Nu]^3)))*BesselJ[6 + p, 
            e*(6 + p)])/(e^6*(1 - e^2)*(6 + p)^7) + 
         (((9*I)/4096)*e*(1 + Sqrt[1 - e^2])^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 6 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/2048)*(1 + Sqrt[1 - e^2])^6*(-7 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 6 + p, 0, 1, e])/
          (-1 + e^2) - (((117*I)/4096)*e*(1 + Sqrt[1 - e^2])^5*
           (-7 + 5*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 6 + p, 0, 1, e])/(-1 + e^2) + 
         (((117*I)/1024)*(1 + Sqrt[1 - e^2])^5*(4*e^2 + 
            11*(-1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[2 + p, 6 + p, 0, 1, e])/(-1 + e^2) - 
         (((1287*I)/4096)*e^3*(1 + Sqrt[1 - e^2])^3*(-7 + 3*Sqrt[1 - e^2])*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) + (((1287*I)/2048)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^4*(-7 + 2*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[4 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) + (((3861*I)/4096)*e^5*(6 + e^2 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[5 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) - (((3861*I)/512)*e^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 6 + p, 0, 1, e])/(-1 + e^2) + 
         (((3861*I)/4096)*e^5*(6 + e^2 - 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) - (((1287*I)/2048)*(-1 + Sqrt[1 - e^2])^4*
           (1 + Sqrt[1 - e^2])^2*(7 + 2*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[8 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) - (((1287*I)/4096)*e^3*(-1 + Sqrt[1 - e^2])^3*
           (7 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 6 + p, 0, 1, e])/(-1 + e^2) + 
         (((117*I)/1024)*(-1 + Sqrt[1 - e^2])^5*(-4*e^2 + 
            11*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[10 + p, 6 + p, 0, 1, e])/(-1 + e^2) - 
         (((117*I)/4096)*e*(-1 + Sqrt[1 - e^2])^5*(7 + 5*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[11 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) - (((9*I)/2048)*(-1 + Sqrt[1 - e^2])^6*
           (7 + 6*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[12 + p, 6 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/4096)*e*(-1 + Sqrt[1 - e^2])^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[13 + p, 6 + p, 0, 1, e])/(-1 + e^2))))/v^12
 
MomMFourierMode[6, 6, 2] = 
    (\[Nu]*((3*(-120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) - 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) + 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 + 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 - 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 - 16*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[5 + p, e*(6 + p)])/
        (16*e^5*(6 + p)^6) + (3*(-1 + Sqrt[1 - e^2])*
         (-120*(-1 + Sqrt[1 - e^2])^5 - 2*(240*e^6 + 
            e^2*(5140 - 1164*Sqrt[1 - e^2]) + 16*(-197 + 77*Sqrt[1 - e^2]) + 
            e^4*(-2305 + 197*Sqrt[1 - e^2]))*(6 + p) + Sqrt[1 - e^2]*
           (467*e^6 + e^2*(9740 - 1092*Sqrt[1 - e^2]) + 
            16*(-379 + 71*Sqrt[1 - e^2]) + e^4*(-4363 + 191*Sqrt[1 - e^2]))*
           (6 + p)^2 + 2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[6 + p, e*(6 + p)])/
        (32*e^6*(6 + p)^6) + \[Epsilon]^2*
        (-1/448*(v^2*(-1270080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4)*
              (1 - 5*\[Nu] + 5*\[Nu]^2) + 32*(1 - e^2)^(13/2)*(6 + p)^7*
              (4 - 21*\[Nu] + 70*\[Nu]^3) + 48*(1 - e^2)^5*(6 + p)^6*
              (274 - 1575*\[Nu] + 2590*\[Nu]^2 - 1610*\[Nu]^3 - 588*
                Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*
                (-104 + 595*\[Nu] - 798*\[Nu]^2 + 84*\[Nu]^3)) + 
             504*(6 + p)*(2007*(1 - 5*\[Nu] + 5*\[Nu]^2) - 36585*(-1 + e^2)*
                (1 - 5*\[Nu] + 5*\[Nu]^2) + 51705*(-1 + e^2)^2*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) - 8487*(-1 + e^2)^3*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
               60*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 30*
                (1 - e^2)^(7/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 30*
                (1 - e^2)^(3/2)*(-31 + 183*\[Nu] - 298*\[Nu]^2 + 
                 149*\[Nu]^3) + 20*(1 - e^2)^(5/2)*(-99 + 530*\[Nu] - 
                 685*\[Nu]^2 + 220*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
              (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
               220752*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 75600*
                (1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-1 + e^2)^2*
                (-8888 + 50421*\[Nu] - 66948*\[Nu]^2 + 7714*\[Nu]^3) + 6*
                (-1 + e^2)*(-6032 + 32431*\[Nu] - 46508*\[Nu]^2 + 
                 26334*\[Nu]^3)) - 6*(6 + p)^2*(12936*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 426888*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 3255000*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 3447864*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 509544*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + (-1 + e^2)^4*(12611 - 68593*\[Nu] + 
                 79268*\[Nu]^2 + 6741*\[Nu]^3) - 7*(-1 + e^2)*(9557 - 
                 40975*\[Nu] + 13484*\[Nu]^2 + 34803*\[Nu]^3) + 15*
                (-1 + e^2)^2*(-23173 + 128807*\[Nu] - 182980*\[Nu]^2 + 
                 71925*\[Nu]^3) - 3*(-1 + e^2)^3*(-67537 + 361011*\[Nu] - 
                 473900*\[Nu]^2 + 175385*\[Nu]^3)) + 3*(-1 + e^2)^2*(6 + p)^4*
              (-527100*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 934920*
                (1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 184380*
                (1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 7*(-1 + e^2)^3*
                (-2000 + 11217*\[Nu] - 14454*\[Nu]^2 + 1192*\[Nu]^3) - 5*
                (-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 40866*\[Nu]^3) - 
               (-1 + e^2)^2*(-92166 + 488257*\[Nu] - 659078*\[Nu]^2 + 
                 320474*\[Nu]^3) + (-1 + e^2)*(-196004 + 1110067*\[Nu] - 
                 1671810*\[Nu]^2 + 774900*\[Nu]^3)) + 2*Sqrt[1 - e^2]*
              (6 + p)^3*(518805*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
               4270455*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 4826115*
                (1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 756945*
                (1 - e^2)^(7/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 4620*
                (8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 3*(-1 + e^2)^4*
                (-11589 + 64099*\[Nu] - 79016*\[Nu]^2 + 1673*\[Nu]^3) - 42*
                (-1 + e^2)*(194 + 3259*\[Nu] - 20450*\[Nu]^2 + 
                 21970*\[Nu]^3) - 6*(-1 + e^2)^3*(-60303 + 320460*\[Nu] - 
                 424298*\[Nu]^2 + 178899*\[Nu]^3) + (-1 + e^2)^2*
                (-834521 + 4646775*\[Nu] - 6670860*\[Nu]^2 + 2753065*
                  \[Nu]^3)))*BesselJ[5 + p, e*(6 + p)])/(e^5*(1 - e^2)*
            (6 + p)^7) - ((-1 + Sqrt[1 - e^2])*v^2*
           (-635040*(-1 + Sqrt[1 - e^2])^5*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            32*(1 - e^2)^(13/2)*(6 + p)^7*(4 - 21*\[Nu] + 70*\[Nu]^3) + 
            16*(1 - e^2)^5*(6 + p)^6*(822 - 4725*\[Nu] + 7770*\[Nu]^2 - 
              4830*\[Nu]^3 - 14*(-1 + e^2)*(-22 + 126*\[Nu] - 171*\[Nu]^2 + 
                23*\[Nu]^3) + Sqrt[1 - e^2]*(-1760 + 8799*\[Nu] - 
                8820*\[Nu]^2 + 70*\[Nu]^3)) - 504*(6 + p)*
             (-1887*(1 - 5*\[Nu] + 5*\[Nu]^2) + (1 - e^2)^(5/2)*(4257 - 
                21485*\[Nu] + 22435*\[Nu]^2 - 1450*\[Nu]^3) + 
              5*(1 - e^2)^(7/2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
              15*Sqrt[1 - e^2]*(-465 + 2329*\[Nu] - 2345*\[Nu]^2 + 
                20*\[Nu]^3) - 5*(-1 + e^2)^3*(-975 + 4877*\[Nu] - 
                4900*\[Nu]^2 + 55*\[Nu]^3) - 5*(-1 + e^2)*(-5841 + 
                29263*\[Nu] - 29498*\[Nu]^2 + 299*\[Nu]^3) + 5*(-1 + e^2)^2*(
                -6957 + 34885*\[Nu] - 35315*\[Nu]^2 + 590*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-3849 + 19355*\[Nu] - 19810*\[Nu]^2 + 
                595*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
             (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
              2*(1 - e^2)^(3/2)*(33644 - 167769*\[Nu] + 166572*\[Nu]^2 + 
                434*\[Nu]^3) + 10*Sqrt[1 - e^2]*(-22408 + 112287*\[Nu] - 
                113484*\[Nu]^2 + 1862*\[Nu]^3) + 3*(-1 + e^2)^2*(-2544 + 
                14413*\[Nu] - 19124*\[Nu]^2 + 2282*\[Nu]^3) + 
              4*(-1 + e^2)*(-9980 + 52689*\[Nu] - 70812*\[Nu]^2 + 
                34846*\[Nu]^3)) + (-1 + e^2)^2*(6 + p)^4*
             (-3*(1 - e^2)^(5/2)*(154828 - 771995*\[Nu] + 766108*\[Nu]^2 + 
                2646*\[Nu]^3) - 6*(-1 + e^2)^3*(-5412 + 30247*\[Nu] - 
                38633*\[Nu]^2 + 2849*\[Nu]^3) + 18*(1 - e^2)^(3/2)*(-146822 + 
                735063*\[Nu] - 740376*\[Nu]^2 + 9268*\[Nu]^3) - 
              15*(-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 40866*\[Nu]^3) + 
              14*(-1 + e^2)*(-54052 + 295614*\[Nu] - 405405*\[Nu]^2 + 
                151895*\[Nu]^3) + Sqrt[1 - e^2]*(-1615696 + 8113665*\[Nu] - 
                8261820*\[Nu]^2 + 198170*\[Nu]^3) - 3*(-1 + e^2)^2*(-104826 + 
                545839*\[Nu] - 684782*\[Nu]^2 + 264866*\[Nu]^3)) - 
            6*(6 + p)^2*(-6174*(1 - 5*\[Nu] + 5*\[Nu]^2) + 120*(-1 + e^2)^4*(
                45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 
              126*Sqrt[1 - e^2]*(-3035 + 15213*\[Nu] - 15365*\[Nu]^2 + 
                190*\[Nu]^3) + (1 - e^2)^(7/2)*(360583 - 1798937*\[Nu] + 
                1789102*\[Nu]^2 + 1659*\[Nu]^3) - 7*(-1 + e^2)*(-57817 + 
                295211*\[Nu] - 319966*\[Nu]^2 + 31383*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-577771 + 2899925*\[Nu] - 2945530*\[Nu]^2 + 
                59325*\[Nu]^3) + 10*(-1 + e^2)^2*(-102454 + 526148*\[Nu] - 
                584605*\[Nu]^2 + 78225*\[Nu]^3) - 2*(1 - e^2)^(5/2)*(
                -1385684 + 6943300*\[Nu] - 7013405*\[Nu]^2 + 106155*
                 \[Nu]^3) - (-1 + e^2)^3*(-263807 + 1359253*\[Nu] - 
                1557710*\[Nu]^2 + 313845*\[Nu]^3)) + Sqrt[1 - e^2]*(6 + p)^3*
             (9240*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 3*(-1 + e^2)^4*(
                15221 - 83503*\[Nu] + 100268*\[Nu]^2 + 1491*\[Nu]^3) - 
              70*Sqrt[1 - e^2]*(-14465 + 72690*\[Nu] - 74157*\[Nu]^2 + 
                1846*\[Nu]^3) + 3*(1 - e^2)^(7/2)*(397007 - 1980125*\[Nu] + 
                1967056*\[Nu]^2 + 4837*\[Nu]^3) - 14*(1 - e^2)^(5/2)*(
                -607112 + 3039759*\[Nu] - 3062325*\[Nu]^2 + 38305*\[Nu]^3) - 
              14*(-1 + e^2)*(-41171 + 229404*\[Nu] - 325215*\[Nu]^2 + 
                122590*\[Nu]^3) - 5*(1 - e^2)^(3/2)*(-1640425 + 
                8235423*\[Nu] - 8375052*\[Nu]^2 + 185801*\[Nu]^3) - 
              2*(-1 + e^2)^3*(-427282 + 2220687*\[Nu] - 2685753*\[Nu]^2 + 
                805259*\[Nu]^3) + (-1 + e^2)^2*(-2760929 + 14586495*\[Nu] - 
                17936520*\[Nu]^2 + 4577125*\[Nu]^3)))*BesselJ[6 + p, 
            e*(6 + p)])/(448*e^6*(1 - e^2)*(6 + p)^7) - 
         (9*e*(1 + Sqrt[1 - e^2])^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) - 
         (9*(1 + Sqrt[1 - e^2])^6*(-7 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 6 + p, 0, 1, e])/
          (2048*(-1 + e^2)) + (117*e*(1 + Sqrt[1 - e^2])^5*
           (-7 + 5*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) - 
         (117*(1 + Sqrt[1 - e^2])^5*(4*e^2 + 11*(-1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 6 + p, 0, 1, e])/
          (1024*(-1 + e^2)) + (1287*e^3*(1 + Sqrt[1 - e^2])^3*
           (-7 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) - 
         (1287*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^4*
           (-7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 6 + p, 0, 1, e])/(2048*(-1 + e^2)) - 
         (3861*e^5*(6 + e^2 + 6*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) + 
         (3861*e^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 6 + p, 0, 
            1, e])/(512*(-1 + e^2)) - (3861*e^5*(6 + e^2 - 6*Sqrt[1 - e^2])*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 6 + p, 0, 1, e])/
          (4096*(-1 + e^2)) + (1287*(-1 + Sqrt[1 - e^2])^4*
           (1 + Sqrt[1 - e^2])^2*(7 + 2*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[8 + p, 6 + p, 0, 1, e])/
          (2048*(-1 + e^2)) + (1287*e^3*(-1 + Sqrt[1 - e^2])^3*
           (7 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) - 
         (117*(-1 + Sqrt[1 - e^2])^5*(-4*e^2 + 11*(1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[10 + p, 6 + p, 0, 1, e])/
          (1024*(-1 + e^2)) + (117*e*(-1 + Sqrt[1 - e^2])^5*
           (7 + 5*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[11 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) + 
         (9*(-1 + Sqrt[1 - e^2])^6*(7 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[12 + p, 6 + p, 0, 1, e])/
          (2048*(-1 + e^2)) - (9*e*(-1 + Sqrt[1 - e^2])^6*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[13 + p, 6 + p, 0, 1, e])/
          (4096*(-1 + e^2)))))/v^12
 
MomMFourierMode[6, 6, 3] = 
    (\[Nu]*((((3*I)/16)*(-120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) - 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) + 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 + 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 - 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 - 16*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[5 + p, e*(6 + p)])/
        (e^5*(6 + p)^6) + (((3*I)/32)*(-1 + Sqrt[1 - e^2])*
         (-120*(-1 + Sqrt[1 - e^2])^5 - 2*(240*e^6 + 
            e^2*(5140 - 1164*Sqrt[1 - e^2]) + 16*(-197 + 77*Sqrt[1 - e^2]) + 
            e^4*(-2305 + 197*Sqrt[1 - e^2]))*(6 + p) + Sqrt[1 - e^2]*
           (467*e^6 + e^2*(9740 - 1092*Sqrt[1 - e^2]) + 
            16*(-379 + 71*Sqrt[1 - e^2]) + e^4*(-4363 + 191*Sqrt[1 - e^2]))*
           (6 + p)^2 + 2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[6 + p, e*(6 + p)])/
        (e^6*(6 + p)^6) + \[Epsilon]^2*
        (((-1/448*I)*v^2*(-1270080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4)*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 32*(1 - e^2)^(13/2)*(6 + p)^7*
             (4 - 21*\[Nu] + 70*\[Nu]^3) + 48*(1 - e^2)^5*(6 + p)^6*
             (274 - 1575*\[Nu] + 2590*\[Nu]^2 - 1610*\[Nu]^3 - 
              588*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*(
                -104 + 595*\[Nu] - 798*\[Nu]^2 + 84*\[Nu]^3)) + 
            504*(6 + p)*(2007*(1 - 5*\[Nu] + 5*\[Nu]^2) - 36585*(-1 + e^2)*(
                1 - 5*\[Nu] + 5*\[Nu]^2) + 51705*(-1 + e^2)^2*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - 8487*(-1 + e^2)^3*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              60*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              30*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 
              30*(1 - e^2)^(3/2)*(-31 + 183*\[Nu] - 298*\[Nu]^2 + 
                149*\[Nu]^3) + 20*(1 - e^2)^(5/2)*(-99 + 530*\[Nu] - 
                685*\[Nu]^2 + 220*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
             (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
              220752*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              75600*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              (-1 + e^2)^2*(-8888 + 50421*\[Nu] - 66948*\[Nu]^2 + 
                7714*\[Nu]^3) + 6*(-1 + e^2)*(-6032 + 32431*\[Nu] - 
                46508*\[Nu]^2 + 26334*\[Nu]^3)) - 6*(6 + p)^2*
             (12936*(1 - 5*\[Nu] + 5*\[Nu]^2) + 426888*Sqrt[1 - e^2]*(1 - 
                5*\[Nu] + 5*\[Nu]^2) + 3255000*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 3447864*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 509544*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + (-1 + e^2)^4*(12611 - 68593*\[Nu] + 
                79268*\[Nu]^2 + 6741*\[Nu]^3) - 7*(-1 + e^2)*(9557 - 
                40975*\[Nu] + 13484*\[Nu]^2 + 34803*\[Nu]^3) + 
              15*(-1 + e^2)^2*(-23173 + 128807*\[Nu] - 182980*\[Nu]^2 + 
                71925*\[Nu]^3) - 3*(-1 + e^2)^3*(-67537 + 361011*\[Nu] - 
                473900*\[Nu]^2 + 175385*\[Nu]^3)) + 3*(-1 + e^2)^2*(6 + p)^4*
             (-527100*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              934920*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              184380*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              7*(-1 + e^2)^3*(-2000 + 11217*\[Nu] - 14454*\[Nu]^2 + 
                1192*\[Nu]^3) - 5*(-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 
                40866*\[Nu]^3) - (-1 + e^2)^2*(-92166 + 488257*\[Nu] - 
                659078*\[Nu]^2 + 320474*\[Nu]^3) + (-1 + e^2)*(-196004 + 
                1110067*\[Nu] - 1671810*\[Nu]^2 + 774900*\[Nu]^3)) + 
            2*Sqrt[1 - e^2]*(6 + p)^3*(518805*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4270455*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4826115*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 756945*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4620*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              3*(-1 + e^2)^4*(-11589 + 64099*\[Nu] - 79016*\[Nu]^2 + 
                1673*\[Nu]^3) - 42*(-1 + e^2)*(194 + 3259*\[Nu] - 
                20450*\[Nu]^2 + 21970*\[Nu]^3) - 6*(-1 + e^2)^3*(-60303 + 
                320460*\[Nu] - 424298*\[Nu]^2 + 178899*\[Nu]^3) + 
              (-1 + e^2)^2*(-834521 + 4646775*\[Nu] - 6670860*\[Nu]^2 + 
                2753065*\[Nu]^3)))*BesselJ[5 + p, e*(6 + p)])/
          (e^5*(1 - e^2)*(6 + p)^7) - ((I/448)*(-1 + Sqrt[1 - e^2])*v^2*
           (-635040*(-1 + Sqrt[1 - e^2])^5*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            32*(1 - e^2)^(13/2)*(6 + p)^7*(4 - 21*\[Nu] + 70*\[Nu]^3) + 
            16*(1 - e^2)^5*(6 + p)^6*(822 - 4725*\[Nu] + 7770*\[Nu]^2 - 
              4830*\[Nu]^3 - 14*(-1 + e^2)*(-22 + 126*\[Nu] - 171*\[Nu]^2 + 
                23*\[Nu]^3) + Sqrt[1 - e^2]*(-1760 + 8799*\[Nu] - 
                8820*\[Nu]^2 + 70*\[Nu]^3)) - 504*(6 + p)*
             (-1887*(1 - 5*\[Nu] + 5*\[Nu]^2) + (1 - e^2)^(5/2)*(4257 - 
                21485*\[Nu] + 22435*\[Nu]^2 - 1450*\[Nu]^3) + 
              5*(1 - e^2)^(7/2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
              15*Sqrt[1 - e^2]*(-465 + 2329*\[Nu] - 2345*\[Nu]^2 + 
                20*\[Nu]^3) - 5*(-1 + e^2)^3*(-975 + 4877*\[Nu] - 
                4900*\[Nu]^2 + 55*\[Nu]^3) - 5*(-1 + e^2)*(-5841 + 
                29263*\[Nu] - 29498*\[Nu]^2 + 299*\[Nu]^3) + 5*(-1 + e^2)^2*(
                -6957 + 34885*\[Nu] - 35315*\[Nu]^2 + 590*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-3849 + 19355*\[Nu] - 19810*\[Nu]^2 + 
                595*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
             (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
              2*(1 - e^2)^(3/2)*(33644 - 167769*\[Nu] + 166572*\[Nu]^2 + 
                434*\[Nu]^3) + 10*Sqrt[1 - e^2]*(-22408 + 112287*\[Nu] - 
                113484*\[Nu]^2 + 1862*\[Nu]^3) + 3*(-1 + e^2)^2*(-2544 + 
                14413*\[Nu] - 19124*\[Nu]^2 + 2282*\[Nu]^3) + 
              4*(-1 + e^2)*(-9980 + 52689*\[Nu] - 70812*\[Nu]^2 + 
                34846*\[Nu]^3)) + (-1 + e^2)^2*(6 + p)^4*
             (-3*(1 - e^2)^(5/2)*(154828 - 771995*\[Nu] + 766108*\[Nu]^2 + 
                2646*\[Nu]^3) - 6*(-1 + e^2)^3*(-5412 + 30247*\[Nu] - 
                38633*\[Nu]^2 + 2849*\[Nu]^3) + 18*(1 - e^2)^(3/2)*(-146822 + 
                735063*\[Nu] - 740376*\[Nu]^2 + 9268*\[Nu]^3) - 
              15*(-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 40866*\[Nu]^3) + 
              14*(-1 + e^2)*(-54052 + 295614*\[Nu] - 405405*\[Nu]^2 + 
                151895*\[Nu]^3) + Sqrt[1 - e^2]*(-1615696 + 8113665*\[Nu] - 
                8261820*\[Nu]^2 + 198170*\[Nu]^3) - 3*(-1 + e^2)^2*(-104826 + 
                545839*\[Nu] - 684782*\[Nu]^2 + 264866*\[Nu]^3)) - 
            6*(6 + p)^2*(-6174*(1 - 5*\[Nu] + 5*\[Nu]^2) + 120*(-1 + e^2)^4*(
                45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 
              126*Sqrt[1 - e^2]*(-3035 + 15213*\[Nu] - 15365*\[Nu]^2 + 
                190*\[Nu]^3) + (1 - e^2)^(7/2)*(360583 - 1798937*\[Nu] + 
                1789102*\[Nu]^2 + 1659*\[Nu]^3) - 7*(-1 + e^2)*(-57817 + 
                295211*\[Nu] - 319966*\[Nu]^2 + 31383*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-577771 + 2899925*\[Nu] - 2945530*\[Nu]^2 + 
                59325*\[Nu]^3) + 10*(-1 + e^2)^2*(-102454 + 526148*\[Nu] - 
                584605*\[Nu]^2 + 78225*\[Nu]^3) - 2*(1 - e^2)^(5/2)*(
                -1385684 + 6943300*\[Nu] - 7013405*\[Nu]^2 + 106155*
                 \[Nu]^3) - (-1 + e^2)^3*(-263807 + 1359253*\[Nu] - 
                1557710*\[Nu]^2 + 313845*\[Nu]^3)) + Sqrt[1 - e^2]*(6 + p)^3*
             (9240*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 3*(-1 + e^2)^4*(
                15221 - 83503*\[Nu] + 100268*\[Nu]^2 + 1491*\[Nu]^3) - 
              70*Sqrt[1 - e^2]*(-14465 + 72690*\[Nu] - 74157*\[Nu]^2 + 
                1846*\[Nu]^3) + 3*(1 - e^2)^(7/2)*(397007 - 1980125*\[Nu] + 
                1967056*\[Nu]^2 + 4837*\[Nu]^3) - 14*(1 - e^2)^(5/2)*(
                -607112 + 3039759*\[Nu] - 3062325*\[Nu]^2 + 38305*\[Nu]^3) - 
              14*(-1 + e^2)*(-41171 + 229404*\[Nu] - 325215*\[Nu]^2 + 
                122590*\[Nu]^3) - 5*(1 - e^2)^(3/2)*(-1640425 + 
                8235423*\[Nu] - 8375052*\[Nu]^2 + 185801*\[Nu]^3) - 
              2*(-1 + e^2)^3*(-427282 + 2220687*\[Nu] - 2685753*\[Nu]^2 + 
                805259*\[Nu]^3) + (-1 + e^2)^2*(-2760929 + 14586495*\[Nu] - 
                17936520*\[Nu]^2 + 4577125*\[Nu]^3)))*BesselJ[6 + p, 
            e*(6 + p)])/(e^6*(1 - e^2)*(6 + p)^7) - 
         (((9*I)/4096)*e*(1 + Sqrt[1 - e^2])^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 6 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/2048)*(1 + Sqrt[1 - e^2])^6*(-7 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 6 + p, 0, 1, e])/
          (-1 + e^2) + (((117*I)/4096)*e*(1 + Sqrt[1 - e^2])^5*
           (-7 + 5*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 6 + p, 0, 1, e])/(-1 + e^2) - 
         (((117*I)/1024)*(1 + Sqrt[1 - e^2])^5*(4*e^2 + 
            11*(-1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[2 + p, 6 + p, 0, 1, e])/(-1 + e^2) + 
         (((1287*I)/4096)*e^3*(1 + Sqrt[1 - e^2])^3*(-7 + 3*Sqrt[1 - e^2])*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) - (((1287*I)/2048)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^4*(-7 + 2*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[4 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) - (((3861*I)/4096)*e^5*(6 + e^2 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[5 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) + (((3861*I)/512)*e^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 6 + p, 0, 1, e])/(-1 + e^2) - 
         (((3861*I)/4096)*e^5*(6 + e^2 - 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) + (((1287*I)/2048)*(-1 + Sqrt[1 - e^2])^4*
           (1 + Sqrt[1 - e^2])^2*(7 + 2*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[8 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) + (((1287*I)/4096)*e^3*(-1 + Sqrt[1 - e^2])^3*
           (7 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 6 + p, 0, 1, e])/(-1 + e^2) - 
         (((117*I)/1024)*(-1 + Sqrt[1 - e^2])^5*(-4*e^2 + 
            11*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[10 + p, 6 + p, 0, 1, e])/(-1 + e^2) + 
         (((117*I)/4096)*e*(-1 + Sqrt[1 - e^2])^5*(7 + 5*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[11 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) + (((9*I)/2048)*(-1 + Sqrt[1 - e^2])^6*
           (7 + 6*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[12 + p, 6 + p, 0, 1, e])/(-1 + e^2) - 
         (((9*I)/4096)*e*(-1 + Sqrt[1 - e^2])^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[13 + p, 6 + p, 0, 1, e])/(-1 + e^2))))/v^12
 
MomMFourierMode[6, 6, 4] = 
    (\[Nu]*((3*(120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) - 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 - 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 + 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 + 16*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[5 + p, e*(6 + p)])/
        (16*e^5*(6 + p)^6) - (3*(-1 + Sqrt[1 - e^2])*
         (-120*(-1 + Sqrt[1 - e^2])^5 - 2*(240*e^6 + 
            e^2*(5140 - 1164*Sqrt[1 - e^2]) + 16*(-197 + 77*Sqrt[1 - e^2]) + 
            e^4*(-2305 + 197*Sqrt[1 - e^2]))*(6 + p) + Sqrt[1 - e^2]*
           (467*e^6 + e^2*(9740 - 1092*Sqrt[1 - e^2]) + 
            16*(-379 + 71*Sqrt[1 - e^2]) + e^4*(-4363 + 191*Sqrt[1 - e^2]))*
           (6 + p)^2 + 2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[6 + p, e*(6 + p)])/
        (32*e^6*(6 + p)^6) + \[Epsilon]^2*
        ((v^2*(-1270080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4)*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 32*(1 - e^2)^(13/2)*(6 + p)^7*
             (4 - 21*\[Nu] + 70*\[Nu]^3) + 48*(1 - e^2)^5*(6 + p)^6*
             (274 - 1575*\[Nu] + 2590*\[Nu]^2 - 1610*\[Nu]^3 - 
              588*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*(
                -104 + 595*\[Nu] - 798*\[Nu]^2 + 84*\[Nu]^3)) + 
            504*(6 + p)*(2007*(1 - 5*\[Nu] + 5*\[Nu]^2) - 36585*(-1 + e^2)*(
                1 - 5*\[Nu] + 5*\[Nu]^2) + 51705*(-1 + e^2)^2*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - 8487*(-1 + e^2)^3*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              60*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              30*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 
              30*(1 - e^2)^(3/2)*(-31 + 183*\[Nu] - 298*\[Nu]^2 + 
                149*\[Nu]^3) + 20*(1 - e^2)^(5/2)*(-99 + 530*\[Nu] - 
                685*\[Nu]^2 + 220*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
             (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
              220752*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              75600*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              (-1 + e^2)^2*(-8888 + 50421*\[Nu] - 66948*\[Nu]^2 + 
                7714*\[Nu]^3) + 6*(-1 + e^2)*(-6032 + 32431*\[Nu] - 
                46508*\[Nu]^2 + 26334*\[Nu]^3)) - 6*(6 + p)^2*
             (12936*(1 - 5*\[Nu] + 5*\[Nu]^2) + 426888*Sqrt[1 - e^2]*(1 - 
                5*\[Nu] + 5*\[Nu]^2) + 3255000*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 3447864*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 509544*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + (-1 + e^2)^4*(12611 - 68593*\[Nu] + 
                79268*\[Nu]^2 + 6741*\[Nu]^3) - 7*(-1 + e^2)*(9557 - 
                40975*\[Nu] + 13484*\[Nu]^2 + 34803*\[Nu]^3) + 
              15*(-1 + e^2)^2*(-23173 + 128807*\[Nu] - 182980*\[Nu]^2 + 
                71925*\[Nu]^3) - 3*(-1 + e^2)^3*(-67537 + 361011*\[Nu] - 
                473900*\[Nu]^2 + 175385*\[Nu]^3)) + 3*(-1 + e^2)^2*(6 + p)^4*
             (-527100*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              934920*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              184380*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              7*(-1 + e^2)^3*(-2000 + 11217*\[Nu] - 14454*\[Nu]^2 + 
                1192*\[Nu]^3) - 5*(-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 
                40866*\[Nu]^3) - (-1 + e^2)^2*(-92166 + 488257*\[Nu] - 
                659078*\[Nu]^2 + 320474*\[Nu]^3) + (-1 + e^2)*(-196004 + 
                1110067*\[Nu] - 1671810*\[Nu]^2 + 774900*\[Nu]^3)) + 
            2*Sqrt[1 - e^2]*(6 + p)^3*(518805*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4270455*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4826115*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 756945*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4620*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              3*(-1 + e^2)^4*(-11589 + 64099*\[Nu] - 79016*\[Nu]^2 + 
                1673*\[Nu]^3) - 42*(-1 + e^2)*(194 + 3259*\[Nu] - 
                20450*\[Nu]^2 + 21970*\[Nu]^3) - 6*(-1 + e^2)^3*(-60303 + 
                320460*\[Nu] - 424298*\[Nu]^2 + 178899*\[Nu]^3) + 
              (-1 + e^2)^2*(-834521 + 4646775*\[Nu] - 6670860*\[Nu]^2 + 
                2753065*\[Nu]^3)))*BesselJ[5 + p, e*(6 + p)])/
          (448*e^5*(1 - e^2)*(6 + p)^7) + ((-1 + Sqrt[1 - e^2])*v^2*
           (-635040*(-1 + Sqrt[1 - e^2])^5*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            32*(1 - e^2)^(13/2)*(6 + p)^7*(4 - 21*\[Nu] + 70*\[Nu]^3) + 
            16*(1 - e^2)^5*(6 + p)^6*(822 - 4725*\[Nu] + 7770*\[Nu]^2 - 
              4830*\[Nu]^3 - 14*(-1 + e^2)*(-22 + 126*\[Nu] - 171*\[Nu]^2 + 
                23*\[Nu]^3) + Sqrt[1 - e^2]*(-1760 + 8799*\[Nu] - 
                8820*\[Nu]^2 + 70*\[Nu]^3)) - 504*(6 + p)*
             (-1887*(1 - 5*\[Nu] + 5*\[Nu]^2) + (1 - e^2)^(5/2)*(4257 - 
                21485*\[Nu] + 22435*\[Nu]^2 - 1450*\[Nu]^3) + 
              5*(1 - e^2)^(7/2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
              15*Sqrt[1 - e^2]*(-465 + 2329*\[Nu] - 2345*\[Nu]^2 + 
                20*\[Nu]^3) - 5*(-1 + e^2)^3*(-975 + 4877*\[Nu] - 
                4900*\[Nu]^2 + 55*\[Nu]^3) - 5*(-1 + e^2)*(-5841 + 
                29263*\[Nu] - 29498*\[Nu]^2 + 299*\[Nu]^3) + 5*(-1 + e^2)^2*(
                -6957 + 34885*\[Nu] - 35315*\[Nu]^2 + 590*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-3849 + 19355*\[Nu] - 19810*\[Nu]^2 + 
                595*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
             (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
              2*(1 - e^2)^(3/2)*(33644 - 167769*\[Nu] + 166572*\[Nu]^2 + 
                434*\[Nu]^3) + 10*Sqrt[1 - e^2]*(-22408 + 112287*\[Nu] - 
                113484*\[Nu]^2 + 1862*\[Nu]^3) + 3*(-1 + e^2)^2*(-2544 + 
                14413*\[Nu] - 19124*\[Nu]^2 + 2282*\[Nu]^3) + 
              4*(-1 + e^2)*(-9980 + 52689*\[Nu] - 70812*\[Nu]^2 + 
                34846*\[Nu]^3)) + (-1 + e^2)^2*(6 + p)^4*
             (-3*(1 - e^2)^(5/2)*(154828 - 771995*\[Nu] + 766108*\[Nu]^2 + 
                2646*\[Nu]^3) - 6*(-1 + e^2)^3*(-5412 + 30247*\[Nu] - 
                38633*\[Nu]^2 + 2849*\[Nu]^3) + 18*(1 - e^2)^(3/2)*(-146822 + 
                735063*\[Nu] - 740376*\[Nu]^2 + 9268*\[Nu]^3) - 
              15*(-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 40866*\[Nu]^3) + 
              14*(-1 + e^2)*(-54052 + 295614*\[Nu] - 405405*\[Nu]^2 + 
                151895*\[Nu]^3) + Sqrt[1 - e^2]*(-1615696 + 8113665*\[Nu] - 
                8261820*\[Nu]^2 + 198170*\[Nu]^3) - 3*(-1 + e^2)^2*(-104826 + 
                545839*\[Nu] - 684782*\[Nu]^2 + 264866*\[Nu]^3)) - 
            6*(6 + p)^2*(-6174*(1 - 5*\[Nu] + 5*\[Nu]^2) + 120*(-1 + e^2)^4*(
                45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 
              126*Sqrt[1 - e^2]*(-3035 + 15213*\[Nu] - 15365*\[Nu]^2 + 
                190*\[Nu]^3) + (1 - e^2)^(7/2)*(360583 - 1798937*\[Nu] + 
                1789102*\[Nu]^2 + 1659*\[Nu]^3) - 7*(-1 + e^2)*(-57817 + 
                295211*\[Nu] - 319966*\[Nu]^2 + 31383*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-577771 + 2899925*\[Nu] - 2945530*\[Nu]^2 + 
                59325*\[Nu]^3) + 10*(-1 + e^2)^2*(-102454 + 526148*\[Nu] - 
                584605*\[Nu]^2 + 78225*\[Nu]^3) - 2*(1 - e^2)^(5/2)*(
                -1385684 + 6943300*\[Nu] - 7013405*\[Nu]^2 + 106155*
                 \[Nu]^3) - (-1 + e^2)^3*(-263807 + 1359253*\[Nu] - 
                1557710*\[Nu]^2 + 313845*\[Nu]^3)) + Sqrt[1 - e^2]*(6 + p)^3*
             (9240*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 3*(-1 + e^2)^4*(
                15221 - 83503*\[Nu] + 100268*\[Nu]^2 + 1491*\[Nu]^3) - 
              70*Sqrt[1 - e^2]*(-14465 + 72690*\[Nu] - 74157*\[Nu]^2 + 
                1846*\[Nu]^3) + 3*(1 - e^2)^(7/2)*(397007 - 1980125*\[Nu] + 
                1967056*\[Nu]^2 + 4837*\[Nu]^3) - 14*(1 - e^2)^(5/2)*(
                -607112 + 3039759*\[Nu] - 3062325*\[Nu]^2 + 38305*\[Nu]^3) - 
              14*(-1 + e^2)*(-41171 + 229404*\[Nu] - 325215*\[Nu]^2 + 
                122590*\[Nu]^3) - 5*(1 - e^2)^(3/2)*(-1640425 + 
                8235423*\[Nu] - 8375052*\[Nu]^2 + 185801*\[Nu]^3) - 
              2*(-1 + e^2)^3*(-427282 + 2220687*\[Nu] - 2685753*\[Nu]^2 + 
                805259*\[Nu]^3) + (-1 + e^2)^2*(-2760929 + 14586495*\[Nu] - 
                17936520*\[Nu]^2 + 4577125*\[Nu]^3)))*BesselJ[6 + p, 
            e*(6 + p)])/(448*e^6*(1 - e^2)*(6 + p)^7) + 
         (9*e*(1 + Sqrt[1 - e^2])^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) + 
         (9*(1 + Sqrt[1 - e^2])^6*(-7 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 6 + p, 0, 1, e])/
          (2048*(-1 + e^2)) - (117*e*(1 + Sqrt[1 - e^2])^5*
           (-7 + 5*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) + 
         (117*(1 + Sqrt[1 - e^2])^5*(4*e^2 + 11*(-1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 6 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - (1287*e^3*(1 + Sqrt[1 - e^2])^3*
           (-7 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) + 
         (1287*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^4*
           (-7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 6 + p, 0, 1, e])/(2048*(-1 + e^2)) + 
         (3861*e^5*(6 + e^2 + 6*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) - 
         (3861*e^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 6 + p, 0, 
            1, e])/(512*(-1 + e^2)) + (3861*e^5*(6 + e^2 - 6*Sqrt[1 - e^2])*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 6 + p, 0, 1, e])/
          (4096*(-1 + e^2)) - (1287*(-1 + Sqrt[1 - e^2])^4*
           (1 + Sqrt[1 - e^2])^2*(7 + 2*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[8 + p, 6 + p, 0, 1, e])/
          (2048*(-1 + e^2)) - (1287*e^3*(-1 + Sqrt[1 - e^2])^3*
           (7 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) + 
         (117*(-1 + Sqrt[1 - e^2])^5*(-4*e^2 + 11*(1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[10 + p, 6 + p, 0, 1, e])/
          (1024*(-1 + e^2)) - (117*e*(-1 + Sqrt[1 - e^2])^5*
           (7 + 5*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[11 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) - 
         (9*(-1 + Sqrt[1 - e^2])^6*(7 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[12 + p, 6 + p, 0, 1, e])/
          (2048*(-1 + e^2)) + (9*e*(-1 + Sqrt[1 - e^2])^6*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[13 + p, 6 + p, 0, 1, e])/
          (4096*(-1 + e^2)))))/v^12
 
MomMFourierMode[6, 6, 5] = 
    (\[Nu]*((((3*I)/16)*(120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) - 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 - 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 + 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 + 16*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[5 + p, e*(6 + p)])/
        (e^5*(6 + p)^6) - (((3*I)/32)*(-1 + Sqrt[1 - e^2])*
         (-120*(-1 + Sqrt[1 - e^2])^5 - 2*(240*e^6 + 
            e^2*(5140 - 1164*Sqrt[1 - e^2]) + 16*(-197 + 77*Sqrt[1 - e^2]) + 
            e^4*(-2305 + 197*Sqrt[1 - e^2]))*(6 + p) + Sqrt[1 - e^2]*
           (467*e^6 + e^2*(9740 - 1092*Sqrt[1 - e^2]) + 
            16*(-379 + 71*Sqrt[1 - e^2]) + e^4*(-4363 + 191*Sqrt[1 - e^2]))*
           (6 + p)^2 + 2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[6 + p, e*(6 + p)])/
        (e^6*(6 + p)^6) + \[Epsilon]^2*
        (((I/448)*v^2*(-1270080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4)*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 32*(1 - e^2)^(13/2)*(6 + p)^7*
             (4 - 21*\[Nu] + 70*\[Nu]^3) + 48*(1 - e^2)^5*(6 + p)^6*
             (274 - 1575*\[Nu] + 2590*\[Nu]^2 - 1610*\[Nu]^3 - 
              588*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*(
                -104 + 595*\[Nu] - 798*\[Nu]^2 + 84*\[Nu]^3)) + 
            504*(6 + p)*(2007*(1 - 5*\[Nu] + 5*\[Nu]^2) - 36585*(-1 + e^2)*(
                1 - 5*\[Nu] + 5*\[Nu]^2) + 51705*(-1 + e^2)^2*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - 8487*(-1 + e^2)^3*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              60*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
              30*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 
              30*(1 - e^2)^(3/2)*(-31 + 183*\[Nu] - 298*\[Nu]^2 + 
                149*\[Nu]^3) + 20*(1 - e^2)^(5/2)*(-99 + 530*\[Nu] - 
                685*\[Nu]^2 + 220*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
             (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
              220752*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              75600*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              (-1 + e^2)^2*(-8888 + 50421*\[Nu] - 66948*\[Nu]^2 + 
                7714*\[Nu]^3) + 6*(-1 + e^2)*(-6032 + 32431*\[Nu] - 
                46508*\[Nu]^2 + 26334*\[Nu]^3)) - 6*(6 + p)^2*
             (12936*(1 - 5*\[Nu] + 5*\[Nu]^2) + 426888*Sqrt[1 - e^2]*(1 - 
                5*\[Nu] + 5*\[Nu]^2) + 3255000*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 3447864*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 509544*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + (-1 + e^2)^4*(12611 - 68593*\[Nu] + 
                79268*\[Nu]^2 + 6741*\[Nu]^3) - 7*(-1 + e^2)*(9557 - 
                40975*\[Nu] + 13484*\[Nu]^2 + 34803*\[Nu]^3) + 
              15*(-1 + e^2)^2*(-23173 + 128807*\[Nu] - 182980*\[Nu]^2 + 
                71925*\[Nu]^3) - 3*(-1 + e^2)^3*(-67537 + 361011*\[Nu] - 
                473900*\[Nu]^2 + 175385*\[Nu]^3)) + 3*(-1 + e^2)^2*(6 + p)^4*
             (-527100*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              934920*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              184380*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              7*(-1 + e^2)^3*(-2000 + 11217*\[Nu] - 14454*\[Nu]^2 + 
                1192*\[Nu]^3) - 5*(-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 
                40866*\[Nu]^3) - (-1 + e^2)^2*(-92166 + 488257*\[Nu] - 
                659078*\[Nu]^2 + 320474*\[Nu]^3) + (-1 + e^2)*(-196004 + 
                1110067*\[Nu] - 1671810*\[Nu]^2 + 774900*\[Nu]^3)) + 
            2*Sqrt[1 - e^2]*(6 + p)^3*(518805*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4270455*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4826115*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 756945*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 4620*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              3*(-1 + e^2)^4*(-11589 + 64099*\[Nu] - 79016*\[Nu]^2 + 
                1673*\[Nu]^3) - 42*(-1 + e^2)*(194 + 3259*\[Nu] - 
                20450*\[Nu]^2 + 21970*\[Nu]^3) - 6*(-1 + e^2)^3*(-60303 + 
                320460*\[Nu] - 424298*\[Nu]^2 + 178899*\[Nu]^3) + 
              (-1 + e^2)^2*(-834521 + 4646775*\[Nu] - 6670860*\[Nu]^2 + 
                2753065*\[Nu]^3)))*BesselJ[5 + p, e*(6 + p)])/
          (e^5*(1 - e^2)*(6 + p)^7) + ((I/448)*(-1 + Sqrt[1 - e^2])*v^2*
           (-635040*(-1 + Sqrt[1 - e^2])^5*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            32*(1 - e^2)^(13/2)*(6 + p)^7*(4 - 21*\[Nu] + 70*\[Nu]^3) + 
            16*(1 - e^2)^5*(6 + p)^6*(822 - 4725*\[Nu] + 7770*\[Nu]^2 - 
              4830*\[Nu]^3 - 14*(-1 + e^2)*(-22 + 126*\[Nu] - 171*\[Nu]^2 + 
                23*\[Nu]^3) + Sqrt[1 - e^2]*(-1760 + 8799*\[Nu] - 
                8820*\[Nu]^2 + 70*\[Nu]^3)) - 504*(6 + p)*
             (-1887*(1 - 5*\[Nu] + 5*\[Nu]^2) + (1 - e^2)^(5/2)*(4257 - 
                21485*\[Nu] + 22435*\[Nu]^2 - 1450*\[Nu]^3) + 
              5*(1 - e^2)^(7/2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
              15*Sqrt[1 - e^2]*(-465 + 2329*\[Nu] - 2345*\[Nu]^2 + 
                20*\[Nu]^3) - 5*(-1 + e^2)^3*(-975 + 4877*\[Nu] - 
                4900*\[Nu]^2 + 55*\[Nu]^3) - 5*(-1 + e^2)*(-5841 + 
                29263*\[Nu] - 29498*\[Nu]^2 + 299*\[Nu]^3) + 5*(-1 + e^2)^2*(
                -6957 + 34885*\[Nu] - 35315*\[Nu]^2 + 590*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-3849 + 19355*\[Nu] - 19810*\[Nu]^2 + 
                595*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
             (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
              2*(1 - e^2)^(3/2)*(33644 - 167769*\[Nu] + 166572*\[Nu]^2 + 
                434*\[Nu]^3) + 10*Sqrt[1 - e^2]*(-22408 + 112287*\[Nu] - 
                113484*\[Nu]^2 + 1862*\[Nu]^3) + 3*(-1 + e^2)^2*(-2544 + 
                14413*\[Nu] - 19124*\[Nu]^2 + 2282*\[Nu]^3) + 
              4*(-1 + e^2)*(-9980 + 52689*\[Nu] - 70812*\[Nu]^2 + 
                34846*\[Nu]^3)) + (-1 + e^2)^2*(6 + p)^4*
             (-3*(1 - e^2)^(5/2)*(154828 - 771995*\[Nu] + 766108*\[Nu]^2 + 
                2646*\[Nu]^3) - 6*(-1 + e^2)^3*(-5412 + 30247*\[Nu] - 
                38633*\[Nu]^2 + 2849*\[Nu]^3) + 18*(1 - e^2)^(3/2)*(-146822 + 
                735063*\[Nu] - 740376*\[Nu]^2 + 9268*\[Nu]^3) - 
              15*(-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 40866*\[Nu]^3) + 
              14*(-1 + e^2)*(-54052 + 295614*\[Nu] - 405405*\[Nu]^2 + 
                151895*\[Nu]^3) + Sqrt[1 - e^2]*(-1615696 + 8113665*\[Nu] - 
                8261820*\[Nu]^2 + 198170*\[Nu]^3) - 3*(-1 + e^2)^2*(-104826 + 
                545839*\[Nu] - 684782*\[Nu]^2 + 264866*\[Nu]^3)) - 
            6*(6 + p)^2*(-6174*(1 - 5*\[Nu] + 5*\[Nu]^2) + 120*(-1 + e^2)^4*(
                45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 
              126*Sqrt[1 - e^2]*(-3035 + 15213*\[Nu] - 15365*\[Nu]^2 + 
                190*\[Nu]^3) + (1 - e^2)^(7/2)*(360583 - 1798937*\[Nu] + 
                1789102*\[Nu]^2 + 1659*\[Nu]^3) - 7*(-1 + e^2)*(-57817 + 
                295211*\[Nu] - 319966*\[Nu]^2 + 31383*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-577771 + 2899925*\[Nu] - 2945530*\[Nu]^2 + 
                59325*\[Nu]^3) + 10*(-1 + e^2)^2*(-102454 + 526148*\[Nu] - 
                584605*\[Nu]^2 + 78225*\[Nu]^3) - 2*(1 - e^2)^(5/2)*(
                -1385684 + 6943300*\[Nu] - 7013405*\[Nu]^2 + 106155*
                 \[Nu]^3) - (-1 + e^2)^3*(-263807 + 1359253*\[Nu] - 
                1557710*\[Nu]^2 + 313845*\[Nu]^3)) + Sqrt[1 - e^2]*(6 + p)^3*
             (9240*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 3*(-1 + e^2)^4*(
                15221 - 83503*\[Nu] + 100268*\[Nu]^2 + 1491*\[Nu]^3) - 
              70*Sqrt[1 - e^2]*(-14465 + 72690*\[Nu] - 74157*\[Nu]^2 + 
                1846*\[Nu]^3) + 3*(1 - e^2)^(7/2)*(397007 - 1980125*\[Nu] + 
                1967056*\[Nu]^2 + 4837*\[Nu]^3) - 14*(1 - e^2)^(5/2)*(
                -607112 + 3039759*\[Nu] - 3062325*\[Nu]^2 + 38305*\[Nu]^3) - 
              14*(-1 + e^2)*(-41171 + 229404*\[Nu] - 325215*\[Nu]^2 + 
                122590*\[Nu]^3) - 5*(1 - e^2)^(3/2)*(-1640425 + 
                8235423*\[Nu] - 8375052*\[Nu]^2 + 185801*\[Nu]^3) - 
              2*(-1 + e^2)^3*(-427282 + 2220687*\[Nu] - 2685753*\[Nu]^2 + 
                805259*\[Nu]^3) + (-1 + e^2)^2*(-2760929 + 14586495*\[Nu] - 
                17936520*\[Nu]^2 + 4577125*\[Nu]^3)))*BesselJ[6 + p, 
            e*(6 + p)])/(e^6*(1 - e^2)*(6 + p)^7) + 
         (((9*I)/4096)*e*(1 + Sqrt[1 - e^2])^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 6 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/2048)*(1 + Sqrt[1 - e^2])^6*(-7 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 6 + p, 0, 1, e])/
          (-1 + e^2) - (((117*I)/4096)*e*(1 + Sqrt[1 - e^2])^5*
           (-7 + 5*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 6 + p, 0, 1, e])/(-1 + e^2) + 
         (((117*I)/1024)*(1 + Sqrt[1 - e^2])^5*(4*e^2 + 
            11*(-1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[2 + p, 6 + p, 0, 1, e])/(-1 + e^2) - 
         (((1287*I)/4096)*e^3*(1 + Sqrt[1 - e^2])^3*(-7 + 3*Sqrt[1 - e^2])*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) + (((1287*I)/2048)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])^4*(-7 + 2*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[4 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) + (((3861*I)/4096)*e^5*(6 + e^2 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[5 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) - (((3861*I)/512)*e^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 6 + p, 0, 1, e])/(-1 + e^2) + 
         (((3861*I)/4096)*e^5*(6 + e^2 - 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) - (((1287*I)/2048)*(-1 + Sqrt[1 - e^2])^4*
           (1 + Sqrt[1 - e^2])^2*(7 + 2*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[8 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) - (((1287*I)/4096)*e^3*(-1 + Sqrt[1 - e^2])^3*
           (7 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 6 + p, 0, 1, e])/(-1 + e^2) + 
         (((117*I)/1024)*(-1 + Sqrt[1 - e^2])^5*(-4*e^2 + 
            11*(1 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[10 + p, 6 + p, 0, 1, e])/(-1 + e^2) - 
         (((117*I)/4096)*e*(-1 + Sqrt[1 - e^2])^5*(7 + 5*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[11 + p, 6 + p, 0, 1, e])/
          (-1 + e^2) - (((9*I)/2048)*(-1 + Sqrt[1 - e^2])^6*
           (7 + 6*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[12 + p, 6 + p, 0, 1, e])/(-1 + e^2) + 
         (((9*I)/4096)*e*(-1 + Sqrt[1 - e^2])^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[13 + p, 6 + p, 0, 1, e])/(-1 + e^2))))/v^12
 
MomMFourierMode[6, 6, 6] = 
    (\[Nu]*((3*(-120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) - 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) + 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 + 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 - 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 - 16*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[5 + p, e*(6 + p)])/
        (16*e^5*(6 + p)^6) + (3*(-1 + Sqrt[1 - e^2])*
         (-120*(-1 + Sqrt[1 - e^2])^5 - 2*(240*e^6 + 
            e^2*(5140 - 1164*Sqrt[1 - e^2]) + 16*(-197 + 77*Sqrt[1 - e^2]) + 
            e^4*(-2305 + 197*Sqrt[1 - e^2]))*(6 + p) + Sqrt[1 - e^2]*
           (467*e^6 + e^2*(9740 - 1092*Sqrt[1 - e^2]) + 
            16*(-379 + 71*Sqrt[1 - e^2]) + e^4*(-4363 + 191*Sqrt[1 - e^2]))*
           (6 + p)^2 + 2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[6 + p, e*(6 + p)])/
        (32*e^6*(6 + p)^6) + \[Epsilon]^2*
        (-1/448*(v^2*(-1270080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4)*
              (1 - 5*\[Nu] + 5*\[Nu]^2) + 32*(1 - e^2)^(13/2)*(6 + p)^7*
              (4 - 21*\[Nu] + 70*\[Nu]^3) + 48*(1 - e^2)^5*(6 + p)^6*
              (274 - 1575*\[Nu] + 2590*\[Nu]^2 - 1610*\[Nu]^3 - 588*
                Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*
                (-104 + 595*\[Nu] - 798*\[Nu]^2 + 84*\[Nu]^3)) + 
             504*(6 + p)*(2007*(1 - 5*\[Nu] + 5*\[Nu]^2) - 36585*(-1 + e^2)*
                (1 - 5*\[Nu] + 5*\[Nu]^2) + 51705*(-1 + e^2)^2*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) - 8487*(-1 + e^2)^3*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
               60*Sqrt[1 - e^2]*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 30*
                (1 - e^2)^(7/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 30*
                (1 - e^2)^(3/2)*(-31 + 183*\[Nu] - 298*\[Nu]^2 + 
                 149*\[Nu]^3) + 20*(1 - e^2)^(5/2)*(-99 + 530*\[Nu] - 
                 685*\[Nu]^2 + 220*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
              (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
               220752*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 75600*
                (1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-1 + e^2)^2*
                (-8888 + 50421*\[Nu] - 66948*\[Nu]^2 + 7714*\[Nu]^3) + 6*
                (-1 + e^2)*(-6032 + 32431*\[Nu] - 46508*\[Nu]^2 + 
                 26334*\[Nu]^3)) - 6*(6 + p)^2*(12936*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 426888*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 3255000*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 3447864*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 509544*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + (-1 + e^2)^4*(12611 - 68593*\[Nu] + 
                 79268*\[Nu]^2 + 6741*\[Nu]^3) - 7*(-1 + e^2)*(9557 - 
                 40975*\[Nu] + 13484*\[Nu]^2 + 34803*\[Nu]^3) + 15*
                (-1 + e^2)^2*(-23173 + 128807*\[Nu] - 182980*\[Nu]^2 + 
                 71925*\[Nu]^3) - 3*(-1 + e^2)^3*(-67537 + 361011*\[Nu] - 
                 473900*\[Nu]^2 + 175385*\[Nu]^3)) + 3*(-1 + e^2)^2*(6 + p)^4*
              (-527100*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 934920*
                (1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 184380*
                (1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 7*(-1 + e^2)^3*
                (-2000 + 11217*\[Nu] - 14454*\[Nu]^2 + 1192*\[Nu]^3) - 5*
                (-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 40866*\[Nu]^3) - 
               (-1 + e^2)^2*(-92166 + 488257*\[Nu] - 659078*\[Nu]^2 + 
                 320474*\[Nu]^3) + (-1 + e^2)*(-196004 + 1110067*\[Nu] - 
                 1671810*\[Nu]^2 + 774900*\[Nu]^3)) + 2*Sqrt[1 - e^2]*
              (6 + p)^3*(518805*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
               4270455*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 4826115*
                (1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 756945*
                (1 - e^2)^(7/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 4620*
                (8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 3*(-1 + e^2)^4*
                (-11589 + 64099*\[Nu] - 79016*\[Nu]^2 + 1673*\[Nu]^3) - 42*
                (-1 + e^2)*(194 + 3259*\[Nu] - 20450*\[Nu]^2 + 
                 21970*\[Nu]^3) - 6*(-1 + e^2)^3*(-60303 + 320460*\[Nu] - 
                 424298*\[Nu]^2 + 178899*\[Nu]^3) + (-1 + e^2)^2*
                (-834521 + 4646775*\[Nu] - 6670860*\[Nu]^2 + 2753065*
                  \[Nu]^3)))*BesselJ[5 + p, e*(6 + p)])/(e^5*(1 - e^2)*
            (6 + p)^7) - ((-1 + Sqrt[1 - e^2])*v^2*
           (-635040*(-1 + Sqrt[1 - e^2])^5*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            32*(1 - e^2)^(13/2)*(6 + p)^7*(4 - 21*\[Nu] + 70*\[Nu]^3) + 
            16*(1 - e^2)^5*(6 + p)^6*(822 - 4725*\[Nu] + 7770*\[Nu]^2 - 
              4830*\[Nu]^3 - 14*(-1 + e^2)*(-22 + 126*\[Nu] - 171*\[Nu]^2 + 
                23*\[Nu]^3) + Sqrt[1 - e^2]*(-1760 + 8799*\[Nu] - 
                8820*\[Nu]^2 + 70*\[Nu]^3)) - 504*(6 + p)*
             (-1887*(1 - 5*\[Nu] + 5*\[Nu]^2) + (1 - e^2)^(5/2)*(4257 - 
                21485*\[Nu] + 22435*\[Nu]^2 - 1450*\[Nu]^3) + 
              5*(1 - e^2)^(7/2)*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
              15*Sqrt[1 - e^2]*(-465 + 2329*\[Nu] - 2345*\[Nu]^2 + 
                20*\[Nu]^3) - 5*(-1 + e^2)^3*(-975 + 4877*\[Nu] - 
                4900*\[Nu]^2 + 55*\[Nu]^3) - 5*(-1 + e^2)*(-5841 + 
                29263*\[Nu] - 29498*\[Nu]^2 + 299*\[Nu]^3) + 5*(-1 + e^2)^2*(
                -6957 + 34885*\[Nu] - 35315*\[Nu]^2 + 590*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-3849 + 19355*\[Nu] - 19810*\[Nu]^2 + 
                595*\[Nu]^3)) - 2*(1 - e^2)^(7/2)*(6 + p)^5*
             (42856 - 255675*\[Nu] + 433020*\[Nu]^2 - 242270*\[Nu]^3 - 
              2*(1 - e^2)^(3/2)*(33644 - 167769*\[Nu] + 166572*\[Nu]^2 + 
                434*\[Nu]^3) + 10*Sqrt[1 - e^2]*(-22408 + 112287*\[Nu] - 
                113484*\[Nu]^2 + 1862*\[Nu]^3) + 3*(-1 + e^2)^2*(-2544 + 
                14413*\[Nu] - 19124*\[Nu]^2 + 2282*\[Nu]^3) + 
              4*(-1 + e^2)*(-9980 + 52689*\[Nu] - 70812*\[Nu]^2 + 
                34846*\[Nu]^3)) + (-1 + e^2)^2*(6 + p)^4*
             (-3*(1 - e^2)^(5/2)*(154828 - 771995*\[Nu] + 766108*\[Nu]^2 + 
                2646*\[Nu]^3) - 6*(-1 + e^2)^3*(-5412 + 30247*\[Nu] - 
                38633*\[Nu]^2 + 2849*\[Nu]^3) + 18*(1 - e^2)^(3/2)*(-146822 + 
                735063*\[Nu] - 740376*\[Nu]^2 + 9268*\[Nu]^3) - 
              15*(-366 + 9639*\[Nu] - 41482*\[Nu]^2 + 40866*\[Nu]^3) + 
              14*(-1 + e^2)*(-54052 + 295614*\[Nu] - 405405*\[Nu]^2 + 
                151895*\[Nu]^3) + Sqrt[1 - e^2]*(-1615696 + 8113665*\[Nu] - 
                8261820*\[Nu]^2 + 198170*\[Nu]^3) - 3*(-1 + e^2)^2*(-104826 + 
                545839*\[Nu] - 684782*\[Nu]^2 + 264866*\[Nu]^3)) - 
            6*(6 + p)^2*(-6174*(1 - 5*\[Nu] + 5*\[Nu]^2) + 120*(-1 + e^2)^4*(
                45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) - 
              126*Sqrt[1 - e^2]*(-3035 + 15213*\[Nu] - 15365*\[Nu]^2 + 
                190*\[Nu]^3) + (1 - e^2)^(7/2)*(360583 - 1798937*\[Nu] + 
                1789102*\[Nu]^2 + 1659*\[Nu]^3) - 7*(-1 + e^2)*(-57817 + 
                295211*\[Nu] - 319966*\[Nu]^2 + 31383*\[Nu]^3) - 
              5*(1 - e^2)^(3/2)*(-577771 + 2899925*\[Nu] - 2945530*\[Nu]^2 + 
                59325*\[Nu]^3) + 10*(-1 + e^2)^2*(-102454 + 526148*\[Nu] - 
                584605*\[Nu]^2 + 78225*\[Nu]^3) - 2*(1 - e^2)^(5/2)*(
                -1385684 + 6943300*\[Nu] - 7013405*\[Nu]^2 + 106155*
                 \[Nu]^3) - (-1 + e^2)^3*(-263807 + 1359253*\[Nu] - 
                1557710*\[Nu]^2 + 313845*\[Nu]^3)) + Sqrt[1 - e^2]*(6 + p)^3*
             (9240*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 3*(-1 + e^2)^4*(
                15221 - 83503*\[Nu] + 100268*\[Nu]^2 + 1491*\[Nu]^3) - 
              70*Sqrt[1 - e^2]*(-14465 + 72690*\[Nu] - 74157*\[Nu]^2 + 
                1846*\[Nu]^3) + 3*(1 - e^2)^(7/2)*(397007 - 1980125*\[Nu] + 
                1967056*\[Nu]^2 + 4837*\[Nu]^3) - 14*(1 - e^2)^(5/2)*(
                -607112 + 3039759*\[Nu] - 3062325*\[Nu]^2 + 38305*\[Nu]^3) - 
              14*(-1 + e^2)*(-41171 + 229404*\[Nu] - 325215*\[Nu]^2 + 
                122590*\[Nu]^3) - 5*(1 - e^2)^(3/2)*(-1640425 + 
                8235423*\[Nu] - 8375052*\[Nu]^2 + 185801*\[Nu]^3) - 
              2*(-1 + e^2)^3*(-427282 + 2220687*\[Nu] - 2685753*\[Nu]^2 + 
                805259*\[Nu]^3) + (-1 + e^2)^2*(-2760929 + 14586495*\[Nu] - 
                17936520*\[Nu]^2 + 4577125*\[Nu]^3)))*BesselJ[6 + p, 
            e*(6 + p)])/(448*e^6*(1 - e^2)*(6 + p)^7) - 
         (9*e*(1 + Sqrt[1 - e^2])^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) - 
         (9*(1 + Sqrt[1 - e^2])^6*(-7 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 6 + p, 0, 1, e])/
          (2048*(-1 + e^2)) + (117*e*(1 + Sqrt[1 - e^2])^5*
           (-7 + 5*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) - 
         (117*(1 + Sqrt[1 - e^2])^5*(4*e^2 + 11*(-1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 6 + p, 0, 1, e])/
          (1024*(-1 + e^2)) + (1287*e^3*(1 + Sqrt[1 - e^2])^3*
           (-7 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) - 
         (1287*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])^4*
           (-7 + 2*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 6 + p, 0, 1, e])/(2048*(-1 + e^2)) - 
         (3861*e^5*(6 + e^2 + 6*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) + 
         (3861*e^6*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 6 + p, 0, 
            1, e])/(512*(-1 + e^2)) - (3861*e^5*(6 + e^2 - 6*Sqrt[1 - e^2])*
           v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 6 + p, 0, 1, e])/
          (4096*(-1 + e^2)) + (1287*(-1 + Sqrt[1 - e^2])^4*
           (1 + Sqrt[1 - e^2])^2*(7 + 2*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[8 + p, 6 + p, 0, 1, e])/
          (2048*(-1 + e^2)) + (1287*e^3*(-1 + Sqrt[1 - e^2])^3*
           (7 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) - 
         (117*(-1 + Sqrt[1 - e^2])^5*(-4*e^2 + 11*(1 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[10 + p, 6 + p, 0, 1, e])/
          (1024*(-1 + e^2)) + (117*e*(-1 + Sqrt[1 - e^2])^5*
           (7 + 5*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[11 + p, 6 + p, 0, 1, e])/(4096*(-1 + e^2)) + 
         (9*(-1 + Sqrt[1 - e^2])^6*(7 + 6*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[12 + p, 6 + p, 0, 1, e])/
          (2048*(-1 + e^2)) - (9*e*(-1 + Sqrt[1 - e^2])^6*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[13 + p, 6 + p, 0, 1, e])/
          (4096*(-1 + e^2)))))/v^12


(* ::Subsection::Closed:: *)
(*L=7*)


MomMFourierMode[7, 1, 0] = 
    (\[Nu]*((((175*I)/54912)*(5040 - 8028*Sqrt[1 - e^2]*(1 + p) - 
          28*(-118 + 63*e^2)*(1 + p)^2 - 315*(1 - e^2)^(3/2)*(1 + p)^3)*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[p, e*(1 + p)])/
        (1 + p)^7 + (((175*I)/54912)*(-1 + Sqrt[1 - e^2])*
         (5040 - 36*(-133 + 90*Sqrt[1 - e^2])*(1 + p) + 
          14*(281 - 171*e^2 + 45*Sqrt[1 - e^2])*(1 + p)^2 - 
          315*(1 - e^2)^(3/2)*(1 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, e*(1 + p)])/(e*(1 + p)^7)))/
     v^14
 
MomMFourierMode[7, 1, 1] = 
    (\[Nu]*((-25*(5040 - 8028*Sqrt[1 - e^2]*(1 + p) - 28*(-118 + 63*e^2)*
           (1 + p)^2 - 315*(1 - e^2)^(3/2)*(1 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[p, e*(1 + p)])/(54912*(1 + p)^7) - 
       (25*(-1 + Sqrt[1 - e^2])*(5040 - 36*(-133 + 90*Sqrt[1 - e^2])*
           (1 + p) + 14*(281 - 171*e^2 + 45*Sqrt[1 - e^2])*(1 + p)^2 - 
          315*(1 - e^2)^(3/2)*(1 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, e*(1 + p)])/
        (54912*e*(1 + p)^7)))/v^14
 
MomMFourierMode[7, 1, 2] = 
    (\[Nu]*((((25*I)/54912)*(5040 - 8028*Sqrt[1 - e^2]*(1 + p) - 
          28*(-118 + 63*e^2)*(1 + p)^2 - 315*(1 - e^2)^(3/2)*(1 + p)^3)*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[p, e*(1 + p)])/
        (1 + p)^7 + (((25*I)/54912)*(-1 + Sqrt[1 - e^2])*
         (5040 - 36*(-133 + 90*Sqrt[1 - e^2])*(1 + p) + 
          14*(281 - 171*e^2 + 45*Sqrt[1 - e^2])*(1 + p)^2 - 
          315*(1 - e^2)^(3/2)*(1 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, e*(1 + p)])/(e*(1 + p)^7)))/
     v^14
 
MomMFourierMode[7, 1, 3] = 
    (\[Nu]*((-5*(5040 - 8028*Sqrt[1 - e^2]*(1 + p) - 28*(-118 + 63*e^2)*
           (1 + p)^2 - 315*(1 - e^2)^(3/2)*(1 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[p, e*(1 + p)])/(18304*(1 + p)^7) - 
       (5*(-1 + Sqrt[1 - e^2])*(5040 - 36*(-133 + 90*Sqrt[1 - e^2])*(1 + p) + 
          14*(281 - 171*e^2 + 45*Sqrt[1 - e^2])*(1 + p)^2 - 
          315*(1 - e^2)^(3/2)*(1 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, e*(1 + p)])/
        (18304*e*(1 + p)^7)))/v^14
 
MomMFourierMode[7, 1, 4] = 
    (\[Nu]*((((5*I)/18304)*(5040 - 8028*Sqrt[1 - e^2]*(1 + p) - 
          28*(-118 + 63*e^2)*(1 + p)^2 - 315*(1 - e^2)^(3/2)*(1 + p)^3)*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[p, e*(1 + p)])/
        (1 + p)^7 + (((5*I)/18304)*(-1 + Sqrt[1 - e^2])*
         (5040 - 36*(-133 + 90*Sqrt[1 - e^2])*(1 + p) + 
          14*(281 - 171*e^2 + 45*Sqrt[1 - e^2])*(1 + p)^2 - 
          315*(1 - e^2)^(3/2)*(1 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, e*(1 + p)])/(e*(1 + p)^7)))/
     v^14
 
MomMFourierMode[7, 1, 5] = 
    (\[Nu]*((-25*(5040 - 8028*Sqrt[1 - e^2]*(1 + p) - 28*(-118 + 63*e^2)*
           (1 + p)^2 - 315*(1 - e^2)^(3/2)*(1 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[p, e*(1 + p)])/(54912*(1 + p)^7) - 
       (25*(-1 + Sqrt[1 - e^2])*(5040 - 36*(-133 + 90*Sqrt[1 - e^2])*
           (1 + p) + 14*(281 - 171*e^2 + 45*Sqrt[1 - e^2])*(1 + p)^2 - 
          315*(1 - e^2)^(3/2)*(1 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, e*(1 + p)])/
        (54912*e*(1 + p)^7)))/v^14
 
MomMFourierMode[7, 1, 6] = 
    (\[Nu]*((((25*I)/54912)*(5040 - 8028*Sqrt[1 - e^2]*(1 + p) - 
          28*(-118 + 63*e^2)*(1 + p)^2 - 315*(1 - e^2)^(3/2)*(1 + p)^3)*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[p, e*(1 + p)])/
        (1 + p)^7 + (((25*I)/54912)*(-1 + Sqrt[1 - e^2])*
         (5040 - 36*(-133 + 90*Sqrt[1 - e^2])*(1 + p) + 
          14*(281 - 171*e^2 + 45*Sqrt[1 - e^2])*(1 + p)^2 - 
          315*(1 - e^2)^(3/2)*(1 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, e*(1 + p)])/(e*(1 + p)^7)))/
     v^14
 
MomMFourierMode[7, 1, 7] = 
    (\[Nu]*((-175*(5040 - 8028*Sqrt[1 - e^2]*(1 + p) - 28*(-118 + 63*e^2)*
           (1 + p)^2 - 315*(1 - e^2)^(3/2)*(1 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[p, e*(1 + p)])/(54912*(1 + p)^7) - 
       (175*(-1 + Sqrt[1 - e^2])*(5040 - 36*(-133 + 90*Sqrt[1 - e^2])*
           (1 + p) + 14*(281 - 171*e^2 + 45*Sqrt[1 - e^2])*(1 + p)^2 - 
          315*(1 - e^2)^(3/2)*(1 + p)^3)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, e*(1 + p)])/
        (54912*e*(1 + p)^7)))/v^14
 
MomMFourierMode[7, 3, 0] = 
    (\[Nu]*((((-63*I)/18304)*(-5040*(-4 + 3*e^2) + 36*Sqrt[1 - e^2]*
           (-1052 + 383*e^2)*(3 + p) + 4*(5512 - 6810*e^2 + 1683*e^4)*
           (3 + p)^2 - (4596 - 1891*e^2)*(1 - e^2)^(3/2)*(3 + p)^3 - 
          260*(-1 + e^2)^3*(3 + p)^4)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[2 + p, e*(3 + p)])/
        (e^2*(3 + p)^7) - (((63*I)/18304)*(-1 + Sqrt[1 - e^2])*
         (5040*(-1 + Sqrt[1 - e^2])^2 + 36*(246 - 806*Sqrt[1 - e^2] + 
            e^2*(-113 + 270*Sqrt[1 - e^2]))*(3 + p) + 
          2*(9940 + 2877*e^4 - 1084*Sqrt[1 - e^2] + 
            e^2*(-12047 + 489*Sqrt[1 - e^2]))*(3 + p)^2 + 
          (1 - e^2)^(3/2)*(-4466 + 1761*e^2 + 130*Sqrt[1 - e^2])*(3 + p)^3 - 
          260*(-1 + e^2)^3*(3 + p)^4)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, e*(3 + p)])/
        (e^3*(3 + p)^7)))/v^14
 
MomMFourierMode[7, 3, 1] = 
    (\[Nu]*((-27*(5040*(-4 + 3*e^2) - 36*Sqrt[1 - e^2]*(-1052 + 383*e^2)*
           (3 + p) - 4*(5512 - 6810*e^2 + 1683*e^4)*(3 + p)^2 + 
          (4596 - 1891*e^2)*(1 - e^2)^(3/2)*(3 + p)^3 + 260*(-1 + e^2)^3*
           (3 + p)^4)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[2 + p, e*(3 + p)])/(18304*e^2*(3 + p)^7) + 
       (27*(-1 + Sqrt[1 - e^2])*(5040*(-1 + Sqrt[1 - e^2])^2 + 
          36*(246 - 806*Sqrt[1 - e^2] + e^2*(-113 + 270*Sqrt[1 - e^2]))*
           (3 + p) + 2*(9940 + 2877*e^4 - 1084*Sqrt[1 - e^2] + 
            e^2*(-12047 + 489*Sqrt[1 - e^2]))*(3 + p)^2 + 
          (1 - e^2)^(3/2)*(-4466 + 1761*e^2 + 130*Sqrt[1 - e^2])*(3 + p)^3 - 
          260*(-1 + e^2)^3*(3 + p)^4)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, e*(3 + p)])/
        (18304*e^3*(3 + p)^7)))/v^14
 
MomMFourierMode[7, 3, 2] = 
    (\[Nu]*((((-3*I)/18304)*(5040*(-4 + 3*e^2) - 36*Sqrt[1 - e^2]*
           (-1052 + 383*e^2)*(3 + p) - 4*(5512 - 6810*e^2 + 1683*e^4)*
           (3 + p)^2 + (4596 - 1891*e^2)*(1 - e^2)^(3/2)*(3 + p)^3 + 
          260*(-1 + e^2)^3*(3 + p)^4)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[2 + p, e*(3 + p)])/
        (e^2*(3 + p)^7) + (((3*I)/18304)*(-1 + Sqrt[1 - e^2])*
         (5040*(-1 + Sqrt[1 - e^2])^2 + 36*(246 - 806*Sqrt[1 - e^2] + 
            e^2*(-113 + 270*Sqrt[1 - e^2]))*(3 + p) + 
          2*(9940 + 2877*e^4 - 1084*Sqrt[1 - e^2] + 
            e^2*(-12047 + 489*Sqrt[1 - e^2]))*(3 + p)^2 + 
          (1 - e^2)^(3/2)*(-4466 + 1761*e^2 + 130*Sqrt[1 - e^2])*(3 + p)^3 - 
          260*(-1 + e^2)^3*(3 + p)^4)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, e*(3 + p)])/
        (e^3*(3 + p)^7)))/v^14
 
MomMFourierMode[7, 3, 3] = 
    (\[Nu]*((-9*(5040*(-4 + 3*e^2) - 36*Sqrt[1 - e^2]*(-1052 + 383*e^2)*
           (3 + p) - 4*(5512 - 6810*e^2 + 1683*e^4)*(3 + p)^2 + 
          (4596 - 1891*e^2)*(1 - e^2)^(3/2)*(3 + p)^3 + 260*(-1 + e^2)^3*
           (3 + p)^4)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[2 + p, e*(3 + p)])/(18304*e^2*(3 + p)^7) + 
       (9*(-1 + Sqrt[1 - e^2])*(5040*(-1 + Sqrt[1 - e^2])^2 + 
          36*(246 - 806*Sqrt[1 - e^2] + e^2*(-113 + 270*Sqrt[1 - e^2]))*
           (3 + p) + 2*(9940 + 2877*e^4 - 1084*Sqrt[1 - e^2] + 
            e^2*(-12047 + 489*Sqrt[1 - e^2]))*(3 + p)^2 + 
          (1 - e^2)^(3/2)*(-4466 + 1761*e^2 + 130*Sqrt[1 - e^2])*(3 + p)^3 - 
          260*(-1 + e^2)^3*(3 + p)^4)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, e*(3 + p)])/
        (18304*e^3*(3 + p)^7)))/v^14
 
MomMFourierMode[7, 3, 4] = 
    (\[Nu]*((((-9*I)/18304)*(5040*(-4 + 3*e^2) - 36*Sqrt[1 - e^2]*
           (-1052 + 383*e^2)*(3 + p) - 4*(5512 - 6810*e^2 + 1683*e^4)*
           (3 + p)^2 + (4596 - 1891*e^2)*(1 - e^2)^(3/2)*(3 + p)^3 + 
          260*(-1 + e^2)^3*(3 + p)^4)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[2 + p, e*(3 + p)])/
        (e^2*(3 + p)^7) + (((9*I)/18304)*(-1 + Sqrt[1 - e^2])*
         (5040*(-1 + Sqrt[1 - e^2])^2 + 36*(246 - 806*Sqrt[1 - e^2] + 
            e^2*(-113 + 270*Sqrt[1 - e^2]))*(3 + p) + 
          2*(9940 + 2877*e^4 - 1084*Sqrt[1 - e^2] + 
            e^2*(-12047 + 489*Sqrt[1 - e^2]))*(3 + p)^2 + 
          (1 - e^2)^(3/2)*(-4466 + 1761*e^2 + 130*Sqrt[1 - e^2])*(3 + p)^3 - 
          260*(-1 + e^2)^3*(3 + p)^4)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, e*(3 + p)])/
        (e^3*(3 + p)^7)))/v^14
 
MomMFourierMode[7, 3, 5] = 
    (\[Nu]*((-3*(5040*(-4 + 3*e^2) - 36*Sqrt[1 - e^2]*(-1052 + 383*e^2)*
           (3 + p) - 4*(5512 - 6810*e^2 + 1683*e^4)*(3 + p)^2 + 
          (4596 - 1891*e^2)*(1 - e^2)^(3/2)*(3 + p)^3 + 260*(-1 + e^2)^3*
           (3 + p)^4)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[2 + p, e*(3 + p)])/(18304*e^2*(3 + p)^7) + 
       (3*(-1 + Sqrt[1 - e^2])*(5040*(-1 + Sqrt[1 - e^2])^2 + 
          36*(246 - 806*Sqrt[1 - e^2] + e^2*(-113 + 270*Sqrt[1 - e^2]))*
           (3 + p) + 2*(9940 + 2877*e^4 - 1084*Sqrt[1 - e^2] + 
            e^2*(-12047 + 489*Sqrt[1 - e^2]))*(3 + p)^2 + 
          (1 - e^2)^(3/2)*(-4466 + 1761*e^2 + 130*Sqrt[1 - e^2])*(3 + p)^3 - 
          260*(-1 + e^2)^3*(3 + p)^4)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, e*(3 + p)])/
        (18304*e^3*(3 + p)^7)))/v^14
 
MomMFourierMode[7, 3, 6] = 
    (\[Nu]*((((-27*I)/18304)*(5040*(-4 + 3*e^2) - 36*Sqrt[1 - e^2]*
           (-1052 + 383*e^2)*(3 + p) - 4*(5512 - 6810*e^2 + 1683*e^4)*
           (3 + p)^2 + (4596 - 1891*e^2)*(1 - e^2)^(3/2)*(3 + p)^3 + 
          260*(-1 + e^2)^3*(3 + p)^4)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[2 + p, e*(3 + p)])/
        (e^2*(3 + p)^7) + (((27*I)/18304)*(-1 + Sqrt[1 - e^2])*
         (5040*(-1 + Sqrt[1 - e^2])^2 + 36*(246 - 806*Sqrt[1 - e^2] + 
            e^2*(-113 + 270*Sqrt[1 - e^2]))*(3 + p) + 
          2*(9940 + 2877*e^4 - 1084*Sqrt[1 - e^2] + 
            e^2*(-12047 + 489*Sqrt[1 - e^2]))*(3 + p)^2 + 
          (1 - e^2)^(3/2)*(-4466 + 1761*e^2 + 130*Sqrt[1 - e^2])*(3 + p)^3 - 
          260*(-1 + e^2)^3*(3 + p)^4)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, e*(3 + p)])/
        (e^3*(3 + p)^7)))/v^14
 
MomMFourierMode[7, 3, 7] = 
    (\[Nu]*((-63*(-5040*(-4 + 3*e^2) + 36*Sqrt[1 - e^2]*(-1052 + 383*e^2)*
           (3 + p) + 4*(5512 - 6810*e^2 + 1683*e^4)*(3 + p)^2 - 
          (4596 - 1891*e^2)*(1 - e^2)^(3/2)*(3 + p)^3 - 260*(-1 + e^2)^3*
           (3 + p)^4)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[2 + p, e*(3 + p)])/(18304*e^2*(3 + p)^7) - 
       (63*(-1 + Sqrt[1 - e^2])*(5040*(-1 + Sqrt[1 - e^2])^2 + 
          36*(246 - 806*Sqrt[1 - e^2] + e^2*(-113 + 270*Sqrt[1 - e^2]))*
           (3 + p) + 2*(9940 + 2877*e^4 - 1084*Sqrt[1 - e^2] + 
            e^2*(-12047 + 489*Sqrt[1 - e^2]))*(3 + p)^2 + 
          (1 - e^2)^(3/2)*(-4466 + 1761*e^2 + 130*Sqrt[1 - e^2])*(3 + p)^3 - 
          260*(-1 + e^2)^3*(3 + p)^4)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, e*(3 + p)])/
        (18304*e^3*(3 + p)^7)))/v^14
 
MomMFourierMode[7, 5, 0] = 
    (\[Nu]*((((-7*I)/1664)*(-5040*(16 - 20*e^2 + 5*e^4) + 
          36*Sqrt[1 - e^2]*(4848 - 4436*e^2 + 703*e^4)*(5 + p) + 
          20*(-6560 + 11800*e^2 - 6118*e^4 + 801*e^6)*(5 + p)^2 + 
          (1 - e^2)^(3/2)*(43120 - 39324*e^2 + 6579*e^4)*(5 + p)^3 - 
          20*(-1 + e^2)^3*(-304 + 89*e^2)*(5 + p)^4 + 272*(1 - e^2)^(9/2)*
           (5 + p)^5)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[4 + p, e*(5 + p)])/(e^4*(5 + p)^7) - 
       (((7*I)/1664)*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^4 + 
          36*(8*(-163 + 443*Sqrt[1 - e^2]) + e^4*(-253 + 450*Sqrt[1 - e^2]) - 
            4*e^2*(-356 + 753*Sqrt[1 - e^2]))*(5 + p) + 
          2*(-56272 + 6237*e^6 + 9328*Sqrt[1 - e^2] + 
            e^2*(99076 - 9596*Sqrt[1 - e^2]) + 
            e^4*(-49811 + 1773*Sqrt[1 - e^2]))*(5 + p)^2 + 
          (1 - e^2)^(3/2)*(5655*e^4 + 88*(457 - 33*Sqrt[1 - e^2]) + 
            12*e^2*(-2958 + 77*Sqrt[1 - e^2]))*(5 + p)^3 - 
          4*(-1 + e^2)^3*(-1486 + 411*e^2 + 34*Sqrt[1 - e^2])*(5 + p)^4 + 
          272*(1 - e^2)^(9/2)*(5 + p)^5)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (e^5*(5 + p)^7)))/v^14
 
MomMFourierMode[7, 5, 1] = 
    (\[Nu]*((5*(-5040*(16 - 20*e^2 + 5*e^4) + 36*Sqrt[1 - e^2]*
           (4848 - 4436*e^2 + 703*e^4)*(5 + p) + 20*(-6560 + 11800*e^2 - 
            6118*e^4 + 801*e^6)*(5 + p)^2 + (1 - e^2)^(3/2)*
           (43120 - 39324*e^2 + 6579*e^4)*(5 + p)^3 - 20*(-1 + e^2)^3*
           (-304 + 89*e^2)*(5 + p)^4 + 272*(1 - e^2)^(9/2)*(5 + p)^5)*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[4 + p, 
          e*(5 + p)])/(1664*e^4*(5 + p)^7) + 
       (5*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^4 + 
          36*(8*(-163 + 443*Sqrt[1 - e^2]) + e^4*(-253 + 450*Sqrt[1 - e^2]) - 
            4*e^2*(-356 + 753*Sqrt[1 - e^2]))*(5 + p) + 
          2*(-56272 + 6237*e^6 + 9328*Sqrt[1 - e^2] + 
            e^2*(99076 - 9596*Sqrt[1 - e^2]) + 
            e^4*(-49811 + 1773*Sqrt[1 - e^2]))*(5 + p)^2 + 
          (1 - e^2)^(3/2)*(5655*e^4 + 88*(457 - 33*Sqrt[1 - e^2]) + 
            12*e^2*(-2958 + 77*Sqrt[1 - e^2]))*(5 + p)^3 - 
          4*(-1 + e^2)^3*(-1486 + 411*e^2 + 34*Sqrt[1 - e^2])*(5 + p)^4 + 
          272*(1 - e^2)^(9/2)*(5 + p)^5)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (1664*e^5*(5 + p)^7)))/v^14
 
MomMFourierMode[7, 5, 2] = 
    (\[Nu]*((((3*I)/1664)*(-5040*(16 - 20*e^2 + 5*e^4) + 
          36*Sqrt[1 - e^2]*(4848 - 4436*e^2 + 703*e^4)*(5 + p) + 
          20*(-6560 + 11800*e^2 - 6118*e^4 + 801*e^6)*(5 + p)^2 + 
          (1 - e^2)^(3/2)*(43120 - 39324*e^2 + 6579*e^4)*(5 + p)^3 - 
          20*(-1 + e^2)^3*(-304 + 89*e^2)*(5 + p)^4 + 272*(1 - e^2)^(9/2)*
           (5 + p)^5)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[4 + p, e*(5 + p)])/(e^4*(5 + p)^7) + 
       (((3*I)/1664)*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^4 + 
          36*(8*(-163 + 443*Sqrt[1 - e^2]) + e^4*(-253 + 450*Sqrt[1 - e^2]) - 
            4*e^2*(-356 + 753*Sqrt[1 - e^2]))*(5 + p) + 
          2*(-56272 + 6237*e^6 + 9328*Sqrt[1 - e^2] + 
            e^2*(99076 - 9596*Sqrt[1 - e^2]) + 
            e^4*(-49811 + 1773*Sqrt[1 - e^2]))*(5 + p)^2 + 
          (1 - e^2)^(3/2)*(5655*e^4 + 88*(457 - 33*Sqrt[1 - e^2]) + 
            12*e^2*(-2958 + 77*Sqrt[1 - e^2]))*(5 + p)^3 - 
          4*(-1 + e^2)^3*(-1486 + 411*e^2 + 34*Sqrt[1 - e^2])*(5 + p)^4 + 
          272*(1 - e^2)^(9/2)*(5 + p)^5)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (e^5*(5 + p)^7)))/v^14
 
MomMFourierMode[7, 5, 3] = 
    (\[Nu]*(-1/1664*((-5040*(16 - 20*e^2 + 5*e^4) + 36*Sqrt[1 - e^2]*
            (4848 - 4436*e^2 + 703*e^4)*(5 + p) + 20*(-6560 + 11800*e^2 - 
             6118*e^4 + 801*e^6)*(5 + p)^2 + (1 - e^2)^(3/2)*
            (43120 - 39324*e^2 + 6579*e^4)*(5 + p)^3 - 20*(-1 + e^2)^3*
            (-304 + 89*e^2)*(5 + p)^4 + 272*(1 - e^2)^(9/2)*(5 + p)^5)*
          Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[4 + p, 
           e*(5 + p)])/(e^4*(5 + p)^7) - ((-1 + Sqrt[1 - e^2])*
         (-5040*(-1 + Sqrt[1 - e^2])^4 + 36*(8*(-163 + 443*Sqrt[1 - e^2]) + 
            e^4*(-253 + 450*Sqrt[1 - e^2]) - 4*e^2*(-356 + 
              753*Sqrt[1 - e^2]))*(5 + p) + 2*(-56272 + 6237*e^6 + 
            9328*Sqrt[1 - e^2] + e^2*(99076 - 9596*Sqrt[1 - e^2]) + 
            e^4*(-49811 + 1773*Sqrt[1 - e^2]))*(5 + p)^2 + 
          (1 - e^2)^(3/2)*(5655*e^4 + 88*(457 - 33*Sqrt[1 - e^2]) + 
            12*e^2*(-2958 + 77*Sqrt[1 - e^2]))*(5 + p)^3 - 
          4*(-1 + e^2)^3*(-1486 + 411*e^2 + 34*Sqrt[1 - e^2])*(5 + p)^4 + 
          272*(1 - e^2)^(9/2)*(5 + p)^5)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (1664*e^5*(5 + p)^7)))/v^14
 
MomMFourierMode[7, 5, 4] = 
    (\[Nu]*(((I/1664)*(-5040*(16 - 20*e^2 + 5*e^4) + 36*Sqrt[1 - e^2]*
           (4848 - 4436*e^2 + 703*e^4)*(5 + p) + 20*(-6560 + 11800*e^2 - 
            6118*e^4 + 801*e^6)*(5 + p)^2 + (1 - e^2)^(3/2)*
           (43120 - 39324*e^2 + 6579*e^4)*(5 + p)^3 - 20*(-1 + e^2)^3*
           (-304 + 89*e^2)*(5 + p)^4 + 272*(1 - e^2)^(9/2)*(5 + p)^5)*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[4 + p, 
          e*(5 + p)])/(e^4*(5 + p)^7) + ((I/1664)*(-1 + Sqrt[1 - e^2])*
         (-5040*(-1 + Sqrt[1 - e^2])^4 + 36*(8*(-163 + 443*Sqrt[1 - e^2]) + 
            e^4*(-253 + 450*Sqrt[1 - e^2]) - 4*e^2*(-356 + 
              753*Sqrt[1 - e^2]))*(5 + p) + 2*(-56272 + 6237*e^6 + 
            9328*Sqrt[1 - e^2] + e^2*(99076 - 9596*Sqrt[1 - e^2]) + 
            e^4*(-49811 + 1773*Sqrt[1 - e^2]))*(5 + p)^2 + 
          (1 - e^2)^(3/2)*(5655*e^4 + 88*(457 - 33*Sqrt[1 - e^2]) + 
            12*e^2*(-2958 + 77*Sqrt[1 - e^2]))*(5 + p)^3 - 
          4*(-1 + e^2)^3*(-1486 + 411*e^2 + 34*Sqrt[1 - e^2])*(5 + p)^4 + 
          272*(1 - e^2)^(9/2)*(5 + p)^5)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (e^5*(5 + p)^7)))/v^14
 
MomMFourierMode[7, 5, 5] = 
    (\[Nu]*((-3*(-5040*(16 - 20*e^2 + 5*e^4) + 36*Sqrt[1 - e^2]*
           (4848 - 4436*e^2 + 703*e^4)*(5 + p) + 20*(-6560 + 11800*e^2 - 
            6118*e^4 + 801*e^6)*(5 + p)^2 + (1 - e^2)^(3/2)*
           (43120 - 39324*e^2 + 6579*e^4)*(5 + p)^3 - 20*(-1 + e^2)^3*
           (-304 + 89*e^2)*(5 + p)^4 + 272*(1 - e^2)^(9/2)*(5 + p)^5)*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[4 + p, 
          e*(5 + p)])/(1664*e^4*(5 + p)^7) - 
       (3*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^4 + 
          36*(8*(-163 + 443*Sqrt[1 - e^2]) + e^4*(-253 + 450*Sqrt[1 - e^2]) - 
            4*e^2*(-356 + 753*Sqrt[1 - e^2]))*(5 + p) + 
          2*(-56272 + 6237*e^6 + 9328*Sqrt[1 - e^2] + 
            e^2*(99076 - 9596*Sqrt[1 - e^2]) + 
            e^4*(-49811 + 1773*Sqrt[1 - e^2]))*(5 + p)^2 + 
          (1 - e^2)^(3/2)*(5655*e^4 + 88*(457 - 33*Sqrt[1 - e^2]) + 
            12*e^2*(-2958 + 77*Sqrt[1 - e^2]))*(5 + p)^3 - 
          4*(-1 + e^2)^3*(-1486 + 411*e^2 + 34*Sqrt[1 - e^2])*(5 + p)^4 + 
          272*(1 - e^2)^(9/2)*(5 + p)^5)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (1664*e^5*(5 + p)^7)))/v^14
 
MomMFourierMode[7, 5, 6] = 
    (\[Nu]*((((-5*I)/1664)*(-5040*(16 - 20*e^2 + 5*e^4) + 
          36*Sqrt[1 - e^2]*(4848 - 4436*e^2 + 703*e^4)*(5 + p) + 
          20*(-6560 + 11800*e^2 - 6118*e^4 + 801*e^6)*(5 + p)^2 + 
          (1 - e^2)^(3/2)*(43120 - 39324*e^2 + 6579*e^4)*(5 + p)^3 - 
          20*(-1 + e^2)^3*(-304 + 89*e^2)*(5 + p)^4 + 272*(1 - e^2)^(9/2)*
           (5 + p)^5)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[4 + p, e*(5 + p)])/(e^4*(5 + p)^7) - 
       (((5*I)/1664)*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^4 + 
          36*(8*(-163 + 443*Sqrt[1 - e^2]) + e^4*(-253 + 450*Sqrt[1 - e^2]) - 
            4*e^2*(-356 + 753*Sqrt[1 - e^2]))*(5 + p) + 
          2*(-56272 + 6237*e^6 + 9328*Sqrt[1 - e^2] + 
            e^2*(99076 - 9596*Sqrt[1 - e^2]) + 
            e^4*(-49811 + 1773*Sqrt[1 - e^2]))*(5 + p)^2 + 
          (1 - e^2)^(3/2)*(5655*e^4 + 88*(457 - 33*Sqrt[1 - e^2]) + 
            12*e^2*(-2958 + 77*Sqrt[1 - e^2]))*(5 + p)^3 - 
          4*(-1 + e^2)^3*(-1486 + 411*e^2 + 34*Sqrt[1 - e^2])*(5 + p)^4 + 
          272*(1 - e^2)^(9/2)*(5 + p)^5)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (e^5*(5 + p)^7)))/v^14
 
MomMFourierMode[7, 5, 7] = 
    (\[Nu]*((7*(-5040*(16 - 20*e^2 + 5*e^4) + 36*Sqrt[1 - e^2]*
           (4848 - 4436*e^2 + 703*e^4)*(5 + p) + 20*(-6560 + 11800*e^2 - 
            6118*e^4 + 801*e^6)*(5 + p)^2 + (1 - e^2)^(3/2)*
           (43120 - 39324*e^2 + 6579*e^4)*(5 + p)^3 - 20*(-1 + e^2)^3*
           (-304 + 89*e^2)*(5 + p)^4 + 272*(1 - e^2)^(9/2)*(5 + p)^5)*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[4 + p, 
          e*(5 + p)])/(1664*e^4*(5 + p)^7) + 
       (7*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^4 + 
          36*(8*(-163 + 443*Sqrt[1 - e^2]) + e^4*(-253 + 450*Sqrt[1 - e^2]) - 
            4*e^2*(-356 + 753*Sqrt[1 - e^2]))*(5 + p) + 
          2*(-56272 + 6237*e^6 + 9328*Sqrt[1 - e^2] + 
            e^2*(99076 - 9596*Sqrt[1 - e^2]) + 
            e^4*(-49811 + 1773*Sqrt[1 - e^2]))*(5 + p)^2 + 
          (1 - e^2)^(3/2)*(5655*e^4 + 88*(457 - 33*Sqrt[1 - e^2]) + 
            12*e^2*(-2958 + 77*Sqrt[1 - e^2]))*(5 + p)^3 - 
          4*(-1 + e^2)^3*(-1486 + 411*e^2 + 34*Sqrt[1 - e^2])*(5 + p)^4 + 
          272*(1 - e^2)^(9/2)*(5 + p)^5)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (1664*e^5*(5 + p)^7)))/v^14
 
MomMFourierMode[7, 7, 0] = 
    (\[Nu]*((((-7*I)/128)*(-720*(-64 + 112*e^2 - 56*e^4 + 7*e^6) + 
          36*Sqrt[1 - e^2]*(-3136 + 4560*e^2 - 1816*e^4 + 169*e^6)*(7 + p) + 
          4*(25984 - 61024*e^2 + 48224*e^4 - 14290*e^6 + 1161*e^8)*
           (7 + p)^2 + (1 - e^2)^(3/2)*(-47040 + 67280*e^2 - 26568*e^4 + 
            2493*e^6)*(7 + p)^3 - 200*(-1 + e^2)^3*(56 - 40*e^2 + 5*e^4)*
           (7 + p)^4 - 16*(84 - 19*e^2)*(1 - e^2)^(9/2)*(7 + p)^5 + 
          64*(-1 + e^2)^6*(7 + p)^6)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[6 + p, e*(7 + p)])/
        (e^6*(7 + p)^7) - (((7*I)/128)*(-1 + Sqrt[1 - e^2])*
         (720*(-1 + Sqrt[1 - e^2])^6 + 36*(928 - 2208*Sqrt[1 - e^2] + 
            e^4*(722 - 1094*Sqrt[1 - e^2]) + e^6*(-79 + 90*Sqrt[1 - e^2]) + 
            16*e^2*(-97 + 188*Sqrt[1 - e^2]))*(7 + p) + 
          2*(1611*e^8 + e^4*(74880 - 6672*Sqrt[1 - e^2]) + 
            1856*(23 - 5*Sqrt[1 - e^2]) + e^6*(-21197 + 711*Sqrt[1 - e^2]) + 
            16*e^2*(-6117 + 931*Sqrt[1 - e^2]))*(7 + p)^2 + 
          (1 - e^2)^(3/2)*(1947*e^6 - 656*e^2*(-89 + 6*Sqrt[1 - e^2]) + 
            160*(-263 + 31*Sqrt[1 - e^2]) + 6*e^4*(-3681 + 91*Sqrt[1 - e^2]))*
           (7 + p)^3 - 40*(-1 + e^2)^3*(264 + 21*e^4 - 16*Sqrt[1 - e^2] + 
            4*e^2*(-45 + Sqrt[1 - e^2]))*(7 + p)^4 - 16*(1 - e^2)^(9/2)*
           (82 - 17*e^2 - 2*Sqrt[1 - e^2])*(7 + p)^5 + 64*(-1 + e^2)^6*
           (7 + p)^6)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[7 + p, e*(7 + p)])/(e^7*(7 + p)^7)))/v^14
 
MomMFourierMode[7, 7, 1] = 
    (\[Nu]*((-7*(720*(-64 + 112*e^2 - 56*e^4 + 7*e^6) - 36*Sqrt[1 - e^2]*
           (-3136 + 4560*e^2 - 1816*e^4 + 169*e^6)*(7 + p) - 
          4*(25984 - 61024*e^2 + 48224*e^4 - 14290*e^6 + 1161*e^8)*
           (7 + p)^2 - (1 - e^2)^(3/2)*(-47040 + 67280*e^2 - 26568*e^4 + 
            2493*e^6)*(7 + p)^3 + 200*(-1 + e^2)^3*(56 - 40*e^2 + 5*e^4)*
           (7 + p)^4 + 16*(84 - 19*e^2)*(1 - e^2)^(9/2)*(7 + p)^5 - 
          64*(-1 + e^2)^6*(7 + p)^6)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[6 + p, e*(7 + p)])/
        (128*e^6*(7 + p)^7) + (7*(-1 + Sqrt[1 - e^2])*
         (720*(-1 + Sqrt[1 - e^2])^6 + 36*(928 - 2208*Sqrt[1 - e^2] + 
            e^4*(722 - 1094*Sqrt[1 - e^2]) + e^6*(-79 + 90*Sqrt[1 - e^2]) + 
            16*e^2*(-97 + 188*Sqrt[1 - e^2]))*(7 + p) + 
          2*(1611*e^8 + e^4*(74880 - 6672*Sqrt[1 - e^2]) + 
            1856*(23 - 5*Sqrt[1 - e^2]) + e^6*(-21197 + 711*Sqrt[1 - e^2]) + 
            16*e^2*(-6117 + 931*Sqrt[1 - e^2]))*(7 + p)^2 + 
          (1 - e^2)^(3/2)*(1947*e^6 - 656*e^2*(-89 + 6*Sqrt[1 - e^2]) + 
            160*(-263 + 31*Sqrt[1 - e^2]) + 6*e^4*(-3681 + 91*Sqrt[1 - e^2]))*
           (7 + p)^3 - 40*(-1 + e^2)^3*(264 + 21*e^4 - 16*Sqrt[1 - e^2] + 
            4*e^2*(-45 + Sqrt[1 - e^2]))*(7 + p)^4 - 16*(1 - e^2)^(9/2)*
           (82 - 17*e^2 - 2*Sqrt[1 - e^2])*(7 + p)^5 + 64*(-1 + e^2)^6*
           (7 + p)^6)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[7 + p, e*(7 + p)])/(128*e^7*(7 + p)^7)))/v^14
 
MomMFourierMode[7, 7, 2] = 
    (\[Nu]*((((-7*I)/128)*(720*(-64 + 112*e^2 - 56*e^4 + 7*e^6) - 
          36*Sqrt[1 - e^2]*(-3136 + 4560*e^2 - 1816*e^4 + 169*e^6)*(7 + p) - 
          4*(25984 - 61024*e^2 + 48224*e^4 - 14290*e^6 + 1161*e^8)*
           (7 + p)^2 - (1 - e^2)^(3/2)*(-47040 + 67280*e^2 - 26568*e^4 + 
            2493*e^6)*(7 + p)^3 + 200*(-1 + e^2)^3*(56 - 40*e^2 + 5*e^4)*
           (7 + p)^4 + 16*(84 - 19*e^2)*(1 - e^2)^(9/2)*(7 + p)^5 - 
          64*(-1 + e^2)^6*(7 + p)^6)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[6 + p, e*(7 + p)])/
        (e^6*(7 + p)^7) + (((7*I)/128)*(-1 + Sqrt[1 - e^2])*
         (720*(-1 + Sqrt[1 - e^2])^6 + 36*(928 - 2208*Sqrt[1 - e^2] + 
            e^4*(722 - 1094*Sqrt[1 - e^2]) + e^6*(-79 + 90*Sqrt[1 - e^2]) + 
            16*e^2*(-97 + 188*Sqrt[1 - e^2]))*(7 + p) + 
          2*(1611*e^8 + e^4*(74880 - 6672*Sqrt[1 - e^2]) + 
            1856*(23 - 5*Sqrt[1 - e^2]) + e^6*(-21197 + 711*Sqrt[1 - e^2]) + 
            16*e^2*(-6117 + 931*Sqrt[1 - e^2]))*(7 + p)^2 + 
          (1 - e^2)^(3/2)*(1947*e^6 - 656*e^2*(-89 + 6*Sqrt[1 - e^2]) + 
            160*(-263 + 31*Sqrt[1 - e^2]) + 6*e^4*(-3681 + 91*Sqrt[1 - e^2]))*
           (7 + p)^3 - 40*(-1 + e^2)^3*(264 + 21*e^4 - 16*Sqrt[1 - e^2] + 
            4*e^2*(-45 + Sqrt[1 - e^2]))*(7 + p)^4 - 16*(1 - e^2)^(9/2)*
           (82 - 17*e^2 - 2*Sqrt[1 - e^2])*(7 + p)^5 + 64*(-1 + e^2)^6*
           (7 + p)^6)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[7 + p, e*(7 + p)])/(e^7*(7 + p)^7)))/v^14
 
MomMFourierMode[7, 7, 3] = 
    (\[Nu]*((-7*(-720*(-64 + 112*e^2 - 56*e^4 + 7*e^6) + 
          36*Sqrt[1 - e^2]*(-3136 + 4560*e^2 - 1816*e^4 + 169*e^6)*(7 + p) + 
          4*(25984 - 61024*e^2 + 48224*e^4 - 14290*e^6 + 1161*e^8)*
           (7 + p)^2 + (1 - e^2)^(3/2)*(-47040 + 67280*e^2 - 26568*e^4 + 
            2493*e^6)*(7 + p)^3 - 200*(-1 + e^2)^3*(56 - 40*e^2 + 5*e^4)*
           (7 + p)^4 - 16*(84 - 19*e^2)*(1 - e^2)^(9/2)*(7 + p)^5 + 
          64*(-1 + e^2)^6*(7 + p)^6)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[6 + p, e*(7 + p)])/
        (128*e^6*(7 + p)^7) - (7*(-1 + Sqrt[1 - e^2])*
         (720*(-1 + Sqrt[1 - e^2])^6 + 36*(928 - 2208*Sqrt[1 - e^2] + 
            e^4*(722 - 1094*Sqrt[1 - e^2]) + e^6*(-79 + 90*Sqrt[1 - e^2]) + 
            16*e^2*(-97 + 188*Sqrt[1 - e^2]))*(7 + p) + 
          2*(1611*e^8 + e^4*(74880 - 6672*Sqrt[1 - e^2]) + 
            1856*(23 - 5*Sqrt[1 - e^2]) + e^6*(-21197 + 711*Sqrt[1 - e^2]) + 
            16*e^2*(-6117 + 931*Sqrt[1 - e^2]))*(7 + p)^2 + 
          (1 - e^2)^(3/2)*(1947*e^6 - 656*e^2*(-89 + 6*Sqrt[1 - e^2]) + 
            160*(-263 + 31*Sqrt[1 - e^2]) + 6*e^4*(-3681 + 91*Sqrt[1 - e^2]))*
           (7 + p)^3 - 40*(-1 + e^2)^3*(264 + 21*e^4 - 16*Sqrt[1 - e^2] + 
            4*e^2*(-45 + Sqrt[1 - e^2]))*(7 + p)^4 - 16*(1 - e^2)^(9/2)*
           (82 - 17*e^2 - 2*Sqrt[1 - e^2])*(7 + p)^5 + 64*(-1 + e^2)^6*
           (7 + p)^6)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[7 + p, e*(7 + p)])/(128*e^7*(7 + p)^7)))/v^14
 
MomMFourierMode[7, 7, 4] = 
    (\[Nu]*((((-7*I)/128)*(-720*(-64 + 112*e^2 - 56*e^4 + 7*e^6) + 
          36*Sqrt[1 - e^2]*(-3136 + 4560*e^2 - 1816*e^4 + 169*e^6)*(7 + p) + 
          4*(25984 - 61024*e^2 + 48224*e^4 - 14290*e^6 + 1161*e^8)*
           (7 + p)^2 + (1 - e^2)^(3/2)*(-47040 + 67280*e^2 - 26568*e^4 + 
            2493*e^6)*(7 + p)^3 - 200*(-1 + e^2)^3*(56 - 40*e^2 + 5*e^4)*
           (7 + p)^4 - 16*(84 - 19*e^2)*(1 - e^2)^(9/2)*(7 + p)^5 + 
          64*(-1 + e^2)^6*(7 + p)^6)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[6 + p, e*(7 + p)])/
        (e^6*(7 + p)^7) - (((7*I)/128)*(-1 + Sqrt[1 - e^2])*
         (720*(-1 + Sqrt[1 - e^2])^6 + 36*(928 - 2208*Sqrt[1 - e^2] + 
            e^4*(722 - 1094*Sqrt[1 - e^2]) + e^6*(-79 + 90*Sqrt[1 - e^2]) + 
            16*e^2*(-97 + 188*Sqrt[1 - e^2]))*(7 + p) + 
          2*(1611*e^8 + e^4*(74880 - 6672*Sqrt[1 - e^2]) + 
            1856*(23 - 5*Sqrt[1 - e^2]) + e^6*(-21197 + 711*Sqrt[1 - e^2]) + 
            16*e^2*(-6117 + 931*Sqrt[1 - e^2]))*(7 + p)^2 + 
          (1 - e^2)^(3/2)*(1947*e^6 - 656*e^2*(-89 + 6*Sqrt[1 - e^2]) + 
            160*(-263 + 31*Sqrt[1 - e^2]) + 6*e^4*(-3681 + 91*Sqrt[1 - e^2]))*
           (7 + p)^3 - 40*(-1 + e^2)^3*(264 + 21*e^4 - 16*Sqrt[1 - e^2] + 
            4*e^2*(-45 + Sqrt[1 - e^2]))*(7 + p)^4 - 16*(1 - e^2)^(9/2)*
           (82 - 17*e^2 - 2*Sqrt[1 - e^2])*(7 + p)^5 + 64*(-1 + e^2)^6*
           (7 + p)^6)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[7 + p, e*(7 + p)])/(e^7*(7 + p)^7)))/v^14
 
MomMFourierMode[7, 7, 5] = 
    (\[Nu]*((-7*(720*(-64 + 112*e^2 - 56*e^4 + 7*e^6) - 36*Sqrt[1 - e^2]*
           (-3136 + 4560*e^2 - 1816*e^4 + 169*e^6)*(7 + p) - 
          4*(25984 - 61024*e^2 + 48224*e^4 - 14290*e^6 + 1161*e^8)*
           (7 + p)^2 - (1 - e^2)^(3/2)*(-47040 + 67280*e^2 - 26568*e^4 + 
            2493*e^6)*(7 + p)^3 + 200*(-1 + e^2)^3*(56 - 40*e^2 + 5*e^4)*
           (7 + p)^4 + 16*(84 - 19*e^2)*(1 - e^2)^(9/2)*(7 + p)^5 - 
          64*(-1 + e^2)^6*(7 + p)^6)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[6 + p, e*(7 + p)])/
        (128*e^6*(7 + p)^7) + (7*(-1 + Sqrt[1 - e^2])*
         (720*(-1 + Sqrt[1 - e^2])^6 + 36*(928 - 2208*Sqrt[1 - e^2] + 
            e^4*(722 - 1094*Sqrt[1 - e^2]) + e^6*(-79 + 90*Sqrt[1 - e^2]) + 
            16*e^2*(-97 + 188*Sqrt[1 - e^2]))*(7 + p) + 
          2*(1611*e^8 + e^4*(74880 - 6672*Sqrt[1 - e^2]) + 
            1856*(23 - 5*Sqrt[1 - e^2]) + e^6*(-21197 + 711*Sqrt[1 - e^2]) + 
            16*e^2*(-6117 + 931*Sqrt[1 - e^2]))*(7 + p)^2 + 
          (1 - e^2)^(3/2)*(1947*e^6 - 656*e^2*(-89 + 6*Sqrt[1 - e^2]) + 
            160*(-263 + 31*Sqrt[1 - e^2]) + 6*e^4*(-3681 + 91*Sqrt[1 - e^2]))*
           (7 + p)^3 - 40*(-1 + e^2)^3*(264 + 21*e^4 - 16*Sqrt[1 - e^2] + 
            4*e^2*(-45 + Sqrt[1 - e^2]))*(7 + p)^4 - 16*(1 - e^2)^(9/2)*
           (82 - 17*e^2 - 2*Sqrt[1 - e^2])*(7 + p)^5 + 64*(-1 + e^2)^6*
           (7 + p)^6)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[7 + p, e*(7 + p)])/(128*e^7*(7 + p)^7)))/v^14
 
MomMFourierMode[7, 7, 6] = 
    (\[Nu]*((((-7*I)/128)*(720*(-64 + 112*e^2 - 56*e^4 + 7*e^6) - 
          36*Sqrt[1 - e^2]*(-3136 + 4560*e^2 - 1816*e^4 + 169*e^6)*(7 + p) - 
          4*(25984 - 61024*e^2 + 48224*e^4 - 14290*e^6 + 1161*e^8)*
           (7 + p)^2 - (1 - e^2)^(3/2)*(-47040 + 67280*e^2 - 26568*e^4 + 
            2493*e^6)*(7 + p)^3 + 200*(-1 + e^2)^3*(56 - 40*e^2 + 5*e^4)*
           (7 + p)^4 + 16*(84 - 19*e^2)*(1 - e^2)^(9/2)*(7 + p)^5 - 
          64*(-1 + e^2)^6*(7 + p)^6)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[6 + p, e*(7 + p)])/
        (e^6*(7 + p)^7) + (((7*I)/128)*(-1 + Sqrt[1 - e^2])*
         (720*(-1 + Sqrt[1 - e^2])^6 + 36*(928 - 2208*Sqrt[1 - e^2] + 
            e^4*(722 - 1094*Sqrt[1 - e^2]) + e^6*(-79 + 90*Sqrt[1 - e^2]) + 
            16*e^2*(-97 + 188*Sqrt[1 - e^2]))*(7 + p) + 
          2*(1611*e^8 + e^4*(74880 - 6672*Sqrt[1 - e^2]) + 
            1856*(23 - 5*Sqrt[1 - e^2]) + e^6*(-21197 + 711*Sqrt[1 - e^2]) + 
            16*e^2*(-6117 + 931*Sqrt[1 - e^2]))*(7 + p)^2 + 
          (1 - e^2)^(3/2)*(1947*e^6 - 656*e^2*(-89 + 6*Sqrt[1 - e^2]) + 
            160*(-263 + 31*Sqrt[1 - e^2]) + 6*e^4*(-3681 + 91*Sqrt[1 - e^2]))*
           (7 + p)^3 - 40*(-1 + e^2)^3*(264 + 21*e^4 - 16*Sqrt[1 - e^2] + 
            4*e^2*(-45 + Sqrt[1 - e^2]))*(7 + p)^4 - 16*(1 - e^2)^(9/2)*
           (82 - 17*e^2 - 2*Sqrt[1 - e^2])*(7 + p)^5 + 64*(-1 + e^2)^6*
           (7 + p)^6)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[7 + p, e*(7 + p)])/(e^7*(7 + p)^7)))/v^14
 
MomMFourierMode[7, 7, 7] = 
    (\[Nu]*((-7*(-720*(-64 + 112*e^2 - 56*e^4 + 7*e^6) + 
          36*Sqrt[1 - e^2]*(-3136 + 4560*e^2 - 1816*e^4 + 169*e^6)*(7 + p) + 
          4*(25984 - 61024*e^2 + 48224*e^4 - 14290*e^6 + 1161*e^8)*
           (7 + p)^2 + (1 - e^2)^(3/2)*(-47040 + 67280*e^2 - 26568*e^4 + 
            2493*e^6)*(7 + p)^3 - 200*(-1 + e^2)^3*(56 - 40*e^2 + 5*e^4)*
           (7 + p)^4 - 16*(84 - 19*e^2)*(1 - e^2)^(9/2)*(7 + p)^5 + 
          64*(-1 + e^2)^6*(7 + p)^6)*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[6 + p, e*(7 + p)])/
        (128*e^6*(7 + p)^7) - (7*(-1 + Sqrt[1 - e^2])*
         (720*(-1 + Sqrt[1 - e^2])^6 + 36*(928 - 2208*Sqrt[1 - e^2] + 
            e^4*(722 - 1094*Sqrt[1 - e^2]) + e^6*(-79 + 90*Sqrt[1 - e^2]) + 
            16*e^2*(-97 + 188*Sqrt[1 - e^2]))*(7 + p) + 
          2*(1611*e^8 + e^4*(74880 - 6672*Sqrt[1 - e^2]) + 
            1856*(23 - 5*Sqrt[1 - e^2]) + e^6*(-21197 + 711*Sqrt[1 - e^2]) + 
            16*e^2*(-6117 + 931*Sqrt[1 - e^2]))*(7 + p)^2 + 
          (1 - e^2)^(3/2)*(1947*e^6 - 656*e^2*(-89 + 6*Sqrt[1 - e^2]) + 
            160*(-263 + 31*Sqrt[1 - e^2]) + 6*e^4*(-3681 + 91*Sqrt[1 - e^2]))*
           (7 + p)^3 - 40*(-1 + e^2)^3*(264 + 21*e^4 - 16*Sqrt[1 - e^2] + 
            4*e^2*(-45 + Sqrt[1 - e^2]))*(7 + p)^4 - 16*(1 - e^2)^(9/2)*
           (82 - 17*e^2 - 2*Sqrt[1 - e^2])*(7 + p)^5 + 64*(-1 + e^2)^6*
           (7 + p)^6)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[7 + p, e*(7 + p)])/(128*e^7*(7 + p)^7)))/v^14


(* ::Subsection::Closed:: *)
(*L=8*)


MomMFourierMode[8, 0, 0] = 
    (\[Nu]*((245*e*(-892 + 35*(-1 + e^2)*p^2)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[-1 + p, e*p])/(2288*p^7) - 
       (245*(-5040 - 8028*p + 14*(-236 + 171*e^2)*p^2 + 315*(-1 + e^2)*p^3)*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[p, e*p])/
        (20592*p^8)))/v^16
 
MomMFourierMode[8, 0, 1] = 0
 
MomMFourierMode[8, 0, 2] = 
    (\[Nu]*((35*e*(-892 + 35*(-1 + e^2)*p^2)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[-1 + p, e*p])/(2288*p^7) - 
       (35*(-5040 - 8028*p + 14*(-236 + 171*e^2)*p^2 + 315*(-1 + e^2)*p^3)*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[p, e*p])/
        (20592*p^8)))/v^16
 
MomMFourierMode[8, 0, 3] = 0
 
MomMFourierMode[8, 0, 4] = 
    (\[Nu]*((21*e*(-892 + 35*(-1 + e^2)*p^2)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[-1 + p, e*p])/(2288*p^7) - 
       (7*(-5040 - 8028*p + 14*(-236 + 171*e^2)*p^2 + 315*(-1 + e^2)*p^3)*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[p, e*p])/
        (6864*p^8)))/v^16
 
MomMFourierMode[8, 0, 5] = 0
 
MomMFourierMode[8, 0, 6] = 
    (\[Nu]*((35*e*(-892 + 35*(-1 + e^2)*p^2)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[-1 + p, e*p])/(2288*p^7) - 
       (35*(-5040 - 8028*p + 14*(-236 + 171*e^2)*p^2 + 315*(-1 + e^2)*p^3)*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[p, e*p])/
        (20592*p^8)))/v^16
 
MomMFourierMode[8, 0, 7] = 0
 
MomMFourierMode[8, 0, 8] = 
    (\[Nu]*((245*e*(-892 + 35*(-1 + e^2)*p^2)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[-1 + p, e*p])/(2288*p^7) - 
       (245*(-5040 - 8028*p + 14*(-236 + 171*e^2)*p^2 + 315*(-1 + e^2)*p^3)*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[p, e*p])/
        (20592*p^8)))/v^16
 
MomMFourierMode[8, 2, 0] = 
    (\[Nu]*((-7*(10080*Sqrt[1 - e^2] + 36*(-516 + 293*e^2)*(2 + p) + 
          (10442 - 3897*e^2)*Sqrt[1 - e^2]*(2 + p)^2 - 
          7*(293 - 431*e^2 + 138*e^4)*(2 + p)^3 + 105*(1 - e^2)^(5/2)*
           (2 + p)^4)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[1 + p, e*(2 + p)])/(572*e*(2 + p)^8) + 
       (7*(10080*(-1 + Sqrt[1 - e^2]) + 72*(-398 + 175*e^2 + 
            118*Sqrt[1 - e^2])*(2 + p) - 2*(973 - 9469*Sqrt[1 - e^2] + 
            9*e^2*(-7 + 426*Sqrt[1 - e^2]))*(2 + p)^2 - 
          7*(-1 + e^2)*(-571 + 261*e^2 + 15*Sqrt[1 - e^2])*(2 + p)^3 + 
          210*(1 - e^2)^(5/2)*(2 + p)^4)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/(1144*(1 + Sqrt[1 - e^2])*
         (2 + p)^8)))/v^16
 
MomMFourierMode[8, 2, 1] = 
    (\[Nu]*((((-7*I)/2288)*(10080*Sqrt[1 - e^2] + 36*(-516 + 293*e^2)*
           (2 + p) + (10442 - 3897*e^2)*Sqrt[1 - e^2]*(2 + p)^2 - 
          7*(293 - 431*e^2 + 138*e^4)*(2 + p)^3 + 105*(1 - e^2)^(5/2)*
           (2 + p)^4)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[1 + p, e*(2 + p)])/(e*(2 + p)^8) + 
       (((7*I)/4576)*(10080*(-1 + Sqrt[1 - e^2]) + 
          72*(-398 + 175*e^2 + 118*Sqrt[1 - e^2])*(2 + p) - 
          2*(973 - 9469*Sqrt[1 - e^2] + 9*e^2*(-7 + 426*Sqrt[1 - e^2]))*
           (2 + p)^2 - 7*(-1 + e^2)*(-571 + 261*e^2 + 15*Sqrt[1 - e^2])*
           (2 + p)^3 + 210*(1 - e^2)^(5/2)*(2 + p)^4)*(-1 + 7*\[Nu] - 
          14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/
        ((1 + Sqrt[1 - e^2])*(2 + p)^8)))/v^16
 
MomMFourierMode[8, 2, 2] = 
    (\[Nu]*(-1/1144*((10080*Sqrt[1 - e^2] + 36*(-516 + 293*e^2)*(2 + p) + 
           (10442 - 3897*e^2)*Sqrt[1 - e^2]*(2 + p)^2 - 
           7*(293 - 431*e^2 + 138*e^4)*(2 + p)^3 + 105*(1 - e^2)^(5/2)*
            (2 + p)^4)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
          BesselJ[1 + p, e*(2 + p)])/(e*(2 + p)^8) + 
       ((10080*(-1 + Sqrt[1 - e^2]) + 72*(-398 + 175*e^2 + 118*Sqrt[1 - e^2])*
           (2 + p) - 2*(973 - 9469*Sqrt[1 - e^2] + 
            9*e^2*(-7 + 426*Sqrt[1 - e^2]))*(2 + p)^2 - 
          7*(-1 + e^2)*(-571 + 261*e^2 + 15*Sqrt[1 - e^2])*(2 + p)^3 + 
          210*(1 - e^2)^(5/2)*(2 + p)^4)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/(2288*(1 + Sqrt[1 - e^2])*
         (2 + p)^8)))/v^16
 
MomMFourierMode[8, 2, 3] = 
    (\[Nu]*((((-3*I)/2288)*(10080*Sqrt[1 - e^2] + 36*(-516 + 293*e^2)*
           (2 + p) + (10442 - 3897*e^2)*Sqrt[1 - e^2]*(2 + p)^2 - 
          7*(293 - 431*e^2 + 138*e^4)*(2 + p)^3 + 105*(1 - e^2)^(5/2)*
           (2 + p)^4)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[1 + p, e*(2 + p)])/(e*(2 + p)^8) + 
       (((3*I)/4576)*(10080*(-1 + Sqrt[1 - e^2]) + 
          72*(-398 + 175*e^2 + 118*Sqrt[1 - e^2])*(2 + p) - 
          2*(973 - 9469*Sqrt[1 - e^2] + 9*e^2*(-7 + 426*Sqrt[1 - e^2]))*
           (2 + p)^2 - 7*(-1 + e^2)*(-571 + 261*e^2 + 15*Sqrt[1 - e^2])*
           (2 + p)^3 + 210*(1 - e^2)^(5/2)*(2 + p)^4)*(-1 + 7*\[Nu] - 
          14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/
        ((1 + Sqrt[1 - e^2])*(2 + p)^8)))/v^16
 
MomMFourierMode[8, 2, 4] = 0
 
MomMFourierMode[8, 2, 5] = 
    (\[Nu]*((((-3*I)/2288)*(10080*Sqrt[1 - e^2] + 36*(-516 + 293*e^2)*
           (2 + p) + (10442 - 3897*e^2)*Sqrt[1 - e^2]*(2 + p)^2 - 
          7*(293 - 431*e^2 + 138*e^4)*(2 + p)^3 + 105*(1 - e^2)^(5/2)*
           (2 + p)^4)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[1 + p, e*(2 + p)])/(e*(2 + p)^8) + 
       (((3*I)/4576)*(10080*(-1 + Sqrt[1 - e^2]) + 
          72*(-398 + 175*e^2 + 118*Sqrt[1 - e^2])*(2 + p) - 
          2*(973 - 9469*Sqrt[1 - e^2] + 9*e^2*(-7 + 426*Sqrt[1 - e^2]))*
           (2 + p)^2 - 7*(-1 + e^2)*(-571 + 261*e^2 + 15*Sqrt[1 - e^2])*
           (2 + p)^3 + 210*(1 - e^2)^(5/2)*(2 + p)^4)*(-1 + 7*\[Nu] - 
          14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/
        ((1 + Sqrt[1 - e^2])*(2 + p)^8)))/v^16
 
MomMFourierMode[8, 2, 6] = 
    (\[Nu]*(((10080*Sqrt[1 - e^2] + 36*(-516 + 293*e^2)*(2 + p) + 
          (10442 - 3897*e^2)*Sqrt[1 - e^2]*(2 + p)^2 - 
          7*(293 - 431*e^2 + 138*e^4)*(2 + p)^3 + 105*(1 - e^2)^(5/2)*
           (2 + p)^4)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[1 + p, e*(2 + p)])/(1144*e*(2 + p)^8) - 
       ((10080*(-1 + Sqrt[1 - e^2]) + 72*(-398 + 175*e^2 + 118*Sqrt[1 - e^2])*
           (2 + p) - 2*(973 - 9469*Sqrt[1 - e^2] + 
            9*e^2*(-7 + 426*Sqrt[1 - e^2]))*(2 + p)^2 - 
          7*(-1 + e^2)*(-571 + 261*e^2 + 15*Sqrt[1 - e^2])*(2 + p)^3 + 
          210*(1 - e^2)^(5/2)*(2 + p)^4)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/(2288*(1 + Sqrt[1 - e^2])*
         (2 + p)^8)))/v^16
 
MomMFourierMode[8, 2, 7] = 
    (\[Nu]*((((-7*I)/2288)*(10080*Sqrt[1 - e^2] + 36*(-516 + 293*e^2)*
           (2 + p) + (10442 - 3897*e^2)*Sqrt[1 - e^2]*(2 + p)^2 - 
          7*(293 - 431*e^2 + 138*e^4)*(2 + p)^3 + 105*(1 - e^2)^(5/2)*
           (2 + p)^4)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[1 + p, e*(2 + p)])/(e*(2 + p)^8) + 
       (((7*I)/4576)*(10080*(-1 + Sqrt[1 - e^2]) + 
          72*(-398 + 175*e^2 + 118*Sqrt[1 - e^2])*(2 + p) - 
          2*(973 - 9469*Sqrt[1 - e^2] + 9*e^2*(-7 + 426*Sqrt[1 - e^2]))*
           (2 + p)^2 - 7*(-1 + e^2)*(-571 + 261*e^2 + 15*Sqrt[1 - e^2])*
           (2 + p)^3 + 210*(1 - e^2)^(5/2)*(2 + p)^4)*(-1 + 7*\[Nu] - 
          14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/
        ((1 + Sqrt[1 - e^2])*(2 + p)^8)))/v^16
 
MomMFourierMode[8, 2, 8] = 
    (\[Nu]*((7*(10080*Sqrt[1 - e^2] + 36*(-516 + 293*e^2)*(2 + p) + 
          (10442 - 3897*e^2)*Sqrt[1 - e^2]*(2 + p)^2 - 
          7*(293 - 431*e^2 + 138*e^4)*(2 + p)^3 + 105*(1 - e^2)^(5/2)*
           (2 + p)^4)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[1 + p, e*(2 + p)])/(572*e*(2 + p)^8) - 
       (7*(10080*(-1 + Sqrt[1 - e^2]) + 72*(-398 + 175*e^2 + 
            118*Sqrt[1 - e^2])*(2 + p) - 2*(973 - 9469*Sqrt[1 - e^2] + 
            9*e^2*(-7 + 426*Sqrt[1 - e^2]))*(2 + p)^2 - 
          7*(-1 + e^2)*(-571 + 261*e^2 + 15*Sqrt[1 - e^2])*(2 + p)^3 + 
          210*(1 - e^2)^(5/2)*(2 + p)^4)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/(1144*(1 + Sqrt[1 - e^2])*
         (2 + p)^8)))/v^16
 
MomMFourierMode[8, 4, 0] = 
    (\[Nu]*((7*(-20160*Sqrt[1 - e^2]*(-2 + e^2) - 
          36*(2344 - 2624*e^2 + 503*e^4)*(4 + p) + 2*Sqrt[1 - e^2]*
           (29992 - 28424*e^2 + 4977*e^4)*(4 + p)^2 + 
          (-1 + e^2)*(18064 - 18068*e^2 + 3399*e^4)*(4 + p)^3 + 
          4*(556 - 181*e^2)*(1 - e^2)^(5/2)*(4 + p)^4 - 80*(-1 + e^2)^4*
           (4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[3 + p, e*(4 + p)])/(520*e^3*(4 + p)^8) - 
       (7*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^3 + 
          36*(1732 + 350*e^4 - 612*Sqrt[1 - e^2] + 
            e^2*(-1859 + 153*Sqrt[1 - e^2]))*(4 + p) - 
          2*(e^2*(4425 - 23999*Sqrt[1 - e^2]) + 
            9*e^4*(-100 + 453*Sqrt[1 - e^2]) + 4*(-995 + 6503*Sqrt[1 - e^2]))*
           (4 + p)^2 - (-1 + e^2)*(16992 + 3027*e^4 - 1072*Sqrt[1 - e^2] + 
            4*e^2*(-4156 + 93*Sqrt[1 - e^2]))*(4 + p)^3 - 
          4*(1 - e^2)^(5/2)*(546 - 171*e^2 - 10*Sqrt[1 - e^2])*(4 + p)^4 + 
          80*(-1 + e^2)^4*(4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[4 + p, e*(4 + p)])/(520*e^4*(4 + p)^8)))/v^16
 
MomMFourierMode[8, 4, 1] = 
    (\[Nu]*((((7*I)/1040)*(-20160*Sqrt[1 - e^2]*(-2 + e^2) - 
          36*(2344 - 2624*e^2 + 503*e^4)*(4 + p) + 2*Sqrt[1 - e^2]*
           (29992 - 28424*e^2 + 4977*e^4)*(4 + p)^2 + 
          (-1 + e^2)*(18064 - 18068*e^2 + 3399*e^4)*(4 + p)^3 + 
          4*(556 - 181*e^2)*(1 - e^2)^(5/2)*(4 + p)^4 - 80*(-1 + e^2)^4*
           (4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[3 + p, e*(4 + p)])/(e^3*(4 + p)^8) - 
       (((7*I)/1040)*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^3 + 
          36*(1732 + 350*e^4 - 612*Sqrt[1 - e^2] + 
            e^2*(-1859 + 153*Sqrt[1 - e^2]))*(4 + p) - 
          2*(e^2*(4425 - 23999*Sqrt[1 - e^2]) + 
            9*e^4*(-100 + 453*Sqrt[1 - e^2]) + 4*(-995 + 6503*Sqrt[1 - e^2]))*
           (4 + p)^2 - (-1 + e^2)*(16992 + 3027*e^4 - 1072*Sqrt[1 - e^2] + 
            4*e^2*(-4156 + 93*Sqrt[1 - e^2]))*(4 + p)^3 - 
          4*(1 - e^2)^(5/2)*(546 - 171*e^2 - 10*Sqrt[1 - e^2])*(4 + p)^4 + 
          80*(-1 + e^2)^4*(4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[4 + p, e*(4 + p)])/(e^4*(4 + p)^8)))/v^16
 
MomMFourierMode[8, 4, 2] = 
    (\[Nu]*(((20160*Sqrt[1 - e^2]*(-2 + e^2) + 36*(2344 - 2624*e^2 + 503*e^4)*
           (4 + p) - 2*Sqrt[1 - e^2]*(29992 - 28424*e^2 + 4977*e^4)*
           (4 + p)^2 - (-1 + e^2)*(18064 - 18068*e^2 + 3399*e^4)*(4 + p)^3 - 
          4*(556 - 181*e^2)*(1 - e^2)^(5/2)*(4 + p)^4 + 80*(-1 + e^2)^4*
           (4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[3 + p, e*(4 + p)])/(520*e^3*(4 + p)^8) + 
       ((-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^3 + 
          36*(1732 + 350*e^4 - 612*Sqrt[1 - e^2] + 
            e^2*(-1859 + 153*Sqrt[1 - e^2]))*(4 + p) - 
          2*(e^2*(4425 - 23999*Sqrt[1 - e^2]) + 
            9*e^4*(-100 + 453*Sqrt[1 - e^2]) + 4*(-995 + 6503*Sqrt[1 - e^2]))*
           (4 + p)^2 - (-1 + e^2)*(16992 + 3027*e^4 - 1072*Sqrt[1 - e^2] + 
            4*e^2*(-4156 + 93*Sqrt[1 - e^2]))*(4 + p)^3 - 
          4*(1 - e^2)^(5/2)*(546 - 171*e^2 - 10*Sqrt[1 - e^2])*(4 + p)^4 + 
          80*(-1 + e^2)^4*(4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[4 + p, e*(4 + p)])/(520*e^4*(4 + p)^8)))/v^16
 
MomMFourierMode[8, 4, 3] = 
    (\[Nu]*(((I/1040)*(-20160*Sqrt[1 - e^2]*(-2 + e^2) - 
          36*(2344 - 2624*e^2 + 503*e^4)*(4 + p) + 2*Sqrt[1 - e^2]*
           (29992 - 28424*e^2 + 4977*e^4)*(4 + p)^2 + 
          (-1 + e^2)*(18064 - 18068*e^2 + 3399*e^4)*(4 + p)^3 + 
          4*(556 - 181*e^2)*(1 - e^2)^(5/2)*(4 + p)^4 - 80*(-1 + e^2)^4*
           (4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[3 + p, e*(4 + p)])/(e^3*(4 + p)^8) - 
       ((I/1040)*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^3 + 
          36*(1732 + 350*e^4 - 612*Sqrt[1 - e^2] + 
            e^2*(-1859 + 153*Sqrt[1 - e^2]))*(4 + p) - 
          2*(e^2*(4425 - 23999*Sqrt[1 - e^2]) + 
            9*e^4*(-100 + 453*Sqrt[1 - e^2]) + 4*(-995 + 6503*Sqrt[1 - e^2]))*
           (4 + p)^2 - (-1 + e^2)*(16992 + 3027*e^4 - 1072*Sqrt[1 - e^2] + 
            4*e^2*(-4156 + 93*Sqrt[1 - e^2]))*(4 + p)^3 - 
          4*(1 - e^2)^(5/2)*(546 - 171*e^2 - 10*Sqrt[1 - e^2])*(4 + p)^4 + 
          80*(-1 + e^2)^4*(4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[4 + p, e*(4 + p)])/(e^4*(4 + p)^8)))/v^16
 
MomMFourierMode[8, 4, 4] = 
    (\[Nu]*(((20160*Sqrt[1 - e^2]*(-2 + e^2) + 36*(2344 - 2624*e^2 + 503*e^4)*
           (4 + p) - 2*Sqrt[1 - e^2]*(29992 - 28424*e^2 + 4977*e^4)*
           (4 + p)^2 - (-1 + e^2)*(18064 - 18068*e^2 + 3399*e^4)*(4 + p)^3 - 
          4*(556 - 181*e^2)*(1 - e^2)^(5/2)*(4 + p)^4 + 80*(-1 + e^2)^4*
           (4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[3 + p, e*(4 + p)])/(520*e^3*(4 + p)^8) + 
       ((-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^3 + 
          36*(1732 + 350*e^4 - 612*Sqrt[1 - e^2] + 
            e^2*(-1859 + 153*Sqrt[1 - e^2]))*(4 + p) - 
          2*(e^2*(4425 - 23999*Sqrt[1 - e^2]) + 
            9*e^4*(-100 + 453*Sqrt[1 - e^2]) + 4*(-995 + 6503*Sqrt[1 - e^2]))*
           (4 + p)^2 - (-1 + e^2)*(16992 + 3027*e^4 - 1072*Sqrt[1 - e^2] + 
            4*e^2*(-4156 + 93*Sqrt[1 - e^2]))*(4 + p)^3 - 
          4*(1 - e^2)^(5/2)*(546 - 171*e^2 - 10*Sqrt[1 - e^2])*(4 + p)^4 + 
          80*(-1 + e^2)^4*(4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[4 + p, e*(4 + p)])/(520*e^4*(4 + p)^8)))/v^16
 
MomMFourierMode[8, 4, 5] = 
    (\[Nu]*(((I/1040)*(20160*Sqrt[1 - e^2]*(-2 + e^2) + 
          36*(2344 - 2624*e^2 + 503*e^4)*(4 + p) - 2*Sqrt[1 - e^2]*
           (29992 - 28424*e^2 + 4977*e^4)*(4 + p)^2 - 
          (-1 + e^2)*(18064 - 18068*e^2 + 3399*e^4)*(4 + p)^3 - 
          4*(556 - 181*e^2)*(1 - e^2)^(5/2)*(4 + p)^4 + 80*(-1 + e^2)^4*
           (4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[3 + p, e*(4 + p)])/(e^3*(4 + p)^8) + 
       ((I/1040)*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^3 + 
          36*(1732 + 350*e^4 - 612*Sqrt[1 - e^2] + 
            e^2*(-1859 + 153*Sqrt[1 - e^2]))*(4 + p) - 
          2*(e^2*(4425 - 23999*Sqrt[1 - e^2]) + 
            9*e^4*(-100 + 453*Sqrt[1 - e^2]) + 4*(-995 + 6503*Sqrt[1 - e^2]))*
           (4 + p)^2 - (-1 + e^2)*(16992 + 3027*e^4 - 1072*Sqrt[1 - e^2] + 
            4*e^2*(-4156 + 93*Sqrt[1 - e^2]))*(4 + p)^3 - 
          4*(1 - e^2)^(5/2)*(546 - 171*e^2 - 10*Sqrt[1 - e^2])*(4 + p)^4 + 
          80*(-1 + e^2)^4*(4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[4 + p, e*(4 + p)])/(e^4*(4 + p)^8)))/v^16
 
MomMFourierMode[8, 4, 6] = 
    (\[Nu]*(((20160*Sqrt[1 - e^2]*(-2 + e^2) + 36*(2344 - 2624*e^2 + 503*e^4)*
           (4 + p) - 2*Sqrt[1 - e^2]*(29992 - 28424*e^2 + 4977*e^4)*
           (4 + p)^2 - (-1 + e^2)*(18064 - 18068*e^2 + 3399*e^4)*(4 + p)^3 - 
          4*(556 - 181*e^2)*(1 - e^2)^(5/2)*(4 + p)^4 + 80*(-1 + e^2)^4*
           (4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[3 + p, e*(4 + p)])/(520*e^3*(4 + p)^8) + 
       ((-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^3 + 
          36*(1732 + 350*e^4 - 612*Sqrt[1 - e^2] + 
            e^2*(-1859 + 153*Sqrt[1 - e^2]))*(4 + p) - 
          2*(e^2*(4425 - 23999*Sqrt[1 - e^2]) + 
            9*e^4*(-100 + 453*Sqrt[1 - e^2]) + 4*(-995 + 6503*Sqrt[1 - e^2]))*
           (4 + p)^2 - (-1 + e^2)*(16992 + 3027*e^4 - 1072*Sqrt[1 - e^2] + 
            4*e^2*(-4156 + 93*Sqrt[1 - e^2]))*(4 + p)^3 - 
          4*(1 - e^2)^(5/2)*(546 - 171*e^2 - 10*Sqrt[1 - e^2])*(4 + p)^4 + 
          80*(-1 + e^2)^4*(4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[4 + p, e*(4 + p)])/(520*e^4*(4 + p)^8)))/v^16
 
MomMFourierMode[8, 4, 7] = 
    (\[Nu]*((((7*I)/1040)*(20160*Sqrt[1 - e^2]*(-2 + e^2) + 
          36*(2344 - 2624*e^2 + 503*e^4)*(4 + p) - 2*Sqrt[1 - e^2]*
           (29992 - 28424*e^2 + 4977*e^4)*(4 + p)^2 - 
          (-1 + e^2)*(18064 - 18068*e^2 + 3399*e^4)*(4 + p)^3 - 
          4*(556 - 181*e^2)*(1 - e^2)^(5/2)*(4 + p)^4 + 80*(-1 + e^2)^4*
           (4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[3 + p, e*(4 + p)])/(e^3*(4 + p)^8) + 
       (((7*I)/1040)*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^3 + 
          36*(1732 + 350*e^4 - 612*Sqrt[1 - e^2] + 
            e^2*(-1859 + 153*Sqrt[1 - e^2]))*(4 + p) - 
          2*(e^2*(4425 - 23999*Sqrt[1 - e^2]) + 
            9*e^4*(-100 + 453*Sqrt[1 - e^2]) + 4*(-995 + 6503*Sqrt[1 - e^2]))*
           (4 + p)^2 - (-1 + e^2)*(16992 + 3027*e^4 - 1072*Sqrt[1 - e^2] + 
            4*e^2*(-4156 + 93*Sqrt[1 - e^2]))*(4 + p)^3 - 
          4*(1 - e^2)^(5/2)*(546 - 171*e^2 - 10*Sqrt[1 - e^2])*(4 + p)^4 + 
          80*(-1 + e^2)^4*(4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[4 + p, e*(4 + p)])/(e^4*(4 + p)^8)))/v^16
 
MomMFourierMode[8, 4, 8] = 
    (\[Nu]*((7*(-20160*Sqrt[1 - e^2]*(-2 + e^2) - 
          36*(2344 - 2624*e^2 + 503*e^4)*(4 + p) + 2*Sqrt[1 - e^2]*
           (29992 - 28424*e^2 + 4977*e^4)*(4 + p)^2 + 
          (-1 + e^2)*(18064 - 18068*e^2 + 3399*e^4)*(4 + p)^3 + 
          4*(556 - 181*e^2)*(1 - e^2)^(5/2)*(4 + p)^4 - 80*(-1 + e^2)^4*
           (4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[3 + p, e*(4 + p)])/(520*e^3*(4 + p)^8) - 
       (7*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^3 + 
          36*(1732 + 350*e^4 - 612*Sqrt[1 - e^2] + 
            e^2*(-1859 + 153*Sqrt[1 - e^2]))*(4 + p) - 
          2*(e^2*(4425 - 23999*Sqrt[1 - e^2]) + 
            9*e^4*(-100 + 453*Sqrt[1 - e^2]) + 4*(-995 + 6503*Sqrt[1 - e^2]))*
           (4 + p)^2 - (-1 + e^2)*(16992 + 3027*e^4 - 1072*Sqrt[1 - e^2] + 
            4*e^2*(-4156 + 93*Sqrt[1 - e^2]))*(4 + p)^3 - 
          4*(1 - e^2)^(5/2)*(546 - 171*e^2 - 10*Sqrt[1 - e^2])*(4 + p)^4 + 
          80*(-1 + e^2)^4*(4 + p)^5)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[4 + p, e*(4 + p)])/(520*e^4*(4 + p)^8)))/v^16
 
MomMFourierMode[8, 6, 0] = 
    (\[Nu]*(-1/60*((10080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
           36*(-10496 + 17424*e^2 - 8004*e^4 + 853*e^6)*(6 + p) - 
           Sqrt[1 - e^2]*(-324320 + 488336*e^2 - 203982*e^4 + 20331*e^6)*
            (6 + p)^2 - 3*(-1 + e^2)*(-44080 + 67728*e^2 - 29081*e^4 + 
             3018*e^6)*(6 + p)^3 + (1 - e^2)^(5/2)*(26960 - 20816*e^2 + 
             2851*e^4)*(6 + p)^4 + 48*(-1 + e^2)^4*(-53 + 13*e^2)*(6 + p)^5 + 
           80*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
           7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(e^5*(6 + p)^8) - 
       ((-1 + Sqrt[1 - e^2])*(10080*(-1 + Sqrt[1 - e^2])^5 + 
          72*(525*e^6 + 64*(-117 + 47*Sqrt[1 - e^2]) + 
            4*e^4*(-1285 + 82*Sqrt[1 - e^2]) - 8*e^2*(-1485 + 
              317*Sqrt[1 - e^2]))*(6 + p) - 2*(53872 - 270448*Sqrt[1 - e^2] + 
            e^4*(44051 - 159931*Sqrt[1 - e^2]) + 
            9*e^6*(-553 + 1706*Sqrt[1 - e^2]) + 4*e^2*(-23009 + 
              99075*Sqrt[1 - e^2]))*(6 + p)^2 - (-1 + e^2)*
           (-239984 + 15081*e^6 + 24496*Sqrt[1 - e^2] + 
            3*e^4*(-50277 + 1009*Sqrt[1 - e^2]) - 
            4*e^2*(-90311 + 5157*Sqrt[1 - e^2]))*(6 + p)^3 + 
          2*(1 - e^2)^(5/2)*(25728 + 2529*e^4 - 1232*Sqrt[1 - e^2] + 
            2*e^2*(-9631 + 161*Sqrt[1 - e^2]))*(6 + p)^4 + 
          16*(-1 + e^2)^4*(-313 + 73*e^2 + 5*Sqrt[1 - e^2])*(6 + p)^5 + 
          160*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(120*e^6*(6 + p)^8)))/v^16
 
MomMFourierMode[8, 6, 1] = 
    (\[Nu]*(((-1/80*I)*(10080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
          36*(-10496 + 17424*e^2 - 8004*e^4 + 853*e^6)*(6 + p) - 
          Sqrt[1 - e^2]*(-324320 + 488336*e^2 - 203982*e^4 + 20331*e^6)*
           (6 + p)^2 - 3*(-1 + e^2)*(-44080 + 67728*e^2 - 29081*e^4 + 
            3018*e^6)*(6 + p)^3 + (1 - e^2)^(5/2)*(26960 - 20816*e^2 + 
            2851*e^4)*(6 + p)^4 + 48*(-1 + e^2)^4*(-53 + 13*e^2)*(6 + p)^5 + 
          80*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(e^5*(6 + p)^8) - 
       ((I/160)*(-1 + Sqrt[1 - e^2])*(10080*(-1 + Sqrt[1 - e^2])^5 + 
          72*(525*e^6 + 64*(-117 + 47*Sqrt[1 - e^2]) + 
            4*e^4*(-1285 + 82*Sqrt[1 - e^2]) - 8*e^2*(-1485 + 
              317*Sqrt[1 - e^2]))*(6 + p) - 2*(53872 - 270448*Sqrt[1 - e^2] + 
            e^4*(44051 - 159931*Sqrt[1 - e^2]) + 
            9*e^6*(-553 + 1706*Sqrt[1 - e^2]) + 4*e^2*(-23009 + 
              99075*Sqrt[1 - e^2]))*(6 + p)^2 - (-1 + e^2)*
           (-239984 + 15081*e^6 + 24496*Sqrt[1 - e^2] + 
            3*e^4*(-50277 + 1009*Sqrt[1 - e^2]) - 
            4*e^2*(-90311 + 5157*Sqrt[1 - e^2]))*(6 + p)^3 + 
          2*(1 - e^2)^(5/2)*(25728 + 2529*e^4 - 1232*Sqrt[1 - e^2] + 
            2*e^2*(-9631 + 161*Sqrt[1 - e^2]))*(6 + p)^4 + 
          16*(-1 + e^2)^4*(-313 + 73*e^2 + 5*Sqrt[1 - e^2])*(6 + p)^5 + 
          160*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(e^6*(6 + p)^8)))/v^16
 
MomMFourierMode[8, 6, 2] = 
    (\[Nu]*(((10080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
          36*(-10496 + 17424*e^2 - 8004*e^4 + 853*e^6)*(6 + p) - 
          Sqrt[1 - e^2]*(-324320 + 488336*e^2 - 203982*e^4 + 20331*e^6)*
           (6 + p)^2 - 3*(-1 + e^2)*(-44080 + 67728*e^2 - 29081*e^4 + 
            3018*e^6)*(6 + p)^3 + (1 - e^2)^(5/2)*(26960 - 20816*e^2 + 
            2851*e^4)*(6 + p)^4 + 48*(-1 + e^2)^4*(-53 + 13*e^2)*(6 + p)^5 + 
          80*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(120*e^5*(6 + p)^8) + 
       ((-1 + Sqrt[1 - e^2])*(10080*(-1 + Sqrt[1 - e^2])^5 + 
          72*(525*e^6 + 64*(-117 + 47*Sqrt[1 - e^2]) + 
            4*e^4*(-1285 + 82*Sqrt[1 - e^2]) - 8*e^2*(-1485 + 
              317*Sqrt[1 - e^2]))*(6 + p) - 2*(53872 - 270448*Sqrt[1 - e^2] + 
            e^4*(44051 - 159931*Sqrt[1 - e^2]) + 
            9*e^6*(-553 + 1706*Sqrt[1 - e^2]) + 4*e^2*(-23009 + 
              99075*Sqrt[1 - e^2]))*(6 + p)^2 - (-1 + e^2)*
           (-239984 + 15081*e^6 + 24496*Sqrt[1 - e^2] + 
            3*e^4*(-50277 + 1009*Sqrt[1 - e^2]) - 
            4*e^2*(-90311 + 5157*Sqrt[1 - e^2]))*(6 + p)^3 + 
          2*(1 - e^2)^(5/2)*(25728 + 2529*e^4 - 1232*Sqrt[1 - e^2] + 
            2*e^2*(-9631 + 161*Sqrt[1 - e^2]))*(6 + p)^4 + 
          16*(-1 + e^2)^4*(-313 + 73*e^2 + 5*Sqrt[1 - e^2])*(6 + p)^5 + 
          160*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(240*e^6*(6 + p)^8)))/v^16
 
MomMFourierMode[8, 6, 3] = 
    (\[Nu]*(((I/240)*(10080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
          36*(-10496 + 17424*e^2 - 8004*e^4 + 853*e^6)*(6 + p) - 
          Sqrt[1 - e^2]*(-324320 + 488336*e^2 - 203982*e^4 + 20331*e^6)*
           (6 + p)^2 - 3*(-1 + e^2)*(-44080 + 67728*e^2 - 29081*e^4 + 
            3018*e^6)*(6 + p)^3 + (1 - e^2)^(5/2)*(26960 - 20816*e^2 + 
            2851*e^4)*(6 + p)^4 + 48*(-1 + e^2)^4*(-53 + 13*e^2)*(6 + p)^5 + 
          80*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(e^5*(6 + p)^8) + 
       ((I/480)*(-1 + Sqrt[1 - e^2])*(10080*(-1 + Sqrt[1 - e^2])^5 + 
          72*(525*e^6 + 64*(-117 + 47*Sqrt[1 - e^2]) + 
            4*e^4*(-1285 + 82*Sqrt[1 - e^2]) - 8*e^2*(-1485 + 
              317*Sqrt[1 - e^2]))*(6 + p) - 2*(53872 - 270448*Sqrt[1 - e^2] + 
            e^4*(44051 - 159931*Sqrt[1 - e^2]) + 
            9*e^6*(-553 + 1706*Sqrt[1 - e^2]) + 4*e^2*(-23009 + 
              99075*Sqrt[1 - e^2]))*(6 + p)^2 - (-1 + e^2)*
           (-239984 + 15081*e^6 + 24496*Sqrt[1 - e^2] + 
            3*e^4*(-50277 + 1009*Sqrt[1 - e^2]) - 
            4*e^2*(-90311 + 5157*Sqrt[1 - e^2]))*(6 + p)^3 + 
          2*(1 - e^2)^(5/2)*(25728 + 2529*e^4 - 1232*Sqrt[1 - e^2] + 
            2*e^2*(-9631 + 161*Sqrt[1 - e^2]))*(6 + p)^4 + 
          16*(-1 + e^2)^4*(-313 + 73*e^2 + 5*Sqrt[1 - e^2])*(6 + p)^5 + 
          160*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(e^6*(6 + p)^8)))/v^16
 
MomMFourierMode[8, 6, 4] = 0
 
MomMFourierMode[8, 6, 5] = 
    (\[Nu]*(((I/240)*(10080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
          36*(-10496 + 17424*e^2 - 8004*e^4 + 853*e^6)*(6 + p) - 
          Sqrt[1 - e^2]*(-324320 + 488336*e^2 - 203982*e^4 + 20331*e^6)*
           (6 + p)^2 - 3*(-1 + e^2)*(-44080 + 67728*e^2 - 29081*e^4 + 
            3018*e^6)*(6 + p)^3 + (1 - e^2)^(5/2)*(26960 - 20816*e^2 + 
            2851*e^4)*(6 + p)^4 + 48*(-1 + e^2)^4*(-53 + 13*e^2)*(6 + p)^5 + 
          80*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(e^5*(6 + p)^8) + 
       ((I/480)*(-1 + Sqrt[1 - e^2])*(10080*(-1 + Sqrt[1 - e^2])^5 + 
          72*(525*e^6 + 64*(-117 + 47*Sqrt[1 - e^2]) + 
            4*e^4*(-1285 + 82*Sqrt[1 - e^2]) - 8*e^2*(-1485 + 
              317*Sqrt[1 - e^2]))*(6 + p) - 2*(53872 - 270448*Sqrt[1 - e^2] + 
            e^4*(44051 - 159931*Sqrt[1 - e^2]) + 
            9*e^6*(-553 + 1706*Sqrt[1 - e^2]) + 4*e^2*(-23009 + 
              99075*Sqrt[1 - e^2]))*(6 + p)^2 - (-1 + e^2)*
           (-239984 + 15081*e^6 + 24496*Sqrt[1 - e^2] + 
            3*e^4*(-50277 + 1009*Sqrt[1 - e^2]) - 
            4*e^2*(-90311 + 5157*Sqrt[1 - e^2]))*(6 + p)^3 + 
          2*(1 - e^2)^(5/2)*(25728 + 2529*e^4 - 1232*Sqrt[1 - e^2] + 
            2*e^2*(-9631 + 161*Sqrt[1 - e^2]))*(6 + p)^4 + 
          16*(-1 + e^2)^4*(-313 + 73*e^2 + 5*Sqrt[1 - e^2])*(6 + p)^5 + 
          160*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(e^6*(6 + p)^8)))/v^16
 
MomMFourierMode[8, 6, 6] = 
    (\[Nu]*(-1/120*((10080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
           36*(-10496 + 17424*e^2 - 8004*e^4 + 853*e^6)*(6 + p) - 
           Sqrt[1 - e^2]*(-324320 + 488336*e^2 - 203982*e^4 + 20331*e^6)*
            (6 + p)^2 - 3*(-1 + e^2)*(-44080 + 67728*e^2 - 29081*e^4 + 
             3018*e^6)*(6 + p)^3 + (1 - e^2)^(5/2)*(26960 - 20816*e^2 + 
             2851*e^4)*(6 + p)^4 + 48*(-1 + e^2)^4*(-53 + 13*e^2)*(6 + p)^5 + 
           80*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
           7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(e^5*(6 + p)^8) - 
       ((-1 + Sqrt[1 - e^2])*(10080*(-1 + Sqrt[1 - e^2])^5 + 
          72*(525*e^6 + 64*(-117 + 47*Sqrt[1 - e^2]) + 
            4*e^4*(-1285 + 82*Sqrt[1 - e^2]) - 8*e^2*(-1485 + 
              317*Sqrt[1 - e^2]))*(6 + p) - 2*(53872 - 270448*Sqrt[1 - e^2] + 
            e^4*(44051 - 159931*Sqrt[1 - e^2]) + 
            9*e^6*(-553 + 1706*Sqrt[1 - e^2]) + 4*e^2*(-23009 + 
              99075*Sqrt[1 - e^2]))*(6 + p)^2 - (-1 + e^2)*
           (-239984 + 15081*e^6 + 24496*Sqrt[1 - e^2] + 
            3*e^4*(-50277 + 1009*Sqrt[1 - e^2]) - 
            4*e^2*(-90311 + 5157*Sqrt[1 - e^2]))*(6 + p)^3 + 
          2*(1 - e^2)^(5/2)*(25728 + 2529*e^4 - 1232*Sqrt[1 - e^2] + 
            2*e^2*(-9631 + 161*Sqrt[1 - e^2]))*(6 + p)^4 + 
          16*(-1 + e^2)^4*(-313 + 73*e^2 + 5*Sqrt[1 - e^2])*(6 + p)^5 + 
          160*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(240*e^6*(6 + p)^8)))/v^16
 
MomMFourierMode[8, 6, 7] = 
    (\[Nu]*(((-1/80*I)*(10080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
          36*(-10496 + 17424*e^2 - 8004*e^4 + 853*e^6)*(6 + p) - 
          Sqrt[1 - e^2]*(-324320 + 488336*e^2 - 203982*e^4 + 20331*e^6)*
           (6 + p)^2 - 3*(-1 + e^2)*(-44080 + 67728*e^2 - 29081*e^4 + 
            3018*e^6)*(6 + p)^3 + (1 - e^2)^(5/2)*(26960 - 20816*e^2 + 
            2851*e^4)*(6 + p)^4 + 48*(-1 + e^2)^4*(-53 + 13*e^2)*(6 + p)^5 + 
          80*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(e^5*(6 + p)^8) - 
       ((I/160)*(-1 + Sqrt[1 - e^2])*(10080*(-1 + Sqrt[1 - e^2])^5 + 
          72*(525*e^6 + 64*(-117 + 47*Sqrt[1 - e^2]) + 
            4*e^4*(-1285 + 82*Sqrt[1 - e^2]) - 8*e^2*(-1485 + 
              317*Sqrt[1 - e^2]))*(6 + p) - 2*(53872 - 270448*Sqrt[1 - e^2] + 
            e^4*(44051 - 159931*Sqrt[1 - e^2]) + 
            9*e^6*(-553 + 1706*Sqrt[1 - e^2]) + 4*e^2*(-23009 + 
              99075*Sqrt[1 - e^2]))*(6 + p)^2 - (-1 + e^2)*
           (-239984 + 15081*e^6 + 24496*Sqrt[1 - e^2] + 
            3*e^4*(-50277 + 1009*Sqrt[1 - e^2]) - 
            4*e^2*(-90311 + 5157*Sqrt[1 - e^2]))*(6 + p)^3 + 
          2*(1 - e^2)^(5/2)*(25728 + 2529*e^4 - 1232*Sqrt[1 - e^2] + 
            2*e^2*(-9631 + 161*Sqrt[1 - e^2]))*(6 + p)^4 + 
          16*(-1 + e^2)^4*(-313 + 73*e^2 + 5*Sqrt[1 - e^2])*(6 + p)^5 + 
          160*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(e^6*(6 + p)^8)))/v^16
 
MomMFourierMode[8, 6, 8] = 
    (\[Nu]*(((10080*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
          36*(-10496 + 17424*e^2 - 8004*e^4 + 853*e^6)*(6 + p) - 
          Sqrt[1 - e^2]*(-324320 + 488336*e^2 - 203982*e^4 + 20331*e^6)*
           (6 + p)^2 - 3*(-1 + e^2)*(-44080 + 67728*e^2 - 29081*e^4 + 
            3018*e^6)*(6 + p)^3 + (1 - e^2)^(5/2)*(26960 - 20816*e^2 + 
            2851*e^4)*(6 + p)^4 + 48*(-1 + e^2)^4*(-53 + 13*e^2)*(6 + p)^5 + 
          80*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(60*e^5*(6 + p)^8) + 
       ((-1 + Sqrt[1 - e^2])*(10080*(-1 + Sqrt[1 - e^2])^5 + 
          72*(525*e^6 + 64*(-117 + 47*Sqrt[1 - e^2]) + 
            4*e^4*(-1285 + 82*Sqrt[1 - e^2]) - 8*e^2*(-1485 + 
              317*Sqrt[1 - e^2]))*(6 + p) - 2*(53872 - 270448*Sqrt[1 - e^2] + 
            e^4*(44051 - 159931*Sqrt[1 - e^2]) + 
            9*e^6*(-553 + 1706*Sqrt[1 - e^2]) + 4*e^2*(-23009 + 
              99075*Sqrt[1 - e^2]))*(6 + p)^2 - (-1 + e^2)*
           (-239984 + 15081*e^6 + 24496*Sqrt[1 - e^2] + 
            3*e^4*(-50277 + 1009*Sqrt[1 - e^2]) - 
            4*e^2*(-90311 + 5157*Sqrt[1 - e^2]))*(6 + p)^3 + 
          2*(1 - e^2)^(5/2)*(25728 + 2529*e^4 - 1232*Sqrt[1 - e^2] + 
            2*e^2*(-9631 + 161*Sqrt[1 - e^2]))*(6 + p)^4 + 
          16*(-1 + e^2)^4*(-313 + 73*e^2 + 5*Sqrt[1 - e^2])*(6 + p)^5 + 
          160*(1 - e^2)^(11/2)*(6 + p)^6)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(120*e^6*(6 + p)^8)))/v^16
 
MomMFourierMode[8, 8, 0] = 
    (\[Nu]*(((-40320*Sqrt[1 - e^2]*(-16 + 24*e^2 - 10*e^4 + e^6) - 
          36*(46464 - 101888*e^2 + 73760*e^4 - 19456*e^6 + 1343*e^8)*
           (8 + p) + 4*Sqrt[1 - e^2]*(420224 - 862464*e^2 + 583040*e^4 - 
            143552*e^6 + 9297*e^8)*(8 + p)^2 + (-1 + e^2)*
           (866432 - 1794432*e^2 + 1227200*e^4 - 306896*e^6 + 20331*e^8)*
           (8 + p)^3 - 40*(1 - e^2)^(5/2)*(-6272 + 7880*e^2 - 2680*e^4 + 
            211*e^6)*(8 + p)^4 - 64*(-1 + e^2)^4*(644 - 402*e^2 + 43*e^4)*
           (8 + p)^5 + 64*(56 - 11*e^2)*(1 - e^2)^(11/2)*(8 + p)^6 + 
          128*(-1 + e^2)^7*(8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[7 + p, e*(8 + p)])/(32*e^7*(8 + p)^8) - 
       ((-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^7 + 
          36*(700*e^8 + 64*(503 - 223*Sqrt[1 - e^2]) + 
            e^6*(-11221 + 643*Sqrt[1 - e^2]) - 8*e^4*(-5761 + 
              949*Sqrt[1 - e^2]) + 16*e^2*(-4221 + 1255*Sqrt[1 - e^2]))*
           (8 + p) - 2*(e^6*(79550 - 207554*Sqrt[1 - e^2]) + 
            9*e^8*(-653 + 1413*Sqrt[1 - e^2]) + 
            256*(-638 + 2645*Sqrt[1 - e^2]) - 32*e^2*(-11659 + 
              42245*Sqrt[1 - e^2]) + 16*e^4*(-17743 + 55137*Sqrt[1 - e^2]))*
           (8 + p)^2 - (-1 + e^2)*(759872 + 15654*e^8 - 
            106560*Sqrt[1 - e^2] + 944*e^2*(-1633 + 155*Sqrt[1 - e^2]) + 
            e^6*(-247667 + 4677*Sqrt[1 - e^2]) - 8*e^4*(-128291 + 
              6819*Sqrt[1 - e^2]))*(8 + p)^3 + 40*(1 - e^2)^(5/2)*
           (174*e^6 + e^2*(7088 - 320*Sqrt[1 - e^2]) + 
            e^4*(-2323 + 37*Sqrt[1 - e^2]) + 8*(-725 + 59*Sqrt[1 - e^2]))*
           (8 + p)^4 + 16*(-1 + e^2)^4*(2468 + 149*e^4 - 108*Sqrt[1 - e^2] + 
            e^2*(-1477 + 23*Sqrt[1 - e^2]))*(8 + p)^5 + 64*(1 - e^2)^(11/2)*
           (-55 + 10*e^2 + Sqrt[1 - e^2])*(8 + p)^6 - 128*(-1 + e^2)^7*
           (8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[8 + p, e*(8 + p)])/(32*e^8*(8 + p)^8)))/v^16
 
MomMFourierMode[8, 8, 1] = 
    (\[Nu]*(((I/32)*(-40320*Sqrt[1 - e^2]*(-16 + 24*e^2 - 10*e^4 + e^6) - 
          36*(46464 - 101888*e^2 + 73760*e^4 - 19456*e^6 + 1343*e^8)*
           (8 + p) + 4*Sqrt[1 - e^2]*(420224 - 862464*e^2 + 583040*e^4 - 
            143552*e^6 + 9297*e^8)*(8 + p)^2 + (-1 + e^2)*
           (866432 - 1794432*e^2 + 1227200*e^4 - 306896*e^6 + 20331*e^8)*
           (8 + p)^3 - 40*(1 - e^2)^(5/2)*(-6272 + 7880*e^2 - 2680*e^4 + 
            211*e^6)*(8 + p)^4 - 64*(-1 + e^2)^4*(644 - 402*e^2 + 43*e^4)*
           (8 + p)^5 + 64*(56 - 11*e^2)*(1 - e^2)^(11/2)*(8 + p)^6 + 
          128*(-1 + e^2)^7*(8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[7 + p, e*(8 + p)])/(e^7*(8 + p)^8) - 
       ((I/32)*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^7 + 
          36*(700*e^8 + 64*(503 - 223*Sqrt[1 - e^2]) + 
            e^6*(-11221 + 643*Sqrt[1 - e^2]) - 8*e^4*(-5761 + 
              949*Sqrt[1 - e^2]) + 16*e^2*(-4221 + 1255*Sqrt[1 - e^2]))*
           (8 + p) - 2*(e^6*(79550 - 207554*Sqrt[1 - e^2]) + 
            9*e^8*(-653 + 1413*Sqrt[1 - e^2]) + 
            256*(-638 + 2645*Sqrt[1 - e^2]) - 32*e^2*(-11659 + 
              42245*Sqrt[1 - e^2]) + 16*e^4*(-17743 + 55137*Sqrt[1 - e^2]))*
           (8 + p)^2 - (-1 + e^2)*(759872 + 15654*e^8 - 
            106560*Sqrt[1 - e^2] + 944*e^2*(-1633 + 155*Sqrt[1 - e^2]) + 
            e^6*(-247667 + 4677*Sqrt[1 - e^2]) - 8*e^4*(-128291 + 
              6819*Sqrt[1 - e^2]))*(8 + p)^3 + 40*(1 - e^2)^(5/2)*
           (174*e^6 + e^2*(7088 - 320*Sqrt[1 - e^2]) + 
            e^4*(-2323 + 37*Sqrt[1 - e^2]) + 8*(-725 + 59*Sqrt[1 - e^2]))*
           (8 + p)^4 + 16*(-1 + e^2)^4*(2468 + 149*e^4 - 108*Sqrt[1 - e^2] + 
            e^2*(-1477 + 23*Sqrt[1 - e^2]))*(8 + p)^5 + 64*(1 - e^2)^(11/2)*
           (-55 + 10*e^2 + Sqrt[1 - e^2])*(8 + p)^6 - 128*(-1 + e^2)^7*
           (8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[8 + p, e*(8 + p)])/(e^8*(8 + p)^8)))/v^16
 
MomMFourierMode[8, 8, 2] = 
    (\[Nu]*(((40320*Sqrt[1 - e^2]*(-16 + 24*e^2 - 10*e^4 + e^6) + 
          36*(46464 - 101888*e^2 + 73760*e^4 - 19456*e^6 + 1343*e^8)*
           (8 + p) - 4*Sqrt[1 - e^2]*(420224 - 862464*e^2 + 583040*e^4 - 
            143552*e^6 + 9297*e^8)*(8 + p)^2 - (-1 + e^2)*
           (866432 - 1794432*e^2 + 1227200*e^4 - 306896*e^6 + 20331*e^8)*
           (8 + p)^3 + 40*(1 - e^2)^(5/2)*(-6272 + 7880*e^2 - 2680*e^4 + 
            211*e^6)*(8 + p)^4 + 64*(-1 + e^2)^4*(644 - 402*e^2 + 43*e^4)*
           (8 + p)^5 - 64*(56 - 11*e^2)*(1 - e^2)^(11/2)*(8 + p)^6 - 
          128*(-1 + e^2)^7*(8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[7 + p, e*(8 + p)])/(32*e^7*(8 + p)^8) + 
       ((-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^7 + 
          36*(700*e^8 + 64*(503 - 223*Sqrt[1 - e^2]) + 
            e^6*(-11221 + 643*Sqrt[1 - e^2]) - 8*e^4*(-5761 + 
              949*Sqrt[1 - e^2]) + 16*e^2*(-4221 + 1255*Sqrt[1 - e^2]))*
           (8 + p) - 2*(e^6*(79550 - 207554*Sqrt[1 - e^2]) + 
            9*e^8*(-653 + 1413*Sqrt[1 - e^2]) + 
            256*(-638 + 2645*Sqrt[1 - e^2]) - 32*e^2*(-11659 + 
              42245*Sqrt[1 - e^2]) + 16*e^4*(-17743 + 55137*Sqrt[1 - e^2]))*
           (8 + p)^2 - (-1 + e^2)*(759872 + 15654*e^8 - 
            106560*Sqrt[1 - e^2] + 944*e^2*(-1633 + 155*Sqrt[1 - e^2]) + 
            e^6*(-247667 + 4677*Sqrt[1 - e^2]) - 8*e^4*(-128291 + 
              6819*Sqrt[1 - e^2]))*(8 + p)^3 + 40*(1 - e^2)^(5/2)*
           (174*e^6 + e^2*(7088 - 320*Sqrt[1 - e^2]) + 
            e^4*(-2323 + 37*Sqrt[1 - e^2]) + 8*(-725 + 59*Sqrt[1 - e^2]))*
           (8 + p)^4 + 16*(-1 + e^2)^4*(2468 + 149*e^4 - 108*Sqrt[1 - e^2] + 
            e^2*(-1477 + 23*Sqrt[1 - e^2]))*(8 + p)^5 + 64*(1 - e^2)^(11/2)*
           (-55 + 10*e^2 + Sqrt[1 - e^2])*(8 + p)^6 - 128*(-1 + e^2)^7*
           (8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[8 + p, e*(8 + p)])/(32*e^8*(8 + p)^8)))/v^16
 
MomMFourierMode[8, 8, 3] = 
    (\[Nu]*(((I/32)*(40320*Sqrt[1 - e^2]*(-16 + 24*e^2 - 10*e^4 + e^6) + 
          36*(46464 - 101888*e^2 + 73760*e^4 - 19456*e^6 + 1343*e^8)*
           (8 + p) - 4*Sqrt[1 - e^2]*(420224 - 862464*e^2 + 583040*e^4 - 
            143552*e^6 + 9297*e^8)*(8 + p)^2 - (-1 + e^2)*
           (866432 - 1794432*e^2 + 1227200*e^4 - 306896*e^6 + 20331*e^8)*
           (8 + p)^3 + 40*(1 - e^2)^(5/2)*(-6272 + 7880*e^2 - 2680*e^4 + 
            211*e^6)*(8 + p)^4 + 64*(-1 + e^2)^4*(644 - 402*e^2 + 43*e^4)*
           (8 + p)^5 - 64*(56 - 11*e^2)*(1 - e^2)^(11/2)*(8 + p)^6 - 
          128*(-1 + e^2)^7*(8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[7 + p, e*(8 + p)])/(e^7*(8 + p)^8) + 
       ((I/32)*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^7 + 
          36*(700*e^8 + 64*(503 - 223*Sqrt[1 - e^2]) + 
            e^6*(-11221 + 643*Sqrt[1 - e^2]) - 8*e^4*(-5761 + 
              949*Sqrt[1 - e^2]) + 16*e^2*(-4221 + 1255*Sqrt[1 - e^2]))*
           (8 + p) - 2*(e^6*(79550 - 207554*Sqrt[1 - e^2]) + 
            9*e^8*(-653 + 1413*Sqrt[1 - e^2]) + 
            256*(-638 + 2645*Sqrt[1 - e^2]) - 32*e^2*(-11659 + 
              42245*Sqrt[1 - e^2]) + 16*e^4*(-17743 + 55137*Sqrt[1 - e^2]))*
           (8 + p)^2 - (-1 + e^2)*(759872 + 15654*e^8 - 
            106560*Sqrt[1 - e^2] + 944*e^2*(-1633 + 155*Sqrt[1 - e^2]) + 
            e^6*(-247667 + 4677*Sqrt[1 - e^2]) - 8*e^4*(-128291 + 
              6819*Sqrt[1 - e^2]))*(8 + p)^3 + 40*(1 - e^2)^(5/2)*
           (174*e^6 + e^2*(7088 - 320*Sqrt[1 - e^2]) + 
            e^4*(-2323 + 37*Sqrt[1 - e^2]) + 8*(-725 + 59*Sqrt[1 - e^2]))*
           (8 + p)^4 + 16*(-1 + e^2)^4*(2468 + 149*e^4 - 108*Sqrt[1 - e^2] + 
            e^2*(-1477 + 23*Sqrt[1 - e^2]))*(8 + p)^5 + 64*(1 - e^2)^(11/2)*
           (-55 + 10*e^2 + Sqrt[1 - e^2])*(8 + p)^6 - 128*(-1 + e^2)^7*
           (8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[8 + p, e*(8 + p)])/(e^8*(8 + p)^8)))/v^16
 
MomMFourierMode[8, 8, 4] = 
    (\[Nu]*(((-40320*Sqrt[1 - e^2]*(-16 + 24*e^2 - 10*e^4 + e^6) - 
          36*(46464 - 101888*e^2 + 73760*e^4 - 19456*e^6 + 1343*e^8)*
           (8 + p) + 4*Sqrt[1 - e^2]*(420224 - 862464*e^2 + 583040*e^4 - 
            143552*e^6 + 9297*e^8)*(8 + p)^2 + (-1 + e^2)*
           (866432 - 1794432*e^2 + 1227200*e^4 - 306896*e^6 + 20331*e^8)*
           (8 + p)^3 - 40*(1 - e^2)^(5/2)*(-6272 + 7880*e^2 - 2680*e^4 + 
            211*e^6)*(8 + p)^4 - 64*(-1 + e^2)^4*(644 - 402*e^2 + 43*e^4)*
           (8 + p)^5 + 64*(56 - 11*e^2)*(1 - e^2)^(11/2)*(8 + p)^6 + 
          128*(-1 + e^2)^7*(8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[7 + p, e*(8 + p)])/(32*e^7*(8 + p)^8) - 
       ((-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^7 + 
          36*(700*e^8 + 64*(503 - 223*Sqrt[1 - e^2]) + 
            e^6*(-11221 + 643*Sqrt[1 - e^2]) - 8*e^4*(-5761 + 
              949*Sqrt[1 - e^2]) + 16*e^2*(-4221 + 1255*Sqrt[1 - e^2]))*
           (8 + p) - 2*(e^6*(79550 - 207554*Sqrt[1 - e^2]) + 
            9*e^8*(-653 + 1413*Sqrt[1 - e^2]) + 
            256*(-638 + 2645*Sqrt[1 - e^2]) - 32*e^2*(-11659 + 
              42245*Sqrt[1 - e^2]) + 16*e^4*(-17743 + 55137*Sqrt[1 - e^2]))*
           (8 + p)^2 - (-1 + e^2)*(759872 + 15654*e^8 - 
            106560*Sqrt[1 - e^2] + 944*e^2*(-1633 + 155*Sqrt[1 - e^2]) + 
            e^6*(-247667 + 4677*Sqrt[1 - e^2]) - 8*e^4*(-128291 + 
              6819*Sqrt[1 - e^2]))*(8 + p)^3 + 40*(1 - e^2)^(5/2)*
           (174*e^6 + e^2*(7088 - 320*Sqrt[1 - e^2]) + 
            e^4*(-2323 + 37*Sqrt[1 - e^2]) + 8*(-725 + 59*Sqrt[1 - e^2]))*
           (8 + p)^4 + 16*(-1 + e^2)^4*(2468 + 149*e^4 - 108*Sqrt[1 - e^2] + 
            e^2*(-1477 + 23*Sqrt[1 - e^2]))*(8 + p)^5 + 64*(1 - e^2)^(11/2)*
           (-55 + 10*e^2 + Sqrt[1 - e^2])*(8 + p)^6 - 128*(-1 + e^2)^7*
           (8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[8 + p, e*(8 + p)])/(32*e^8*(8 + p)^8)))/v^16
 
MomMFourierMode[8, 8, 5] = 
    (\[Nu]*(((I/32)*(-40320*Sqrt[1 - e^2]*(-16 + 24*e^2 - 10*e^4 + e^6) - 
          36*(46464 - 101888*e^2 + 73760*e^4 - 19456*e^6 + 1343*e^8)*
           (8 + p) + 4*Sqrt[1 - e^2]*(420224 - 862464*e^2 + 583040*e^4 - 
            143552*e^6 + 9297*e^8)*(8 + p)^2 + (-1 + e^2)*
           (866432 - 1794432*e^2 + 1227200*e^4 - 306896*e^6 + 20331*e^8)*
           (8 + p)^3 - 40*(1 - e^2)^(5/2)*(-6272 + 7880*e^2 - 2680*e^4 + 
            211*e^6)*(8 + p)^4 - 64*(-1 + e^2)^4*(644 - 402*e^2 + 43*e^4)*
           (8 + p)^5 + 64*(56 - 11*e^2)*(1 - e^2)^(11/2)*(8 + p)^6 + 
          128*(-1 + e^2)^7*(8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[7 + p, e*(8 + p)])/(e^7*(8 + p)^8) - 
       ((I/32)*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^7 + 
          36*(700*e^8 + 64*(503 - 223*Sqrt[1 - e^2]) + 
            e^6*(-11221 + 643*Sqrt[1 - e^2]) - 8*e^4*(-5761 + 
              949*Sqrt[1 - e^2]) + 16*e^2*(-4221 + 1255*Sqrt[1 - e^2]))*
           (8 + p) - 2*(e^6*(79550 - 207554*Sqrt[1 - e^2]) + 
            9*e^8*(-653 + 1413*Sqrt[1 - e^2]) + 
            256*(-638 + 2645*Sqrt[1 - e^2]) - 32*e^2*(-11659 + 
              42245*Sqrt[1 - e^2]) + 16*e^4*(-17743 + 55137*Sqrt[1 - e^2]))*
           (8 + p)^2 - (-1 + e^2)*(759872 + 15654*e^8 - 
            106560*Sqrt[1 - e^2] + 944*e^2*(-1633 + 155*Sqrt[1 - e^2]) + 
            e^6*(-247667 + 4677*Sqrt[1 - e^2]) - 8*e^4*(-128291 + 
              6819*Sqrt[1 - e^2]))*(8 + p)^3 + 40*(1 - e^2)^(5/2)*
           (174*e^6 + e^2*(7088 - 320*Sqrt[1 - e^2]) + 
            e^4*(-2323 + 37*Sqrt[1 - e^2]) + 8*(-725 + 59*Sqrt[1 - e^2]))*
           (8 + p)^4 + 16*(-1 + e^2)^4*(2468 + 149*e^4 - 108*Sqrt[1 - e^2] + 
            e^2*(-1477 + 23*Sqrt[1 - e^2]))*(8 + p)^5 + 64*(1 - e^2)^(11/2)*
           (-55 + 10*e^2 + Sqrt[1 - e^2])*(8 + p)^6 - 128*(-1 + e^2)^7*
           (8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[8 + p, e*(8 + p)])/(e^8*(8 + p)^8)))/v^16
 
MomMFourierMode[8, 8, 6] = 
    (\[Nu]*(((40320*Sqrt[1 - e^2]*(-16 + 24*e^2 - 10*e^4 + e^6) + 
          36*(46464 - 101888*e^2 + 73760*e^4 - 19456*e^6 + 1343*e^8)*
           (8 + p) - 4*Sqrt[1 - e^2]*(420224 - 862464*e^2 + 583040*e^4 - 
            143552*e^6 + 9297*e^8)*(8 + p)^2 - (-1 + e^2)*
           (866432 - 1794432*e^2 + 1227200*e^4 - 306896*e^6 + 20331*e^8)*
           (8 + p)^3 + 40*(1 - e^2)^(5/2)*(-6272 + 7880*e^2 - 2680*e^4 + 
            211*e^6)*(8 + p)^4 + 64*(-1 + e^2)^4*(644 - 402*e^2 + 43*e^4)*
           (8 + p)^5 - 64*(56 - 11*e^2)*(1 - e^2)^(11/2)*(8 + p)^6 - 
          128*(-1 + e^2)^7*(8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[7 + p, e*(8 + p)])/(32*e^7*(8 + p)^8) + 
       ((-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^7 + 
          36*(700*e^8 + 64*(503 - 223*Sqrt[1 - e^2]) + 
            e^6*(-11221 + 643*Sqrt[1 - e^2]) - 8*e^4*(-5761 + 
              949*Sqrt[1 - e^2]) + 16*e^2*(-4221 + 1255*Sqrt[1 - e^2]))*
           (8 + p) - 2*(e^6*(79550 - 207554*Sqrt[1 - e^2]) + 
            9*e^8*(-653 + 1413*Sqrt[1 - e^2]) + 
            256*(-638 + 2645*Sqrt[1 - e^2]) - 32*e^2*(-11659 + 
              42245*Sqrt[1 - e^2]) + 16*e^4*(-17743 + 55137*Sqrt[1 - e^2]))*
           (8 + p)^2 - (-1 + e^2)*(759872 + 15654*e^8 - 
            106560*Sqrt[1 - e^2] + 944*e^2*(-1633 + 155*Sqrt[1 - e^2]) + 
            e^6*(-247667 + 4677*Sqrt[1 - e^2]) - 8*e^4*(-128291 + 
              6819*Sqrt[1 - e^2]))*(8 + p)^3 + 40*(1 - e^2)^(5/2)*
           (174*e^6 + e^2*(7088 - 320*Sqrt[1 - e^2]) + 
            e^4*(-2323 + 37*Sqrt[1 - e^2]) + 8*(-725 + 59*Sqrt[1 - e^2]))*
           (8 + p)^4 + 16*(-1 + e^2)^4*(2468 + 149*e^4 - 108*Sqrt[1 - e^2] + 
            e^2*(-1477 + 23*Sqrt[1 - e^2]))*(8 + p)^5 + 64*(1 - e^2)^(11/2)*
           (-55 + 10*e^2 + Sqrt[1 - e^2])*(8 + p)^6 - 128*(-1 + e^2)^7*
           (8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[8 + p, e*(8 + p)])/(32*e^8*(8 + p)^8)))/v^16
 
MomMFourierMode[8, 8, 7] = 
    (\[Nu]*(((I/32)*(40320*Sqrt[1 - e^2]*(-16 + 24*e^2 - 10*e^4 + e^6) + 
          36*(46464 - 101888*e^2 + 73760*e^4 - 19456*e^6 + 1343*e^8)*
           (8 + p) - 4*Sqrt[1 - e^2]*(420224 - 862464*e^2 + 583040*e^4 - 
            143552*e^6 + 9297*e^8)*(8 + p)^2 - (-1 + e^2)*
           (866432 - 1794432*e^2 + 1227200*e^4 - 306896*e^6 + 20331*e^8)*
           (8 + p)^3 + 40*(1 - e^2)^(5/2)*(-6272 + 7880*e^2 - 2680*e^4 + 
            211*e^6)*(8 + p)^4 + 64*(-1 + e^2)^4*(644 - 402*e^2 + 43*e^4)*
           (8 + p)^5 - 64*(56 - 11*e^2)*(1 - e^2)^(11/2)*(8 + p)^6 - 
          128*(-1 + e^2)^7*(8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[7 + p, e*(8 + p)])/(e^7*(8 + p)^8) + 
       ((I/32)*(-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^7 + 
          36*(700*e^8 + 64*(503 - 223*Sqrt[1 - e^2]) + 
            e^6*(-11221 + 643*Sqrt[1 - e^2]) - 8*e^4*(-5761 + 
              949*Sqrt[1 - e^2]) + 16*e^2*(-4221 + 1255*Sqrt[1 - e^2]))*
           (8 + p) - 2*(e^6*(79550 - 207554*Sqrt[1 - e^2]) + 
            9*e^8*(-653 + 1413*Sqrt[1 - e^2]) + 
            256*(-638 + 2645*Sqrt[1 - e^2]) - 32*e^2*(-11659 + 
              42245*Sqrt[1 - e^2]) + 16*e^4*(-17743 + 55137*Sqrt[1 - e^2]))*
           (8 + p)^2 - (-1 + e^2)*(759872 + 15654*e^8 - 
            106560*Sqrt[1 - e^2] + 944*e^2*(-1633 + 155*Sqrt[1 - e^2]) + 
            e^6*(-247667 + 4677*Sqrt[1 - e^2]) - 8*e^4*(-128291 + 
              6819*Sqrt[1 - e^2]))*(8 + p)^3 + 40*(1 - e^2)^(5/2)*
           (174*e^6 + e^2*(7088 - 320*Sqrt[1 - e^2]) + 
            e^4*(-2323 + 37*Sqrt[1 - e^2]) + 8*(-725 + 59*Sqrt[1 - e^2]))*
           (8 + p)^4 + 16*(-1 + e^2)^4*(2468 + 149*e^4 - 108*Sqrt[1 - e^2] + 
            e^2*(-1477 + 23*Sqrt[1 - e^2]))*(8 + p)^5 + 64*(1 - e^2)^(11/2)*
           (-55 + 10*e^2 + Sqrt[1 - e^2])*(8 + p)^6 - 128*(-1 + e^2)^7*
           (8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[8 + p, e*(8 + p)])/(e^8*(8 + p)^8)))/v^16
 
MomMFourierMode[8, 8, 8] = 
    (\[Nu]*(((-40320*Sqrt[1 - e^2]*(-16 + 24*e^2 - 10*e^4 + e^6) - 
          36*(46464 - 101888*e^2 + 73760*e^4 - 19456*e^6 + 1343*e^8)*
           (8 + p) + 4*Sqrt[1 - e^2]*(420224 - 862464*e^2 + 583040*e^4 - 
            143552*e^6 + 9297*e^8)*(8 + p)^2 + (-1 + e^2)*
           (866432 - 1794432*e^2 + 1227200*e^4 - 306896*e^6 + 20331*e^8)*
           (8 + p)^3 - 40*(1 - e^2)^(5/2)*(-6272 + 7880*e^2 - 2680*e^4 + 
            211*e^6)*(8 + p)^4 - 64*(-1 + e^2)^4*(644 - 402*e^2 + 43*e^4)*
           (8 + p)^5 + 64*(56 - 11*e^2)*(1 - e^2)^(11/2)*(8 + p)^6 + 
          128*(-1 + e^2)^7*(8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[7 + p, e*(8 + p)])/(32*e^7*(8 + p)^8) - 
       ((-1 + Sqrt[1 - e^2])*(-5040*(-1 + Sqrt[1 - e^2])^7 + 
          36*(700*e^8 + 64*(503 - 223*Sqrt[1 - e^2]) + 
            e^6*(-11221 + 643*Sqrt[1 - e^2]) - 8*e^4*(-5761 + 
              949*Sqrt[1 - e^2]) + 16*e^2*(-4221 + 1255*Sqrt[1 - e^2]))*
           (8 + p) - 2*(e^6*(79550 - 207554*Sqrt[1 - e^2]) + 
            9*e^8*(-653 + 1413*Sqrt[1 - e^2]) + 
            256*(-638 + 2645*Sqrt[1 - e^2]) - 32*e^2*(-11659 + 
              42245*Sqrt[1 - e^2]) + 16*e^4*(-17743 + 55137*Sqrt[1 - e^2]))*
           (8 + p)^2 - (-1 + e^2)*(759872 + 15654*e^8 - 
            106560*Sqrt[1 - e^2] + 944*e^2*(-1633 + 155*Sqrt[1 - e^2]) + 
            e^6*(-247667 + 4677*Sqrt[1 - e^2]) - 8*e^4*(-128291 + 
              6819*Sqrt[1 - e^2]))*(8 + p)^3 + 40*(1 - e^2)^(5/2)*
           (174*e^6 + e^2*(7088 - 320*Sqrt[1 - e^2]) + 
            e^4*(-2323 + 37*Sqrt[1 - e^2]) + 8*(-725 + 59*Sqrt[1 - e^2]))*
           (8 + p)^4 + 16*(-1 + e^2)^4*(2468 + 149*e^4 - 108*Sqrt[1 - e^2] + 
            e^2*(-1477 + 23*Sqrt[1 - e^2]))*(8 + p)^5 + 64*(1 - e^2)^(11/2)*
           (-55 + 10*e^2 + Sqrt[1 - e^2])*(8 + p)^6 - 128*(-1 + e^2)^7*
           (8 + p)^7)*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[8 + p, e*(8 + p)])/(32*e^8*(8 + p)^8)))/v^16


(* ::Section:: *)
(*Fourier coefficients of Canonical Multipole Moments S*)


(* ::Subsection::Closed:: *)
(*L=2*)


MomSFourierMode[2, 1, 0] = 
    (\[Nu]*(((I/4)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         BesselJ[p, e*(1 + p)])/((1 + p)*v) + 
       ((I/4)*(-1 + Sqrt[1 - e^2])*Sqrt[(-1 + e^(-2))*v^2]*Sqrt[1 - 4*\[Nu]]*
         BesselJ[1 + p, e*(1 + p)])/((1 + p)*v) + 
       \[Epsilon]^5*(-1/3*(v^5*\[Nu]*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
           BesselJ[p, e*(1 + p)]) + ((35 - 130*Sqrt[1 - e^2] + 
            201*(-1 + e^2)*(1 + p))*v^5*\[Nu]*
           Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*BesselJ[1 + p, e*(1 + p)])/
          105 + (19*v^5*\[Nu]*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
           PNEllipticJ[p, 1 + p, 1, 0, e])/42 - 
         (296*(-1 + e^2)*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[1 + p, 
            1 + p, 1, 0, e])/(105*e) - (67*(-1 + e^2)^2*v^5*Sqrt[1 - 4*\[Nu]]*
           \[Nu]*PNEllipticJ[1 + p, 1 + p, 2, 0, e])/(35*e) - 
         (19*v^5*\[Nu]*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[2 + p, 
            1 + p, 1, 0, e])/42) + \[Epsilon]^2*
        (((I/112)*v^2*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
           (-168 - (1 - e^2)^(3/2)*(1 + p)^2*(27 + 16*\[Nu]) + 
            2*(1 + p)*(5 + 84*Sqrt[1 - e^2] + e^2*(23 - 4*\[Nu]) + 18*\[Nu]))*
           BesselJ[p, e*(1 + p)])/(1 + p)^2 - ((I/112)*(-1 + Sqrt[1 - e^2])*
           v^2*Sqrt[(1 - 4*\[Nu])/(e^2 - e^4)]*(168 + (1 - e^2)^(3/2)*
             (1 + p)^2*(27 + 16*\[Nu]) + (1 + p)*(28*Sqrt[1 - e^2]*(-10 + 
                \[Nu]) - 28*(2 + \[Nu]) - 2*(-1 + e^2)*(-33 + 10*\[Nu])))*
           BesselJ[1 + p, e*(1 + p)])/(1 + p)^2 + ((3*I)/16)*e*
          (1 + Sqrt[1 - e^2])*v^2*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
          PNEllipticJ[-1 + p, 1 + p, 0, 1, e] - ((3*I)/8)*
          (1 + e^2 + Sqrt[1 - e^2])*v^2*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
          PNEllipticJ[p, 1 + p, 0, 1, e] + ((9*I)/8)*e*v^2*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[1 + p, 1 + p, 0, 1, 
           e] - ((3*I)/8)*(1 + e^2 - Sqrt[1 - e^2])*v^2*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[2 + p, 1 + p, 0, 1, 
           e] - ((3*I)/16)*e*(-1 + Sqrt[1 - e^2])*v^2*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[3 + p, 1 + p, 0, 1, 
           e]) + \[Epsilon]^4*(((I/2016)*v^4*Sqrt[1 - 4*\[Nu]]*
           (13608 - 36*(1 + p)*(408 + 567*Sqrt[1 - e^2] + e^2*(495 - 
                206*\[Nu]) - 88*\[Nu]) - 63*(-1 + e^2)^3*(1 + p)^4*
             (-15 + \[Nu])*\[Nu] + 3*(1 + p)^2*(-504*Sqrt[1 - e^2]*(-11 + 
                4*\[Nu]) + 6*(1 - e^2)^(3/2)*(-237 + 292*\[Nu]) - 
              42*(-115 + 74*\[Nu] + 2*\[Nu]^2) + (-1 + e^2)^2*(-361 + 
                66*\[Nu] + 8*\[Nu]^2) - 4*(-1 + e^2)*(-861 + 596*\[Nu] + 
                61*\[Nu]^2)) + (1 - e^2)^(3/2)*(1 + p)^3*(9990 + 216*\[Nu] - 
              576*\[Nu]^2 + 54*Sqrt[1 - e^2]*(-97 + 12*\[Nu]) - 
              (-1 + e^2)*(-719 - 1210*\[Nu] + 306*\[Nu]^2)))*
           BesselJ[p, e*(1 + p)])/((1 - e^2)^(3/2)*(1 + p)^3) + 
         ((I/2016)*v^4*Sqrt[1 - 4*\[Nu]]*(13608*(-1 + Sqrt[1 - e^2]) - 
            36*(-1 + Sqrt[1 - e^2])*(1 + p)*(651 + Sqrt[1 - e^2]*(651 - 
                84*\[Nu]) - 294*\[Nu] - (-1 + e^2)*(-159 + 122*\[Nu])) + 
            (1 - e^2)^3*(1 + p)^4*(-63*(-15 + \[Nu])*\[Nu] + Sqrt[1 - e^2]*(
                10 + 68*\[Nu] + 3*\[Nu]^2)) + 3*(-1 + Sqrt[1 - e^2])*
             (1 + p)^2*(-42*Sqrt[1 - e^2]*(-247 + 62*\[Nu] + 2*\[Nu]^2) - 
              42*(-115 + 74*\[Nu] + 2*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(-831 + 
                302*\[Nu] + 4*\[Nu]^2) + (-1 + e^2)^2*(551 - 614*\[Nu] + 
                16*\[Nu]^2) - 2*(-1 + e^2)*(117 + 664*\[Nu] + 80*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(1 + p)^3*(18*(-555 - 12*\[Nu] + 32*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(-825 + 816*\[Nu] + 42*\[Nu]^2) - 
              2*Sqrt[1 - e^2]*(-6749 + 149*\[Nu] + 156*\[Nu]^2) + 
              (-1 + e^2)*(4519 - 1858*\[Nu] + 306*\[Nu]^2)))*
           BesselJ[1 + p, e*(1 + p)])/(e*(1 - e^2)^(3/2)*(1 + p)^3) - 
         (((9*I)/32)*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-2 + p, 1 + p, 0, 1, e])/
          (1 - e^2)^(3/2) + ((I/448)*e*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(399 + 84*Sqrt[1 - e^2]*(-1 + \[Nu]) - 
            294*\[Nu] + 42*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - 
            (-1 + e^2)*(-159 + 122*\[Nu]))*PNEllipticJ[-1 + p, 1 + p, 0, 1, 
            e])/(1 - e^2)^(3/2) - (((9*I)/32)*e*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 1 + p, 0, 2, e])/
          (1 - e^2)^(3/2) + ((I/224)*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*(Sqrt[1 - e^2]*(861 - 378*\[Nu]) + 
            42*(-1 + e^2)^2*(1 + p)*(-5 + 2*\[Nu]) + 21*(-71 + 28*\[Nu]) + 
            (-1 + e^2)*(-447 + 166*\[Nu]) - 4*(1 - e^2)^(3/2)*
             (36 - 23*\[Nu] + 21*(1 + p)*(-5 + 2*\[Nu])))*
           PNEllipticJ[p, 1 + p, 0, 1, e])/(1 - e^2)^(3/2) + 
         (((9*I)/16)*(1 + e^2 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[p, 1 + p, 0, 2, e])/(1 - e^2)^(3/2) + 
         ((3*I)/112)*(-1 + e^2)*v^4*Sqrt[1 - 4*\[Nu]]*(-17 + 20*\[Nu])*
          PNEllipticJ[p, 1 + p, 1, 0, e] + (((3*I)/32)*e*v^4*
           Sqrt[1 - 4*\[Nu]]*(129 + 12*Sqrt[1 - e^2] - 42*\[Nu] + 
            6*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - (-1 + e^2)*
             (-45 + 14*\[Nu]))*PNEllipticJ[1 + p, 1 + p, 0, 1, e])/
          (1 - e^2)^(3/2) - (((27*I)/16)*e*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[1 + p, 1 + p, 0, 2, e])/(1 - e^2)^(3/2) - 
         (I/2016)*(-1 + e^2)*v^4*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*
          (1826 - 3173*\[Nu] + 60*\[Nu]^2)*PNEllipticJ[1 + p, 1 + p, 1, 0, 
           e] + ((I/2016)*(1 - e^2)^(5/2)*v^4*Sqrt[1 - 4*\[Nu]]*
           (10 + 1013*\[Nu] - 60*\[Nu]^2)*PNEllipticJ[1 + p, 1 + p, 2, 0, e])/
          e + ((I/224)*(-1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (2121 - 588*\[Nu] + 42*(-1 + e^2)^2*(1 + p)*(-5 + 2*\[Nu]) - 
            21*Sqrt[1 - e^2]*(-77 + 18*\[Nu]) - (-1 + e^2)*
             (-321 + 166*\[Nu]) + 4*(1 - e^2)^(3/2)*(-36 + 23*\[Nu] + 
              21*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[2 + p, 1 + p, 0, 1, e])/
          (1 - e^2)^(3/2) - (((9*I)/16)*(-1 - e^2 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[2 + p, 1 + p, 0, 2, e])/
          (1 - e^2)^(3/2) - ((3*I)/112)*(-1 + e^2)*v^4*Sqrt[1 - 4*\[Nu]]*
          (-17 + 20*\[Nu])*PNEllipticJ[2 + p, 1 + p, 1, 0, e] - 
         ((I/448)*e*(-1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (1407 - 84*Sqrt[1 - e^2]*(-7 + \[Nu]) - 294*\[Nu] + 
            42*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - (-1 + e^2)*
             (-159 + 122*\[Nu]))*PNEllipticJ[3 + p, 1 + p, 0, 1, e])/
          (1 - e^2)^(3/2) + (((9*I)/32)*e*(-1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 1 + p, 0, 2, e])/
          (1 - e^2)^(3/2) - (((9*I)/32)*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[4 + p, 
            1 + p, 0, 1, e])/(1 - e^2)^(3/2))))/v^3
 
MomSFourierMode[2, 1, 1] = 
    (\[Nu]*(-1/4*(Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
          BesselJ[p, e*(1 + p)])/((1 + p)*v) - 
       ((-1 + Sqrt[1 - e^2])*Sqrt[(-1 + e^(-2))*v^2]*Sqrt[1 - 4*\[Nu]]*
         BesselJ[1 + p, e*(1 + p)])/(4*(1 + p)*v) + 
       \[Epsilon]^5*((-1/3*I)*v^5*\[Nu]*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
          BesselJ[p, e*(1 + p)] + (I/105)*(35 - 130*Sqrt[1 - e^2] + 
           201*(-1 + e^2)*(1 + p))*v^5*\[Nu]*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/
            e^2]*BesselJ[1 + p, e*(1 + p)] + ((19*I)/42)*v^5*\[Nu]*
          Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[p, 1 + p, 1, 0, e] - 
         (((296*I)/105)*(-1 + e^2)*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*
           PNEllipticJ[1 + p, 1 + p, 1, 0, e])/e - 
         (((67*I)/35)*(-1 + e^2)^2*v^5*Sqrt[1 - 4*\[Nu]]*\[Nu]*
           PNEllipticJ[1 + p, 1 + p, 2, 0, e])/e - ((19*I)/42)*v^5*\[Nu]*
          Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[2 + p, 1 + p, 1, 0, 
           e]) + \[Epsilon]^2*(-1/112*(v^2*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
            (-168 - (1 - e^2)^(3/2)*(1 + p)^2*(27 + 16*\[Nu]) + 
             2*(1 + p)*(5 + 84*Sqrt[1 - e^2] + e^2*(23 - 4*\[Nu]) + 18*
                \[Nu]))*BesselJ[p, e*(1 + p)])/(1 + p)^2 + 
         ((-1 + Sqrt[1 - e^2])*v^2*Sqrt[(1 - 4*\[Nu])/(e^2 - e^4)]*
           (168 + (1 - e^2)^(3/2)*(1 + p)^2*(27 + 16*\[Nu]) + 
            (1 + p)*(28*Sqrt[1 - e^2]*(-10 + \[Nu]) - 28*(2 + \[Nu]) - 
              2*(-1 + e^2)*(-33 + 10*\[Nu])))*BesselJ[1 + p, e*(1 + p)])/
          (112*(1 + p)^2) - (3*e*(1 + Sqrt[1 - e^2])*v^2*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-1 + p, 1 + p, 0, 1, 
            e])/16 + (3*(1 + e^2 + Sqrt[1 - e^2])*v^2*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[p, 1 + p, 0, 1, e])/
          8 - (9*e*v^2*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[1 + p, 
            1 + p, 0, 1, e])/8 + (3*(1 + e^2 - Sqrt[1 - e^2])*v^2*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[2 + p, 1 + p, 0, 1, 
            e])/8 + (3*e*(-1 + Sqrt[1 - e^2])*v^2*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[3 + p, 1 + p, 0, 1, 
            e])/16) + \[Epsilon]^4*
        (-1/2016*(v^4*Sqrt[1 - 4*\[Nu]]*(13608 - 36*(1 + p)*(408 + 567*
                Sqrt[1 - e^2] + e^2*(495 - 206*\[Nu]) - 88*\[Nu]) - 
             63*(-1 + e^2)^3*(1 + p)^4*(-15 + \[Nu])*\[Nu] + 
             3*(1 + p)^2*(-504*Sqrt[1 - e^2]*(-11 + 4*\[Nu]) + 6*
                (1 - e^2)^(3/2)*(-237 + 292*\[Nu]) - 42*(-115 + 74*\[Nu] + 
                 2*\[Nu]^2) + (-1 + e^2)^2*(-361 + 66*\[Nu] + 8*\[Nu]^2) - 4*
                (-1 + e^2)*(-861 + 596*\[Nu] + 61*\[Nu]^2)) + 
             (1 - e^2)^(3/2)*(1 + p)^3*(9990 + 216*\[Nu] - 576*\[Nu]^2 + 54*
                Sqrt[1 - e^2]*(-97 + 12*\[Nu]) - (-1 + e^2)*(-719 - 
                 1210*\[Nu] + 306*\[Nu]^2)))*BesselJ[p, e*(1 + p)])/
           ((1 - e^2)^(3/2)*(1 + p)^3) - (v^4*Sqrt[1 - 4*\[Nu]]*
           (13608*(-1 + Sqrt[1 - e^2]) - 36*(-1 + Sqrt[1 - e^2])*(1 + p)*
             (651 + Sqrt[1 - e^2]*(651 - 84*\[Nu]) - 294*\[Nu] - 
              (-1 + e^2)*(-159 + 122*\[Nu])) + (1 - e^2)^3*(1 + p)^4*
             (-63*(-15 + \[Nu])*\[Nu] + Sqrt[1 - e^2]*(10 + 68*\[Nu] + 
                3*\[Nu]^2)) + 3*(-1 + Sqrt[1 - e^2])*(1 + p)^2*
             (-42*Sqrt[1 - e^2]*(-247 + 62*\[Nu] + 2*\[Nu]^2) - 
              42*(-115 + 74*\[Nu] + 2*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(-831 + 
                302*\[Nu] + 4*\[Nu]^2) + (-1 + e^2)^2*(551 - 614*\[Nu] + 
                16*\[Nu]^2) - 2*(-1 + e^2)*(117 + 664*\[Nu] + 80*\[Nu]^2)) + 
            (1 - e^2)^(3/2)*(1 + p)^3*(18*(-555 - 12*\[Nu] + 32*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(-825 + 816*\[Nu] + 42*\[Nu]^2) - 
              2*Sqrt[1 - e^2]*(-6749 + 149*\[Nu] + 156*\[Nu]^2) + 
              (-1 + e^2)*(4519 - 1858*\[Nu] + 306*\[Nu]^2)))*
           BesselJ[1 + p, e*(1 + p)])/(2016*e*(1 - e^2)^(3/2)*(1 + p)^3) + 
         (9*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[-2 + p, 1 + p, 0, 1, e])/(32*(1 - e^2)^(3/2)) - 
         (e*(1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (399 + 84*Sqrt[1 - e^2]*(-1 + \[Nu]) - 294*\[Nu] + 
            42*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - (-1 + e^2)*
             (-159 + 122*\[Nu]))*PNEllipticJ[-1 + p, 1 + p, 0, 1, e])/
          (448*(1 - e^2)^(3/2)) + (9*e*(1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 1 + p, 0, 2, e])/
          (32*(1 - e^2)^(3/2)) - ((1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (Sqrt[1 - e^2]*(861 - 378*\[Nu]) + 42*(-1 + e^2)^2*(1 + p)*
             (-5 + 2*\[Nu]) + 21*(-71 + 28*\[Nu]) + (-1 + e^2)*
             (-447 + 166*\[Nu]) - 4*(1 - e^2)^(3/2)*(36 - 23*\[Nu] + 
              21*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[p, 1 + p, 0, 1, e])/
          (224*(1 - e^2)^(3/2)) - (9*(1 + e^2 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[p, 1 + p, 0, 2, e])/
          (16*(1 - e^2)^(3/2)) - (3*(-1 + e^2)*v^4*Sqrt[1 - 4*\[Nu]]*
           (-17 + 20*\[Nu])*PNEllipticJ[p, 1 + p, 1, 0, e])/112 - 
         (3*e*v^4*Sqrt[1 - 4*\[Nu]]*(129 + 12*Sqrt[1 - e^2] - 42*\[Nu] + 
            6*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - (-1 + e^2)*
             (-45 + 14*\[Nu]))*PNEllipticJ[1 + p, 1 + p, 0, 1, e])/
          (32*(1 - e^2)^(3/2)) + (27*e*v^4*Sqrt[1 - 4*\[Nu]]*
           PNEllipticJ[1 + p, 1 + p, 0, 2, e])/(16*(1 - e^2)^(3/2)) + 
         ((-1 + e^2)*v^4*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*
           (1826 - 3173*\[Nu] + 60*\[Nu]^2)*PNEllipticJ[1 + p, 1 + p, 1, 0, 
            e])/2016 + ((1 - e^2)^(5/2)*v^4*Sqrt[1 - 4*\[Nu]]*
           (-10 - 1013*\[Nu] + 60*\[Nu]^2)*PNEllipticJ[1 + p, 1 + p, 2, 0, 
            e])/(2016*e) - ((-1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (2121 - 588*\[Nu] + 42*(-1 + e^2)^2*(1 + p)*(-5 + 2*\[Nu]) - 
            21*Sqrt[1 - e^2]*(-77 + 18*\[Nu]) - (-1 + e^2)*
             (-321 + 166*\[Nu]) + 4*(1 - e^2)^(3/2)*(-36 + 23*\[Nu] + 
              21*(1 + p)*(-5 + 2*\[Nu])))*PNEllipticJ[2 + p, 1 + p, 0, 1, e])/
          (224*(1 - e^2)^(3/2)) + (9*(-1 - e^2 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[2 + p, 1 + p, 0, 2, e])/
          (16*(1 - e^2)^(3/2)) + (3*(-1 + e^2)*v^4*Sqrt[1 - 4*\[Nu]]*
           (-17 + 20*\[Nu])*PNEllipticJ[2 + p, 1 + p, 1, 0, e])/112 + 
         (e*(-1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*
           (1407 - 84*Sqrt[1 - e^2]*(-7 + \[Nu]) - 294*\[Nu] + 
            42*(1 - e^2)^(3/2)*(1 + p)*(-5 + 2*\[Nu]) - (-1 + e^2)*
             (-159 + 122*\[Nu]))*PNEllipticJ[3 + p, 1 + p, 0, 1, e])/
          (448*(1 - e^2)^(3/2)) - (9*e*(-1 + Sqrt[1 - e^2])*v^4*
           Sqrt[1 - 4*\[Nu]]*PNEllipticJ[3 + p, 1 + p, 0, 2, e])/
          (32*(1 - e^2)^(3/2)) + (9*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*v^4*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[4 + p, 
            1 + p, 0, 1, e])/(32*(1 - e^2)^(3/2)))))/v^3


(* ::Subsection::Closed:: *)
(*L=3*)


MomSFourierMode[3, 0, 0] = 
    (\[Nu]*((Sqrt[-((-1 + e^2)*v^2)]*(-1 + 3*\[Nu])*BesselJ[p, e*p])/
        (5*p^2*v) + \[Epsilon]^2*((e*v*Sqrt[-((-1 + e^2)*v^2)]*
           (79 - 242*\[Nu] + 2*\[Nu]^2)*BesselJ[-1 + p, e*p])/(90*p) + 
         (v*Sqrt[v^2/(1 - e^2)]*(18*(-4 + 11*\[Nu] + 3*\[Nu]^2) + 
            (-1 + e^2)*(57 - 189*\[Nu] + 33*\[Nu]^2 + p*(79 - 242*\[Nu] + 
                2*\[Nu]^2)))*BesselJ[p, e*p])/(90*p^2)) + 
       \[Epsilon]^4*((e*v^4*(460 - 1494*\[Nu] + 280*\[Nu]^2 + 4*\[Nu]^3 + 
            81*Sqrt[1 - e^2]*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            2*(-1 + e^2)*(180 - 586*\[Nu] + 23*\[Nu]^2 + 28*\[Nu]^3))*
           BesselJ[-1 + p, e*p])/(180*Sqrt[1 - e^2]*p) - 
         (v^4*(-1188*Sqrt[1 - e^2]*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            198*(1 - e^2)^(3/2)*(8 + 9*p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            198*(197 - 693*\[Nu] + 304*\[Nu]^2 + 6*\[Nu]^3) - 
            (-1 + e^2)^3*p^2*(-97 + 1933*\[Nu] - 6704*\[Nu]^2 + 
              976*\[Nu]^3) + 22*(1 - e^2)*(2*p*(230 - 747*\[Nu] + 
                140*\[Nu]^2 + 2*\[Nu]^3) - 3*(185 - 769*\[Nu] + 668*\[Nu]^2 + 
                20*\[Nu]^3)) + (-1 + e^2)^2*(4509 - 18099*\[Nu] + 
              10018*\[Nu]^2 - 15*\[Nu]^3 + 44*p*(180 - 586*\[Nu] + 
                23*\[Nu]^2 + 28*\[Nu]^3)))*BesselJ[p, e*p])/
          (3960*(1 - e^2)^(3/2)*p^2) - (3*e^3*p*v^4*(5 - 17*\[Nu] + 
            6*\[Nu]^2)*PNEllipticJ[-3 + p, p, 0, 1, e])/160 + 
         (9*e^2*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[-2 + p, p, 0, 1, 
            e])/80 - (9*e*(4 + e^2)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[-1 + p, p, 0, 1, e])/160 + 
         (3*(2 + 3*e^2)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[p, p, 0, 
            1, e])/40 - (9*e*(4 + e^2)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[1 + p, p, 0, 1, e])/160 + 
         (9*e^2*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[2 + p, p, 0, 1, 
            e])/80 - (3*e^3*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[3 + p, p, 0, 1, e])/160)))/v^5
 
MomSFourierMode[3, 0, 1] = 0
 
MomSFourierMode[3, 0, 2] = 
    (\[Nu]*((Sqrt[-((-1 + e^2)*v^2)]*(-1 + 3*\[Nu])*BesselJ[p, e*p])/
        (5*p^2*v) + \[Epsilon]^2*((e*v*Sqrt[-((-1 + e^2)*v^2)]*
           (79 - 242*\[Nu] + 2*\[Nu]^2)*BesselJ[-1 + p, e*p])/(90*p) + 
         (v*Sqrt[v^2/(1 - e^2)]*(18*(-4 + 11*\[Nu] + 3*\[Nu]^2) + 
            (-1 + e^2)*(57 - 189*\[Nu] + 33*\[Nu]^2 + p*(79 - 242*\[Nu] + 
                2*\[Nu]^2)))*BesselJ[p, e*p])/(90*p^2)) + 
       \[Epsilon]^4*((e*v^4*(460 - 1494*\[Nu] + 280*\[Nu]^2 + 4*\[Nu]^3 + 
            81*Sqrt[1 - e^2]*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            2*(-1 + e^2)*(180 - 586*\[Nu] + 23*\[Nu]^2 + 28*\[Nu]^3))*
           BesselJ[-1 + p, e*p])/(180*Sqrt[1 - e^2]*p) - 
         (v^4*(-1188*Sqrt[1 - e^2]*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            198*(1 - e^2)^(3/2)*(8 + 9*p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            198*(197 - 693*\[Nu] + 304*\[Nu]^2 + 6*\[Nu]^3) - 
            (-1 + e^2)^3*p^2*(-97 + 1933*\[Nu] - 6704*\[Nu]^2 + 
              976*\[Nu]^3) + 22*(1 - e^2)*(2*p*(230 - 747*\[Nu] + 
                140*\[Nu]^2 + 2*\[Nu]^3) - 3*(185 - 769*\[Nu] + 668*\[Nu]^2 + 
                20*\[Nu]^3)) + (-1 + e^2)^2*(4509 - 18099*\[Nu] + 
              10018*\[Nu]^2 - 15*\[Nu]^3 + 44*p*(180 - 586*\[Nu] + 
                23*\[Nu]^2 + 28*\[Nu]^3)))*BesselJ[p, e*p])/
          (3960*(1 - e^2)^(3/2)*p^2) - (3*e^3*p*v^4*(5 - 17*\[Nu] + 
            6*\[Nu]^2)*PNEllipticJ[-3 + p, p, 0, 1, e])/160 + 
         (9*e^2*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[-2 + p, p, 0, 1, 
            e])/80 - (9*e*(4 + e^2)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[-1 + p, p, 0, 1, e])/160 + 
         (3*(2 + 3*e^2)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[p, p, 0, 
            1, e])/40 - (9*e*(4 + e^2)*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[1 + p, p, 0, 1, e])/160 + 
         (9*e^2*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[2 + p, p, 0, 1, 
            e])/80 - (3*e^3*p*v^4*(5 - 17*\[Nu] + 6*\[Nu]^2)*
           PNEllipticJ[3 + p, p, 0, 1, e])/160)))/v^5
 
MomSFourierMode[3, 2, 0] = 
    (\[Nu]*(-1/3*((-1 + e^2)*(-1 + Sqrt[1 - e^2]*(2 + p))*Sqrt[v^2]*
          (-1 + 3*\[Nu])*BesselJ[1 + p, e*(2 + p)])/(e*(2 + p)^2*v) + 
       ((-1 + Sqrt[1 - e^2] + 2*(-1 + e^2)*(2 + p))*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 3*\[Nu])*BesselJ[2 + p, e*(2 + p)])/(6*(1 + Sqrt[1 - e^2])*
         (2 + p)^2*v) + \[Epsilon]^2*
        (-1/540*(v^2*(3240*Sqrt[1 - e^2]*(1 - 3*\[Nu]) + 2*(1 - e^2)^(5/2)*
              (2 + p)^3*(-59 + 160*\[Nu] + 140*\[Nu]^2) + 
             30*(2 + p)*(45*(-1 + 3*\[Nu]) - 117*(-1 + e^2)*(-1 + 3*\[Nu]) + 
               12*Sqrt[1 - e^2]*\[Nu]*(-1 + 3*\[Nu]) + (1 - e^2)^(3/2)*
                (5 - 15*\[Nu] + 7*\[Nu]^2)) + (1 - e^2)*(2 + p)^2*
              (-1620*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - (-1 + e^2)*
                (293 - 1000*\[Nu] + 40*\[Nu]^2) - 5*(65 - 298*\[Nu] + 
                 322*\[Nu]^2)))*BesselJ[1 + p, e*(2 + p)])/
           (Sqrt[e^2 - e^4]*(2 + p)^3) + 
         (v^2*(-1620*(-1 + Sqrt[1 - e^2])*(-1 + 3*\[Nu]) + 2*(1 - e^2)^(5/2)*
             (2 + p)^3*(-59 + 160*\[Nu] + 140*\[Nu]^2) - 
            15*(2 + p)*(6*(11 - 34*\[Nu] + 3*\[Nu]^2) - 6*Sqrt[1 - e^2]*(13 - 
                42*\[Nu] + 9*\[Nu]^2) + (1 - e^2)^(3/2)*(19 - 63*\[Nu] + 
                11*\[Nu]^2) - (-1 + e^2)*(209 - 633*\[Nu] + 25*\[Nu]^2)) + 
            (1 - e^2)*(2 + p)^2*(-6*(-1 + e^2)*(39 - 140*\[Nu] + 
                30*\[Nu]^2) + Sqrt[1 - e^2]*(1561 - 4700*\[Nu] + 
                140*\[Nu]^2) - 5*(65 - 298*\[Nu] + 322*\[Nu]^2)))*
           BesselJ[2 + p, e*(2 + p)])/(540*Sqrt[1 - e^2]*(1 + Sqrt[1 - e^2])*
           (2 + p)^3) + (e*(1 + Sqrt[1 - e^2])^2*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(16*Sqrt[1 - e^2]) + 
         ((1 + Sqrt[1 - e^2])^2*(-3 + 2*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(8*Sqrt[1 - e^2]) + 
         (5*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[1 + p, 2 + p, 0, 1, e])/(16*Sqrt[1 - e^2]) - 
         (5*e^2*v^2*(-1 + 3*\[Nu])*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/
          (4*Sqrt[1 - e^2]) + (5*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (16*Sqrt[1 - e^2]) - ((-1 + Sqrt[1 - e^2])^2*(3 + 2*Sqrt[1 - e^2])*
           v^2*(-1 + 3*\[Nu])*PNEllipticJ[4 + p, 2 + p, 0, 1, e])/
          (8*Sqrt[1 - e^2]) + (e*(-1 + Sqrt[1 - e^2])^2*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(16*Sqrt[1 - e^2])) + 
       \[Epsilon]^4*((v^4*(-1710720*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
            495*(-1 + e^2)^4*(2 + p)^5*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) + 
            11880*(2 + p)*(96*(-1 + 3*\[Nu]) - 168*(-1 + e^2)*(-1 + 
                3*\[Nu]) - 15*Sqrt[1 - e^2]*(7 - 23*\[Nu] + 6*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(61 - 209*\[Nu] + 92*\[Nu]^2)) - 
            2*(2 + p)^2*(-9900*Sqrt[1 - e^2]*(41 - 131*\[Nu] + 24*\[Nu]^2) - 
              7425*(51 - 167*\[Nu] + 42*\[Nu]^2) - 330*(-1 + e^2)*(-430 + 
                1304*\[Nu] + 115*\[Nu]^2) + 33*(-1 + e^2)^2*(4451 - 
                16435*\[Nu] + 12880*\[Nu]^2) + 660*(1 - e^2)^(3/2)*(-583 + 
                1669*\[Nu] + 212*\[Nu]^2 + 56*\[Nu]^3) + 5*(1 - e^2)^(5/2)*(
                2355 - 7245*\[Nu] + 806*\[Nu]^2 + 147*\[Nu]^3)) - 
            2*(1 - e^2)*(2 + p)^3*(33*Sqrt[1 - e^2]*(5297 - 16405*\[Nu] + 
                310*\[Nu]^2) - 33*(1 - e^2)^(3/2)*(971 - 3895*\[Nu] + 
                5110*\[Nu]^2) - 110*(67 + 666*\[Nu] - 2624*\[Nu]^2 + 
                160*\[Nu]^3) + 22*(-1 + e^2)*(319 - 4984*\[Nu] + 
                10125*\[Nu]^2 + 1610*\[Nu]^3) + (-1 + e^2)^2*(9033 - 
                34235*\[Nu] + 6276*\[Nu]^2 + 3737*\[Nu]^3)) + 
            2*(1 - e^2)^(5/2)*(2 + p)^4*(-66*Sqrt[1 - e^2]*(-461 + 
                1405*\[Nu] + 290*\[Nu]^2) - 22*(3301 - 10351*\[Nu] - 
                850*\[Nu]^2 + 770*\[Nu]^3) - (-1 + e^2)*(6689 - 20973*\[Nu] - 
                9072*\[Nu]^2 + 4976*\[Nu]^3)))*BesselJ[1 + p, e*(2 + p)])/
          (23760*e*(1 - e^2)^(3/2)*(2 + p)^4) - 
         (v^4*(855360*(-1 + Sqrt[1 - e^2])^2*(-1 + 3*\[Nu]) - 
            5940*(-1 + Sqrt[1 - e^2])*(2 + p)*(-39 + 75*\[Nu] + 126*\[Nu]^2 - 
              9*Sqrt[1 - e^2]*(-7 + 19*\[Nu] + 6*\[Nu]^2) + (1 - e^2)^(3/2)*(
                13 - 53*\[Nu] + 56*\[Nu]^2) + (-1 + e^2)*(325 - 1013*\[Nu] + 
                128*\[Nu]^2)) + (-1 + e^2)^4*(2 + p)^5*
             (495*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) - 2*Sqrt[1 - e^2]*(-115 + 
                79*\[Nu] + 1888*\[Nu]^2 + 376*\[Nu]^3)) + 
            (-1 + Sqrt[1 - e^2])*(2 + p)^2*(1980*(-284 + 906*\[Nu] - 
                163*\[Nu]^2 + 3*\[Nu]^3) + 1980*Sqrt[1 - e^2]*(-289 + 
                887*\[Nu] - 61*\[Nu]^2 + 3*\[Nu]^3) + 5*(1 - e^2)^(5/2)*(
                -4509 + 18099*\[Nu] - 10018*\[Nu]^2 + 15*\[Nu]^3) + 
              1320*(-1 + e^2)*(244 - 764*\[Nu] + 15*\[Nu]^2 + 32*\[Nu]^3) + 
              264*(1 - e^2)^(3/2)*(-2972 + 8840*\[Nu] - 235*\[Nu]^2 + 
                120*\[Nu]^3) - (-1 + e^2)^2*(-315453 + 1090395*\[Nu] - 
                599210*\[Nu]^2 + 1395*\[Nu]^3)) - 2*(1 - e^2)*
             (-1 + Sqrt[1 - e^2])*(2 + p)^3*(-99*Sqrt[1 - e^2]*(2137 - 
                6539*\[Nu] - 130*\[Nu]^2 + 120*\[Nu]^3) + 110*(67 + 
                666*\[Nu] - 2624*\[Nu]^2 + 160*\[Nu]^3) - 11*(-1 + e^2)*(
                -1321 - 4547*\[Nu] + 21480*\[Nu]^2 + 2140*\[Nu]^3) + 
              (-1 + e^2)^2*(-8001 + 41223*\[Nu] - 40118*\[Nu]^2 + 
                2349*\[Nu]^3) + 2*(1 - e^2)^(3/2)*(24144 - 83956*\[Nu] + 
                62609*\[Nu]^2 + 3043*\[Nu]^3)) + (1 - e^2)^(5/2)*(2 + p)^4*
             ((1 - e^2)^(3/2)*(-13263 + 41867*\[Nu] + 16256*\[Nu]^2 - 
                10328*\[Nu]^3) - 44*(3301 - 10351*\[Nu] - 850*\[Nu]^2 + 
                770*\[Nu]^3) - 2*(-1 + e^2)*(-23737 + 71757*\[Nu] + 
                10068*\[Nu]^2 + 4976*\[Nu]^3) + Sqrt[1 - e^2]*(195157 - 
                602545*\[Nu] - 139792*\[Nu]^2 + 34256*\[Nu]^3)))*
           BesselJ[2 + p, e*(2 + p)])/(23760*e^2*(1 - e^2)^(3/2)*(2 + p)^4) - 
         (3*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/(16*(1 - e^2)^(3/2)) + 
         (e*(1 + Sqrt[1 - e^2])^2*v^4*(24*Sqrt[1 - e^2]*(-2 + 5*\[Nu] + 
              3*\[Nu]^2) + 3*(1 - e^2)^(3/2)*(2 + p)*(5 - 17*\[Nu] + 
              6*\[Nu]^2) - 21*(-3 + 7*\[Nu] + 6*\[Nu]^2) - 
            (-1 + e^2)*(13 - 53*\[Nu] + 56*\[Nu]^2))*PNEllipticJ[-1 + p, 
            2 + p, 0, 1, e])/(192*(1 - e^2)^(3/2)) - 
         (3*e*(1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 
            2 + p, 0, 2, e])/(16*(1 - e^2)^(3/2)) + 
         ((1 + Sqrt[1 - e^2])^2*v^4*(90*(-1 + e^2)^2*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 135*(23 - 83*\[Nu] + 42*\[Nu]^2) - 
            90*Sqrt[1 - e^2]*(23 - 91*\[Nu] + 66*\[Nu]^2) + 
            5*(-1 + e^2)*(181 - 545*\[Nu] + 80*\[Nu]^2) - 3*(1 - e^2)^(3/2)*
             (-98 + 370*\[Nu] - 400*\[Nu]^2 + 45*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[p, 2 + p, 0, 1, e])/
          (1440*(1 - e^2)^(3/2)) - (3*(1 + Sqrt[1 - e^2])^2*
           (-3 + 2*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*PNEllipticJ[p, 2 + p, 0, 
            2, e])/(8*(1 - e^2)^(3/2)) - (e*(1 + Sqrt[1 - e^2])*v^4*
           (225*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            135*(199 - 667*\[Nu] + 210*\[Nu]^2) - 45*Sqrt[1 - e^2]*
             (151 - 563*\[Nu] + 330*\[Nu]^2) + 5*(-1 + e^2)*
             (1529 - 4873*\[Nu] + 1072*\[Nu]^2) - 3*(1 - e^2)^(3/2)*
             (-197 + 685*\[Nu] - 760*\[Nu]^2 + 225*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (2880*(1 - e^2)^(3/2)) - (15*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[1 + p, 2 + p, 0, 2, e])/
          (16*(1 - e^2)^(3/2)) - ((-1 + e^2)^2*v^4*(41 - 145*\[Nu] + 
            250*\[Nu]^2)*PNEllipticJ[1 + p, 2 + p, 1, 0, e])/(180*e) - 
         (e^2*v^4*(60*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 5*(1 - e^2)^(3/2)*
             (2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 5*(51 - 167*\[Nu] + 
              42*\[Nu]^2) - (-1 + e^2)*(63 - 203*\[Nu] + 48*\[Nu]^2))*
           PNEllipticJ[2 + p, 2 + p, 0, 1, e])/(16*(1 - e^2)^(3/2)) + 
         (15*e^2*v^4*(-1 + 3*\[Nu])*PNEllipticJ[2 + p, 2 + p, 0, 2, e])/
          (4*(1 - e^2)^(3/2)) + ((1 - e^2)^(5/2)*v^4*(-10594 + 45547*\[Nu] - 
            92546*\[Nu]^2 + 733*\[Nu]^3)*PNEllipticJ[2 + p, 2 + p, 1, 0, e])/
          (23760*e^2) - ((1 - e^2)^(7/2)*v^4*(230 + 7267*\[Nu] - 
            26546*\[Nu]^2 + 733*\[Nu]^3)*PNEllipticJ[2 + p, 2 + p, 2, 0, e])/
          (23760*e^2) - (e*(-1 + Sqrt[1 - e^2])*v^4*
           (225*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            135*(311 - 1003*\[Nu] + 210*\[Nu]^2) - 45*Sqrt[1 - e^2]*
             (679 - 2147*\[Nu] + 330*\[Nu]^2) - 5*(-1 + e^2)*
             (665 - 2281*\[Nu] + 1072*\[Nu]^2) + 3*(1 - e^2)^(3/2)*
             (197 - 685*\[Nu] + 760*\[Nu]^2 + 225*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (2880*(1 - e^2)^(3/2)) - (15*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[3 + p, 2 + p, 0, 2, e])/
          (16*(1 - e^2)^(3/2)) + ((-1 + e^2)^2*v^4*(41 - 145*\[Nu] + 
            250*\[Nu]^2)*PNEllipticJ[3 + p, 2 + p, 1, 0, e])/(180*e) - 
         ((-1 + Sqrt[1 - e^2])^2*v^4*(-990*Sqrt[1 - e^2]*(13 - 41*\[Nu] + 
              6*\[Nu]^2) + 90*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 
              6*\[Nu]^2) - 135*(79 - 251*\[Nu] + 42*\[Nu]^2) - 
            5*(-1 + e^2)*(-467 + 1399*\[Nu] + 80*\[Nu]^2) + 
            3*(1 - e^2)^(3/2)*(98 - 370*\[Nu] + 400*\[Nu]^2 + 
              45*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[4 + p, 
            2 + p, 0, 1, e])/(1440*(1 - e^2)^(3/2)) + 
         (3*(-1 + Sqrt[1 - e^2])^2*(3 + 2*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[4 + p, 2 + p, 0, 2, e])/(8*(1 - e^2)^(3/2)) + 
         (e*(-1 + Sqrt[1 - e^2])^2*v^4*(-24*Sqrt[1 - e^2]*(10 - 31*\[Nu] + 
              3*\[Nu]^2) + 3*(1 - e^2)^(3/2)*(2 + p)*(5 - 17*\[Nu] + 
              6*\[Nu]^2) - 3*(123 - 383*\[Nu] + 42*\[Nu]^2) - 
            (-1 + e^2)*(13 - 53*\[Nu] + 56*\[Nu]^2))*PNEllipticJ[5 + p, 
            2 + p, 0, 1, e])/(192*(1 - e^2)^(3/2)) - 
         (3*e*(-1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*PNEllipticJ[5 + p, 
            2 + p, 0, 2, e])/(16*(1 - e^2)^(3/2)) + 
         (3*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[6 + p, 2 + p, 0, 1, e])/(16*(1 - e^2)^(3/2)))))/v^5
 
MomSFourierMode[3, 2, 1] = 
    (\[Nu]*(((-1/3*I)*(-1 + e^2)*(-1 + Sqrt[1 - e^2]*(2 + p))*Sqrt[v^2]*
         (-1 + 3*\[Nu])*BesselJ[1 + p, e*(2 + p)])/(e*(2 + p)^2*v) + 
       ((I/6)*(-1 + Sqrt[1 - e^2] + 2*(-1 + e^2)*(2 + p))*
         Sqrt[-((-1 + e^2)*v^2)]*(-1 + 3*\[Nu])*BesselJ[2 + p, e*(2 + p)])/
        ((1 + Sqrt[1 - e^2])*(2 + p)^2*v) + \[Epsilon]^2*
        (((-1/540*I)*v^2*(3240*Sqrt[1 - e^2]*(1 - 3*\[Nu]) + 
            2*(1 - e^2)^(5/2)*(2 + p)^3*(-59 + 160*\[Nu] + 140*\[Nu]^2) + 
            30*(2 + p)*(45*(-1 + 3*\[Nu]) - 117*(-1 + e^2)*(-1 + 3*\[Nu]) + 
              12*Sqrt[1 - e^2]*\[Nu]*(-1 + 3*\[Nu]) + (1 - e^2)^(3/2)*(5 - 
                15*\[Nu] + 7*\[Nu]^2)) + (1 - e^2)*(2 + p)^2*
             (-1620*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - (-1 + e^2)*(293 - 
                1000*\[Nu] + 40*\[Nu]^2) - 5*(65 - 298*\[Nu] + 322*\[Nu]^2)))*
           BesselJ[1 + p, e*(2 + p)])/(Sqrt[e^2 - e^4]*(2 + p)^3) + 
         ((I/540)*v^2*(-1620*(-1 + Sqrt[1 - e^2])*(-1 + 3*\[Nu]) + 
            2*(1 - e^2)^(5/2)*(2 + p)^3*(-59 + 160*\[Nu] + 140*\[Nu]^2) - 
            15*(2 + p)*(6*(11 - 34*\[Nu] + 3*\[Nu]^2) - 6*Sqrt[1 - e^2]*(13 - 
                42*\[Nu] + 9*\[Nu]^2) + (1 - e^2)^(3/2)*(19 - 63*\[Nu] + 
                11*\[Nu]^2) - (-1 + e^2)*(209 - 633*\[Nu] + 25*\[Nu]^2)) + 
            (1 - e^2)*(2 + p)^2*(-6*(-1 + e^2)*(39 - 140*\[Nu] + 
                30*\[Nu]^2) + Sqrt[1 - e^2]*(1561 - 4700*\[Nu] + 
                140*\[Nu]^2) - 5*(65 - 298*\[Nu] + 322*\[Nu]^2)))*
           BesselJ[2 + p, e*(2 + p)])/(Sqrt[1 - e^2]*(1 + Sqrt[1 - e^2])*
           (2 + p)^3) + ((I/16)*e*(1 + Sqrt[1 - e^2])^2*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         ((I/8)*(1 + Sqrt[1 - e^2])^2*(-3 + 2*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         (((5*I)/16)*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[1 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         (((5*I)/4)*e^2*v^2*(-1 + 3*\[Nu])*PNEllipticJ[2 + p, 2 + p, 0, 1, 
            e])/Sqrt[1 - e^2] + (((5*I)/16)*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         ((I/8)*(-1 + Sqrt[1 - e^2])^2*(3 + 2*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[4 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         ((I/16)*e*(-1 + Sqrt[1 - e^2])^2*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2]) + 
       \[Epsilon]^4*(((I/23760)*v^4*(-1710720*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
            495*(-1 + e^2)^4*(2 + p)^5*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) + 
            11880*(2 + p)*(96*(-1 + 3*\[Nu]) - 168*(-1 + e^2)*(-1 + 
                3*\[Nu]) - 15*Sqrt[1 - e^2]*(7 - 23*\[Nu] + 6*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(61 - 209*\[Nu] + 92*\[Nu]^2)) - 
            2*(2 + p)^2*(-9900*Sqrt[1 - e^2]*(41 - 131*\[Nu] + 24*\[Nu]^2) - 
              7425*(51 - 167*\[Nu] + 42*\[Nu]^2) - 330*(-1 + e^2)*(-430 + 
                1304*\[Nu] + 115*\[Nu]^2) + 33*(-1 + e^2)^2*(4451 - 
                16435*\[Nu] + 12880*\[Nu]^2) + 660*(1 - e^2)^(3/2)*(-583 + 
                1669*\[Nu] + 212*\[Nu]^2 + 56*\[Nu]^3) + 5*(1 - e^2)^(5/2)*(
                2355 - 7245*\[Nu] + 806*\[Nu]^2 + 147*\[Nu]^3)) - 
            2*(1 - e^2)*(2 + p)^3*(33*Sqrt[1 - e^2]*(5297 - 16405*\[Nu] + 
                310*\[Nu]^2) - 33*(1 - e^2)^(3/2)*(971 - 3895*\[Nu] + 
                5110*\[Nu]^2) - 110*(67 + 666*\[Nu] - 2624*\[Nu]^2 + 
                160*\[Nu]^3) + 22*(-1 + e^2)*(319 - 4984*\[Nu] + 
                10125*\[Nu]^2 + 1610*\[Nu]^3) + (-1 + e^2)^2*(9033 - 
                34235*\[Nu] + 6276*\[Nu]^2 + 3737*\[Nu]^3)) + 
            2*(1 - e^2)^(5/2)*(2 + p)^4*(-66*Sqrt[1 - e^2]*(-461 + 
                1405*\[Nu] + 290*\[Nu]^2) - 22*(3301 - 10351*\[Nu] - 
                850*\[Nu]^2 + 770*\[Nu]^3) - (-1 + e^2)*(6689 - 20973*\[Nu] - 
                9072*\[Nu]^2 + 4976*\[Nu]^3)))*BesselJ[1 + p, e*(2 + p)])/
          (e*(1 - e^2)^(3/2)*(2 + p)^4) + 
         ((I/23760)*v^4*(-855360*(-1 + Sqrt[1 - e^2])^2*(-1 + 3*\[Nu]) + 
            5940*(-1 + Sqrt[1 - e^2])*(2 + p)*(-39 + 75*\[Nu] + 126*\[Nu]^2 - 
              9*Sqrt[1 - e^2]*(-7 + 19*\[Nu] + 6*\[Nu]^2) + (1 - e^2)^(3/2)*(
                13 - 53*\[Nu] + 56*\[Nu]^2) + (-1 + e^2)*(325 - 1013*\[Nu] + 
                128*\[Nu]^2)) + (-1 + e^2)^4*(2 + p)^5*
             (-495*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) + 2*Sqrt[1 - e^2]*(
                -115 + 79*\[Nu] + 1888*\[Nu]^2 + 376*\[Nu]^3)) - 
            (-1 + Sqrt[1 - e^2])*(2 + p)^2*(1980*(-284 + 906*\[Nu] - 
                163*\[Nu]^2 + 3*\[Nu]^3) + 1980*Sqrt[1 - e^2]*(-289 + 
                887*\[Nu] - 61*\[Nu]^2 + 3*\[Nu]^3) + 5*(1 - e^2)^(5/2)*(
                -4509 + 18099*\[Nu] - 10018*\[Nu]^2 + 15*\[Nu]^3) + 
              1320*(-1 + e^2)*(244 - 764*\[Nu] + 15*\[Nu]^2 + 32*\[Nu]^3) + 
              264*(1 - e^2)^(3/2)*(-2972 + 8840*\[Nu] - 235*\[Nu]^2 + 
                120*\[Nu]^3) - (-1 + e^2)^2*(-315453 + 1090395*\[Nu] - 
                599210*\[Nu]^2 + 1395*\[Nu]^3)) + 2*(1 - e^2)*
             (-1 + Sqrt[1 - e^2])*(2 + p)^3*(-99*Sqrt[1 - e^2]*(2137 - 
                6539*\[Nu] - 130*\[Nu]^2 + 120*\[Nu]^3) + 110*(67 + 
                666*\[Nu] - 2624*\[Nu]^2 + 160*\[Nu]^3) - 11*(-1 + e^2)*(
                -1321 - 4547*\[Nu] + 21480*\[Nu]^2 + 2140*\[Nu]^3) + 
              (-1 + e^2)^2*(-8001 + 41223*\[Nu] - 40118*\[Nu]^2 + 
                2349*\[Nu]^3) + 2*(1 - e^2)^(3/2)*(24144 - 83956*\[Nu] + 
                62609*\[Nu]^2 + 3043*\[Nu]^3)) + (1 - e^2)^(5/2)*(2 + p)^4*
             (Sqrt[1 - e^2]*(-195157 + 602545*\[Nu] + 139792*\[Nu]^2 - 
                34256*\[Nu]^3) + 44*(3301 - 10351*\[Nu] - 850*\[Nu]^2 + 
                770*\[Nu]^3) + 2*(-1 + e^2)*(-23737 + 71757*\[Nu] + 
                10068*\[Nu]^2 + 4976*\[Nu]^3) + (1 - e^2)^(3/2)*(13263 - 
                41867*\[Nu] - 16256*\[Nu]^2 + 10328*\[Nu]^3)))*
           BesselJ[2 + p, e*(2 + p)])/(e^2*(1 - e^2)^(3/2)*(2 + p)^4) - 
         (((3*I)/16)*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (1 - e^2)^(3/2) + ((I/192)*e*(1 + Sqrt[1 - e^2])^2*v^4*
           (24*Sqrt[1 - e^2]*(-2 + 5*\[Nu] + 3*\[Nu]^2) + 3*(1 - e^2)^(3/2)*
             (2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 21*(-3 + 7*\[Nu] + 
              6*\[Nu]^2) - (-1 + e^2)*(13 - 53*\[Nu] + 56*\[Nu]^2))*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(1 - e^2)^(3/2) - 
         (((3*I)/16)*e*(1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-1 + p, 2 + p, 0, 2, e])/(1 - e^2)^(3/2) + 
         ((I/1440)*(1 + Sqrt[1 - e^2])^2*v^4*(90*(-1 + e^2)^2*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 135*(23 - 83*\[Nu] + 42*\[Nu]^2) - 
            90*Sqrt[1 - e^2]*(23 - 91*\[Nu] + 66*\[Nu]^2) + 
            5*(-1 + e^2)*(181 - 545*\[Nu] + 80*\[Nu]^2) - 3*(1 - e^2)^(3/2)*
             (-98 + 370*\[Nu] - 400*\[Nu]^2 + 45*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[p, 2 + p, 0, 1, e])/
          (1 - e^2)^(3/2) - (((3*I)/8)*(1 + Sqrt[1 - e^2])^2*
           (-3 + 2*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*PNEllipticJ[p, 2 + p, 0, 
            2, e])/(1 - e^2)^(3/2) - ((I/2880)*e*(1 + Sqrt[1 - e^2])*v^4*
           (225*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            135*(199 - 667*\[Nu] + 210*\[Nu]^2) - 45*Sqrt[1 - e^2]*
             (151 - 563*\[Nu] + 330*\[Nu]^2) + 5*(-1 + e^2)*
             (1529 - 4873*\[Nu] + 1072*\[Nu]^2) - 3*(1 - e^2)^(3/2)*
             (-197 + 685*\[Nu] - 760*\[Nu]^2 + 225*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (1 - e^2)^(3/2) - (((15*I)/16)*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[1 + p, 2 + p, 0, 2, e])/
          (1 - e^2)^(3/2) - ((I/180)*(-1 + e^2)^2*v^4*(41 - 145*\[Nu] + 
            250*\[Nu]^2)*PNEllipticJ[1 + p, 2 + p, 1, 0, e])/e - 
         ((I/16)*e^2*v^4*(60*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
            5*(1 - e^2)^(3/2)*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            5*(51 - 167*\[Nu] + 42*\[Nu]^2) - (-1 + e^2)*(63 - 203*\[Nu] + 
              48*\[Nu]^2))*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/
          (1 - e^2)^(3/2) + (((15*I)/4)*e^2*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[2 + p, 2 + p, 0, 2, e])/(1 - e^2)^(3/2) + 
         ((I/23760)*(1 - e^2)^(5/2)*v^4*(-10594 + 45547*\[Nu] - 
            92546*\[Nu]^2 + 733*\[Nu]^3)*PNEllipticJ[2 + p, 2 + p, 1, 0, e])/
          e^2 - ((I/23760)*(1 - e^2)^(7/2)*v^4*(230 + 7267*\[Nu] - 
            26546*\[Nu]^2 + 733*\[Nu]^3)*PNEllipticJ[2 + p, 2 + p, 2, 0, e])/
          e^2 - ((I/2880)*e*(-1 + Sqrt[1 - e^2])*v^4*
           (225*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            135*(311 - 1003*\[Nu] + 210*\[Nu]^2) - 45*Sqrt[1 - e^2]*
             (679 - 2147*\[Nu] + 330*\[Nu]^2) - 5*(-1 + e^2)*
             (665 - 2281*\[Nu] + 1072*\[Nu]^2) + 3*(1 - e^2)^(3/2)*
             (197 - 685*\[Nu] + 760*\[Nu]^2 + 225*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (1 - e^2)^(3/2) - (((15*I)/16)*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[3 + p, 2 + p, 0, 2, e])/
          (1 - e^2)^(3/2) + ((I/180)*(-1 + e^2)^2*v^4*(41 - 145*\[Nu] + 
            250*\[Nu]^2)*PNEllipticJ[3 + p, 2 + p, 1, 0, e])/e - 
         ((I/1440)*(-1 + Sqrt[1 - e^2])^2*v^4*(-990*Sqrt[1 - e^2]*
             (13 - 41*\[Nu] + 6*\[Nu]^2) + 90*(-1 + e^2)^2*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) - 135*(79 - 251*\[Nu] + 42*\[Nu]^2) - 
            5*(-1 + e^2)*(-467 + 1399*\[Nu] + 80*\[Nu]^2) + 
            3*(1 - e^2)^(3/2)*(98 - 370*\[Nu] + 400*\[Nu]^2 + 
              45*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[4 + p, 
            2 + p, 0, 1, e])/(1 - e^2)^(3/2) + 
         (((3*I)/8)*(-1 + Sqrt[1 - e^2])^2*(3 + 2*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[4 + p, 2 + p, 0, 2, e])/
          (1 - e^2)^(3/2) + ((I/192)*e*(-1 + Sqrt[1 - e^2])^2*v^4*
           (-24*Sqrt[1 - e^2]*(10 - 31*\[Nu] + 3*\[Nu]^2) + 
            3*(1 - e^2)^(3/2)*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            3*(123 - 383*\[Nu] + 42*\[Nu]^2) - (-1 + e^2)*(13 - 53*\[Nu] + 
              56*\[Nu]^2))*PNEllipticJ[5 + p, 2 + p, 0, 1, e])/
          (1 - e^2)^(3/2) - (((3*I)/16)*e*(-1 + Sqrt[1 - e^2])^2*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[5 + p, 2 + p, 0, 2, e])/
          (1 - e^2)^(3/2) + (((3*I)/16)*(-1 + Sqrt[1 - e^2])^3*
           (1 + Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*PNEllipticJ[6 + p, 2 + p, 
            0, 1, e])/(1 - e^2)^(3/2))))/v^5
 
MomSFourierMode[3, 2, 2] = 
    (\[Nu]*(((-1 + e^2)*(-1 + Sqrt[1 - e^2]*(2 + p))*Sqrt[v^2]*(-1 + 3*\[Nu])*
         BesselJ[1 + p, e*(2 + p)])/(3*e*(2 + p)^2*v) - 
       ((-1 + Sqrt[1 - e^2] + 2*(-1 + e^2)*(2 + p))*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 3*\[Nu])*BesselJ[2 + p, e*(2 + p)])/(6*(1 + Sqrt[1 - e^2])*
         (2 + p)^2*v) + \[Epsilon]^2*
        ((v^2*(3240*Sqrt[1 - e^2]*(1 - 3*\[Nu]) + 2*(1 - e^2)^(5/2)*(2 + p)^3*
             (-59 + 160*\[Nu] + 140*\[Nu]^2) + 30*(2 + p)*
             (45*(-1 + 3*\[Nu]) - 117*(-1 + e^2)*(-1 + 3*\[Nu]) + 
              12*Sqrt[1 - e^2]*\[Nu]*(-1 + 3*\[Nu]) + (1 - e^2)^(3/2)*(5 - 
                15*\[Nu] + 7*\[Nu]^2)) + (1 - e^2)*(2 + p)^2*
             (-1620*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - (-1 + e^2)*(293 - 
                1000*\[Nu] + 40*\[Nu]^2) - 5*(65 - 298*\[Nu] + 322*\[Nu]^2)))*
           BesselJ[1 + p, e*(2 + p)])/(540*Sqrt[e^2 - e^4]*(2 + p)^3) - 
         (v^2*(-1620*(-1 + Sqrt[1 - e^2])*(-1 + 3*\[Nu]) + 2*(1 - e^2)^(5/2)*
             (2 + p)^3*(-59 + 160*\[Nu] + 140*\[Nu]^2) - 
            15*(2 + p)*(6*(11 - 34*\[Nu] + 3*\[Nu]^2) - 6*Sqrt[1 - e^2]*(13 - 
                42*\[Nu] + 9*\[Nu]^2) + (1 - e^2)^(3/2)*(19 - 63*\[Nu] + 
                11*\[Nu]^2) - (-1 + e^2)*(209 - 633*\[Nu] + 25*\[Nu]^2)) + 
            (1 - e^2)*(2 + p)^2*(-6*(-1 + e^2)*(39 - 140*\[Nu] + 
                30*\[Nu]^2) + Sqrt[1 - e^2]*(1561 - 4700*\[Nu] + 
                140*\[Nu]^2) - 5*(65 - 298*\[Nu] + 322*\[Nu]^2)))*
           BesselJ[2 + p, e*(2 + p)])/(540*Sqrt[1 - e^2]*(1 + Sqrt[1 - e^2])*
           (2 + p)^3) - (e*(1 + Sqrt[1 - e^2])^2*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(16*Sqrt[1 - e^2]) - 
         ((1 + Sqrt[1 - e^2])^2*(-3 + 2*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(8*Sqrt[1 - e^2]) - 
         (5*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[1 + p, 2 + p, 0, 1, e])/(16*Sqrt[1 - e^2]) + 
         (5*e^2*v^2*(-1 + 3*\[Nu])*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/
          (4*Sqrt[1 - e^2]) - (5*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^2*
           (-1 + 3*\[Nu])*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (16*Sqrt[1 - e^2]) + ((-1 + Sqrt[1 - e^2])^2*(3 + 2*Sqrt[1 - e^2])*
           v^2*(-1 + 3*\[Nu])*PNEllipticJ[4 + p, 2 + p, 0, 1, e])/
          (8*Sqrt[1 - e^2]) - (e*(-1 + Sqrt[1 - e^2])^2*v^2*(-1 + 3*\[Nu])*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/(16*Sqrt[1 - e^2])) + 
       \[Epsilon]^4*((v^4*(1710720*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
            495*(-1 + e^2)^4*(2 + p)^5*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) - 
            11880*(2 + p)*(96*(-1 + 3*\[Nu]) - 168*(-1 + e^2)*(-1 + 
                3*\[Nu]) - 15*Sqrt[1 - e^2]*(7 - 23*\[Nu] + 6*\[Nu]^2) + 
              (1 - e^2)^(3/2)*(61 - 209*\[Nu] + 92*\[Nu]^2)) + 
            2*(2 + p)^2*(-9900*Sqrt[1 - e^2]*(41 - 131*\[Nu] + 24*\[Nu]^2) - 
              7425*(51 - 167*\[Nu] + 42*\[Nu]^2) - 330*(-1 + e^2)*(-430 + 
                1304*\[Nu] + 115*\[Nu]^2) + 33*(-1 + e^2)^2*(4451 - 
                16435*\[Nu] + 12880*\[Nu]^2) + 660*(1 - e^2)^(3/2)*(-583 + 
                1669*\[Nu] + 212*\[Nu]^2 + 56*\[Nu]^3) + 5*(1 - e^2)^(5/2)*(
                2355 - 7245*\[Nu] + 806*\[Nu]^2 + 147*\[Nu]^3)) + 
            2*(1 - e^2)*(2 + p)^3*(33*Sqrt[1 - e^2]*(5297 - 16405*\[Nu] + 
                310*\[Nu]^2) - 33*(1 - e^2)^(3/2)*(971 - 3895*\[Nu] + 
                5110*\[Nu]^2) - 110*(67 + 666*\[Nu] - 2624*\[Nu]^2 + 
                160*\[Nu]^3) + 22*(-1 + e^2)*(319 - 4984*\[Nu] + 
                10125*\[Nu]^2 + 1610*\[Nu]^3) + (-1 + e^2)^2*(9033 - 
                34235*\[Nu] + 6276*\[Nu]^2 + 3737*\[Nu]^3)) - 
            2*(1 - e^2)^(5/2)*(2 + p)^4*(-66*Sqrt[1 - e^2]*(-461 + 
                1405*\[Nu] + 290*\[Nu]^2) - 22*(3301 - 10351*\[Nu] - 
                850*\[Nu]^2 + 770*\[Nu]^3) - (-1 + e^2)*(6689 - 20973*\[Nu] - 
                9072*\[Nu]^2 + 4976*\[Nu]^3)))*BesselJ[1 + p, e*(2 + p)])/
          (23760*e*(1 - e^2)^(3/2)*(2 + p)^4) - 
         (v^4*(-855360*(-1 + Sqrt[1 - e^2])^2*(-1 + 3*\[Nu]) + 
            5940*(-1 + Sqrt[1 - e^2])*(2 + p)*(-39 + 75*\[Nu] + 126*\[Nu]^2 - 
              9*Sqrt[1 - e^2]*(-7 + 19*\[Nu] + 6*\[Nu]^2) + (1 - e^2)^(3/2)*(
                13 - 53*\[Nu] + 56*\[Nu]^2) + (-1 + e^2)*(325 - 1013*\[Nu] + 
                128*\[Nu]^2)) + (-1 + e^2)^4*(2 + p)^5*
             (-495*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) + 2*Sqrt[1 - e^2]*(
                -115 + 79*\[Nu] + 1888*\[Nu]^2 + 376*\[Nu]^3)) - 
            (-1 + Sqrt[1 - e^2])*(2 + p)^2*(1980*(-284 + 906*\[Nu] - 
                163*\[Nu]^2 + 3*\[Nu]^3) + 1980*Sqrt[1 - e^2]*(-289 + 
                887*\[Nu] - 61*\[Nu]^2 + 3*\[Nu]^3) + 5*(1 - e^2)^(5/2)*(
                -4509 + 18099*\[Nu] - 10018*\[Nu]^2 + 15*\[Nu]^3) + 
              1320*(-1 + e^2)*(244 - 764*\[Nu] + 15*\[Nu]^2 + 32*\[Nu]^3) + 
              264*(1 - e^2)^(3/2)*(-2972 + 8840*\[Nu] - 235*\[Nu]^2 + 
                120*\[Nu]^3) - (-1 + e^2)^2*(-315453 + 1090395*\[Nu] - 
                599210*\[Nu]^2 + 1395*\[Nu]^3)) + 2*(1 - e^2)*
             (-1 + Sqrt[1 - e^2])*(2 + p)^3*(-99*Sqrt[1 - e^2]*(2137 - 
                6539*\[Nu] - 130*\[Nu]^2 + 120*\[Nu]^3) + 110*(67 + 
                666*\[Nu] - 2624*\[Nu]^2 + 160*\[Nu]^3) - 11*(-1 + e^2)*(
                -1321 - 4547*\[Nu] + 21480*\[Nu]^2 + 2140*\[Nu]^3) + 
              (-1 + e^2)^2*(-8001 + 41223*\[Nu] - 40118*\[Nu]^2 + 
                2349*\[Nu]^3) + 2*(1 - e^2)^(3/2)*(24144 - 83956*\[Nu] + 
                62609*\[Nu]^2 + 3043*\[Nu]^3)) + (1 - e^2)^(5/2)*(2 + p)^4*
             (Sqrt[1 - e^2]*(-195157 + 602545*\[Nu] + 139792*\[Nu]^2 - 
                34256*\[Nu]^3) + 44*(3301 - 10351*\[Nu] - 850*\[Nu]^2 + 
                770*\[Nu]^3) + 2*(-1 + e^2)*(-23737 + 71757*\[Nu] + 
                10068*\[Nu]^2 + 4976*\[Nu]^3) + (1 - e^2)^(3/2)*(13263 - 
                41867*\[Nu] - 16256*\[Nu]^2 + 10328*\[Nu]^3)))*
           BesselJ[2 + p, e*(2 + p)])/(23760*e^2*(1 - e^2)^(3/2)*(2 + p)^4) + 
         (3*(-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^3*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/(16*(1 - e^2)^(3/2)) - 
         (e*(1 + Sqrt[1 - e^2])^2*v^4*(24*Sqrt[1 - e^2]*(-2 + 5*\[Nu] + 
              3*\[Nu]^2) + 3*(1 - e^2)^(3/2)*(2 + p)*(5 - 17*\[Nu] + 
              6*\[Nu]^2) - 21*(-3 + 7*\[Nu] + 6*\[Nu]^2) - 
            (-1 + e^2)*(13 - 53*\[Nu] + 56*\[Nu]^2))*PNEllipticJ[-1 + p, 
            2 + p, 0, 1, e])/(192*(1 - e^2)^(3/2)) + 
         (3*e*(1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-1 + p, 
            2 + p, 0, 2, e])/(16*(1 - e^2)^(3/2)) - 
         ((1 + Sqrt[1 - e^2])^2*v^4*(90*(-1 + e^2)^2*(2 + p)*
             (5 - 17*\[Nu] + 6*\[Nu]^2) + 135*(23 - 83*\[Nu] + 42*\[Nu]^2) - 
            90*Sqrt[1 - e^2]*(23 - 91*\[Nu] + 66*\[Nu]^2) + 
            5*(-1 + e^2)*(181 - 545*\[Nu] + 80*\[Nu]^2) - 3*(1 - e^2)^(3/2)*
             (-98 + 370*\[Nu] - 400*\[Nu]^2 + 45*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[p, 2 + p, 0, 1, e])/
          (1440*(1 - e^2)^(3/2)) + (3*(1 + Sqrt[1 - e^2])^2*
           (-3 + 2*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*PNEllipticJ[p, 2 + p, 0, 
            2, e])/(8*(1 - e^2)^(3/2)) + (e*(1 + Sqrt[1 - e^2])*v^4*
           (225*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
            135*(199 - 667*\[Nu] + 210*\[Nu]^2) - 45*Sqrt[1 - e^2]*
             (151 - 563*\[Nu] + 330*\[Nu]^2) + 5*(-1 + e^2)*
             (1529 - 4873*\[Nu] + 1072*\[Nu]^2) - 3*(1 - e^2)^(3/2)*
             (-197 + 685*\[Nu] - 760*\[Nu]^2 + 225*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (2880*(1 - e^2)^(3/2)) + (15*e*(2 + e^2 + 2*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[1 + p, 2 + p, 0, 2, e])/
          (16*(1 - e^2)^(3/2)) + ((-1 + e^2)^2*v^4*(41 - 145*\[Nu] + 
            250*\[Nu]^2)*PNEllipticJ[1 + p, 2 + p, 1, 0, e])/(180*e) + 
         (e^2*v^4*(60*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 5*(1 - e^2)^(3/2)*
             (2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 5*(51 - 167*\[Nu] + 
              42*\[Nu]^2) - (-1 + e^2)*(63 - 203*\[Nu] + 48*\[Nu]^2))*
           PNEllipticJ[2 + p, 2 + p, 0, 1, e])/(16*(1 - e^2)^(3/2)) - 
         (15*e^2*v^4*(-1 + 3*\[Nu])*PNEllipticJ[2 + p, 2 + p, 0, 2, e])/
          (4*(1 - e^2)^(3/2)) - ((1 - e^2)^(5/2)*v^4*(-10594 + 45547*\[Nu] - 
            92546*\[Nu]^2 + 733*\[Nu]^3)*PNEllipticJ[2 + p, 2 + p, 1, 0, e])/
          (23760*e^2) + ((1 - e^2)^(7/2)*v^4*(230 + 7267*\[Nu] - 
            26546*\[Nu]^2 + 733*\[Nu]^3)*PNEllipticJ[2 + p, 2 + p, 2, 0, e])/
          (23760*e^2) + (e*(-1 + Sqrt[1 - e^2])*v^4*
           (225*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            135*(311 - 1003*\[Nu] + 210*\[Nu]^2) - 45*Sqrt[1 - e^2]*
             (679 - 2147*\[Nu] + 330*\[Nu]^2) - 5*(-1 + e^2)*
             (665 - 2281*\[Nu] + 1072*\[Nu]^2) + 3*(1 - e^2)^(3/2)*
             (197 - 685*\[Nu] + 760*\[Nu]^2 + 225*(2 + p)*(5 - 17*\[Nu] + 
                6*\[Nu]^2)))*PNEllipticJ[3 + p, 2 + p, 0, 1, e])/
          (2880*(1 - e^2)^(3/2)) + (15*e*(2 + e^2 - 2*Sqrt[1 - e^2])*v^4*
           (-1 + 3*\[Nu])*PNEllipticJ[3 + p, 2 + p, 0, 2, e])/
          (16*(1 - e^2)^(3/2)) - ((-1 + e^2)^2*v^4*(41 - 145*\[Nu] + 
            250*\[Nu]^2)*PNEllipticJ[3 + p, 2 + p, 1, 0, e])/(180*e) + 
         ((-1 + Sqrt[1 - e^2])^2*v^4*(-990*Sqrt[1 - e^2]*(13 - 41*\[Nu] + 
              6*\[Nu]^2) + 90*(-1 + e^2)^2*(2 + p)*(5 - 17*\[Nu] + 
              6*\[Nu]^2) - 135*(79 - 251*\[Nu] + 42*\[Nu]^2) - 
            5*(-1 + e^2)*(-467 + 1399*\[Nu] + 80*\[Nu]^2) + 
            3*(1 - e^2)^(3/2)*(98 - 370*\[Nu] + 400*\[Nu]^2 + 
              45*(2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2)))*PNEllipticJ[4 + p, 
            2 + p, 0, 1, e])/(1440*(1 - e^2)^(3/2)) - 
         (3*(-1 + Sqrt[1 - e^2])^2*(3 + 2*Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[4 + p, 2 + p, 0, 2, e])/(8*(1 - e^2)^(3/2)) - 
         (e*(-1 + Sqrt[1 - e^2])^2*v^4*(-24*Sqrt[1 - e^2]*(10 - 31*\[Nu] + 
              3*\[Nu]^2) + 3*(1 - e^2)^(3/2)*(2 + p)*(5 - 17*\[Nu] + 
              6*\[Nu]^2) - 3*(123 - 383*\[Nu] + 42*\[Nu]^2) - 
            (-1 + e^2)*(13 - 53*\[Nu] + 56*\[Nu]^2))*PNEllipticJ[5 + p, 
            2 + p, 0, 1, e])/(192*(1 - e^2)^(3/2)) + 
         (3*e*(-1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*PNEllipticJ[5 + p, 
            2 + p, 0, 2, e])/(16*(1 - e^2)^(3/2)) - 
         (3*(-1 + Sqrt[1 - e^2])^3*(1 + Sqrt[1 - e^2])*v^4*(-1 + 3*\[Nu])*
           PNEllipticJ[6 + p, 2 + p, 0, 1, e])/(16*(1 - e^2)^(3/2)))))/v^5


(* ::Subsection::Closed:: *)
(*L=4*)


MomSFourierMode[4, 1, 0] = 
    (\[Nu]*((((9*I)/224)*(-6 + 5*Sqrt[1 - e^2]*(1 + p))*
         Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[p, e*(1 + p)])/((1 + p)^3*v) + 
       (((9*I)/224)*(-1 + Sqrt[1 - e^2])*(-6 + 5*Sqrt[1 - e^2]*(1 + p))*
         Sqrt[(-1 + e^(-2))*v^2]*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[1 + p, e*(1 + p)])/((1 + p)^3*v) + 
       \[Epsilon]^2*((((-3*I)/9856)*v^2*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
           (-9504*(-1 + 2*\[Nu]) + (-1 + e^2)^2*(1 + p)^3*
             (-1150 + 2323*\[Nu] + 180*\[Nu]^2) + 22*Sqrt[1 - e^2]*(1 + p)^2*
             (-144*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 60*(-1 + \[Nu] + 
                2*\[Nu]^2) - (-1 + e^2)*(225 - 493*\[Nu] + 20*\[Nu]^2)) + 
            12*(1 + p)*(1056*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              66*(-6 + 11*\[Nu] + 2*\[Nu]^2) - (-1 + e^2)*(3 + 10*\[Nu] + 
                64*\[Nu]^2)))*BesselJ[p, e*(1 + p)])/(1 + p)^4 - 
         (((3*I)/9856)*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[(1 - 4*\[Nu])/
             (e^2 - e^4)]*(-9504*(-1 + 2*\[Nu]) + (-1 + e^2)^2*(1 + p)^3*
             (-1150 + 2323*\[Nu] + 180*\[Nu]^2) - 12*(1 + p)*
             (66*Sqrt[1 - e^2]*(13 - 27*\[Nu] + 2*\[Nu]^2) - 
              66*(1 - 3*\[Nu] + 2*\[Nu]^2) - (-1 + e^2)*(261 - 604*\[Nu] + 
                68*\[Nu]^2)) + 2*Sqrt[1 - e^2]*(1 + p)^2*
             (-660*(-1 + \[Nu] + 2*\[Nu]^2) - 3*Sqrt[1 - e^2]*(112 - 
                283*\[Nu] + 50*\[Nu]^2) - (-1 + e^2)*(555 - 1406*\[Nu] + 
                70*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/(1 + p)^4 - 
         ((27*I)/3584)*e^3*(1 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-3 + p, 1 + p, 0, 1, 
           e] + ((27*I)/1792)*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
          (1 + Sqrt[1 - e^2])^2*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-2 + p, 1 + p, 0, 1, 
           e] - ((27*I)/1792)*e*(6*(1 + Sqrt[1 - e^2]) + 
           e^2*(8 + Sqrt[1 - e^2]))*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-1 + p, 1 + p, 0, 1, 
           e] + ((27*I)/1792)*(3*e^4 + 4*(1 + Sqrt[1 - e^2]) + 
           3*e^2*(7 + Sqrt[1 - e^2]))*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[p, 1 + p, 0, 1, e] - 
         ((135*I)/1792)*e*(4 + 3*e^2)*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[1 + p, 1 + p, 0, 1, 
           e] + ((27*I)/1792)*(4 + 3*e^4 - 4*Sqrt[1 - e^2] - 
           3*e^2*(-7 + Sqrt[1 - e^2]))*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[2 + p, 1 + p, 0, 1, 
           e] + ((27*I)/1792)*e*(e^2*(-8 + Sqrt[1 - e^2]) + 
           6*(-1 + Sqrt[1 - e^2]))*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[3 + p, 1 + p, 0, 1, 
           e] + ((27*I)/1792)*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
          (4 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[4 + p, 1 + p, 0, 1, 
           e] + ((27*I)/3584)*e^3*(-1 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[5 + p, 1 + p, 0, 1, 
           e])))/v^7
 
MomSFourierMode[4, 1, 1] = 
    (\[Nu]*((-3*(-6 + 5*Sqrt[1 - e^2]*(1 + p))*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[p, e*(1 + p)])/
        (224*(1 + p)^3*v) - (3*(-1 + Sqrt[1 - e^2])*
         (-6 + 5*Sqrt[1 - e^2]*(1 + p))*Sqrt[(-1 + e^(-2))*v^2]*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[1 + p, e*(1 + p)])/
        (224*(1 + p)^3*v) + \[Epsilon]^2*
        ((v^2*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*(-9504*(-1 + 2*\[Nu]) + 
            (-1 + e^2)^2*(1 + p)^3*(-1150 + 2323*\[Nu] + 180*\[Nu]^2) + 
            22*Sqrt[1 - e^2]*(1 + p)^2*(-144*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
              60*(-1 + \[Nu] + 2*\[Nu]^2) - (-1 + e^2)*(225 - 493*\[Nu] + 
                20*\[Nu]^2)) + 12*(1 + p)*(1056*Sqrt[1 - e^2]*(-1 + 
                2*\[Nu]) + 66*(-6 + 11*\[Nu] + 2*\[Nu]^2) - (-1 + e^2)*(3 + 
                10*\[Nu] + 64*\[Nu]^2)))*BesselJ[p, e*(1 + p)])/
          (9856*(1 + p)^4) + ((-1 + Sqrt[1 - e^2])*v^2*
           Sqrt[(1 - 4*\[Nu])/(e^2 - e^4)]*(-9504*(-1 + 2*\[Nu]) + 
            (-1 + e^2)^2*(1 + p)^3*(-1150 + 2323*\[Nu] + 180*\[Nu]^2) - 
            12*(1 + p)*(66*Sqrt[1 - e^2]*(13 - 27*\[Nu] + 2*\[Nu]^2) - 
              66*(1 - 3*\[Nu] + 2*\[Nu]^2) - (-1 + e^2)*(261 - 604*\[Nu] + 
                68*\[Nu]^2)) + 2*Sqrt[1 - e^2]*(1 + p)^2*
             (-660*(-1 + \[Nu] + 2*\[Nu]^2) - 3*Sqrt[1 - e^2]*(112 - 
                283*\[Nu] + 50*\[Nu]^2) - (-1 + e^2)*(555 - 1406*\[Nu] + 
                70*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/(9856*(1 + p)^4) + 
         (9*e^3*(1 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-3 + p, 1 + p, 0, 1, 
            e])/3584 - (9*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-2 + p, 1 + p, 0, 1, 
            e])/1792 + (9*e*(6*(1 + Sqrt[1 - e^2]) + e^2*(8 + Sqrt[1 - e^2]))*
           v^2*(-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
           PNEllipticJ[-1 + p, 1 + p, 0, 1, e])/1792 - 
         (9*(3*e^4 + 4*(1 + Sqrt[1 - e^2]) + 3*e^2*(7 + Sqrt[1 - e^2]))*v^2*
           (-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
           PNEllipticJ[p, 1 + p, 0, 1, e])/1792 + 
         (45*e*(4 + 3*e^2)*v^2*(-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
           PNEllipticJ[1 + p, 1 + p, 0, 1, e])/1792 + 
         (9*(-3*e^4 + 3*e^2*(-7 + Sqrt[1 - e^2]) + 4*(-1 + Sqrt[1 - e^2]))*
           v^2*(-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
           PNEllipticJ[2 + p, 1 + p, 0, 1, e])/1792 - 
         (9*e*(e^2*(-8 + Sqrt[1 - e^2]) + 6*(-1 + Sqrt[1 - e^2]))*v^2*
           (-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[3 + p, 
            1 + p, 0, 1, e])/1792 - (9*(-1 + Sqrt[1 - e^2])^2*
           (1 + Sqrt[1 - e^2])*(4 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[4 + p, 1 + p, 0, 1, 
            e])/1792 - (9*e^3*(-1 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[5 + p, 1 + p, 0, 1, 
            e])/3584)))/v^7
 
MomSFourierMode[4, 1, 2] = 
    (\[Nu]*((((3*I)/224)*(-6 + 5*Sqrt[1 - e^2]*(1 + p))*
         Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[p, e*(1 + p)])/((1 + p)^3*v) + 
       (((3*I)/224)*(-1 + Sqrt[1 - e^2])*(-6 + 5*Sqrt[1 - e^2]*(1 + p))*
         Sqrt[(-1 + e^(-2))*v^2]*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[1 + p, e*(1 + p)])/((1 + p)^3*v) + 
       \[Epsilon]^2*(((-1/9856*I)*v^2*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
           (-9504*(-1 + 2*\[Nu]) + (-1 + e^2)^2*(1 + p)^3*
             (-1150 + 2323*\[Nu] + 180*\[Nu]^2) + 22*Sqrt[1 - e^2]*(1 + p)^2*
             (-144*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 60*(-1 + \[Nu] + 
                2*\[Nu]^2) - (-1 + e^2)*(225 - 493*\[Nu] + 20*\[Nu]^2)) + 
            12*(1 + p)*(1056*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
              66*(-6 + 11*\[Nu] + 2*\[Nu]^2) - (-1 + e^2)*(3 + 10*\[Nu] + 
                64*\[Nu]^2)))*BesselJ[p, e*(1 + p)])/(1 + p)^4 - 
         ((I/9856)*(-1 + Sqrt[1 - e^2])*v^2*Sqrt[(1 - 4*\[Nu])/(e^2 - e^4)]*
           (-9504*(-1 + 2*\[Nu]) + (-1 + e^2)^2*(1 + p)^3*
             (-1150 + 2323*\[Nu] + 180*\[Nu]^2) - 12*(1 + p)*
             (66*Sqrt[1 - e^2]*(13 - 27*\[Nu] + 2*\[Nu]^2) - 
              66*(1 - 3*\[Nu] + 2*\[Nu]^2) - (-1 + e^2)*(261 - 604*\[Nu] + 
                68*\[Nu]^2)) + 2*Sqrt[1 - e^2]*(1 + p)^2*
             (-660*(-1 + \[Nu] + 2*\[Nu]^2) - 3*Sqrt[1 - e^2]*(112 - 
                283*\[Nu] + 50*\[Nu]^2) - (-1 + e^2)*(555 - 1406*\[Nu] + 
                70*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/(1 + p)^4 - 
         ((9*I)/3584)*e^3*(1 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-3 + p, 1 + p, 0, 1, 
           e] + ((9*I)/1792)*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
          (1 + Sqrt[1 - e^2])^2*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-2 + p, 1 + p, 0, 1, 
           e] - ((9*I)/1792)*e*(6*(1 + Sqrt[1 - e^2]) + 
           e^2*(8 + Sqrt[1 - e^2]))*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-1 + p, 1 + p, 0, 1, 
           e] + ((9*I)/1792)*(3*e^4 + 4*(1 + Sqrt[1 - e^2]) + 
           3*e^2*(7 + Sqrt[1 - e^2]))*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[p, 1 + p, 0, 1, e] - 
         ((45*I)/1792)*e*(4 + 3*e^2)*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[1 + p, 1 + p, 0, 1, 
           e] + ((9*I)/1792)*(4 + 3*e^4 - 4*Sqrt[1 - e^2] - 
           3*e^2*(-7 + Sqrt[1 - e^2]))*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[2 + p, 1 + p, 0, 1, 
           e] + ((9*I)/1792)*e*(e^2*(-8 + Sqrt[1 - e^2]) + 
           6*(-1 + Sqrt[1 - e^2]))*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[3 + p, 1 + p, 0, 1, 
           e] + ((9*I)/1792)*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
          (4 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[4 + p, 1 + p, 0, 1, 
           e] + ((9*I)/3584)*e^3*(-1 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[5 + p, 1 + p, 0, 1, 
           e])))/v^7
 
MomSFourierMode[4, 1, 3] = 
    (\[Nu]*((-9*(-6 + 5*Sqrt[1 - e^2]*(1 + p))*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[p, e*(1 + p)])/
        (224*(1 + p)^3*v) - (9*(-1 + Sqrt[1 - e^2])*
         (-6 + 5*Sqrt[1 - e^2]*(1 + p))*Sqrt[(-1 + e^(-2))*v^2]*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[1 + p, e*(1 + p)])/
        (224*(1 + p)^3*v) + \[Epsilon]^2*
        ((3*v^2*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*(-9504*(-1 + 2*\[Nu]) + 
            (-1 + e^2)^2*(1 + p)^3*(-1150 + 2323*\[Nu] + 180*\[Nu]^2) + 
            22*Sqrt[1 - e^2]*(1 + p)^2*(-144*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
              60*(-1 + \[Nu] + 2*\[Nu]^2) - (-1 + e^2)*(225 - 493*\[Nu] + 
                20*\[Nu]^2)) + 12*(1 + p)*(1056*Sqrt[1 - e^2]*(-1 + 
                2*\[Nu]) + 66*(-6 + 11*\[Nu] + 2*\[Nu]^2) - (-1 + e^2)*(3 + 
                10*\[Nu] + 64*\[Nu]^2)))*BesselJ[p, e*(1 + p)])/
          (9856*(1 + p)^4) + (3*(-1 + Sqrt[1 - e^2])*v^2*
           Sqrt[(1 - 4*\[Nu])/(e^2 - e^4)]*(-9504*(-1 + 2*\[Nu]) + 
            (-1 + e^2)^2*(1 + p)^3*(-1150 + 2323*\[Nu] + 180*\[Nu]^2) - 
            12*(1 + p)*(66*Sqrt[1 - e^2]*(13 - 27*\[Nu] + 2*\[Nu]^2) - 
              66*(1 - 3*\[Nu] + 2*\[Nu]^2) - (-1 + e^2)*(261 - 604*\[Nu] + 
                68*\[Nu]^2)) + 2*Sqrt[1 - e^2]*(1 + p)^2*
             (-660*(-1 + \[Nu] + 2*\[Nu]^2) - 3*Sqrt[1 - e^2]*(112 - 
                283*\[Nu] + 50*\[Nu]^2) - (-1 + e^2)*(555 - 1406*\[Nu] + 
                70*\[Nu]^2)))*BesselJ[1 + p, e*(1 + p)])/(9856*(1 + p)^4) + 
         (27*e^3*(1 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-3 + p, 1 + p, 0, 1, 
            e])/3584 - (27*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
           (1 + Sqrt[1 - e^2])^2*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-2 + p, 1 + p, 0, 1, 
            e])/1792 + (27*e*(6*(1 + Sqrt[1 - e^2]) + 
            e^2*(8 + Sqrt[1 - e^2]))*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-1 + p, 1 + p, 0, 1, 
            e])/1792 - (27*(3*e^4 + 4*(1 + Sqrt[1 - e^2]) + 
            3*e^2*(7 + Sqrt[1 - e^2]))*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[p, 1 + p, 0, 1, e])/
          1792 + (135*e*(4 + 3*e^2)*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[1 + p, 1 + p, 0, 1, 
            e])/1792 + (27*(-3*e^4 + 3*e^2*(-7 + Sqrt[1 - e^2]) + 
            4*(-1 + Sqrt[1 - e^2]))*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[2 + p, 1 + p, 0, 1, 
            e])/1792 - (27*e*(e^2*(-8 + Sqrt[1 - e^2]) + 
            6*(-1 + Sqrt[1 - e^2]))*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[3 + p, 1 + p, 0, 1, 
            e])/1792 - (27*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (4 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[4 + p, 1 + p, 0, 1, 
            e])/1792 - (27*e^3*(-1 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[5 + p, 1 + p, 0, 1, 
            e])/3584)))/v^7
 
MomSFourierMode[4, 3, 0] = 
    (\[Nu]*((((3*I)/32)*(8 - 6*e^2 + Sqrt[1 - e^2]*(-12 + 7*e^2)*(3 + p) + 
          4*(-1 + e^2)^2*(3 + p)^2)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[2 + p, e*(3 + p)])/(e^2*(3 + p)^3*v) + 
       (((3*I)/32)*(-1 + Sqrt[1 - e^2])*(2 - 5*(1 - e^2)^(3/2)*(3 + p) + 
          4*(-1 + e^2)^2*(3 + p)^2 - 2*(-1 + e^2)*(4 + p) - 
          Sqrt[1 - e^2]*(4 + 5*(3 + p)))*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[3 + p, e*(3 + p)])/
        (e^3*(3 + p)^3*v) + \[Epsilon]^2*
        (((-1/1408*I)*v^2*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
           (-9504*(-4 + 3*e^2)*(-1 + 2*\[Nu]) + 44*(1 - e^2)^(7/2)*(3 + p)^4*
             (-6 + 11*\[Nu] + 12*\[Nu]^2) + (-1 + e^2)^2*(3 + p)^3*
             (-1686 + 5655*\[Nu] - 5388*\[Nu]^2 - 6336*Sqrt[1 - e^2]*(-1 + 
                2*\[Nu]) - (-1 + e^2)*(1398 - 3491*\[Nu] + 124*\[Nu]^2)) - 
            2*Sqrt[1 - e^2]*(3 + p)^2*(-9504*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
              9504*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) - 660*(-1 + \[Nu] + 
                2*\[Nu]^2) + (-1 + e^2)^2*(921 - 2309*\[Nu] + 68*\[Nu]^2) + 
              11*(-1 + e^2)*(267 - 719*\[Nu] + 436*\[Nu]^2)) - 
            4*(3 + p)*(9504*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 7920*(1 - e^2)^
                (3/2)*(-1 + 2*\[Nu]) + 66*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              3*(-1 + e^2)^2*(3 + 10*\[Nu] + 64*\[Nu]^2) - (-1 + e^2)*(927 - 
                2564*\[Nu] + 1516*\[Nu]^2)))*BesselJ[2 + p, e*(3 + p)])/
          (e^2*(3 + p)^4) - ((I/1408)*(-1 + Sqrt[1 - e^2])*v^2*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*(9504*(-1 + Sqrt[1 - e^2])^2*
             (-1 + 2*\[Nu]) + 44*(1 - e^2)^(7/2)*(3 + p)^4*(-6 + 11*\[Nu] + 
              12*\[Nu]^2) + (-1 + e^2)^2*(3 + p)^3*(-1686 + 5655*\[Nu] - 
              5388*\[Nu]^2 + 22*Sqrt[1 - e^2]*(282 - 565*\[Nu] + 
                12*\[Nu]^2) - (-1 + e^2)*(1266 - 3249*\[Nu] + 388*\[Nu]^2)) + 
            4*(3 + p)*(-66*(15 - 31*\[Nu] + 2*\[Nu]^2) + 66*Sqrt[1 - e^2]*(
                123 - 251*\[Nu] + 10*\[Nu]^2) + (-1 + e^2)^2*(261 - 
                604*\[Nu] + 68*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(2808 - 
                5633*\[Nu] + 130*\[Nu]^2) + (-1 + e^2)*(3501 - 7382*\[Nu] + 
                856*\[Nu]^2)) - 2*Sqrt[1 - e^2]*(3 + p)^2*
             ((1 - e^2)^(3/2)*(7554 - 14937*\[Nu] + 2*\[Nu]^2) - 
              660*(-1 + \[Nu] + 2*\[Nu]^2) + (-1 + e^2)^2*(555 - 1406*\[Nu] + 
                70*\[Nu]^2) + Sqrt[1 - e^2]*(10008 - 20573*\[Nu] + 
                1182*\[Nu]^2) + (-1 + e^2)*(4017 - 9512*\[Nu] + 
                3614*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/(e^3*(3 + p)^4) + 
         ((9*I)/512)*e*(1 + Sqrt[1 - e^2])^3*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-1 + p, 3 + p, 0, 1, 
           e] + ((9*I)/256)*(1 + Sqrt[1 - e^2])^3*(-4 + 3*Sqrt[1 - e^2])*v^2*
          (-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
          PNEllipticJ[p, 3 + p, 0, 1, e] - ((63*I)/256)*e*
          (-2 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[1 + p, 3 + p, 0, 1, 
           e] - ((63*I)/256)*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
          (1 + Sqrt[1 - e^2])^2*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[2 + p, 3 + p, 0, 1, 
           e] + ((315*I)/256)*e^3*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[3 + p, 3 + p, 0, 1, 
           e] - ((63*I)/256)*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
          (4 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[4 + p, 3 + p, 0, 1, 
           e] + ((63*I)/256)*e*(-1 + Sqrt[1 - e^2])^2*(2 + Sqrt[1 - e^2])*v^2*
          (-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[5 + p, 
           3 + p, 0, 1, e] + ((9*I)/256)*(-1 + Sqrt[1 - e^2])^3*
          (4 + 3*Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[6 + p, 3 + p, 0, 1, 
           e] - ((9*I)/512)*e*(-1 + Sqrt[1 - e^2])^3*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[7 + p, 3 + p, 0, 1, 
           e])))/v^7
 
MomSFourierMode[4, 3, 1] = 
    (\[Nu]*((-3*(8 - 6*e^2 + Sqrt[1 - e^2]*(-12 + 7*e^2)*(3 + p) + 
          4*(-1 + e^2)^2*(3 + p)^2)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[2 + p, e*(3 + p)])/(32*e^2*(3 + p)^3*v) - 
       (3*(-1 + Sqrt[1 - e^2])*(2 - 5*(1 - e^2)^(3/2)*(3 + p) + 
          4*(-1 + e^2)^2*(3 + p)^2 - 2*(-1 + e^2)*(4 + p) - 
          Sqrt[1 - e^2]*(4 + 5*(3 + p)))*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[3 + p, e*(3 + p)])/
        (32*e^3*(3 + p)^3*v) + \[Epsilon]^2*
        (-1/1408*(v^2*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
            (9504*(-4 + 3*e^2)*(-1 + 2*\[Nu]) - 44*(1 - e^2)^(7/2)*(3 + p)^4*
              (-6 + 11*\[Nu] + 12*\[Nu]^2) + (-1 + e^2)^2*(3 + p)^3*
              (1686 - 5655*\[Nu] + 5388*\[Nu]^2 + 6336*Sqrt[1 - e^2]*
                (-1 + 2*\[Nu]) + (-1 + e^2)*(1398 - 3491*\[Nu] + 
                 124*\[Nu]^2)) + 2*Sqrt[1 - e^2]*(3 + p)^2*
              (-9504*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 9504*(1 - e^2)^(3/2)*
                (-1 + 2*\[Nu]) - 660*(-1 + \[Nu] + 2*\[Nu]^2) + (-1 + e^2)^2*
                (921 - 2309*\[Nu] + 68*\[Nu]^2) + 11*(-1 + e^2)*
                (267 - 719*\[Nu] + 436*\[Nu]^2)) + 4*(3 + p)*
              (9504*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 7920*(1 - e^2)^(3/2)*
                (-1 + 2*\[Nu]) + 66*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 3*
                (-1 + e^2)^2*(3 + 10*\[Nu] + 64*\[Nu]^2) - (-1 + e^2)*
                (927 - 2564*\[Nu] + 1516*\[Nu]^2)))*BesselJ[2 + p, 
             e*(3 + p)])/(e^2*(3 + p)^4) + ((-1 + Sqrt[1 - e^2])*v^2*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*(9504*(-1 + Sqrt[1 - e^2])^2*
             (-1 + 2*\[Nu]) + 44*(1 - e^2)^(7/2)*(3 + p)^4*(-6 + 11*\[Nu] + 
              12*\[Nu]^2) + (-1 + e^2)^2*(3 + p)^3*(-1686 + 5655*\[Nu] - 
              5388*\[Nu]^2 + 22*Sqrt[1 - e^2]*(282 - 565*\[Nu] + 
                12*\[Nu]^2) - (-1 + e^2)*(1266 - 3249*\[Nu] + 388*\[Nu]^2)) + 
            4*(3 + p)*(-66*(15 - 31*\[Nu] + 2*\[Nu]^2) + 66*Sqrt[1 - e^2]*(
                123 - 251*\[Nu] + 10*\[Nu]^2) + (-1 + e^2)^2*(261 - 
                604*\[Nu] + 68*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(2808 - 
                5633*\[Nu] + 130*\[Nu]^2) + (-1 + e^2)*(3501 - 7382*\[Nu] + 
                856*\[Nu]^2)) - 2*Sqrt[1 - e^2]*(3 + p)^2*
             ((1 - e^2)^(3/2)*(7554 - 14937*\[Nu] + 2*\[Nu]^2) - 
              660*(-1 + \[Nu] + 2*\[Nu]^2) + (-1 + e^2)^2*(555 - 1406*\[Nu] + 
                70*\[Nu]^2) + Sqrt[1 - e^2]*(10008 - 20573*\[Nu] + 
                1182*\[Nu]^2) + (-1 + e^2)*(4017 - 9512*\[Nu] + 
                3614*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/
          (1408*e^3*(3 + p)^4) - (9*e*(1 + Sqrt[1 - e^2])^3*v^2*
           (-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-1 + p, 
            3 + p, 0, 1, e])/512 - (9*(1 + Sqrt[1 - e^2])^3*
           (-4 + 3*Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[p, 3 + p, 0, 1, e])/
          256 + (63*e*(-2 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^2*
           (-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[1 + p, 
            3 + p, 0, 1, e])/256 + (63*(-4 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[2 + p, 3 + p, 0, 1, 
            e])/256 - (315*e^3*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[3 + p, 3 + p, 0, 1, 
            e])/256 + (63*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (4 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[4 + p, 3 + p, 0, 1, 
            e])/256 - (63*e*(-1 + Sqrt[1 - e^2])^2*(2 + Sqrt[1 - e^2])*v^2*
           (-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[5 + p, 
            3 + p, 0, 1, e])/256 - (9*(-1 + Sqrt[1 - e^2])^3*
           (4 + 3*Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[6 + p, 3 + p, 0, 1, 
            e])/256 + (9*e*(-1 + Sqrt[1 - e^2])^3*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[7 + p, 3 + p, 0, 1, 
            e])/512)))/v^7
 
MomSFourierMode[4, 3, 2] = 
    (\[Nu]*((((-3*I)/32)*(8 - 6*e^2 + Sqrt[1 - e^2]*(-12 + 7*e^2)*(3 + p) + 
          4*(-1 + e^2)^2*(3 + p)^2)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[2 + p, e*(3 + p)])/(e^2*(3 + p)^3*v) - 
       (((3*I)/32)*(-1 + Sqrt[1 - e^2])*(2 - 5*(1 - e^2)^(3/2)*(3 + p) + 
          4*(-1 + e^2)^2*(3 + p)^2 - 2*(-1 + e^2)*(4 + p) - 
          Sqrt[1 - e^2]*(4 + 5*(3 + p)))*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[3 + p, e*(3 + p)])/
        (e^3*(3 + p)^3*v) + \[Epsilon]^2*
        (((I/1408)*v^2*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
           (-9504*(-4 + 3*e^2)*(-1 + 2*\[Nu]) + 44*(1 - e^2)^(7/2)*(3 + p)^4*
             (-6 + 11*\[Nu] + 12*\[Nu]^2) + (-1 + e^2)^2*(3 + p)^3*
             (-1686 + 5655*\[Nu] - 5388*\[Nu]^2 - 6336*Sqrt[1 - e^2]*(-1 + 
                2*\[Nu]) - (-1 + e^2)*(1398 - 3491*\[Nu] + 124*\[Nu]^2)) - 
            2*Sqrt[1 - e^2]*(3 + p)^2*(-9504*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
              9504*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) - 660*(-1 + \[Nu] + 
                2*\[Nu]^2) + (-1 + e^2)^2*(921 - 2309*\[Nu] + 68*\[Nu]^2) + 
              11*(-1 + e^2)*(267 - 719*\[Nu] + 436*\[Nu]^2)) - 
            4*(3 + p)*(9504*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 7920*(1 - e^2)^
                (3/2)*(-1 + 2*\[Nu]) + 66*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 
              3*(-1 + e^2)^2*(3 + 10*\[Nu] + 64*\[Nu]^2) - (-1 + e^2)*(927 - 
                2564*\[Nu] + 1516*\[Nu]^2)))*BesselJ[2 + p, e*(3 + p)])/
          (e^2*(3 + p)^4) + ((I/1408)*(-1 + Sqrt[1 - e^2])*v^2*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*(9504*(-1 + Sqrt[1 - e^2])^2*
             (-1 + 2*\[Nu]) + 44*(1 - e^2)^(7/2)*(3 + p)^4*(-6 + 11*\[Nu] + 
              12*\[Nu]^2) + (-1 + e^2)^2*(3 + p)^3*(-1686 + 5655*\[Nu] - 
              5388*\[Nu]^2 + 22*Sqrt[1 - e^2]*(282 - 565*\[Nu] + 
                12*\[Nu]^2) - (-1 + e^2)*(1266 - 3249*\[Nu] + 388*\[Nu]^2)) + 
            4*(3 + p)*(-66*(15 - 31*\[Nu] + 2*\[Nu]^2) + 66*Sqrt[1 - e^2]*(
                123 - 251*\[Nu] + 10*\[Nu]^2) + (-1 + e^2)^2*(261 - 
                604*\[Nu] + 68*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(2808 - 
                5633*\[Nu] + 130*\[Nu]^2) + (-1 + e^2)*(3501 - 7382*\[Nu] + 
                856*\[Nu]^2)) - 2*Sqrt[1 - e^2]*(3 + p)^2*
             ((1 - e^2)^(3/2)*(7554 - 14937*\[Nu] + 2*\[Nu]^2) - 
              660*(-1 + \[Nu] + 2*\[Nu]^2) + (-1 + e^2)^2*(555 - 1406*\[Nu] + 
                70*\[Nu]^2) + Sqrt[1 - e^2]*(10008 - 20573*\[Nu] + 
                1182*\[Nu]^2) + (-1 + e^2)*(4017 - 9512*\[Nu] + 
                3614*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/(e^3*(3 + p)^4) - 
         ((9*I)/512)*e*(1 + Sqrt[1 - e^2])^3*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-1 + p, 3 + p, 0, 1, 
           e] - ((9*I)/256)*(1 + Sqrt[1 - e^2])^3*(-4 + 3*Sqrt[1 - e^2])*v^2*
          (-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
          PNEllipticJ[p, 3 + p, 0, 1, e] + ((63*I)/256)*e*
          (-2 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[1 + p, 3 + p, 0, 1, 
           e] + ((63*I)/256)*(-4 + Sqrt[1 - e^2])*(-1 + Sqrt[1 - e^2])*
          (1 + Sqrt[1 - e^2])^2*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[2 + p, 3 + p, 0, 1, 
           e] - ((315*I)/256)*e^3*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[3 + p, 3 + p, 0, 1, 
           e] + ((63*I)/256)*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
          (4 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[4 + p, 3 + p, 0, 1, 
           e] - ((63*I)/256)*e*(-1 + Sqrt[1 - e^2])^2*(2 + Sqrt[1 - e^2])*v^2*
          (-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[5 + p, 
           3 + p, 0, 1, e] - ((9*I)/256)*(-1 + Sqrt[1 - e^2])^3*
          (4 + 3*Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[6 + p, 3 + p, 0, 1, 
           e] + ((9*I)/512)*e*(-1 + Sqrt[1 - e^2])^3*v^2*(-1 + 2*\[Nu])*
          Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[7 + p, 3 + p, 0, 1, 
           e])))/v^7
 
MomSFourierMode[4, 3, 3] = 
    (\[Nu]*((3*(8 - 6*e^2 + Sqrt[1 - e^2]*(-12 + 7*e^2)*(3 + p) + 
          4*(-1 + e^2)^2*(3 + p)^2)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[2 + p, e*(3 + p)])/(32*e^2*(3 + p)^3*v) + 
       (3*(-1 + Sqrt[1 - e^2])*(2 - 5*(1 - e^2)^(3/2)*(3 + p) + 
          4*(-1 + e^2)^2*(3 + p)^2 - 2*(-1 + e^2)*(4 + p) - 
          Sqrt[1 - e^2]*(4 + 5*(3 + p)))*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[3 + p, e*(3 + p)])/
        (32*e^3*(3 + p)^3*v) + \[Epsilon]^2*
        (-1/1408*(v^2*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
            (-9504*(-4 + 3*e^2)*(-1 + 2*\[Nu]) + 44*(1 - e^2)^(7/2)*(3 + p)^4*
              (-6 + 11*\[Nu] + 12*\[Nu]^2) + (-1 + e^2)^2*(3 + p)^3*
              (-1686 + 5655*\[Nu] - 5388*\[Nu]^2 - 6336*Sqrt[1 - e^2]*
                (-1 + 2*\[Nu]) - (-1 + e^2)*(1398 - 3491*\[Nu] + 
                 124*\[Nu]^2)) - 2*Sqrt[1 - e^2]*(3 + p)^2*
              (-9504*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 9504*(1 - e^2)^(3/2)*
                (-1 + 2*\[Nu]) - 660*(-1 + \[Nu] + 2*\[Nu]^2) + (-1 + e^2)^2*
                (921 - 2309*\[Nu] + 68*\[Nu]^2) + 11*(-1 + e^2)*
                (267 - 719*\[Nu] + 436*\[Nu]^2)) - 4*(3 + p)*
              (9504*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 7920*(1 - e^2)^(3/2)*
                (-1 + 2*\[Nu]) + 66*(-6 + 11*\[Nu] + 2*\[Nu]^2) + 3*
                (-1 + e^2)^2*(3 + 10*\[Nu] + 64*\[Nu]^2) - (-1 + e^2)*
                (927 - 2564*\[Nu] + 1516*\[Nu]^2)))*BesselJ[2 + p, 
             e*(3 + p)])/(e^2*(3 + p)^4) - ((-1 + Sqrt[1 - e^2])*v^2*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*(9504*(-1 + Sqrt[1 - e^2])^2*
             (-1 + 2*\[Nu]) + 44*(1 - e^2)^(7/2)*(3 + p)^4*(-6 + 11*\[Nu] + 
              12*\[Nu]^2) + (-1 + e^2)^2*(3 + p)^3*(-1686 + 5655*\[Nu] - 
              5388*\[Nu]^2 + 22*Sqrt[1 - e^2]*(282 - 565*\[Nu] + 
                12*\[Nu]^2) - (-1 + e^2)*(1266 - 3249*\[Nu] + 388*\[Nu]^2)) + 
            4*(3 + p)*(-66*(15 - 31*\[Nu] + 2*\[Nu]^2) + 66*Sqrt[1 - e^2]*(
                123 - 251*\[Nu] + 10*\[Nu]^2) + (-1 + e^2)^2*(261 - 
                604*\[Nu] + 68*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(2808 - 
                5633*\[Nu] + 130*\[Nu]^2) + (-1 + e^2)*(3501 - 7382*\[Nu] + 
                856*\[Nu]^2)) - 2*Sqrt[1 - e^2]*(3 + p)^2*
             ((1 - e^2)^(3/2)*(7554 - 14937*\[Nu] + 2*\[Nu]^2) - 
              660*(-1 + \[Nu] + 2*\[Nu]^2) + (-1 + e^2)^2*(555 - 1406*\[Nu] + 
                70*\[Nu]^2) + Sqrt[1 - e^2]*(10008 - 20573*\[Nu] + 
                1182*\[Nu]^2) + (-1 + e^2)*(4017 - 9512*\[Nu] + 
                3614*\[Nu]^2)))*BesselJ[3 + p, e*(3 + p)])/
          (1408*e^3*(3 + p)^4) + (9*e*(1 + Sqrt[1 - e^2])^3*v^2*
           (-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-1 + p, 
            3 + p, 0, 1, e])/512 + (9*(1 + Sqrt[1 - e^2])^3*
           (-4 + 3*Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[p, 3 + p, 0, 1, e])/
          256 - (63*e*(-2 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^2*
           (-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[1 + p, 
            3 + p, 0, 1, e])/256 - (63*(-4 + Sqrt[1 - e^2])*
           (-1 + Sqrt[1 - e^2])*(1 + Sqrt[1 - e^2])^2*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[2 + p, 3 + p, 0, 1, 
            e])/256 + (315*e^3*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[3 + p, 3 + p, 0, 1, 
            e])/256 - (63*(-1 + Sqrt[1 - e^2])^2*(1 + Sqrt[1 - e^2])*
           (4 + Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[4 + p, 3 + p, 0, 1, 
            e])/256 + (63*e*(-1 + Sqrt[1 - e^2])^2*(2 + Sqrt[1 - e^2])*v^2*
           (-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[5 + p, 
            3 + p, 0, 1, e])/256 + (9*(-1 + Sqrt[1 - e^2])^3*
           (4 + 3*Sqrt[1 - e^2])*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[6 + p, 3 + p, 0, 1, 
            e])/256 - (9*e*(-1 + Sqrt[1 - e^2])^3*v^2*(-1 + 2*\[Nu])*
           Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[7 + p, 3 + p, 0, 1, 
            e])/512)))/v^7


(* ::Subsection::Closed:: *)
(*L=5*)


MomSFourierMode[5, 0, 0] = 
    (\[Nu]*((5*e*Sqrt[-((-1 + e^2)*v^2)]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[-1 + p, e*p])/(14*p^3*v) - 
       ((6 + 5*p)*Sqrt[-((-1 + e^2)*v^2)]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[p, e*p])/(14*p^4*v) + \[Epsilon]^2*
        ((e*v*Sqrt[v^2/(1 - e^2)]*(11437 - 57686*\[Nu] + 58250*\[Nu]^2 + 
            1815*\[Nu]^3 + e^2*(-6237 + 32336*\[Nu] - 35500*\[Nu]^2 + 
              1435*\[Nu]^3))*BesselJ[-1 + p, e*p])/(1820*p^3) - 
         (v*Sqrt[v^2/(1 - e^2)]*(1560*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
              5*\[Nu]^3) + 1300*p*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
            60*(-1 + e^2)*(-123 + 653*\[Nu] - 760*\[Nu]^2 + 55*\[Nu]^3) + 
            (-1 + e^2)^2*p^2*(3082 - 15451*\[Nu] + 15380*\[Nu]^2 + 
              500*\[Nu]^3) + 2*(-1 + e^2)*p*(-6237 + 32336*\[Nu] - 
              35500*\[Nu]^2 + 1435*\[Nu]^3))*BesselJ[p, e*p])/(3640*p^4))))/
     v^9
 
MomSFourierMode[5, 0, 1] = 0
 
MomSFourierMode[5, 0, 2] = 
    (\[Nu]*((5*e*Sqrt[-((-1 + e^2)*v^2)]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[-1 + p, e*p])/(42*p^3*v) - 
       ((6 + 5*p)*Sqrt[-((-1 + e^2)*v^2)]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[p, e*p])/(42*p^4*v) + \[Epsilon]^2*
        ((e*v*Sqrt[v^2/(1 - e^2)]*(11437 - 57686*\[Nu] + 58250*\[Nu]^2 + 
            1815*\[Nu]^3 + e^2*(-6237 + 32336*\[Nu] - 35500*\[Nu]^2 + 
              1435*\[Nu]^3))*BesselJ[-1 + p, e*p])/(5460*p^3) - 
         (v*Sqrt[v^2/(1 - e^2)]*(1560*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
              5*\[Nu]^3) + 1300*p*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
            60*(-1 + e^2)*(-123 + 653*\[Nu] - 760*\[Nu]^2 + 55*\[Nu]^3) + 
            (-1 + e^2)^2*p^2*(3082 - 15451*\[Nu] + 15380*\[Nu]^2 + 
              500*\[Nu]^3) + 2*(-1 + e^2)*p*(-6237 + 32336*\[Nu] - 
              35500*\[Nu]^2 + 1435*\[Nu]^3))*BesselJ[p, e*p])/(10920*p^4))))/
     v^9
 
MomSFourierMode[5, 0, 3] = 0
 
MomSFourierMode[5, 0, 4] = 
    (\[Nu]*((5*e*Sqrt[-((-1 + e^2)*v^2)]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[-1 + p, e*p])/(14*p^3*v) - 
       ((6 + 5*p)*Sqrt[-((-1 + e^2)*v^2)]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[p, e*p])/(14*p^4*v) + \[Epsilon]^2*
        ((e*v*Sqrt[v^2/(1 - e^2)]*(11437 - 57686*\[Nu] + 58250*\[Nu]^2 + 
            1815*\[Nu]^3 + e^2*(-6237 + 32336*\[Nu] - 35500*\[Nu]^2 + 
              1435*\[Nu]^3))*BesselJ[-1 + p, e*p])/(1820*p^3) - 
         (v*Sqrt[v^2/(1 - e^2)]*(1560*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
              5*\[Nu]^3) + 1300*p*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) + 
            60*(-1 + e^2)*(-123 + 653*\[Nu] - 760*\[Nu]^2 + 55*\[Nu]^3) + 
            (-1 + e^2)^2*p^2*(3082 - 15451*\[Nu] + 15380*\[Nu]^2 + 
              500*\[Nu]^3) + 2*(-1 + e^2)*p*(-6237 + 32336*\[Nu] - 
              35500*\[Nu]^2 + 1435*\[Nu]^3))*BesselJ[p, e*p])/(3640*p^4))))/
     v^9
 
MomSFourierMode[5, 2, 0] = 
    (\[Nu]*(-1/15*((-12*Sqrt[1 - e^2] + (16 - 11*e^2)*(2 + p) - 
           4*(1 - e^2)^(3/2)*(2 + p)^2)*Sqrt[(-1 + e^(-2))*v^2]*
          (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[1 + p, e*(2 + p)])/
         ((2 + p)^4*v) + ((6 - 6*Sqrt[1 - e^2] + 
          (14 - 9*e^2 - 2*Sqrt[1 - e^2])*(2 + p) - 4*(1 - e^2)^(3/2)*
           (2 + p)^2)*Sqrt[-((-1 + e^2)*v^2)]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[2 + p, e*(2 + p)])/(15*(1 + Sqrt[1 - e^2])*(2 + p)^4*v) + 
       \[Epsilon]^2*(-1/13650*(v^2*(327600*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*
                \[Nu]^2) - (-1 + e^2)^3*(2 + p)^4*(3958 - 19789*\[Nu] + 18830*
                \[Nu]^2 + 2870*\[Nu]^3) - 210*(2 + p)*(1001*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) - 1625*(-1 + e^2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 104*
                Sqrt[1 - e^2]*(2 - 9*\[Nu] + 5*\[Nu]^2 + 5*\[Nu]^3) + 2*
                (1 - e^2)^(3/2)*(19 - 107*\[Nu] + 110*\[Nu]^2 + 
                 75*\[Nu]^3)) + (1 - e^2)^(3/2)*(2 + p)^3*
              (-30030*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)*
                (-20576 + 108633*\[Nu] - 122535*\[Nu]^2 + 1435*\[Nu]^3) - 5*
                (4990 - 22918*\[Nu] + 13895*\[Nu]^2 + 12845*\[Nu]^3)) + 
             (2 + p)^2*(109200*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
               144690*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 4550*
                (8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 13*(-1 + e^2)^2*
                (-3813 + 20174*\[Nu] - 22960*\[Nu]^2 + 595*\[Nu]^3) - 7*
                (-1 + e^2)*(1037 - 746*\[Nu] - 18450*\[Nu]^2 + 
                 26515*\[Nu]^3)))*BesselJ[1 + p, e*(2 + p)])/
           (Sqrt[e^2 - e^4]*(2 + p)^5) + 
         (v^2*(327600*(-1 + Sqrt[1 - e^2])*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            2*(-1 + e^2)^3*(2 + p)^4*(3958 - 19789*\[Nu] + 18830*\[Nu]^2 + 
              2870*\[Nu]^3) + 420*(2 + p)*(13*(-61 + 307*\[Nu] - 
                315*\[Nu]^2 + 10*\[Nu]^3) - 13*Sqrt[1 - e^2]*(-41 + 
                211*\[Nu] - 235*\[Nu]^2 + 30*\[Nu]^3) + (1 - e^2)^(3/2)*(
                -123 + 653*\[Nu] - 760*\[Nu]^2 + 55*\[Nu]^3) - 
              (-1 + e^2)*(-1177 + 5899*\[Nu] - 6000*\[Nu]^2 + 205*\[Nu]^3)) + 
            (1 - e^2)^(3/2)*(2 + p)^3*(Sqrt[1 - e^2]*(-56102 + 280511*\[Nu] - 
                281470*\[Nu]^2 + 2870*\[Nu]^3) - (-1 + e^2)*(-37194 + 
                197477*\[Nu] - 226240*\[Nu]^2 + 5740*\[Nu]^3) - 
              10*(4990 - 22918*\[Nu] + 13895*\[Nu]^2 + 12845*\[Nu]^3)) + 
            2*(2 + p)^2*(4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              2730*Sqrt[1 - e^2]*(-44 + 223*\[Nu] - 235*\[Nu]^2 + 
                15*\[Nu]^3) + 15*(-1 + e^2)^2*(1191 - 6517*\[Nu] + 
                7756*\[Nu]^2 + 217*\[Nu]^3) + (1 - e^2)^(3/2)*(97971 - 
                483868*\[Nu] + 466235*\[Nu]^2 + 10990*\[Nu]^3) - 
              7*(-1 + e^2)*(452 + 1009*\[Nu] - 15525*\[Nu]^2 + 
                20665*\[Nu]^3)))*BesselJ[2 + p, e*(2 + p)])/
          (27300*Sqrt[1 - e^2]*(1 + Sqrt[1 - e^2])*(2 + p)^5) - 
         (e^3*(1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/(320*Sqrt[1 - e^2]) - 
         ((1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (160*Sqrt[1 - e^2]) + (3*e*(1 + Sqrt[1 - e^2])^2*
           (-16 + e^2 + 12*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(320*Sqrt[1 - e^2]) - 
         ((1 + Sqrt[1 - e^2])^2*(-18 + 17*Sqrt[1 - e^2] + 
            e^2*(3 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(40*Sqrt[1 - e^2]) - 
         (7*e*(e^4 + 4*(1 + Sqrt[1 - e^2]) + 2*e^2*(5 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (160*Sqrt[1 - e^2]) + (21*e^2*(2 + e^2)*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/
          (80*Sqrt[1 - e^2]) - (7*e*(4 + e^4 - 4*Sqrt[1 - e^2] - 
            2*e^2*(-5 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 2 + p, 0, 1, e])/(160*Sqrt[1 - e^2]) + 
         ((-1 + Sqrt[1 - e^2])^2*(18 + 17*Sqrt[1 - e^2] + 
            e^2*(-3 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/(40*Sqrt[1 - e^2]) + 
         (3*e*(-1 + Sqrt[1 - e^2])^2*(e^2 - 4*(4 + 3*Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[5 + p, 2 + p, 0, 1, e])/
          (320*Sqrt[1 - e^2]) - ((-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 
            7*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 2 + p, 0, 1, e])/(160*Sqrt[1 - e^2]) - 
         (e^3*(-1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[7 + p, 2 + p, 0, 1, e])/(320*Sqrt[1 - e^2]))))/v^9
 
MomSFourierMode[5, 2, 1] = 
    (\[Nu]*(((-1/30*I)*(-12*Sqrt[1 - e^2] + (16 - 11*e^2)*(2 + p) - 
          4*(1 - e^2)^(3/2)*(2 + p)^2)*Sqrt[(-1 + e^(-2))*v^2]*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[1 + p, e*(2 + p)])/((2 + p)^4*v) + 
       ((I/30)*(6 - 6*Sqrt[1 - e^2] + (14 - 9*e^2 - 2*Sqrt[1 - e^2])*
           (2 + p) - 4*(1 - e^2)^(3/2)*(2 + p)^2)*Sqrt[-((-1 + e^2)*v^2)]*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[2 + p, e*(2 + p)])/
        ((1 + Sqrt[1 - e^2])*(2 + p)^4*v) + \[Epsilon]^2*
        (((-1/27300*I)*v^2*(327600*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            (-1 + e^2)^3*(2 + p)^4*(3958 - 19789*\[Nu] + 18830*\[Nu]^2 + 
              2870*\[Nu]^3) - 210*(2 + p)*(1001*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              1625*(-1 + e^2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 104*Sqrt[1 - e^2]*(
                2 - 9*\[Nu] + 5*\[Nu]^2 + 5*\[Nu]^3) + 2*(1 - e^2)^(3/2)*(
                19 - 107*\[Nu] + 110*\[Nu]^2 + 75*\[Nu]^3)) + 
            (1 - e^2)^(3/2)*(2 + p)^3*(-30030*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - (-1 + e^2)*(-20576 + 108633*\[Nu] - 
                122535*\[Nu]^2 + 1435*\[Nu]^3) - 5*(4990 - 22918*\[Nu] + 
                13895*\[Nu]^2 + 12845*\[Nu]^3)) + (2 + p)^2*
             (109200*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              144690*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 13*(-1 + e^2)^2*(
                -3813 + 20174*\[Nu] - 22960*\[Nu]^2 + 595*\[Nu]^3) - 
              7*(-1 + e^2)*(1037 - 746*\[Nu] - 18450*\[Nu]^2 + 
                26515*\[Nu]^3)))*BesselJ[1 + p, e*(2 + p)])/
          (Sqrt[e^2 - e^4]*(2 + p)^5) + ((I/54600)*v^2*
           (327600*(-1 + Sqrt[1 - e^2])*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            2*(-1 + e^2)^3*(2 + p)^4*(3958 - 19789*\[Nu] + 18830*\[Nu]^2 + 
              2870*\[Nu]^3) + 420*(2 + p)*(13*(-61 + 307*\[Nu] - 
                315*\[Nu]^2 + 10*\[Nu]^3) - 13*Sqrt[1 - e^2]*(-41 + 
                211*\[Nu] - 235*\[Nu]^2 + 30*\[Nu]^3) + (1 - e^2)^(3/2)*(
                -123 + 653*\[Nu] - 760*\[Nu]^2 + 55*\[Nu]^3) - 
              (-1 + e^2)*(-1177 + 5899*\[Nu] - 6000*\[Nu]^2 + 205*\[Nu]^3)) + 
            (1 - e^2)^(3/2)*(2 + p)^3*(Sqrt[1 - e^2]*(-56102 + 280511*\[Nu] - 
                281470*\[Nu]^2 + 2870*\[Nu]^3) - (-1 + e^2)*(-37194 + 
                197477*\[Nu] - 226240*\[Nu]^2 + 5740*\[Nu]^3) - 
              10*(4990 - 22918*\[Nu] + 13895*\[Nu]^2 + 12845*\[Nu]^3)) + 
            2*(2 + p)^2*(4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              2730*Sqrt[1 - e^2]*(-44 + 223*\[Nu] - 235*\[Nu]^2 + 
                15*\[Nu]^3) + 15*(-1 + e^2)^2*(1191 - 6517*\[Nu] + 
                7756*\[Nu]^2 + 217*\[Nu]^3) + (1 - e^2)^(3/2)*(97971 - 
                483868*\[Nu] + 466235*\[Nu]^2 + 10990*\[Nu]^3) - 
              7*(-1 + e^2)*(452 + 1009*\[Nu] - 15525*\[Nu]^2 + 
                20665*\[Nu]^3)))*BesselJ[2 + p, e*(2 + p)])/
          (Sqrt[1 - e^2]*(1 + Sqrt[1 - e^2])*(2 + p)^5) - 
         ((I/640)*e^3*(1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         ((I/320)*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          Sqrt[1 - e^2] + (((3*I)/640)*e*(1 + Sqrt[1 - e^2])^2*
           (-16 + e^2 + 12*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         ((I/80)*(1 + Sqrt[1 - e^2])^2*(-18 + 17*Sqrt[1 - e^2] + 
            e^2*(3 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         (((7*I)/320)*e*(e^4 + 4*(1 + Sqrt[1 - e^2]) + 
            2*e^2*(5 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         (((21*I)/160)*e^2*(2 + e^2)*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[2 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         (((7*I)/320)*e*(4 + e^4 - 4*Sqrt[1 - e^2] - 
            2*e^2*(-5 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         ((I/80)*(-1 + Sqrt[1 - e^2])^2*(18 + 17*Sqrt[1 - e^2] + 
            e^2*(-3 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         (((3*I)/640)*e*(-1 + Sqrt[1 - e^2])^2*
           (e^2 - 4*(4 + 3*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         ((I/320)*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          Sqrt[1 - e^2] - ((I/640)*e^3*(-1 + Sqrt[1 - e^2])^2*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 2 + p, 0, 1, e])/
          Sqrt[1 - e^2])))/v^9
 
MomSFourierMode[5, 2, 2] = 0
 
MomSFourierMode[5, 2, 3] = 
    (\[Nu]*(((-1/30*I)*(-12*Sqrt[1 - e^2] + (16 - 11*e^2)*(2 + p) - 
          4*(1 - e^2)^(3/2)*(2 + p)^2)*Sqrt[(-1 + e^(-2))*v^2]*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[1 + p, e*(2 + p)])/((2 + p)^4*v) + 
       ((I/30)*(6 - 6*Sqrt[1 - e^2] + (14 - 9*e^2 - 2*Sqrt[1 - e^2])*
           (2 + p) - 4*(1 - e^2)^(3/2)*(2 + p)^2)*Sqrt[-((-1 + e^2)*v^2)]*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[2 + p, e*(2 + p)])/
        ((1 + Sqrt[1 - e^2])*(2 + p)^4*v) + \[Epsilon]^2*
        (((-1/27300*I)*v^2*(327600*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            (-1 + e^2)^3*(2 + p)^4*(3958 - 19789*\[Nu] + 18830*\[Nu]^2 + 
              2870*\[Nu]^3) - 210*(2 + p)*(1001*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              1625*(-1 + e^2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 104*Sqrt[1 - e^2]*(
                2 - 9*\[Nu] + 5*\[Nu]^2 + 5*\[Nu]^3) + 2*(1 - e^2)^(3/2)*(
                19 - 107*\[Nu] + 110*\[Nu]^2 + 75*\[Nu]^3)) + 
            (1 - e^2)^(3/2)*(2 + p)^3*(-30030*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - (-1 + e^2)*(-20576 + 108633*\[Nu] - 
                122535*\[Nu]^2 + 1435*\[Nu]^3) - 5*(4990 - 22918*\[Nu] + 
                13895*\[Nu]^2 + 12845*\[Nu]^3)) + (2 + p)^2*
             (109200*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              144690*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 13*(-1 + e^2)^2*(
                -3813 + 20174*\[Nu] - 22960*\[Nu]^2 + 595*\[Nu]^3) - 
              7*(-1 + e^2)*(1037 - 746*\[Nu] - 18450*\[Nu]^2 + 
                26515*\[Nu]^3)))*BesselJ[1 + p, e*(2 + p)])/
          (Sqrt[e^2 - e^4]*(2 + p)^5) + ((I/54600)*v^2*
           (327600*(-1 + Sqrt[1 - e^2])*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            2*(-1 + e^2)^3*(2 + p)^4*(3958 - 19789*\[Nu] + 18830*\[Nu]^2 + 
              2870*\[Nu]^3) + 420*(2 + p)*(13*(-61 + 307*\[Nu] - 
                315*\[Nu]^2 + 10*\[Nu]^3) - 13*Sqrt[1 - e^2]*(-41 + 
                211*\[Nu] - 235*\[Nu]^2 + 30*\[Nu]^3) + (1 - e^2)^(3/2)*(
                -123 + 653*\[Nu] - 760*\[Nu]^2 + 55*\[Nu]^3) - 
              (-1 + e^2)*(-1177 + 5899*\[Nu] - 6000*\[Nu]^2 + 205*\[Nu]^3)) + 
            (1 - e^2)^(3/2)*(2 + p)^3*(Sqrt[1 - e^2]*(-56102 + 280511*\[Nu] - 
                281470*\[Nu]^2 + 2870*\[Nu]^3) - (-1 + e^2)*(-37194 + 
                197477*\[Nu] - 226240*\[Nu]^2 + 5740*\[Nu]^3) - 
              10*(4990 - 22918*\[Nu] + 13895*\[Nu]^2 + 12845*\[Nu]^3)) + 
            2*(2 + p)^2*(4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              2730*Sqrt[1 - e^2]*(-44 + 223*\[Nu] - 235*\[Nu]^2 + 
                15*\[Nu]^3) + 15*(-1 + e^2)^2*(1191 - 6517*\[Nu] + 
                7756*\[Nu]^2 + 217*\[Nu]^3) + (1 - e^2)^(3/2)*(97971 - 
                483868*\[Nu] + 466235*\[Nu]^2 + 10990*\[Nu]^3) - 
              7*(-1 + e^2)*(452 + 1009*\[Nu] - 15525*\[Nu]^2 + 
                20665*\[Nu]^3)))*BesselJ[2 + p, e*(2 + p)])/
          (Sqrt[1 - e^2]*(1 + Sqrt[1 - e^2])*(2 + p)^5) - 
         ((I/640)*e^3*(1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         ((I/320)*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          Sqrt[1 - e^2] + (((3*I)/640)*e*(1 + Sqrt[1 - e^2])^2*
           (-16 + e^2 + 12*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         ((I/80)*(1 + Sqrt[1 - e^2])^2*(-18 + 17*Sqrt[1 - e^2] + 
            e^2*(3 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         (((7*I)/320)*e*(e^4 + 4*(1 + Sqrt[1 - e^2]) + 
            2*e^2*(5 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         (((21*I)/160)*e^2*(2 + e^2)*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[2 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         (((7*I)/320)*e*(4 + e^4 - 4*Sqrt[1 - e^2] - 
            2*e^2*(-5 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         ((I/80)*(-1 + Sqrt[1 - e^2])^2*(18 + 17*Sqrt[1 - e^2] + 
            e^2*(-3 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         (((3*I)/640)*e*(-1 + Sqrt[1 - e^2])^2*
           (e^2 - 4*(4 + 3*Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 2 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         ((I/320)*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 2 + p, 0, 1, e])/
          Sqrt[1 - e^2] - ((I/640)*e^3*(-1 + Sqrt[1 - e^2])^2*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 2 + p, 0, 1, e])/
          Sqrt[1 - e^2])))/v^9
 
MomSFourierMode[5, 2, 4] = 
    (\[Nu]*(((-12*Sqrt[1 - e^2] + (16 - 11*e^2)*(2 + p) - 
          4*(1 - e^2)^(3/2)*(2 + p)^2)*Sqrt[(-1 + e^(-2))*v^2]*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[1 + p, e*(2 + p)])/
        (15*(2 + p)^4*v) - ((6 - 6*Sqrt[1 - e^2] + 
          (14 - 9*e^2 - 2*Sqrt[1 - e^2])*(2 + p) - 4*(1 - e^2)^(3/2)*
           (2 + p)^2)*Sqrt[-((-1 + e^2)*v^2)]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[2 + p, e*(2 + p)])/(15*(1 + Sqrt[1 - e^2])*(2 + p)^4*v) + 
       \[Epsilon]^2*((v^2*(327600*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            (-1 + e^2)^3*(2 + p)^4*(3958 - 19789*\[Nu] + 18830*\[Nu]^2 + 
              2870*\[Nu]^3) - 210*(2 + p)*(1001*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              1625*(-1 + e^2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 104*Sqrt[1 - e^2]*(
                2 - 9*\[Nu] + 5*\[Nu]^2 + 5*\[Nu]^3) + 2*(1 - e^2)^(3/2)*(
                19 - 107*\[Nu] + 110*\[Nu]^2 + 75*\[Nu]^3)) + 
            (1 - e^2)^(3/2)*(2 + p)^3*(-30030*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - (-1 + e^2)*(-20576 + 108633*\[Nu] - 
                122535*\[Nu]^2 + 1435*\[Nu]^3) - 5*(4990 - 22918*\[Nu] + 
                13895*\[Nu]^2 + 12845*\[Nu]^3)) + (2 + p)^2*
             (109200*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              144690*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 13*(-1 + e^2)^2*(
                -3813 + 20174*\[Nu] - 22960*\[Nu]^2 + 595*\[Nu]^3) - 
              7*(-1 + e^2)*(1037 - 746*\[Nu] - 18450*\[Nu]^2 + 
                26515*\[Nu]^3)))*BesselJ[1 + p, e*(2 + p)])/
          (13650*Sqrt[e^2 - e^4]*(2 + p)^5) - 
         (v^2*(327600*(-1 + Sqrt[1 - e^2])*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            2*(-1 + e^2)^3*(2 + p)^4*(3958 - 19789*\[Nu] + 18830*\[Nu]^2 + 
              2870*\[Nu]^3) + 420*(2 + p)*(13*(-61 + 307*\[Nu] - 
                315*\[Nu]^2 + 10*\[Nu]^3) - 13*Sqrt[1 - e^2]*(-41 + 
                211*\[Nu] - 235*\[Nu]^2 + 30*\[Nu]^3) + (1 - e^2)^(3/2)*(
                -123 + 653*\[Nu] - 760*\[Nu]^2 + 55*\[Nu]^3) - 
              (-1 + e^2)*(-1177 + 5899*\[Nu] - 6000*\[Nu]^2 + 205*\[Nu]^3)) + 
            (1 - e^2)^(3/2)*(2 + p)^3*(Sqrt[1 - e^2]*(-56102 + 280511*\[Nu] - 
                281470*\[Nu]^2 + 2870*\[Nu]^3) - (-1 + e^2)*(-37194 + 
                197477*\[Nu] - 226240*\[Nu]^2 + 5740*\[Nu]^3) - 
              10*(4990 - 22918*\[Nu] + 13895*\[Nu]^2 + 12845*\[Nu]^3)) + 
            2*(2 + p)^2*(4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              2730*Sqrt[1 - e^2]*(-44 + 223*\[Nu] - 235*\[Nu]^2 + 
                15*\[Nu]^3) + 15*(-1 + e^2)^2*(1191 - 6517*\[Nu] + 
                7756*\[Nu]^2 + 217*\[Nu]^3) + (1 - e^2)^(3/2)*(97971 - 
                483868*\[Nu] + 466235*\[Nu]^2 + 10990*\[Nu]^3) - 
              7*(-1 + e^2)*(452 + 1009*\[Nu] - 15525*\[Nu]^2 + 
                20665*\[Nu]^3)))*BesselJ[2 + p, e*(2 + p)])/
          (27300*Sqrt[1 - e^2]*(1 + Sqrt[1 - e^2])*(2 + p)^5) + 
         (e^3*(1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-3 + p, 2 + p, 0, 1, e])/(320*Sqrt[1 - e^2]) + 
         ((1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 2 + p, 0, 1, e])/
          (160*Sqrt[1 - e^2]) - (3*e*(1 + Sqrt[1 - e^2])^2*
           (-16 + e^2 + 12*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 2 + p, 0, 1, e])/(320*Sqrt[1 - e^2]) + 
         ((1 + Sqrt[1 - e^2])^2*(-18 + 17*Sqrt[1 - e^2] + 
            e^2*(3 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[p, 2 + p, 0, 1, e])/(40*Sqrt[1 - e^2]) + 
         (7*e*(e^4 + 4*(1 + Sqrt[1 - e^2]) + 2*e^2*(5 + Sqrt[1 - e^2]))*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[1 + p, 2 + p, 0, 1, e])/
          (160*Sqrt[1 - e^2]) - (21*e^2*(2 + e^2)*v^2*(1 - 5*\[Nu] + 
            5*\[Nu]^2)*PNEllipticJ[2 + p, 2 + p, 0, 1, e])/
          (80*Sqrt[1 - e^2]) + (7*e*(4 + e^4 - 4*Sqrt[1 - e^2] - 
            2*e^2*(-5 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[3 + p, 2 + p, 0, 1, e])/(160*Sqrt[1 - e^2]) - 
         ((-1 + Sqrt[1 - e^2])^2*(18 + 17*Sqrt[1 - e^2] + 
            e^2*(-3 + Sqrt[1 - e^2]))*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 2 + p, 0, 1, e])/(40*Sqrt[1 - e^2]) + 
         (3*e*(-1 + Sqrt[1 - e^2])^2*(16 - e^2 + 12*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[5 + p, 2 + p, 0, 1, e])/
          (320*Sqrt[1 - e^2]) + ((-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 
            7*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 2 + p, 0, 1, e])/(160*Sqrt[1 - e^2]) + 
         (e^3*(-1 + Sqrt[1 - e^2])^2*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[7 + p, 2 + p, 0, 1, e])/(320*Sqrt[1 - e^2]))))/v^9
 
MomSFourierMode[5, 4, 0] = 
    (\[Nu]*(((24*Sqrt[1 - e^2]*(-2 + e^2) + (88 - 112*e^2 + 29*e^4)*(4 + p) - 
          4*(12 - 5*e^2)*(1 - e^2)^(3/2)*(4 + p)^2 - 8*(-1 + e^2)^3*
           (4 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[3 + p, e*(4 + p)])/(20*e^3*(4 + p)^4*v) + 
       ((-1 + Sqrt[1 - e^2])*(-6*(-1 + Sqrt[1 - e^2])^3 + 
          (68 + 18*e^4 - 20*Sqrt[1 - e^2] + e^2*(-81 + 11*Sqrt[1 - e^2]))*
           (4 + p) + 4*(1 - e^2)^(3/2)*(-11 + 4*e^2 + Sqrt[1 - e^2])*
           (4 + p)^2 - 8*(-1 + e^2)^3*(4 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[4 + p, e*(4 + p)])/
        (20*e^4*(4 + p)^4*v) + \[Epsilon]^2*
        (-1/18200*(v^2*(1310400*Sqrt[1 - e^2]*(-2 + e^2)*(1 - 5*\[Nu] + 5*
                \[Nu]^2) + 4*(1 - e^2)^(9/2)*(4 + p)^5*(738 - 3619*\[Nu] + 
               1960*\[Nu]^2 + 4480*\[Nu]^3) + 420*(4 + p)*
              (1001*(1 - 5*\[Nu] + 5*\[Nu]^2) - 8502*(-1 + e^2)*
                (1 - 5*\[Nu] + 5*\[Nu]^2) + 3497*(-1 + e^2)^2*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 104*Sqrt[1 - e^2]*(2 - 9*\[Nu] + 5*\[Nu]^2 + 
                 5*\[Nu]^3) + 2*(1 - e^2)^(5/2)*(19 - 107*\[Nu] + 
                 110*\[Nu]^2 + 75*\[Nu]^3) + 2*(1 - e^2)^(3/2)*(-293 + 
                 1609*\[Nu] - 2230*\[Nu]^2 + 855*\[Nu]^3)) + 
             4*(1 - e^2)^3*(4 + p)^4*(-27300*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) - 455*(-18 + 113*\[Nu] - 218*\[Nu]^2 + 
                 154*\[Nu]^3) - (-1 + e^2)*(-6668 + 36939*\[Nu] - 
                 45850*\[Nu]^2 + 1540*\[Nu]^3)) + 2*(1 - e^2)^(3/2)*(4 + p)^3*
              (338520*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 207480*
                (1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)^2*
                (-27866 + 154203*\[Nu] - 191835*\[Nu]^2 + 8785*\[Nu]^3) + 5*
                (-2290 + 20762*\[Nu] - 58905*\[Nu]^2 + 49245*\[Nu]^3) - 5*
                (-1 + e^2)*(-14316 + 81011*\[Nu] - 127078*\[Nu]^2 + 
                 72184*\[Nu]^3)) + (4 + p)^2*(-436800*Sqrt[1 - e^2]*
                (1 - 5*\[Nu] + 5*\[Nu]^2) - 2413320*(1 - e^2)^(3/2)*
                (1 - 5*\[Nu] + 5*\[Nu]^2) - 971880*(1 - e^2)^(5/2)*
                (1 - 5*\[Nu] + 5*\[Nu]^2) - 4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
                 5*\[Nu]^3) - (-1 + e^2)^3*(-67299 + 369992*\[Nu] - 
                 448420*\[Nu]^2 + 805*\[Nu]^3) + 7*(-1 + e^2)*(-4163 + 
                 43324*\[Nu] - 134800*\[Nu]^2 + 116865*\[Nu]^3) - 2*
                (-1 + e^2)^2*(-159323 + 874839*\[Nu] - 1240715*\[Nu]^2 + 
                 550060*\[Nu]^3)))*BesselJ[3 + p, e*(4 + p)])/
           (e^3*Sqrt[1 - e^2]*(4 + p)^5) - ((-1 + Sqrt[1 - e^2])*v^2*
           (-655200*(-1 + Sqrt[1 - e^2])^3*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            8*(1 - e^2)^(9/2)*(4 + p)^5*(738 - 3619*\[Nu] + 1960*\[Nu]^2 + 
              4480*\[Nu]^3) - 420*(4 + p)*((1 - e^2)^(3/2)*(3297 - 
                16709*\[Nu] + 17740*\[Nu]^2 - 1525*\[Nu]^3) + 
              26*(-69 + 346*\[Nu] - 350*\[Nu]^2 + 5*\[Nu]^3) - 
              26*Sqrt[1 - e^2]*(-151 + 762*\[Nu] - 790*\[Nu]^2 + 
                35*\[Nu]^3) + (1 - e^2)^(5/2)*(-123 + 653*\[Nu] - 
                760*\[Nu]^2 + 55*\[Nu]^3) + 5*(-1 + e^2)^2*(-883 + 
                4413*\[Nu] - 4432*\[Nu]^2 + 71*\[Nu]^3) - (-1 + e^2)*(
                -13371 + 67207*\[Nu] - 68660*\[Nu]^2 + 1895*\[Nu]^3)) + 
            4*(1 - e^2)^3*(4 + p)^4*(-910*(-18 + 113*\[Nu] - 218*\[Nu]^2 + 
                154*\[Nu]^3) + Sqrt[1 - e^2]*(-53862 + 269381*\[Nu] - 
                271040*\[Nu]^2 + 4480*\[Nu]^3) - (-1 + e^2)*(-12598 + 
                70259*\[Nu] - 89740*\[Nu]^2 + 7560*\[Nu]^3)) + 
            (1 - e^2)^(3/2)*(4 + p)^3*(5*(1 - e^2)^(3/2)*(138662 - 
                690445*\[Nu] + 683648*\[Nu]^2 + 336*\[Nu]^3) - 
              15*Sqrt[1 - e^2]*(-92702 + 466277*\[Nu] - 478464*\[Nu]^2 + 
                17192*\[Nu]^3) - (-1 + e^2)^2*(-84054 + 465437*\[Nu] - 
                581980*\[Nu]^2 + 33460*\[Nu]^3) + 20*(-2290 + 20762*\[Nu] - 
                58905*\[Nu]^2 + 49245*\[Nu]^3) - 5*(-1 + e^2)*(-71814 + 
                388493*\[Nu] - 536200*\[Nu]^2 + 237160*\[Nu]^3)) - 
            2*(4 + p)^2*((1 - e^2)^(3/2)*(2239823 - 11260074*\[Nu] + 
                11526620*\[Nu]^2 - 372925*\[Nu]^3) + 4550*(8 - 39*\[Nu] + 
                35*\[Nu]^2 + 5*\[Nu]^3) - 910*Sqrt[1 - e^2]*(-464 + 
                2343*\[Nu] - 2435*\[Nu]^2 + 115*\[Nu]^3) - 30*(-1 + e^2)^3*(
                1191 - 6517*\[Nu] + 7756*\[Nu]^2 + 217*\[Nu]^3) + 
              (1 - e^2)^(5/2)*(719181 - 3579268*\[Nu] + 3538010*\[Nu]^2 + 
                7315*\[Nu]^3) - 7*(-1 + e^2)*(-44853 + 243784*\[Nu] - 
                323300*\[Nu]^2 + 101915*\[Nu]^3) + (-1 + e^2)^2*(-443003 + 
                2310504*\[Nu] - 2775710*\[Nu]^2 + 727195*\[Nu]^3)))*
           BesselJ[4 + p, e*(4 + p)])/(36400*e^4*Sqrt[1 - e^2]*(4 + p)^5) + 
         (3*e*(1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/(640*Sqrt[1 - e^2]) + 
         (3*(1 + Sqrt[1 - e^2])^4*(-5 + 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 4 + p, 0, 1, e])/
          (320*Sqrt[1 - e^2]) - (27*e*(1 + Sqrt[1 - e^2])^3*
           (-5 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/(640*Sqrt[1 - e^2]) + 
         (9*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          (80*Sqrt[1 - e^2]) + (63*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 4 + p, 0, 1, e])/
          (320*Sqrt[1 - e^2]) - (189*e^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 4 + p, 0, 1, e])/(160*Sqrt[1 - e^2]) + 
         (63*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(320*Sqrt[1 - e^2]) + 
         (9*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/
          (80*Sqrt[1 - e^2]) - (27*e*(-1 + Sqrt[1 - e^2])^3*
           (5 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[7 + p, 4 + p, 0, 1, e])/(640*Sqrt[1 - e^2]) - 
         (3*(-1 + Sqrt[1 - e^2])^4*(5 + 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[8 + p, 4 + p, 0, 1, e])/
          (320*Sqrt[1 - e^2]) + (3*e*(-1 + Sqrt[1 - e^2])^4*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[9 + p, 4 + p, 0, 1, e])/
          (640*Sqrt[1 - e^2]))))/v^9
 
MomSFourierMode[5, 4, 1] = 
    (\[Nu]*(((I/20)*(24*Sqrt[1 - e^2]*(-2 + e^2) + (88 - 112*e^2 + 29*e^4)*
           (4 + p) - 4*(12 - 5*e^2)*(1 - e^2)^(3/2)*(4 + p)^2 - 
          8*(-1 + e^2)^3*(4 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[3 + p, e*(4 + p)])/
        (e^3*(4 + p)^4*v) + ((I/20)*(-1 + Sqrt[1 - e^2])*
         (-6*(-1 + Sqrt[1 - e^2])^3 + (68 + 18*e^4 - 20*Sqrt[1 - e^2] + 
            e^2*(-81 + 11*Sqrt[1 - e^2]))*(4 + p) + 4*(1 - e^2)^(3/2)*
           (-11 + 4*e^2 + Sqrt[1 - e^2])*(4 + p)^2 - 8*(-1 + e^2)^3*
           (4 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[4 + p, e*(4 + p)])/(e^4*(4 + p)^4*v) + 
       \[Epsilon]^2*(((-1/18200*I)*v^2*(1310400*Sqrt[1 - e^2]*(-2 + e^2)*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 4*(1 - e^2)^(9/2)*(4 + p)^5*
             (738 - 3619*\[Nu] + 1960*\[Nu]^2 + 4480*\[Nu]^3) + 
            420*(4 + p)*(1001*(1 - 5*\[Nu] + 5*\[Nu]^2) - 8502*(-1 + e^2)*(
                1 - 5*\[Nu] + 5*\[Nu]^2) + 3497*(-1 + e^2)^2*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 104*Sqrt[1 - e^2]*(2 - 9*\[Nu] + 5*\[Nu]^2 + 
                5*\[Nu]^3) + 2*(1 - e^2)^(5/2)*(19 - 107*\[Nu] + 
                110*\[Nu]^2 + 75*\[Nu]^3) + 2*(1 - e^2)^(3/2)*(-293 + 
                1609*\[Nu] - 2230*\[Nu]^2 + 855*\[Nu]^3)) + 
            4*(1 - e^2)^3*(4 + p)^4*(-27300*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - 455*(-18 + 113*\[Nu] - 218*\[Nu]^2 + 
                154*\[Nu]^3) - (-1 + e^2)*(-6668 + 36939*\[Nu] - 
                45850*\[Nu]^2 + 1540*\[Nu]^3)) + 2*(1 - e^2)^(3/2)*(4 + p)^3*
             (338520*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              207480*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              (-1 + e^2)^2*(-27866 + 154203*\[Nu] - 191835*\[Nu]^2 + 
                8785*\[Nu]^3) + 5*(-2290 + 20762*\[Nu] - 58905*\[Nu]^2 + 
                49245*\[Nu]^3) - 5*(-1 + e^2)*(-14316 + 81011*\[Nu] - 
                127078*\[Nu]^2 + 72184*\[Nu]^3)) + (4 + p)^2*
             (-436800*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              2413320*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              971880*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - (-1 + e^2)^3*(
                -67299 + 369992*\[Nu] - 448420*\[Nu]^2 + 805*\[Nu]^3) + 
              7*(-1 + e^2)*(-4163 + 43324*\[Nu] - 134800*\[Nu]^2 + 
                116865*\[Nu]^3) - 2*(-1 + e^2)^2*(-159323 + 874839*\[Nu] - 
                1240715*\[Nu]^2 + 550060*\[Nu]^3)))*BesselJ[3 + p, 
            e*(4 + p)])/(e^3*Sqrt[1 - e^2]*(4 + p)^5) - 
         ((I/36400)*(-1 + Sqrt[1 - e^2])*v^2*(-655200*(-1 + Sqrt[1 - e^2])^3*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 8*(1 - e^2)^(9/2)*(4 + p)^5*
             (738 - 3619*\[Nu] + 1960*\[Nu]^2 + 4480*\[Nu]^3) - 
            420*(4 + p)*((1 - e^2)^(3/2)*(3297 - 16709*\[Nu] + 
                17740*\[Nu]^2 - 1525*\[Nu]^3) + 26*(-69 + 346*\[Nu] - 
                350*\[Nu]^2 + 5*\[Nu]^3) - 26*Sqrt[1 - e^2]*(-151 + 
                762*\[Nu] - 790*\[Nu]^2 + 35*\[Nu]^3) + (1 - e^2)^(5/2)*(
                -123 + 653*\[Nu] - 760*\[Nu]^2 + 55*\[Nu]^3) + 
              5*(-1 + e^2)^2*(-883 + 4413*\[Nu] - 4432*\[Nu]^2 + 
                71*\[Nu]^3) - (-1 + e^2)*(-13371 + 67207*\[Nu] - 
                68660*\[Nu]^2 + 1895*\[Nu]^3)) + 4*(1 - e^2)^3*(4 + p)^4*
             (-910*(-18 + 113*\[Nu] - 218*\[Nu]^2 + 154*\[Nu]^3) + 
              Sqrt[1 - e^2]*(-53862 + 269381*\[Nu] - 271040*\[Nu]^2 + 
                4480*\[Nu]^3) - (-1 + e^2)*(-12598 + 70259*\[Nu] - 
                89740*\[Nu]^2 + 7560*\[Nu]^3)) + (1 - e^2)^(3/2)*(4 + p)^3*
             (5*(1 - e^2)^(3/2)*(138662 - 690445*\[Nu] + 683648*\[Nu]^2 + 
                336*\[Nu]^3) - 15*Sqrt[1 - e^2]*(-92702 + 466277*\[Nu] - 
                478464*\[Nu]^2 + 17192*\[Nu]^3) - (-1 + e^2)^2*(-84054 + 
                465437*\[Nu] - 581980*\[Nu]^2 + 33460*\[Nu]^3) + 
              20*(-2290 + 20762*\[Nu] - 58905*\[Nu]^2 + 49245*\[Nu]^3) - 
              5*(-1 + e^2)*(-71814 + 388493*\[Nu] - 536200*\[Nu]^2 + 
                237160*\[Nu]^3)) - 2*(4 + p)^2*((1 - e^2)^(3/2)*(2239823 - 
                11260074*\[Nu] + 11526620*\[Nu]^2 - 372925*\[Nu]^3) + 
              4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              910*Sqrt[1 - e^2]*(-464 + 2343*\[Nu] - 2435*\[Nu]^2 + 
                115*\[Nu]^3) - 30*(-1 + e^2)^3*(1191 - 6517*\[Nu] + 
                7756*\[Nu]^2 + 217*\[Nu]^3) + (1 - e^2)^(5/2)*(719181 - 
                3579268*\[Nu] + 3538010*\[Nu]^2 + 7315*\[Nu]^3) - 
              7*(-1 + e^2)*(-44853 + 243784*\[Nu] - 323300*\[Nu]^2 + 
                101915*\[Nu]^3) + (-1 + e^2)^2*(-443003 + 2310504*\[Nu] - 
                2775710*\[Nu]^2 + 727195*\[Nu]^3)))*BesselJ[4 + p, 
            e*(4 + p)])/(e^4*Sqrt[1 - e^2]*(4 + p)^5) + 
         (((3*I)/640)*e*(1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         (((3*I)/320)*(1 + Sqrt[1 - e^2])^4*(-5 + 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 4 + p, 0, 1, e])/
          Sqrt[1 - e^2] - (((27*I)/640)*e*(1 + Sqrt[1 - e^2])^3*
           (-5 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         (((9*I)/80)*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          Sqrt[1 - e^2] + (((63*I)/320)*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 4 + p, 0, 1, e])/
          Sqrt[1 - e^2] - (((189*I)/160)*e^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 4 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         (((63*I)/320)*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[5 + p, 4 + p, 0, 1, e])/
          Sqrt[1 - e^2] + (((9*I)/80)*(-1 + Sqrt[1 - e^2])^3*
           (7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 4 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         (((27*I)/640)*e*(-1 + Sqrt[1 - e^2])^3*(5 + 3*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 4 + p, 0, 1, e])/
          Sqrt[1 - e^2] - (((3*I)/320)*(-1 + Sqrt[1 - e^2])^4*
           (5 + 4*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[8 + p, 4 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         (((3*I)/640)*e*(-1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 4 + p, 0, 1, e])/Sqrt[1 - e^2])))/v^9
 
MomSFourierMode[5, 4, 2] = 
    (\[Nu]*(((-24*Sqrt[1 - e^2]*(-2 + e^2) - (88 - 112*e^2 + 29*e^4)*
           (4 + p) + 4*(12 - 5*e^2)*(1 - e^2)^(3/2)*(4 + p)^2 + 
          8*(-1 + e^2)^3*(4 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[3 + p, e*(4 + p)])/
        (20*e^3*(4 + p)^4*v) - ((-1 + Sqrt[1 - e^2])*
         (-6*(-1 + Sqrt[1 - e^2])^3 + (68 + 18*e^4 - 20*Sqrt[1 - e^2] + 
            e^2*(-81 + 11*Sqrt[1 - e^2]))*(4 + p) + 4*(1 - e^2)^(3/2)*
           (-11 + 4*e^2 + Sqrt[1 - e^2])*(4 + p)^2 - 8*(-1 + e^2)^3*
           (4 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[4 + p, e*(4 + p)])/(20*e^4*(4 + p)^4*v) + 
       \[Epsilon]^2*((v^2*(1310400*Sqrt[1 - e^2]*(-2 + e^2)*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 4*(1 - e^2)^(9/2)*(4 + p)^5*
             (738 - 3619*\[Nu] + 1960*\[Nu]^2 + 4480*\[Nu]^3) + 
            420*(4 + p)*(1001*(1 - 5*\[Nu] + 5*\[Nu]^2) - 8502*(-1 + e^2)*(
                1 - 5*\[Nu] + 5*\[Nu]^2) + 3497*(-1 + e^2)^2*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 104*Sqrt[1 - e^2]*(2 - 9*\[Nu] + 5*\[Nu]^2 + 
                5*\[Nu]^3) + 2*(1 - e^2)^(5/2)*(19 - 107*\[Nu] + 
                110*\[Nu]^2 + 75*\[Nu]^3) + 2*(1 - e^2)^(3/2)*(-293 + 
                1609*\[Nu] - 2230*\[Nu]^2 + 855*\[Nu]^3)) + 
            4*(1 - e^2)^3*(4 + p)^4*(-27300*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - 455*(-18 + 113*\[Nu] - 218*\[Nu]^2 + 
                154*\[Nu]^3) - (-1 + e^2)*(-6668 + 36939*\[Nu] - 
                45850*\[Nu]^2 + 1540*\[Nu]^3)) + 2*(1 - e^2)^(3/2)*(4 + p)^3*
             (338520*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              207480*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              (-1 + e^2)^2*(-27866 + 154203*\[Nu] - 191835*\[Nu]^2 + 
                8785*\[Nu]^3) + 5*(-2290 + 20762*\[Nu] - 58905*\[Nu]^2 + 
                49245*\[Nu]^3) - 5*(-1 + e^2)*(-14316 + 81011*\[Nu] - 
                127078*\[Nu]^2 + 72184*\[Nu]^3)) + (4 + p)^2*
             (-436800*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              2413320*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              971880*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - (-1 + e^2)^3*(
                -67299 + 369992*\[Nu] - 448420*\[Nu]^2 + 805*\[Nu]^3) + 
              7*(-1 + e^2)*(-4163 + 43324*\[Nu] - 134800*\[Nu]^2 + 
                116865*\[Nu]^3) - 2*(-1 + e^2)^2*(-159323 + 874839*\[Nu] - 
                1240715*\[Nu]^2 + 550060*\[Nu]^3)))*BesselJ[3 + p, 
            e*(4 + p)])/(18200*e^3*Sqrt[1 - e^2]*(4 + p)^5) + 
         ((-1 + Sqrt[1 - e^2])*v^2*(-655200*(-1 + Sqrt[1 - e^2])^3*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 8*(1 - e^2)^(9/2)*(4 + p)^5*
             (738 - 3619*\[Nu] + 1960*\[Nu]^2 + 4480*\[Nu]^3) - 
            420*(4 + p)*((1 - e^2)^(3/2)*(3297 - 16709*\[Nu] + 
                17740*\[Nu]^2 - 1525*\[Nu]^3) + 26*(-69 + 346*\[Nu] - 
                350*\[Nu]^2 + 5*\[Nu]^3) - 26*Sqrt[1 - e^2]*(-151 + 
                762*\[Nu] - 790*\[Nu]^2 + 35*\[Nu]^3) + (1 - e^2)^(5/2)*(
                -123 + 653*\[Nu] - 760*\[Nu]^2 + 55*\[Nu]^3) + 
              5*(-1 + e^2)^2*(-883 + 4413*\[Nu] - 4432*\[Nu]^2 + 
                71*\[Nu]^3) - (-1 + e^2)*(-13371 + 67207*\[Nu] - 
                68660*\[Nu]^2 + 1895*\[Nu]^3)) + 4*(1 - e^2)^3*(4 + p)^4*
             (-910*(-18 + 113*\[Nu] - 218*\[Nu]^2 + 154*\[Nu]^3) + 
              Sqrt[1 - e^2]*(-53862 + 269381*\[Nu] - 271040*\[Nu]^2 + 
                4480*\[Nu]^3) - (-1 + e^2)*(-12598 + 70259*\[Nu] - 
                89740*\[Nu]^2 + 7560*\[Nu]^3)) + (1 - e^2)^(3/2)*(4 + p)^3*
             (5*(1 - e^2)^(3/2)*(138662 - 690445*\[Nu] + 683648*\[Nu]^2 + 
                336*\[Nu]^3) - 15*Sqrt[1 - e^2]*(-92702 + 466277*\[Nu] - 
                478464*\[Nu]^2 + 17192*\[Nu]^3) - (-1 + e^2)^2*(-84054 + 
                465437*\[Nu] - 581980*\[Nu]^2 + 33460*\[Nu]^3) + 
              20*(-2290 + 20762*\[Nu] - 58905*\[Nu]^2 + 49245*\[Nu]^3) - 
              5*(-1 + e^2)*(-71814 + 388493*\[Nu] - 536200*\[Nu]^2 + 
                237160*\[Nu]^3)) - 2*(4 + p)^2*((1 - e^2)^(3/2)*(2239823 - 
                11260074*\[Nu] + 11526620*\[Nu]^2 - 372925*\[Nu]^3) + 
              4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              910*Sqrt[1 - e^2]*(-464 + 2343*\[Nu] - 2435*\[Nu]^2 + 
                115*\[Nu]^3) - 30*(-1 + e^2)^3*(1191 - 6517*\[Nu] + 
                7756*\[Nu]^2 + 217*\[Nu]^3) + (1 - e^2)^(5/2)*(719181 - 
                3579268*\[Nu] + 3538010*\[Nu]^2 + 7315*\[Nu]^3) - 
              7*(-1 + e^2)*(-44853 + 243784*\[Nu] - 323300*\[Nu]^2 + 
                101915*\[Nu]^3) + (-1 + e^2)^2*(-443003 + 2310504*\[Nu] - 
                2775710*\[Nu]^2 + 727195*\[Nu]^3)))*BesselJ[4 + p, 
            e*(4 + p)])/(36400*e^4*Sqrt[1 - e^2]*(4 + p)^5) - 
         (3*e*(1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/(640*Sqrt[1 - e^2]) - 
         (3*(1 + Sqrt[1 - e^2])^4*(-5 + 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 4 + p, 0, 1, e])/
          (320*Sqrt[1 - e^2]) + (27*e*(1 + Sqrt[1 - e^2])^3*
           (-5 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/(640*Sqrt[1 - e^2]) - 
         (9*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          (80*Sqrt[1 - e^2]) - (63*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 4 + p, 0, 1, e])/
          (320*Sqrt[1 - e^2]) + (189*e^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 4 + p, 0, 1, e])/(160*Sqrt[1 - e^2]) - 
         (63*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(320*Sqrt[1 - e^2]) - 
         (9*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/
          (80*Sqrt[1 - e^2]) + (27*e*(-1 + Sqrt[1 - e^2])^3*
           (5 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[7 + p, 4 + p, 0, 1, e])/(640*Sqrt[1 - e^2]) + 
         (3*(-1 + Sqrt[1 - e^2])^4*(5 + 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[8 + p, 4 + p, 0, 1, e])/
          (320*Sqrt[1 - e^2]) - (3*e*(-1 + Sqrt[1 - e^2])^4*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[9 + p, 4 + p, 0, 1, e])/
          (640*Sqrt[1 - e^2]))))/v^9
 
MomSFourierMode[5, 4, 3] = 
    (\[Nu]*(((I/20)*(-24*Sqrt[1 - e^2]*(-2 + e^2) - (88 - 112*e^2 + 29*e^4)*
           (4 + p) + 4*(12 - 5*e^2)*(1 - e^2)^(3/2)*(4 + p)^2 + 
          8*(-1 + e^2)^3*(4 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[3 + p, e*(4 + p)])/
        (e^3*(4 + p)^4*v) - ((I/20)*(-1 + Sqrt[1 - e^2])*
         (-6*(-1 + Sqrt[1 - e^2])^3 + (68 + 18*e^4 - 20*Sqrt[1 - e^2] + 
            e^2*(-81 + 11*Sqrt[1 - e^2]))*(4 + p) + 4*(1 - e^2)^(3/2)*
           (-11 + 4*e^2 + Sqrt[1 - e^2])*(4 + p)^2 - 8*(-1 + e^2)^3*
           (4 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[4 + p, e*(4 + p)])/(e^4*(4 + p)^4*v) + 
       \[Epsilon]^2*(((I/18200)*v^2*(1310400*Sqrt[1 - e^2]*(-2 + e^2)*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 4*(1 - e^2)^(9/2)*(4 + p)^5*
             (738 - 3619*\[Nu] + 1960*\[Nu]^2 + 4480*\[Nu]^3) + 
            420*(4 + p)*(1001*(1 - 5*\[Nu] + 5*\[Nu]^2) - 8502*(-1 + e^2)*(
                1 - 5*\[Nu] + 5*\[Nu]^2) + 3497*(-1 + e^2)^2*(1 - 5*\[Nu] + 
                5*\[Nu]^2) + 104*Sqrt[1 - e^2]*(2 - 9*\[Nu] + 5*\[Nu]^2 + 
                5*\[Nu]^3) + 2*(1 - e^2)^(5/2)*(19 - 107*\[Nu] + 
                110*\[Nu]^2 + 75*\[Nu]^3) + 2*(1 - e^2)^(3/2)*(-293 + 
                1609*\[Nu] - 2230*\[Nu]^2 + 855*\[Nu]^3)) + 
            4*(1 - e^2)^3*(4 + p)^4*(-27300*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                5*\[Nu]^2) - 455*(-18 + 113*\[Nu] - 218*\[Nu]^2 + 
                154*\[Nu]^3) - (-1 + e^2)*(-6668 + 36939*\[Nu] - 
                45850*\[Nu]^2 + 1540*\[Nu]^3)) + 2*(1 - e^2)^(3/2)*(4 + p)^3*
             (338520*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
              207480*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              (-1 + e^2)^2*(-27866 + 154203*\[Nu] - 191835*\[Nu]^2 + 
                8785*\[Nu]^3) + 5*(-2290 + 20762*\[Nu] - 58905*\[Nu]^2 + 
                49245*\[Nu]^3) - 5*(-1 + e^2)*(-14316 + 81011*\[Nu] - 
                127078*\[Nu]^2 + 72184*\[Nu]^3)) + (4 + p)^2*
             (-436800*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              2413320*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              971880*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
              4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - (-1 + e^2)^3*(
                -67299 + 369992*\[Nu] - 448420*\[Nu]^2 + 805*\[Nu]^3) + 
              7*(-1 + e^2)*(-4163 + 43324*\[Nu] - 134800*\[Nu]^2 + 
                116865*\[Nu]^3) - 2*(-1 + e^2)^2*(-159323 + 874839*\[Nu] - 
                1240715*\[Nu]^2 + 550060*\[Nu]^3)))*BesselJ[3 + p, 
            e*(4 + p)])/(e^3*Sqrt[1 - e^2]*(4 + p)^5) + 
         ((I/36400)*(-1 + Sqrt[1 - e^2])*v^2*(-655200*(-1 + Sqrt[1 - e^2])^3*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 8*(1 - e^2)^(9/2)*(4 + p)^5*
             (738 - 3619*\[Nu] + 1960*\[Nu]^2 + 4480*\[Nu]^3) - 
            420*(4 + p)*((1 - e^2)^(3/2)*(3297 - 16709*\[Nu] + 
                17740*\[Nu]^2 - 1525*\[Nu]^3) + 26*(-69 + 346*\[Nu] - 
                350*\[Nu]^2 + 5*\[Nu]^3) - 26*Sqrt[1 - e^2]*(-151 + 
                762*\[Nu] - 790*\[Nu]^2 + 35*\[Nu]^3) + (1 - e^2)^(5/2)*(
                -123 + 653*\[Nu] - 760*\[Nu]^2 + 55*\[Nu]^3) + 
              5*(-1 + e^2)^2*(-883 + 4413*\[Nu] - 4432*\[Nu]^2 + 
                71*\[Nu]^3) - (-1 + e^2)*(-13371 + 67207*\[Nu] - 
                68660*\[Nu]^2 + 1895*\[Nu]^3)) + 4*(1 - e^2)^3*(4 + p)^4*
             (-910*(-18 + 113*\[Nu] - 218*\[Nu]^2 + 154*\[Nu]^3) + 
              Sqrt[1 - e^2]*(-53862 + 269381*\[Nu] - 271040*\[Nu]^2 + 
                4480*\[Nu]^3) - (-1 + e^2)*(-12598 + 70259*\[Nu] - 
                89740*\[Nu]^2 + 7560*\[Nu]^3)) + (1 - e^2)^(3/2)*(4 + p)^3*
             (5*(1 - e^2)^(3/2)*(138662 - 690445*\[Nu] + 683648*\[Nu]^2 + 
                336*\[Nu]^3) - 15*Sqrt[1 - e^2]*(-92702 + 466277*\[Nu] - 
                478464*\[Nu]^2 + 17192*\[Nu]^3) - (-1 + e^2)^2*(-84054 + 
                465437*\[Nu] - 581980*\[Nu]^2 + 33460*\[Nu]^3) + 
              20*(-2290 + 20762*\[Nu] - 58905*\[Nu]^2 + 49245*\[Nu]^3) - 
              5*(-1 + e^2)*(-71814 + 388493*\[Nu] - 536200*\[Nu]^2 + 
                237160*\[Nu]^3)) - 2*(4 + p)^2*((1 - e^2)^(3/2)*(2239823 - 
                11260074*\[Nu] + 11526620*\[Nu]^2 - 372925*\[Nu]^3) + 
              4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 5*\[Nu]^3) - 
              910*Sqrt[1 - e^2]*(-464 + 2343*\[Nu] - 2435*\[Nu]^2 + 
                115*\[Nu]^3) - 30*(-1 + e^2)^3*(1191 - 6517*\[Nu] + 
                7756*\[Nu]^2 + 217*\[Nu]^3) + (1 - e^2)^(5/2)*(719181 - 
                3579268*\[Nu] + 3538010*\[Nu]^2 + 7315*\[Nu]^3) - 
              7*(-1 + e^2)*(-44853 + 243784*\[Nu] - 323300*\[Nu]^2 + 
                101915*\[Nu]^3) + (-1 + e^2)^2*(-443003 + 2310504*\[Nu] - 
                2775710*\[Nu]^2 + 727195*\[Nu]^3)))*BesselJ[4 + p, 
            e*(4 + p)])/(e^4*Sqrt[1 - e^2]*(4 + p)^5) - 
         (((3*I)/640)*e*(1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         (((3*I)/320)*(1 + Sqrt[1 - e^2])^4*(-5 + 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 4 + p, 0, 1, e])/
          Sqrt[1 - e^2] + (((27*I)/640)*e*(1 + Sqrt[1 - e^2])^3*
           (-5 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         (((9*I)/80)*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          Sqrt[1 - e^2] - (((63*I)/320)*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 4 + p, 0, 1, e])/
          Sqrt[1 - e^2] + (((189*I)/160)*e^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 4 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         (((63*I)/320)*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[5 + p, 4 + p, 0, 1, e])/
          Sqrt[1 - e^2] - (((9*I)/80)*(-1 + Sqrt[1 - e^2])^3*
           (7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[6 + p, 4 + p, 0, 1, e])/Sqrt[1 - e^2] + 
         (((27*I)/640)*e*(-1 + Sqrt[1 - e^2])^3*(5 + 3*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[7 + p, 4 + p, 0, 1, e])/
          Sqrt[1 - e^2] + (((3*I)/320)*(-1 + Sqrt[1 - e^2])^4*
           (5 + 4*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[8 + p, 4 + p, 0, 1, e])/Sqrt[1 - e^2] - 
         (((3*I)/640)*e*(-1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[9 + p, 4 + p, 0, 1, e])/Sqrt[1 - e^2])))/v^9
 
MomSFourierMode[5, 4, 4] = 
    (\[Nu]*(((24*Sqrt[1 - e^2]*(-2 + e^2) + (88 - 112*e^2 + 29*e^4)*(4 + p) - 
          4*(12 - 5*e^2)*(1 - e^2)^(3/2)*(4 + p)^2 - 8*(-1 + e^2)^3*
           (4 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[3 + p, e*(4 + p)])/(20*e^3*(4 + p)^4*v) + 
       ((-1 + Sqrt[1 - e^2])*(-6*(-1 + Sqrt[1 - e^2])^3 + 
          (68 + 18*e^4 - 20*Sqrt[1 - e^2] + e^2*(-81 + 11*Sqrt[1 - e^2]))*
           (4 + p) + 4*(1 - e^2)^(3/2)*(-11 + 4*e^2 + Sqrt[1 - e^2])*
           (4 + p)^2 - 8*(-1 + e^2)^3*(4 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[4 + p, e*(4 + p)])/
        (20*e^4*(4 + p)^4*v) + \[Epsilon]^2*
        (-1/18200*(v^2*(1310400*Sqrt[1 - e^2]*(-2 + e^2)*(1 - 5*\[Nu] + 5*
                \[Nu]^2) + 4*(1 - e^2)^(9/2)*(4 + p)^5*(738 - 3619*\[Nu] + 
               1960*\[Nu]^2 + 4480*\[Nu]^3) + 420*(4 + p)*
              (1001*(1 - 5*\[Nu] + 5*\[Nu]^2) - 8502*(-1 + e^2)*
                (1 - 5*\[Nu] + 5*\[Nu]^2) + 3497*(-1 + e^2)^2*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) + 104*Sqrt[1 - e^2]*(2 - 9*\[Nu] + 5*\[Nu]^2 + 
                 5*\[Nu]^3) + 2*(1 - e^2)^(5/2)*(19 - 107*\[Nu] + 
                 110*\[Nu]^2 + 75*\[Nu]^3) + 2*(1 - e^2)^(3/2)*(-293 + 
                 1609*\[Nu] - 2230*\[Nu]^2 + 855*\[Nu]^3)) + 
             4*(1 - e^2)^3*(4 + p)^4*(-27300*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
                 5*\[Nu]^2) - 455*(-18 + 113*\[Nu] - 218*\[Nu]^2 + 
                 154*\[Nu]^3) - (-1 + e^2)*(-6668 + 36939*\[Nu] - 
                 45850*\[Nu]^2 + 1540*\[Nu]^3)) + 2*(1 - e^2)^(3/2)*(4 + p)^3*
              (338520*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 207480*
                (1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - (-1 + e^2)^2*
                (-27866 + 154203*\[Nu] - 191835*\[Nu]^2 + 8785*\[Nu]^3) + 5*
                (-2290 + 20762*\[Nu] - 58905*\[Nu]^2 + 49245*\[Nu]^3) - 5*
                (-1 + e^2)*(-14316 + 81011*\[Nu] - 127078*\[Nu]^2 + 
                 72184*\[Nu]^3)) + (4 + p)^2*(-436800*Sqrt[1 - e^2]*
                (1 - 5*\[Nu] + 5*\[Nu]^2) - 2413320*(1 - e^2)^(3/2)*
                (1 - 5*\[Nu] + 5*\[Nu]^2) - 971880*(1 - e^2)^(5/2)*
                (1 - 5*\[Nu] + 5*\[Nu]^2) - 4550*(8 - 39*\[Nu] + 35*\[Nu]^2 + 
                 5*\[Nu]^3) - (-1 + e^2)^3*(-67299 + 369992*\[Nu] - 
                 448420*\[Nu]^2 + 805*\[Nu]^3) + 7*(-1 + e^2)*(-4163 + 
                 43324*\[Nu] - 134800*\[Nu]^2 + 116865*\[Nu]^3) - 2*
                (-1 + e^2)^2*(-159323 + 874839*\[Nu] - 1240715*\[Nu]^2 + 
                 550060*\[Nu]^3)))*BesselJ[3 + p, e*(4 + p)])/
           (e^3*Sqrt[1 - e^2]*(4 + p)^5) - ((-1 + Sqrt[1 - e^2])*v^2*
           (-655200*(-1 + Sqrt[1 - e^2])^3*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            8*(1 - e^2)^(9/2)*(4 + p)^5*(738 - 3619*\[Nu] + 1960*\[Nu]^2 + 
              4480*\[Nu]^3) - 420*(4 + p)*((1 - e^2)^(3/2)*(3297 - 
                16709*\[Nu] + 17740*\[Nu]^2 - 1525*\[Nu]^3) + 
              26*(-69 + 346*\[Nu] - 350*\[Nu]^2 + 5*\[Nu]^3) - 
              26*Sqrt[1 - e^2]*(-151 + 762*\[Nu] - 790*\[Nu]^2 + 
                35*\[Nu]^3) + (1 - e^2)^(5/2)*(-123 + 653*\[Nu] - 
                760*\[Nu]^2 + 55*\[Nu]^3) + 5*(-1 + e^2)^2*(-883 + 
                4413*\[Nu] - 4432*\[Nu]^2 + 71*\[Nu]^3) - (-1 + e^2)*(
                -13371 + 67207*\[Nu] - 68660*\[Nu]^2 + 1895*\[Nu]^3)) + 
            4*(1 - e^2)^3*(4 + p)^4*(-910*(-18 + 113*\[Nu] - 218*\[Nu]^2 + 
                154*\[Nu]^3) + Sqrt[1 - e^2]*(-53862 + 269381*\[Nu] - 
                271040*\[Nu]^2 + 4480*\[Nu]^3) - (-1 + e^2)*(-12598 + 
                70259*\[Nu] - 89740*\[Nu]^2 + 7560*\[Nu]^3)) + 
            (1 - e^2)^(3/2)*(4 + p)^3*(5*(1 - e^2)^(3/2)*(138662 - 
                690445*\[Nu] + 683648*\[Nu]^2 + 336*\[Nu]^3) - 
              15*Sqrt[1 - e^2]*(-92702 + 466277*\[Nu] - 478464*\[Nu]^2 + 
                17192*\[Nu]^3) - (-1 + e^2)^2*(-84054 + 465437*\[Nu] - 
                581980*\[Nu]^2 + 33460*\[Nu]^3) + 20*(-2290 + 20762*\[Nu] - 
                58905*\[Nu]^2 + 49245*\[Nu]^3) - 5*(-1 + e^2)*(-71814 + 
                388493*\[Nu] - 536200*\[Nu]^2 + 237160*\[Nu]^3)) - 
            2*(4 + p)^2*((1 - e^2)^(3/2)*(2239823 - 11260074*\[Nu] + 
                11526620*\[Nu]^2 - 372925*\[Nu]^3) + 4550*(8 - 39*\[Nu] + 
                35*\[Nu]^2 + 5*\[Nu]^3) - 910*Sqrt[1 - e^2]*(-464 + 
                2343*\[Nu] - 2435*\[Nu]^2 + 115*\[Nu]^3) - 30*(-1 + e^2)^3*(
                1191 - 6517*\[Nu] + 7756*\[Nu]^2 + 217*\[Nu]^3) + 
              (1 - e^2)^(5/2)*(719181 - 3579268*\[Nu] + 3538010*\[Nu]^2 + 
                7315*\[Nu]^3) - 7*(-1 + e^2)*(-44853 + 243784*\[Nu] - 
                323300*\[Nu]^2 + 101915*\[Nu]^3) + (-1 + e^2)^2*(-443003 + 
                2310504*\[Nu] - 2775710*\[Nu]^2 + 727195*\[Nu]^3)))*
           BesselJ[4 + p, e*(4 + p)])/(36400*e^4*Sqrt[1 - e^2]*(4 + p)^5) + 
         (3*e*(1 + Sqrt[1 - e^2])^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[-1 + p, 4 + p, 0, 1, e])/(640*Sqrt[1 - e^2]) + 
         (3*(1 + Sqrt[1 - e^2])^4*(-5 + 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, 4 + p, 0, 1, e])/
          (320*Sqrt[1 - e^2]) - (27*e*(1 + Sqrt[1 - e^2])^3*
           (-5 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[1 + p, 4 + p, 0, 1, e])/(640*Sqrt[1 - e^2]) + 
         (9*(1 + Sqrt[1 - e^2])^3*(-7 + 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[2 + p, 4 + p, 0, 1, e])/
          (80*Sqrt[1 - e^2]) + (63*e^3*(4 + e^2 + 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[3 + p, 4 + p, 0, 1, e])/
          (320*Sqrt[1 - e^2]) - (189*e^4*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[4 + p, 4 + p, 0, 1, e])/(160*Sqrt[1 - e^2]) + 
         (63*e^3*(4 + e^2 - 4*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[5 + p, 4 + p, 0, 1, e])/(320*Sqrt[1 - e^2]) + 
         (9*(-1 + Sqrt[1 - e^2])^3*(7 - 2*e^2 + 7*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[6 + p, 4 + p, 0, 1, e])/
          (80*Sqrt[1 - e^2]) - (27*e*(-1 + Sqrt[1 - e^2])^3*
           (5 + 3*Sqrt[1 - e^2])*v^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           PNEllipticJ[7 + p, 4 + p, 0, 1, e])/(640*Sqrt[1 - e^2]) - 
         (3*(-1 + Sqrt[1 - e^2])^4*(5 + 4*Sqrt[1 - e^2])*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[8 + p, 4 + p, 0, 1, e])/
          (320*Sqrt[1 - e^2]) + (3*e*(-1 + Sqrt[1 - e^2])^4*v^2*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[9 + p, 4 + p, 0, 1, e])/
          (640*Sqrt[1 - e^2]))))/v^9


(* ::Subsection::Closed:: *)
(*L=6*)


MomSFourierMode[6, 1, 0] = 
    (\[Nu]*((((-25*I)/3168)*(-120 + 154*Sqrt[1 - e^2]*(1 + p) + 
          35*(-1 + e^2)*(1 + p)^2)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[p, e*(1 + p)])/((1 + p)^5*v) - 
       (((25*I)/3168)*(-1 + Sqrt[1 - e^2])*(-120 + 14*(-5 + 6*Sqrt[1 - e^2])*
           (1 + p) + 35*(-1 + e^2)*(1 + p)^2)*Sqrt[(-1 + e^(-2))*v^2]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, 
          e*(1 + p)])/((1 + p)^5*v)))/v^11
 
MomSFourierMode[6, 1, 1] = 
    (\[Nu]*((5*(-120 + 154*Sqrt[1 - e^2]*(1 + p) + 35*(-1 + e^2)*(1 + p)^2)*
         Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[p, e*(1 + p)])/(3168*(1 + p)^5*v) + 
       (5*(-1 + Sqrt[1 - e^2])*(-120 + 14*(-5 + 6*Sqrt[1 - e^2])*(1 + p) + 
          35*(-1 + e^2)*(1 + p)^2)*Sqrt[(-1 + e^(-2))*v^2]*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, e*(1 + p)])/
        (3168*(1 + p)^5*v)))/v^11
 
MomSFourierMode[6, 1, 2] = 
    (\[Nu]*((((-5*I)/3168)*(-120 + 154*Sqrt[1 - e^2]*(1 + p) + 
          35*(-1 + e^2)*(1 + p)^2)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[p, e*(1 + p)])/((1 + p)^5*v) - 
       (((5*I)/3168)*(-1 + Sqrt[1 - e^2])*(-120 + 14*(-5 + 6*Sqrt[1 - e^2])*
           (1 + p) + 35*(-1 + e^2)*(1 + p)^2)*Sqrt[(-1 + e^(-2))*v^2]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, 
          e*(1 + p)])/((1 + p)^5*v)))/v^11
 
MomSFourierMode[6, 1, 3] = 
    (\[Nu]*((5*(-120 + 154*Sqrt[1 - e^2]*(1 + p) + 35*(-1 + e^2)*(1 + p)^2)*
         Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[p, e*(1 + p)])/(3168*(1 + p)^5*v) + 
       (5*(-1 + Sqrt[1 - e^2])*(-120 + 14*(-5 + 6*Sqrt[1 - e^2])*(1 + p) + 
          35*(-1 + e^2)*(1 + p)^2)*Sqrt[(-1 + e^(-2))*v^2]*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, e*(1 + p)])/
        (3168*(1 + p)^5*v)))/v^11
 
MomSFourierMode[6, 1, 4] = 
    (\[Nu]*((((-5*I)/3168)*(-120 + 154*Sqrt[1 - e^2]*(1 + p) + 
          35*(-1 + e^2)*(1 + p)^2)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[p, e*(1 + p)])/((1 + p)^5*v) - 
       (((5*I)/3168)*(-1 + Sqrt[1 - e^2])*(-120 + 14*(-5 + 6*Sqrt[1 - e^2])*
           (1 + p) + 35*(-1 + e^2)*(1 + p)^2)*Sqrt[(-1 + e^(-2))*v^2]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, 
          e*(1 + p)])/((1 + p)^5*v)))/v^11
 
MomSFourierMode[6, 1, 5] = 
    (\[Nu]*((25*(-120 + 154*Sqrt[1 - e^2]*(1 + p) + 35*(-1 + e^2)*(1 + p)^2)*
         Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[p, e*(1 + p)])/(3168*(1 + p)^5*v) + 
       (25*(-1 + Sqrt[1 - e^2])*(-120 + 14*(-5 + 6*Sqrt[1 - e^2])*(1 + p) + 
          35*(-1 + e^2)*(1 + p)^2)*Sqrt[(-1 + e^(-2))*v^2]*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[1 + p, e*(1 + p)])/
        (3168*(1 + p)^5*v)))/v^11
 
MomSFourierMode[6, 3, 0] = 
    (\[Nu]*((((5*I)/704)*(-480 + 360*e^2 + 462*Sqrt[1 - e^2]*(3 + p) + 
          346*(1 - e^2)^(3/2)*(3 + p) - 372*(3 + p)^2 + 549*e^2*(3 + p)^2 - 
          177*e^4*(3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*
         Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[2 + p, e*(3 + p)])/(e^2*(3 + p)^5*v) + 
       (((5*I)/704)*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^2 - 
          2*(82 - 322*Sqrt[1 - e^2] + e^2*(-47 + 126*Sqrt[1 - e^2]))*
           (3 + p) - (-1 + e^2)*(-350 + 155*e^2 + 22*Sqrt[1 - e^2])*
           (3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, 
          e*(3 + p)])/(e^3*(3 + p)^5*v)))/v^11
 
MomSFourierMode[6, 3, 1] = 
    (\[Nu]*((-3*(-480 + 360*e^2 + 462*Sqrt[1 - e^2]*(3 + p) + 
          346*(1 - e^2)^(3/2)*(3 + p) - 372*(3 + p)^2 + 549*e^2*(3 + p)^2 - 
          177*e^4*(3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*
         Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[2 + p, e*(3 + p)])/(704*e^2*(3 + p)^5*v) - 
       (3*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^2 - 
          2*(82 - 322*Sqrt[1 - e^2] + e^2*(-47 + 126*Sqrt[1 - e^2]))*
           (3 + p) - (-1 + e^2)*(-350 + 155*e^2 + 22*Sqrt[1 - e^2])*
           (3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, 
          e*(3 + p)])/(704*e^3*(3 + p)^5*v)))/v^11
 
MomSFourierMode[6, 3, 2] = 
    (\[Nu]*(((-1/704*I)*(-480 + 360*e^2 + 462*Sqrt[1 - e^2]*(3 + p) + 
          346*(1 - e^2)^(3/2)*(3 + p) - 372*(3 + p)^2 + 549*e^2*(3 + p)^2 - 
          177*e^4*(3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*
         Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[2 + p, e*(3 + p)])/(e^2*(3 + p)^5*v) - 
       ((I/704)*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^2 - 
          2*(82 - 322*Sqrt[1 - e^2] + e^2*(-47 + 126*Sqrt[1 - e^2]))*
           (3 + p) - (-1 + e^2)*(-350 + 155*e^2 + 22*Sqrt[1 - e^2])*
           (3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, 
          e*(3 + p)])/(e^3*(3 + p)^5*v)))/v^11
 
MomSFourierMode[6, 3, 3] = 
    (\[Nu]*(-1/704*((-480 + 360*e^2 + 462*Sqrt[1 - e^2]*(3 + p) + 
           346*(1 - e^2)^(3/2)*(3 + p) - 372*(3 + p)^2 + 549*e^2*(3 + p)^2 - 
           177*e^4*(3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*
          Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
          BesselJ[2 + p, e*(3 + p)])/(e^2*(3 + p)^5*v) - 
       ((-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^2 - 
          2*(82 - 322*Sqrt[1 - e^2] + e^2*(-47 + 126*Sqrt[1 - e^2]))*
           (3 + p) - (-1 + e^2)*(-350 + 155*e^2 + 22*Sqrt[1 - e^2])*
           (3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, 
          e*(3 + p)])/(704*e^3*(3 + p)^5*v)))/v^11
 
MomSFourierMode[6, 3, 4] = 
    (\[Nu]*((((-3*I)/704)*(-480 + 360*e^2 + 462*Sqrt[1 - e^2]*(3 + p) + 
          346*(1 - e^2)^(3/2)*(3 + p) - 372*(3 + p)^2 + 549*e^2*(3 + p)^2 - 
          177*e^4*(3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*
         Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[2 + p, e*(3 + p)])/(e^2*(3 + p)^5*v) - 
       (((3*I)/704)*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^2 - 
          2*(82 - 322*Sqrt[1 - e^2] + e^2*(-47 + 126*Sqrt[1 - e^2]))*
           (3 + p) - (-1 + e^2)*(-350 + 155*e^2 + 22*Sqrt[1 - e^2])*
           (3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, 
          e*(3 + p)])/(e^3*(3 + p)^5*v)))/v^11
 
MomSFourierMode[6, 3, 5] = 
    (\[Nu]*((5*(-480 + 360*e^2 + 462*Sqrt[1 - e^2]*(3 + p) + 
          346*(1 - e^2)^(3/2)*(3 + p) - 372*(3 + p)^2 + 549*e^2*(3 + p)^2 - 
          177*e^4*(3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*
         Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
         BesselJ[2 + p, e*(3 + p)])/(704*e^2*(3 + p)^5*v) + 
       (5*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^2 - 
          2*(82 - 322*Sqrt[1 - e^2] + e^2*(-47 + 126*Sqrt[1 - e^2]))*
           (3 + p) - (-1 + e^2)*(-350 + 155*e^2 + 22*Sqrt[1 - e^2])*
           (3 + p)^2 + 44*(1 - e^2)^(5/2)*(3 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[3 + p, 
          e*(3 + p)])/(704*e^3*(3 + p)^5*v)))/v^11
 
MomSFourierMode[6, 5, 0] = 
    (\[Nu]*((((5*I)/192)*(24*(16 - 20*e^2 + 5*e^4) - 2*Sqrt[1 - e^2]*
           (400 - 396*e^2 + 73*e^4)*(5 + p) - (-1 + e^2)*(560 - 564*e^2 + 
            107*e^4)*(5 + p)^2 - 4*(40 - 13*e^2)*(1 - e^2)^(5/2)*(5 + p)^3 + 
          16*(-1 + e^2)^4*(5 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[4 + p, 
          e*(5 + p)])/(e^4*(5 + p)^5*v) + (((5*I)/192)*(-1 + Sqrt[1 - e^2])*
         (24*(-1 + Sqrt[1 - e^2])^4 - 2*(8*(-13 + 37*Sqrt[1 - e^2]) + 
            e^4*(-31 + 42*Sqrt[1 - e^2]) - 4*e^2*(-32 + 67*Sqrt[1 - e^2]))*
           (5 + p) - (-1 + e^2)*(488 + 79*e^4 - 72*Sqrt[1 - e^2] + 
            4*e^2*(-116 + 7*Sqrt[1 - e^2]))*(5 + p)^2 - 4*(1 - e^2)^(5/2)*
           (38 - 11*e^2 - 2*Sqrt[1 - e^2])*(5 + p)^3 + 16*(-1 + e^2)^4*
           (5 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (e^5*(5 + p)^5*v)))/v^11
 
MomSFourierMode[6, 5, 1] = 
    (\[Nu]*((-5*(24*(16 - 20*e^2 + 5*e^4) - 2*Sqrt[1 - e^2]*
           (400 - 396*e^2 + 73*e^4)*(5 + p) - (-1 + e^2)*(560 - 564*e^2 + 
            107*e^4)*(5 + p)^2 - 4*(40 - 13*e^2)*(1 - e^2)^(5/2)*(5 + p)^3 + 
          16*(-1 + e^2)^4*(5 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[4 + p, 
          e*(5 + p)])/(192*e^4*(5 + p)^5*v) - 
       (5*(-1 + Sqrt[1 - e^2])*(24*(-1 + Sqrt[1 - e^2])^4 - 
          2*(8*(-13 + 37*Sqrt[1 - e^2]) + e^4*(-31 + 42*Sqrt[1 - e^2]) - 
            4*e^2*(-32 + 67*Sqrt[1 - e^2]))*(5 + p) - 
          (-1 + e^2)*(488 + 79*e^4 - 72*Sqrt[1 - e^2] + 
            4*e^2*(-116 + 7*Sqrt[1 - e^2]))*(5 + p)^2 - 4*(1 - e^2)^(5/2)*
           (38 - 11*e^2 - 2*Sqrt[1 - e^2])*(5 + p)^3 + 16*(-1 + e^2)^4*
           (5 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (192*e^5*(5 + p)^5*v)))/v^11
 
MomSFourierMode[6, 5, 2] = 
    (\[Nu]*((((-5*I)/192)*(24*(16 - 20*e^2 + 5*e^4) - 2*Sqrt[1 - e^2]*
           (400 - 396*e^2 + 73*e^4)*(5 + p) - (-1 + e^2)*(560 - 564*e^2 + 
            107*e^4)*(5 + p)^2 - 4*(40 - 13*e^2)*(1 - e^2)^(5/2)*(5 + p)^3 + 
          16*(-1 + e^2)^4*(5 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[4 + p, 
          e*(5 + p)])/(e^4*(5 + p)^5*v) - (((5*I)/192)*(-1 + Sqrt[1 - e^2])*
         (24*(-1 + Sqrt[1 - e^2])^4 - 2*(8*(-13 + 37*Sqrt[1 - e^2]) + 
            e^4*(-31 + 42*Sqrt[1 - e^2]) - 4*e^2*(-32 + 67*Sqrt[1 - e^2]))*
           (5 + p) - (-1 + e^2)*(488 + 79*e^4 - 72*Sqrt[1 - e^2] + 
            4*e^2*(-116 + 7*Sqrt[1 - e^2]))*(5 + p)^2 - 4*(1 - e^2)^(5/2)*
           (38 - 11*e^2 - 2*Sqrt[1 - e^2])*(5 + p)^3 + 16*(-1 + e^2)^4*
           (5 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (e^5*(5 + p)^5*v)))/v^11
 
MomSFourierMode[6, 5, 3] = 
    (\[Nu]*((5*(24*(16 - 20*e^2 + 5*e^4) - 2*Sqrt[1 - e^2]*
           (400 - 396*e^2 + 73*e^4)*(5 + p) - (-1 + e^2)*(560 - 564*e^2 + 
            107*e^4)*(5 + p)^2 - 4*(40 - 13*e^2)*(1 - e^2)^(5/2)*(5 + p)^3 + 
          16*(-1 + e^2)^4*(5 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[4 + p, 
          e*(5 + p)])/(192*e^4*(5 + p)^5*v) + 
       (5*(-1 + Sqrt[1 - e^2])*(24*(-1 + Sqrt[1 - e^2])^4 - 
          2*(8*(-13 + 37*Sqrt[1 - e^2]) + e^4*(-31 + 42*Sqrt[1 - e^2]) - 
            4*e^2*(-32 + 67*Sqrt[1 - e^2]))*(5 + p) - 
          (-1 + e^2)*(488 + 79*e^4 - 72*Sqrt[1 - e^2] + 
            4*e^2*(-116 + 7*Sqrt[1 - e^2]))*(5 + p)^2 - 4*(1 - e^2)^(5/2)*
           (38 - 11*e^2 - 2*Sqrt[1 - e^2])*(5 + p)^3 + 16*(-1 + e^2)^4*
           (5 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (192*e^5*(5 + p)^5*v)))/v^11
 
MomSFourierMode[6, 5, 4] = 
    (\[Nu]*((((5*I)/192)*(24*(16 - 20*e^2 + 5*e^4) - 2*Sqrt[1 - e^2]*
           (400 - 396*e^2 + 73*e^4)*(5 + p) - (-1 + e^2)*(560 - 564*e^2 + 
            107*e^4)*(5 + p)^2 - 4*(40 - 13*e^2)*(1 - e^2)^(5/2)*(5 + p)^3 + 
          16*(-1 + e^2)^4*(5 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[4 + p, 
          e*(5 + p)])/(e^4*(5 + p)^5*v) + (((5*I)/192)*(-1 + Sqrt[1 - e^2])*
         (24*(-1 + Sqrt[1 - e^2])^4 - 2*(8*(-13 + 37*Sqrt[1 - e^2]) + 
            e^4*(-31 + 42*Sqrt[1 - e^2]) - 4*e^2*(-32 + 67*Sqrt[1 - e^2]))*
           (5 + p) - (-1 + e^2)*(488 + 79*e^4 - 72*Sqrt[1 - e^2] + 
            4*e^2*(-116 + 7*Sqrt[1 - e^2]))*(5 + p)^2 - 4*(1 - e^2)^(5/2)*
           (38 - 11*e^2 - 2*Sqrt[1 - e^2])*(5 + p)^3 + 16*(-1 + e^2)^4*
           (5 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (e^5*(5 + p)^5*v)))/v^11
 
MomSFourierMode[6, 5, 5] = 
    (\[Nu]*((-5*(24*(16 - 20*e^2 + 5*e^4) - 2*Sqrt[1 - e^2]*
           (400 - 396*e^2 + 73*e^4)*(5 + p) - (-1 + e^2)*(560 - 564*e^2 + 
            107*e^4)*(5 + p)^2 - 4*(40 - 13*e^2)*(1 - e^2)^(5/2)*(5 + p)^3 + 
          16*(-1 + e^2)^4*(5 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*
         Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[4 + p, 
          e*(5 + p)])/(192*e^4*(5 + p)^5*v) - 
       (5*(-1 + Sqrt[1 - e^2])*(24*(-1 + Sqrt[1 - e^2])^4 - 
          2*(8*(-13 + 37*Sqrt[1 - e^2]) + e^4*(-31 + 42*Sqrt[1 - e^2]) - 
            4*e^2*(-32 + 67*Sqrt[1 - e^2]))*(5 + p) - 
          (-1 + e^2)*(488 + 79*e^4 - 72*Sqrt[1 - e^2] + 
            4*e^2*(-116 + 7*Sqrt[1 - e^2]))*(5 + p)^2 - 4*(1 - e^2)^(5/2)*
           (38 - 11*e^2 - 2*Sqrt[1 - e^2])*(5 + p)^3 + 16*(-1 + e^2)^4*
           (5 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*Sqrt[1 - 4*\[Nu]]*
         (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[5 + p, e*(5 + p)])/
        (192*e^5*(5 + p)^5*v)))/v^11


(* ::Subsection::Closed:: *)
(*L=7*)


MomSFourierMode[7, 0, 0] = 
    (\[Nu]*((-175*e*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[-1 + p, e*p])/(52*p^5*v) - 
       (25*(-120 - 154*p + 35*(-1 + e^2)*p^2)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[p, e*p])/
        (1144*p^6*v)))/v^13
 
MomSFourierMode[7, 0, 1] = 0
 
MomSFourierMode[7, 0, 2] = 
    (\[Nu]*((-35*e*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[-1 + p, e*p])/(52*p^5*v) - 
       (5*(-120 - 154*p + 35*(-1 + e^2)*p^2)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[p, e*p])/
        (1144*p^6*v)))/v^13
 
MomSFourierMode[7, 0, 3] = 0
 
MomSFourierMode[7, 0, 4] = 
    (\[Nu]*((-35*e*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[-1 + p, e*p])/(52*p^5*v) - 
       (5*(-120 - 154*p + 35*(-1 + e^2)*p^2)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[p, e*p])/
        (1144*p^6*v)))/v^13
 
MomSFourierMode[7, 0, 5] = 0
 
MomSFourierMode[7, 0, 6] = 
    (\[Nu]*((-175*e*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[-1 + p, e*p])/(52*p^5*v) - 
       (25*(-120 - 154*p + 35*(-1 + e^2)*p^2)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[p, e*p])/
        (1144*p^6*v)))/v^13
 
MomSFourierMode[7, 2, 0] = 
    (\[Nu]*((225*(-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
          Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
           (2 + p)^3)*Sqrt[(-1 + e^(-2))*v^2]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[1 + p, e*(2 + p)])/(16016*(2 + p)^6*v) - 
       (225*(-360*(-1 + Sqrt[1 - e^2]) - 6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*
           (2 + p) + (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/
        (32032*(1 + Sqrt[1 - e^2])*(2 + p)^6*v)))/v^13
 
MomSFourierMode[7, 2, 1] = 
    (\[Nu]*((((75*I)/16016)*(-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
          Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
           (2 + p)^3)*Sqrt[(-1 + e^(-2))*v^2]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[1 + p, e*(2 + p)])/((2 + p)^6*v) - 
       (((75*I)/32032)*(-360*(-1 + Sqrt[1 - e^2]) - 
          6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*(2 + p) + 
          (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/
        ((1 + Sqrt[1 - e^2])*(2 + p)^6*v)))/v^13
 
MomSFourierMode[7, 2, 2] = 
    (\[Nu]*((15*(-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
          Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
           (2 + p)^3)*Sqrt[(-1 + e^(-2))*v^2]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[1 + p, e*(2 + p)])/(16016*(2 + p)^6*v) - 
       (15*(-360*(-1 + Sqrt[1 - e^2]) - 6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*
           (2 + p) + (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/
        (32032*(1 + Sqrt[1 - e^2])*(2 + p)^6*v)))/v^13
 
MomSFourierMode[7, 2, 3] = 
    (\[Nu]*((((45*I)/16016)*(-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
          Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
           (2 + p)^3)*Sqrt[(-1 + e^(-2))*v^2]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[1 + p, e*(2 + p)])/((2 + p)^6*v) - 
       (((45*I)/32032)*(-360*(-1 + Sqrt[1 - e^2]) - 
          6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*(2 + p) + 
          (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/
        ((1 + Sqrt[1 - e^2])*(2 + p)^6*v)))/v^13
 
MomSFourierMode[7, 2, 4] = 
    (\[Nu]*((-15*(-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
          Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
           (2 + p)^3)*Sqrt[(-1 + e^(-2))*v^2]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[1 + p, e*(2 + p)])/(16016*(2 + p)^6*v) + 
       (15*(-360*(-1 + Sqrt[1 - e^2]) - 6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*
           (2 + p) + (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/
        (32032*(1 + Sqrt[1 - e^2])*(2 + p)^6*v)))/v^13
 
MomSFourierMode[7, 2, 5] = 
    (\[Nu]*((((75*I)/16016)*(-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
          Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
           (2 + p)^3)*Sqrt[(-1 + e^(-2))*v^2]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[1 + p, e*(2 + p)])/((2 + p)^6*v) - 
       (((75*I)/32032)*(-360*(-1 + Sqrt[1 - e^2]) - 
          6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*(2 + p) + 
          (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/
        ((1 + Sqrt[1 - e^2])*(2 + p)^6*v)))/v^13
 
MomSFourierMode[7, 2, 6] = 
    (\[Nu]*((-225*(-360*Sqrt[1 - e^2] + (582 - 351*e^2)*(2 + p) + 
          Sqrt[1 - e^2]*(-247 + 137*e^2)*(2 + p)^2 + 25*(-1 + e^2)^2*
           (2 + p)^3)*Sqrt[(-1 + e^(-2))*v^2]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[1 + p, e*(2 + p)])/(16016*(2 + p)^6*v) + 
       (225*(-360*(-1 + Sqrt[1 - e^2]) - 6*(-157 + 80*e^2 + 37*Sqrt[1 - e^2])*
           (2 + p) + (25 - 469*Sqrt[1 - e^2] + e^2*(-25 + 249*Sqrt[1 - e^2]))*
           (2 + p)^2 + 50*(-1 + e^2)^2*(2 + p)^3)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[2 + p, e*(2 + p)])/
        (32032*(1 + Sqrt[1 - e^2])*(2 + p)^6*v)))/v^13
 
MomSFourierMode[7, 4, 0] = 
    (\[Nu]*((9*(-720*Sqrt[1 - e^2]*(-2 + e^2) - 3*(936 - 1096*e^2 + 237*e^4)*
           (4 + p) + 2*Sqrt[1 - e^2]*(874 - 973*e^2 + 209*e^4)*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-102 + 37*e^2)*(4 + p)^3 + 28*(1 - e^2)^(7/2)*
           (4 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[3 + p, e*(4 + p)])/(728*e^3*(4 + p)^6*v) + 
       (9*(-1 + Sqrt[1 - e^2])*(360*(-1 + Sqrt[1 - e^2])^3 - 
          6*(708 + 160*e^4 - 228*Sqrt[1 - e^2] + 
            e^2*(-791 + 77*Sqrt[1 - e^2]))*(4 + p) + Sqrt[1 - e^2]*
           (681*e^4 + 76*(41 - 5*Sqrt[1 - e^2]) + 
            e^2*(-3357 + 155*Sqrt[1 - e^2]))*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-197 + 67*e^2 + 7*Sqrt[1 - e^2])*(4 + p)^3 + 
          56*(1 - e^2)^(7/2)*(4 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[4 + p, e*(4 + p)])/
        (1456*e^4*(4 + p)^6*v)))/v^13
 
MomSFourierMode[7, 4, 1] = 
    (\[Nu]*((((3*I)/364)*(-720*Sqrt[1 - e^2]*(-2 + e^2) - 
          3*(936 - 1096*e^2 + 237*e^4)*(4 + p) + 2*Sqrt[1 - e^2]*
           (874 - 973*e^2 + 209*e^4)*(4 + p)^2 + 4*(-1 + e^2)^2*
           (-102 + 37*e^2)*(4 + p)^3 + 28*(1 - e^2)^(7/2)*(4 + p)^4)*
         Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[3 + p, e*(4 + p)])/(e^3*(4 + p)^6*v) + 
       (((3*I)/728)*(-1 + Sqrt[1 - e^2])*(360*(-1 + Sqrt[1 - e^2])^3 - 
          6*(708 + 160*e^4 - 228*Sqrt[1 - e^2] + 
            e^2*(-791 + 77*Sqrt[1 - e^2]))*(4 + p) + Sqrt[1 - e^2]*
           (681*e^4 + 76*(41 - 5*Sqrt[1 - e^2]) + 
            e^2*(-3357 + 155*Sqrt[1 - e^2]))*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-197 + 67*e^2 + 7*Sqrt[1 - e^2])*(4 + p)^3 + 
          56*(1 - e^2)^(7/2)*(4 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[4 + p, e*(4 + p)])/
        (e^4*(4 + p)^6*v)))/v^13
 
MomSFourierMode[7, 4, 2] = 
    (\[Nu]*((-3*(-720*Sqrt[1 - e^2]*(-2 + e^2) - 3*(936 - 1096*e^2 + 237*e^4)*
           (4 + p) + 2*Sqrt[1 - e^2]*(874 - 973*e^2 + 209*e^4)*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-102 + 37*e^2)*(4 + p)^3 + 28*(1 - e^2)^(7/2)*
           (4 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[3 + p, e*(4 + p)])/(728*e^3*(4 + p)^6*v) - 
       (3*(-1 + Sqrt[1 - e^2])*(360*(-1 + Sqrt[1 - e^2])^3 - 
          6*(708 + 160*e^4 - 228*Sqrt[1 - e^2] + 
            e^2*(-791 + 77*Sqrt[1 - e^2]))*(4 + p) + Sqrt[1 - e^2]*
           (681*e^4 + 76*(41 - 5*Sqrt[1 - e^2]) + 
            e^2*(-3357 + 155*Sqrt[1 - e^2]))*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-197 + 67*e^2 + 7*Sqrt[1 - e^2])*(4 + p)^3 + 
          56*(1 - e^2)^(7/2)*(4 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[4 + p, e*(4 + p)])/
        (1456*e^4*(4 + p)^6*v)))/v^13
 
MomSFourierMode[7, 4, 3] = 0
 
MomSFourierMode[7, 4, 4] = 
    (\[Nu]*((-3*(-720*Sqrt[1 - e^2]*(-2 + e^2) - 3*(936 - 1096*e^2 + 237*e^4)*
           (4 + p) + 2*Sqrt[1 - e^2]*(874 - 973*e^2 + 209*e^4)*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-102 + 37*e^2)*(4 + p)^3 + 28*(1 - e^2)^(7/2)*
           (4 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[3 + p, e*(4 + p)])/(728*e^3*(4 + p)^6*v) - 
       (3*(-1 + Sqrt[1 - e^2])*(360*(-1 + Sqrt[1 - e^2])^3 - 
          6*(708 + 160*e^4 - 228*Sqrt[1 - e^2] + 
            e^2*(-791 + 77*Sqrt[1 - e^2]))*(4 + p) + Sqrt[1 - e^2]*
           (681*e^4 + 76*(41 - 5*Sqrt[1 - e^2]) + 
            e^2*(-3357 + 155*Sqrt[1 - e^2]))*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-197 + 67*e^2 + 7*Sqrt[1 - e^2])*(4 + p)^3 + 
          56*(1 - e^2)^(7/2)*(4 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[4 + p, e*(4 + p)])/
        (1456*e^4*(4 + p)^6*v)))/v^13
 
MomSFourierMode[7, 4, 5] = 
    (\[Nu]*((((-3*I)/364)*(-720*Sqrt[1 - e^2]*(-2 + e^2) - 
          3*(936 - 1096*e^2 + 237*e^4)*(4 + p) + 2*Sqrt[1 - e^2]*
           (874 - 973*e^2 + 209*e^4)*(4 + p)^2 + 4*(-1 + e^2)^2*
           (-102 + 37*e^2)*(4 + p)^3 + 28*(1 - e^2)^(7/2)*(4 + p)^4)*
         Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
         BesselJ[3 + p, e*(4 + p)])/(e^3*(4 + p)^6*v) - 
       (((3*I)/728)*(-1 + Sqrt[1 - e^2])*(360*(-1 + Sqrt[1 - e^2])^3 - 
          6*(708 + 160*e^4 - 228*Sqrt[1 - e^2] + 
            e^2*(-791 + 77*Sqrt[1 - e^2]))*(4 + p) + Sqrt[1 - e^2]*
           (681*e^4 + 76*(41 - 5*Sqrt[1 - e^2]) + 
            e^2*(-3357 + 155*Sqrt[1 - e^2]))*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-197 + 67*e^2 + 7*Sqrt[1 - e^2])*(4 + p)^3 + 
          56*(1 - e^2)^(7/2)*(4 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[4 + p, e*(4 + p)])/
        (e^4*(4 + p)^6*v)))/v^13
 
MomSFourierMode[7, 4, 6] = 
    (\[Nu]*((9*(-720*Sqrt[1 - e^2]*(-2 + e^2) - 3*(936 - 1096*e^2 + 237*e^4)*
           (4 + p) + 2*Sqrt[1 - e^2]*(874 - 973*e^2 + 209*e^4)*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-102 + 37*e^2)*(4 + p)^3 + 28*(1 - e^2)^(7/2)*
           (4 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[3 + p, e*(4 + p)])/(728*e^3*(4 + p)^6*v) + 
       (9*(-1 + Sqrt[1 - e^2])*(360*(-1 + Sqrt[1 - e^2])^3 - 
          6*(708 + 160*e^4 - 228*Sqrt[1 - e^2] + 
            e^2*(-791 + 77*Sqrt[1 - e^2]))*(4 + p) + Sqrt[1 - e^2]*
           (681*e^4 + 76*(41 - 5*Sqrt[1 - e^2]) + 
            e^2*(-3357 + 155*Sqrt[1 - e^2]))*(4 + p)^2 + 
          4*(-1 + e^2)^2*(-197 + 67*e^2 + 7*Sqrt[1 - e^2])*(4 + p)^3 + 
          56*(1 - e^2)^(7/2)*(4 + p)^4)*Sqrt[-((-1 + e^2)*v^2)]*
         (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[4 + p, e*(4 + p)])/
        (1456*e^4*(4 + p)^6*v)))/v^13
 
MomSFourierMode[7, 6, 0] = 
    (\[Nu]*((3*(-120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) - 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) + 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 + 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 - 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 - 16*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(112*e^5*(6 + p)^6*v) + 
       (3*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^5 - 
          2*(240*e^6 + e^2*(5140 - 1164*Sqrt[1 - e^2]) + 
            16*(-197 + 77*Sqrt[1 - e^2]) + e^4*(-2305 + 197*Sqrt[1 - e^2]))*
           (6 + p) + Sqrt[1 - e^2]*(467*e^6 + 
            e^2*(9740 - 1092*Sqrt[1 - e^2]) + 16*(-379 + 71*Sqrt[1 - e^2]) + 
            e^4*(-4363 + 191*Sqrt[1 - e^2]))*(6 + p)^2 + 
          2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(224*e^6*(6 + p)^6*v)))/v^13
 
MomSFourierMode[7, 6, 1] = 
    (\[Nu]*((((3*I)/112)*(-120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) - 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) + 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 + 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 - 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 - 16*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(e^5*(6 + p)^6*v) + 
       (((3*I)/224)*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^5 - 
          2*(240*e^6 + e^2*(5140 - 1164*Sqrt[1 - e^2]) + 
            16*(-197 + 77*Sqrt[1 - e^2]) + e^4*(-2305 + 197*Sqrt[1 - e^2]))*
           (6 + p) + Sqrt[1 - e^2]*(467*e^6 + 
            e^2*(9740 - 1092*Sqrt[1 - e^2]) + 16*(-379 + 71*Sqrt[1 - e^2]) + 
            e^4*(-4363 + 191*Sqrt[1 - e^2]))*(6 + p)^2 + 
          2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(e^6*(6 + p)^6*v)))/v^13
 
MomSFourierMode[7, 6, 2] = 
    (\[Nu]*((3*(120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) - 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 - 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 + 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 + 16*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(112*e^5*(6 + p)^6*v) - 
       (3*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^5 - 
          2*(240*e^6 + e^2*(5140 - 1164*Sqrt[1 - e^2]) + 
            16*(-197 + 77*Sqrt[1 - e^2]) + e^4*(-2305 + 197*Sqrt[1 - e^2]))*
           (6 + p) + Sqrt[1 - e^2]*(467*e^6 + 
            e^2*(9740 - 1092*Sqrt[1 - e^2]) + 16*(-379 + 71*Sqrt[1 - e^2]) + 
            e^4*(-4363 + 191*Sqrt[1 - e^2]))*(6 + p)^2 + 
          2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(224*e^6*(6 + p)^6*v)))/v^13
 
MomSFourierMode[7, 6, 3] = 
    (\[Nu]*((((3*I)/112)*(120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) - 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 - 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 + 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 + 16*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(e^5*(6 + p)^6*v) - 
       (((3*I)/224)*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^5 - 
          2*(240*e^6 + e^2*(5140 - 1164*Sqrt[1 - e^2]) + 
            16*(-197 + 77*Sqrt[1 - e^2]) + e^4*(-2305 + 197*Sqrt[1 - e^2]))*
           (6 + p) + Sqrt[1 - e^2]*(467*e^6 + 
            e^2*(9740 - 1092*Sqrt[1 - e^2]) + 16*(-379 + 71*Sqrt[1 - e^2]) + 
            e^4*(-4363 + 191*Sqrt[1 - e^2]))*(6 + p)^2 + 
          2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(e^6*(6 + p)^6*v)))/v^13
 
MomSFourierMode[7, 6, 4] = 
    (\[Nu]*((3*(-120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) - 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) + 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 + 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 - 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 - 16*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(112*e^5*(6 + p)^6*v) + 
       (3*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^5 - 
          2*(240*e^6 + e^2*(5140 - 1164*Sqrt[1 - e^2]) + 
            16*(-197 + 77*Sqrt[1 - e^2]) + e^4*(-2305 + 197*Sqrt[1 - e^2]))*
           (6 + p) + Sqrt[1 - e^2]*(467*e^6 + 
            e^2*(9740 - 1092*Sqrt[1 - e^2]) + 16*(-379 + 71*Sqrt[1 - e^2]) + 
            e^4*(-4363 + 191*Sqrt[1 - e^2]))*(6 + p)^2 + 
          2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(224*e^6*(6 + p)^6*v)))/v^13
 
MomSFourierMode[7, 6, 5] = 
    (\[Nu]*((((3*I)/112)*(-120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) - 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) + 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 + 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 - 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 - 16*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(e^5*(6 + p)^6*v) + 
       (((3*I)/224)*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^5 - 
          2*(240*e^6 + e^2*(5140 - 1164*Sqrt[1 - e^2]) + 
            16*(-197 + 77*Sqrt[1 - e^2]) + e^4*(-2305 + 197*Sqrt[1 - e^2]))*
           (6 + p) + Sqrt[1 - e^2]*(467*e^6 + 
            e^2*(9740 - 1092*Sqrt[1 - e^2]) + 16*(-379 + 71*Sqrt[1 - e^2]) + 
            e^4*(-4363 + 191*Sqrt[1 - e^2]))*(6 + p)^2 + 
          2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(e^6*(6 + p)^6*v)))/v^13
 
MomSFourierMode[7, 6, 6] = 
    (\[Nu]*((3*(120*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4) + 
          (-4384 + 7536*e^2 - 3666*e^4 + 437*e^6)*(6 + p) - 
          Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 329*e^6)*(6 + p)^2 - 
          (-1 + e^2)^2*(1360 - 1136*e^2 + 171*e^4)*(6 + p)^3 + 
          16*(15 - 4*e^2)*(1 - e^2)^(7/2)*(6 + p)^4 + 16*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[5 + p, e*(6 + p)])/(112*e^5*(6 + p)^6*v) - 
       (3*(-1 + Sqrt[1 - e^2])*(-120*(-1 + Sqrt[1 - e^2])^5 - 
          2*(240*e^6 + e^2*(5140 - 1164*Sqrt[1 - e^2]) + 
            16*(-197 + 77*Sqrt[1 - e^2]) + e^4*(-2305 + 197*Sqrt[1 - e^2]))*
           (6 + p) + Sqrt[1 - e^2]*(467*e^6 + 
            e^2*(9740 - 1092*Sqrt[1 - e^2]) + 16*(-379 + 71*Sqrt[1 - e^2]) + 
            e^4*(-4363 + 191*Sqrt[1 - e^2]))*(6 + p)^2 + 
          2*(-1 + e^2)^2*(137*e^4 + 16*(78 - 7*Sqrt[1 - e^2]) + 
            e^2*(-990 + 34*Sqrt[1 - e^2]))*(6 + p)^3 - 16*(1 - e^2)^(7/2)*
           (29 - 7*e^2 - Sqrt[1 - e^2])*(6 + p)^4 - 32*(-1 + e^2)^5*
           (6 + p)^5)*Sqrt[-((-1 + e^2)*v^2)]*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
          7*\[Nu]^3)*BesselJ[6 + p, e*(6 + p)])/(224*e^6*(6 + p)^6*v)))/v^13


==> anc/supp_hlmFourierCoefficientsResults.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Fourier Modes of Gravitational Wave Spherical Harmonics*)


(* ::Text:: *)
(*The spherical decomposition of polarization of gravitational wave is*)
(*SubPlus[h]-i Subscript[h, x]=\!\( *)
(*\*SubscriptBox[\(\[Sum]\), \(lm\)]\( *)
(*\*SubscriptBox[\(h\), \(lm\)]\ *)
(*\*SubsuperscriptBox[\(Y\), \(lm\), \((\(-2\))\)]\)\)*)
(*The Spherical Harmonics Subscript[h, lm] takes the form:*)
(*Subscript[h, lm]=Subscript[A, lm] e^(-i m \[Phi]), Subscript[h, lm]=e^(-i m \[Phi]) \!\( *)
(*\*SubscriptBox[\(\[Sum]\), \(p\)]\( *)
(*\*SubscriptBox[\(h\), \(\(l(\(-m\))\) p\)] *)
(*\*SuperscriptBox[\(e\), \(i\ p\ l\)]\)\)*)
(*The Fourier modes are given by*)
(*Subscript[h, l(-m)p](v,e)=1/(2\[Pi]) \[Integral]Subscript[A, lm] e^(-i p l) dl, where l denotes mean anomaly.*)
(*We define*)
(*Subscript[h, l(-m)p]=(4\[Nu])/R \[Sqrt](\[Pi]/5) Subscript[H, l(-m)p]*)
(*Symbols:*)
(*	\[Nu]:=(Subscript[m, 1] Subscript[m, 2])/(Subscript[m, 1]+Subscript[m, 2])^2*)
(*	v:=(d\[Lambda]/dt)^(1/3), where \[Lambda]=(1+k)l,*)
(*	e is the 'time eccentricity'*)
(*	PNEllipticJ[p, q, a, b, e]:= 1/(2\[Pi]) \!\( *)
(*\*SubsuperscriptBox[\(\[Integral]\), \(-\[Pi]\), \(\[Pi]\)]\( *)
(*\*SuperscriptBox[\( *)
(*\*SuperscriptBox[\(e\), \(i(p\ x - q\ e\ Sin[x])\)](1 - e\ Cos[x])\), \(-a\)] *)
(*\*SuperscriptBox[\((i\ 2  ArcTan[*)
(*\*FractionBox[\(\[Beta]\ Sin[x]\), \(1 - \[Beta]\ Cos[x]\)]])\), \(b\)] dx\)\)*)
(*	*)


(* ::Section:: *)
(*Instantaneous Part*)


(* ::Subsection::Closed:: *)
(*L=2*)


hlmFourierMode[2, -2] = (2*Sqrt[1 - e^2]*BesselJ[-3 + p, e*(-2 + p)])/e - 
     ((2 - e^2 + 2*Sqrt[1 - e^2] + 2*(1 - e^2)^(3/2)*(-2 + p))*
       BesselJ[-2 + p, e*(-2 + p)])/e^2 + (2 - 2/e^2)*
      PNEllipticJ[-2 + p, -2 + p, 1, 0, e] + 
     (2*(-1 + e^2)^2*PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/e^2 + 
     \[Epsilon]^5*((((122*I)/35)*(-2 + e^2)*(-2 + p)*v^5*\[Nu]*
         BesselJ[-2 + p, e*(-2 + p)])/e^2 - 
       ((I/105)*(732*Sqrt[1 - e^2] + (-910 + 545*e^2)*(-2 + p))*v^5*\[Nu]*
         PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/e^2 + 
       ((I/315)*Sqrt[1 - e^2]*(7116 - 540*(-1 + e^2) - Sqrt[1 - e^2]*
           (-1202 + 2547*e^2)*(-2 + p))*v^5*\[Nu]*PNEllipticJ[-2 + p, -2 + p, 
          2, 0, e])/e^2 - (((2*I)/105)*Sqrt[1 - e^2]*(309 + 1301*e^2 + 
          1205*(1 - e^2)^(3/2)*(-2 + p))*v^5*\[Nu]*PNEllipticJ[-2 + p, 
          -2 + p, 3, 0, e])/e^2 - (((2*I)/35)*(770*(1 - e^2)^(3/2) + 
          1037*(1 - e^2)^(5/2) + 245*(-1 + e^2)^3*(-2 + p))*v^5*\[Nu]*
         PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/e^2 + 
       (((3398*I)/21)*(v^2 - e^2*v^2)^(5/2)*\[Nu]*PNEllipticJ[-2 + p, -2 + p, 
          5, 0, e])/e^2 - ((70*I)*(1 - e^2)^(7/2)*v^5*\[Nu]*
         PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/e^2) + 
     \[Epsilon]^2*((v^2*(252*Sqrt[1 - e^2] + (-2 + p)*(126 - 126*(-1 + e^2) + 
            42*Sqrt[1 - e^2]*(-6 + \[Nu]) + (1 - e^2)^(3/2)*
             (-111 + 25*\[Nu])))*BesselJ[-3 + p, e*(-2 + p)])/
        (21*e*(-2 - e^2*(-2 + p) + p)) + 
       (v^2*(-252*(1 + Sqrt[1 - e^2])^2 + 2*(1 - e^2)^(3/2)*(-2 + p)^2*
           (365 - 252*Sqrt[1 - e^2] - 73*\[Nu] - 11*e^2*(2 + \[Nu])) + 
          (1 + Sqrt[1 - e^2])*(-2 + p)*(-168 - 84*Sqrt[1 - e^2]*
             (-8 + \[Nu]) + (1 - e^2)^(3/2)*(-57 + 17*\[Nu]) + 
            (-1 + e^2)*(-279 + 67*\[Nu])))*BesselJ[-2 + p, e*(-2 + p)])/
        (42*e^2*(-2 - e^2*(-2 + p) + p)) + (3*(-1 + Sqrt[1 - e^2])^2*v^2*
         PNEllipticJ[-3 + p, -2 + p, 0, 1, e])/(e*(-1 + e^2)) + 
       (3*(1 + Sqrt[1 - e^2])^2*v^2*PNEllipticJ[-3 + p, -2 + p, 1, 0, e])/
        (e*Sqrt[1 - e^2]) - (12*Sqrt[1 - e^2]*(-2 + p)*v^2*
         PNEllipticJ[-2 + p, -2 + p, 0, 1, e])/e^2 - 
       (v^2*(-90 + 252*Sqrt[1 - e^2] + 81*\[Nu] + 2*(1 - e^2)^(3/2)*(-2 + p)*
           (62 + 3*\[Nu]) + (-1 + e^2)*(23 + 8*\[Nu]))*PNEllipticJ[-2 + p, 
          -2 + p, 1, 0, e])/(21*e^2) - 
       (12*v^2*PNEllipticJ[-2 + p, -2 + p, 1, 1, e])/e^2 - 
       ((1 - e^2)*v^2*(846 - 252*Sqrt[1 - e^2] + (1 - e^2)^(3/2)*(-2 + p)*
           (2 - 6*\[Nu]) - 81*\[Nu] - (-1 + e^2)*(19 + 20*\[Nu]))*
         PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/(21*e^2) + 
       12*(-1 + e^(-2))*v^2*PNEllipticJ[-2 + p, -2 + p, 2, 1, e] + 
       (2*(-1 + e^2)^2*v^2*(121 + 15*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 3, 0, 
          e])/(21*e^2) + (2*(-1 + e^2)^3*v^2*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/(7*e^2) + 
       (3*(1 + Sqrt[1 - e^2])^2*v^2*PNEllipticJ[-1 + p, -2 + p, 0, 1, e])/
        (e*(-1 + e^2)) - (3*(1 + Sqrt[1 - e^2])^2*v^2*PNEllipticJ[-1 + p, 
          -2 + p, 1, 0, e])/(e*Sqrt[1 - e^2])) + 
     \[Epsilon]^4*((v^4*(12096*Sqrt[1 - e^2] - 21*(-2 + e^2)*(-1 + e^2)^2*
           (-2 + p)^3*(-15 + \[Nu])*\[Nu] + 24*(-2 + p)*
           (378 - 378*(-1 + e^2) + Sqrt[1 - e^2]*(231 - 294*\[Nu]) + 
            (1 - e^2)^(3/2)*(-579 + 232*\[Nu])) + 2*(-2 + p)^2*
           (1134*(3 - 2*\[Nu]) - 12*(-1 + e^2)*(-1119 + 95*\[Nu]) + 
            6*(-1 + e^2)^2*(-313 + 176*\[Nu]) - 42*Sqrt[1 - e^2]*
             (101 - 50*\[Nu] + 2*\[Nu]^2) + 5*(1 - e^2)^(5/2)*
             (-17 + 9*\[Nu] + 7*\[Nu]^2) + (1 - e^2)^(3/2)*
             (3510 - 2252*\[Nu] + 296*\[Nu]^2)))*BesselJ[-3 + p, e*(-2 + p)])/
        (168*e*(-2 - e^2*(-2 + p) + p)^2) - 
       (v^4*(18144*(1 + Sqrt[1 - e^2])^2 - 126*(-1 + e^2)^3*(-2 + p)^4*
           (-15 + \[Nu])*\[Nu] + 36*(1 + Sqrt[1 - e^2])*(-2 + p)*
           (189*(7 - 2*\[Nu]) - 21*Sqrt[1 - e^2]*(-7 + 10*\[Nu]) + 
            (1 - e^2)^(3/2)*(-243 + 148*\[Nu]) - (-1 + e^2)*
             (-411 + 316*\[Nu])) + (1 - e^2)^(3/2)*(-2 + p)^3*
           (9*Sqrt[1 - e^2]*(-6144 - 825*\[Nu] + 7*\[Nu]^2) + 
            9*(1 - e^2)^(3/2)*(-3440 + 1143*\[Nu] + 7*\[Nu]^2) + 
            12*(-4415 + 148*\[Nu] + 42*\[Nu]^2) - 4*(-1 + e^2)*
             (6237 + 709*\[Nu] + 114*\[Nu]^2) + 2*(-1 + e^2)^2*
             (295 - 951*\[Nu] + 149*\[Nu]^2)) - 3*(-2 + p)^2*
           (336*(-14 + 9*\[Nu]) + 24*(-1 + e^2)*(-1927 + 419*\[Nu]) + 
            (1 - e^2)^(3/2)*(4908 + 4840*\[Nu] - 592*\[Nu]^2) + 
            84*Sqrt[1 - e^2]*(245 - 50*\[Nu] + 2*\[Nu]^2) - 
            (-1 + e^2)^3*(-155 + 259*\[Nu] + 9*\[Nu]^2) - 2*(1 - e^2)^(5/2)*
             (-1801 + 741*\[Nu] + 35*\[Nu]^2) - (-1 + e^2)^2*
             (12203 - 5643*\[Nu] + 503*\[Nu]^2)))*BesselJ[-2 + p, 
          e*(-2 + p)])/(504*e^2*(-1 + e^2)^2*(-2 + p)^2) + 
       (9*(-1 + Sqrt[1 - e^2])^2*v^4*PNEllipticJ[-4 + p, -2 + p, 0, 1, e])/
        (-1 + e^2)^2 + ((-1 + Sqrt[1 - e^2])^2*v^4*
         (168*Sqrt[1 - e^2]*(-4 + \[Nu]) + 21*(1 - e^2)^(3/2)*(-2 + p)*
           (-5 + 2*\[Nu]) + 189*(-3 + 2*\[Nu]) + (-1 + e^2)*
           (-243 + 148*\[Nu]))*PNEllipticJ[-3 + p, -2 + p, 0, 1, e])/
        (28*e*(-1 + e^2)^2) - (9*(-1 + Sqrt[1 - e^2])^2*v^4*
         PNEllipticJ[-3 + p, -2 + p, 0, 2, e])/(e*(-1 + e^2)^2) - 
       (v^4*(7*(1 - e^2)^(5/2)*(-2 + p)*(-15 + \[Nu])*\[Nu] + 
          756*(-3 + 2*\[Nu]) + 8*(-1 + e^2)*(-6 + 53*\[Nu]) + 
          24*Sqrt[1 - e^2]*(-185 + 72*\[Nu]) - 4*(-1 + e^2)^2*
           (-243 + 148*\[Nu]) + (1 - e^2)^(3/2)*(3224 - (1328 + 105*(-2 + p))*
             \[Nu] + 7*(-2 + p)*\[Nu]^2))*PNEllipticJ[-3 + p, -2 + p, 1, 0, 
          e])/(112*e*(1 - e^2)^(3/2)) + (18*(1 + Sqrt[1 - e^2])^2*v^4*
         PNEllipticJ[-3 + p, -2 + p, 1, 1, e])/(e*(1 - e^2)^(3/2)) + 
       (v^4*(252 + 504*Sqrt[1 - e^2] - 504*(1 - e^2)^(3/2)*(-2 + p) + 
          21*(1 - e^2)^(5/2)*(-2 + p)^2*(-5 + 2*\[Nu]) - 
          (-1 + e^2)^2*(-2 + p)*(-401 + 160*\[Nu]) - 7*(-1 + e^2)*
           (36 + (-2 + p)*(-7 + 30*\[Nu])))*PNEllipticJ[-2 + p, -2 + p, 0, 1, 
          e])/(7*e^2*(1 - e^2)^(3/2)) - 
       (36*(-2 + p)*v^4*PNEllipticJ[-2 + p, -2 + p, 0, 2, e])/
        (e^2*Sqrt[1 - e^2]) + (v^4*(-189*(-1 + e^2)^3*(-2 + p)^2*
           (-15 + \[Nu])*\[Nu] + 1512*Sqrt[1 - e^2]*(-13 + 18*\[Nu]) + 
          216*(279 + 227*\[Nu]) + 2*(1 - e^2)^(5/2)*(-2 + p)*
           (7547 - 2692*\[Nu] + 292*\[Nu]^2) + 6*(-1 + e^2)*
           (-14459 + 6829*\[Nu] + 725*\[Nu]^2) + 12*(-1 + e^2)^2*
           (873 - 1178*\[Nu] + 111*\[Nu]^2 - 36*(-2 + p)*(121 + 15*\[Nu])) + 
          8*(1 - e^2)^(3/2)*(21195 - 5184*\[Nu] + (-2 + p)*(53 + 3272*\[Nu] + 
              64*\[Nu]^2)))*PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/
        (1512*e^2*(1 - e^2)) - (v^4*(555 + 504*Sqrt[1 - e^2] + 
          (1 - e^2)^(3/2)*(-2 + p)*(353 - 30*\[Nu]) - 216*\[Nu] - 
          (-1 + e^2)*(-403 + 166*\[Nu]))*PNEllipticJ[-2 + p, -2 + p, 1, 1, 
          e])/(7*e^2*(1 - e^2)) + (36*v^4*PNEllipticJ[-2 + p, -2 + p, 1, 2, 
          e])/(e^2*(-1 + e^2)) - (v^4*(864*Sqrt[1 - e^2]*(431 + 9*\[Nu]) + 
          27*(7692 - 4043*\[Nu] + 21*\[Nu]^2) - 6*(1 - e^2)^(5/2)*(-2 + p)*
           (-137 + 452*\[Nu] + 44*\[Nu]^2) + 16*(-1 + e^2)*
           (14419 - 2570*\[Nu] + 386*\[Nu]^2) - 3*(-1 + e^2)^2*
           (574 + 1271*\[Nu] - 133*\[Nu]^2 + 288*(-2 + p)*(-1 + 3*\[Nu])) + 
          4*(1 - e^2)^(3/2)*(22896 - 7452*\[Nu] + (-2 + p)*
             (13435 + 10*\[Nu] + 128*\[Nu]^2)))*PNEllipticJ[-2 + p, -2 + p, 
          2, 0, e])/(1512*e^2) - (v^4*(957 - 504*Sqrt[1 - e^2] + 216*\[Nu] + 
          (1 - e^2)^(3/2)*(-2 + p)*(-101 + 30*\[Nu]) + 
          (-1 + e^2)*(-395 + 142*\[Nu]))*PNEllipticJ[-2 + p, -2 + p, 2, 1, 
          e])/(7*e^2) + (36*v^4*PNEllipticJ[-2 + p, -2 + p, 2, 2, e])/e^2 - 
       ((1 - e^2)*v^4*(138733 - 148176*Sqrt[1 - e^2] + 59068*\[Nu] + 
          5132*\[Nu]^2 - 3*(-1 + e^2)*(13839 - 9904*\[Nu] + 24*\[Nu]^2) + 
          2*(1 - e^2)^(3/2)*(-2 + p)*(-2707 + 1412*\[Nu] + 1060*\[Nu]^2))*
         PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/(1512*e^2) - 
       (4*(-1 + e^2)*v^4*(121 + 15*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 3, 1, 
          e])/(7*e^2) - ((v^2 - e^2*v^2)^2*(-112007 + 31888*\[Nu] - 
          16*\[Nu]^2 + 2592*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
          6*(1 - e^2)^(3/2)*(-2 + p)*(-131 + 412*\[Nu] + 212*\[Nu]^2) - 
          3*(-1 + e^2)*(-1477 + 4772*\[Nu] + 1324*\[Nu]^2))*
         PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/(1512*e^2) - 
       (12*(-1 + e^2)^2*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 4, 1, 
          e])/(7*e^2) - ((-1 + e^2)^3*v^4*(-12793 + 23168*\[Nu] + 
          6664*\[Nu]^2)*PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/(756*e^2) - 
       (5*(-1 + e^2)^4*v^4*(-131 + 412*\[Nu] + 212*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/(252*e^2) + 
       ((1 + Sqrt[1 - e^2])^2*v^4*(-168*Sqrt[1 - e^2]*(-4 + \[Nu]) + 
          21*(1 - e^2)^(3/2)*(-2 + p)*(-5 + 2*\[Nu]) + 189*(-3 + 2*\[Nu]) + 
          (-1 + e^2)*(-243 + 148*\[Nu]))*PNEllipticJ[-1 + p, -2 + p, 0, 1, 
          e])/(28*e*(-1 + e^2)^2) - (9*(1 + Sqrt[1 - e^2])^2*v^4*
         PNEllipticJ[-1 + p, -2 + p, 0, 2, e])/(e*(-1 + e^2)^2) + 
       (v^4*(7*(1 - e^2)^(5/2)*(-2 + p)*(-15 + \[Nu])*\[Nu] + 
          756*(-3 + 2*\[Nu]) + 8*(-1 + e^2)*(-6 + 53*\[Nu]) + 
          24*Sqrt[1 - e^2]*(-185 + 72*\[Nu]) - 4*(-1 + e^2)^2*
           (-243 + 148*\[Nu]) + (1 - e^2)^(3/2)*(3224 - (1328 + 105*(-2 + p))*
             \[Nu] + 7*(-2 + p)*\[Nu]^2))*PNEllipticJ[-1 + p, -2 + p, 1, 0, 
          e])/(112*e*(1 - e^2)^(3/2)) - (18*(1 + Sqrt[1 - e^2])^2*v^4*
         PNEllipticJ[-1 + p, -2 + p, 1, 1, e])/(e*(1 - e^2)^(3/2)) - 
       (9*(1 + Sqrt[1 - e^2])^2*v^4*PNEllipticJ[p, -2 + p, 0, 1, e])/
        (-1 + e^2)^2) + \[Epsilon]^6*
      ((v^6*(862202880*Sqrt[1 - e^2] + 10264320*(-2 + p)*
           (77 - 77*(-1 + e^2) - 7*Sqrt[1 - e^2]*(-23 + 16*\[Nu]) + 
            3*(1 - e^2)^(3/2)*(-52 + 23*\[Nu])) + 2970*(-2 + p)^2*
           (-18144*(-31 + 18*\[Nu]) + 864*(-1 + e^2)*(419 + 73*\[Nu]) + 
            1440*(-1 + e^2)^2*(-250 + 127*\[Nu]) + 32*(1 - e^2)^(5/2)*
             (4341 - 3168*\[Nu] + 1060*\[Nu]^2) + 21*Sqrt[1 - e^2]*
             (6912 + 5*(-5216 + 123*Pi^2)*\[Nu] + 5136*\[Nu]^2) - 
            3*(1 - e^2)^(3/2)*(84624 + (-148144 + 861*Pi^2)*\[Nu] + 
              47040*\[Nu]^2)) + 297*(-1 + e^2)^2*(-2 + p)^4*
           (20160*Sqrt[1 - e^2]*(-15 + \[Nu])*\[Nu] + 20*(-1 + e^2)^2*\[Nu]*
             (-911 - 269*\[Nu] + 74*\[Nu]^2) + 
            3*(-89600 + (69504 + 1435*Pi^2)*\[Nu] + 560*\[Nu]^2) - 
            (-1 + e^2)*(-268800 + (391892 + 4305*Pi^2)*\[Nu] - 
              67540*\[Nu]^2 + 4840*\[Nu]^3)) + (-2 + p)^3*
           (-95040*(-1 + e^2)^3*(141 - 214*\[Nu] + 276*\[Nu]^2) + 
            31185*(16032 + (-37696 + 615*Pi^2)*\[Nu] + 7056*\[Nu]^2) - 
            495*(-1 + e^2)^2*(-5131728 + (1966544 + 9471*Pi^2)*\[Nu] + 
              12288*\[Nu]^2) + 2970*(-1 + e^2)*(1383192 - (766184 + 
                4305*Pi^2)*\[Nu] + 84888*\[Nu]^2) - 297*Sqrt[1 - e^2]*
             (2877280 + (-4362048 + 73185*Pi^2)*\[Nu] + 569520*\[Nu]^2 - 
              6720*\[Nu]^3) + 7920*(1 - e^2)^(5/2)*(-37491 + 12897*\[Nu] - 
              6682*\[Nu]^2 + 959*\[Nu]^3) + 40*(1 - e^2)^(7/2)*
             (119313 - 36855*\[Nu] + 21438*\[Nu]^2 + 3185*\[Nu]^3) - 
            297*(1 - e^2)^(3/2)*(-1354800 + 3*(261584 + 7175*Pi^2)*\[Nu] - 
              604960*\[Nu]^2 + 19680*\[Nu]^3)))*BesselJ[-3 + p, e*(-2 + p)])/
        (1995840*e*(-2 - e^2*(-2 + p) + p)^3) - 
       (v^6*(431101440*(1 + Sqrt[1 - e^2])^2 - 594*(-1 + e^2)^3*(-2 + p)^5*
           (-268800 + (77912 + 60090*e^2 + 1610*e^4 - 151200*Sqrt[1 - e^2] + 
              4305*Pi^2)*\[Nu] + 10*(-596 + 667*e^2 - 511*e^4 + 
              1008*Sqrt[1 - e^2])*\[Nu]^2 + 10*(538 - 453*e^2 + 91*e^4)*
             \[Nu]^3) + 5132160*(1 + Sqrt[1 - e^2])*(-2 + p)*
           (371 + Sqrt[1 - e^2]*(175 - 98*\[Nu]) - 126*\[Nu] + 
            5*(1 - e^2)^(3/2)*(-20 + 11*\[Nu]) - (-1 + e^2)*
             (-128 + 83*\[Nu])) + 1485*(1 + Sqrt[1 - e^2])*(-2 + p)^2*
           (32*(1 - e^2)^(5/2)*(417 - 369*\[Nu] + 448*\[Nu]^2) + 
            32*(-1 + e^2)^2*(-9843 + 1989*\[Nu] + 1672*\[Nu]^2) + 
            21*Sqrt[1 - e^2]*(-8544 + (-22528 + 615*Pi^2)*\[Nu] + 
              3216*\[Nu]^2) + 21*(74208 + (-68800 + 615*Pi^2)*\[Nu] + 
              7056*\[Nu]^2) - 3*(1 - e^2)^(3/2)*(-87120 + (-74032 + 861*Pi^2)*
               \[Nu] + 27072*\[Nu]^2) + 3*(-1 + e^2)*(532464 + 
              (-273712 + 861*Pi^2)*\[Nu] + 67008*\[Nu]^2)) + 
          (1 - e^2)^(3/2)*(-2 + p)^4*(891*Sqrt[1 - e^2]*(-3670560 + 
              (528464 + 35875*Pi^2)*\[Nu] + 145280*\[Nu]^2) - 
            297*(4503680 + 21*(-405344 + 4305*Pi^2)*\[Nu] + 359120*\[Nu]^2) + 
            5940*(1 - e^2)^(5/2)*(38736 - 17215*\[Nu] + 7619*\[Nu]^2 + 
              74*\[Nu]^3) - 40*(-1 + e^2)^3*(100224 - 421200*\[Nu] + 
              169233*\[Nu]^2 + 2465*\[Nu]^3) + 495*(-1 + e^2)*
             (-2192688 + 41*(48512 + 315*Pi^2)*\[Nu] - 91248*\[Nu]^2 + 
              2592*\[Nu]^3) + 264*(-1 + e^2)^2*(-3226761 + 1103085*\[Nu] + 
              46655*\[Nu]^2 + 6600*\[Nu]^3) + 99*(1 - e^2)^(3/2)*
             (11799680 + (4536556 - 73185*Pi^2)*\[Nu] - 1898060*\[Nu]^2 + 
              14520*\[Nu]^3)) + (-2 + p)^3*
           (20790*(17392 + 5*(-7712 + 123*Pi^2)*\[Nu] + 7056*\[Nu]^2) + 
            990*(-1 + e^2)^2*(4746096 + 7*(-431296 + 615*Pi^2)*\[Nu] + 
              469984*\[Nu]^2) + 594*(-1 + e^2)*(9713320 + (-9706328 + 
                81795*Pi^2)*\[Nu] + 973920*\[Nu]^2) - 297*Sqrt[1 - e^2]*
             (10578400 + (-8797248 + 73185*Pi^2)*\[Nu] + 569520*\[Nu]^2 - 
              6720*\[Nu]^3) + 20*(-1 + e^2)^4*(-54135 - 262575*\[Nu] + 
              16488*\[Nu]^2 + 2195*\[Nu]^3) + 40*(1 - e^2)^(7/2)*
             (5036445 - 3667383*\[Nu] + 978966*\[Nu]^2 + 3185*\[Nu]^3) + 
            990*(1 - e^2)^(5/2)*(832776 + 7*(-95000 + 123*Pi^2)*\[Nu] - 
              103808*\[Nu]^2 + 7672*\[Nu]^3) - 99*(1 - e^2)^(3/2)*
             (-15706800 + (-3234544 + 107625*Pi^2)*\[Nu] - 1956000*\[Nu]^2 + 
              59040*\[Nu]^3) - 20*(-1 + e^2)^3*(-1587843 + 7855029*\[Nu] - 
              4460688*\[Nu]^2 + 191483*\[Nu]^3)))*BesselJ[-2 + p, 
          e*(-2 + p)])/(1995840*e^2*(-2 - e^2*(-2 + p) + p)^3) + 
       (27*e*(-1 + Sqrt[1 - e^2])^2*v^6*PNEllipticJ[-5 + p, -2 + p, 0, 1, e])/
        (2*(-1 + e^2)^3) - (9*(-1 + Sqrt[1 - e^2])^2*v^6*
         (-434 + 56*Sqrt[1 - e^2]*(-4 + \[Nu]) + 252*\[Nu] + 
          7*(1 - e^2)^(3/2)*(-2 + p)*(-5 + 2*\[Nu]) + 10*(-1 + e^2)*
           (-20 + 11*\[Nu]))*PNEllipticJ[-4 + p, -2 + p, 0, 1, e])/
        (28*(1 - e^2)^3) - (27*(-1 + Sqrt[1 - e^2])^2*v^6*
         PNEllipticJ[-4 + p, -2 + p, 0, 2, e])/(-1 + e^2)^3 + 
       ((-1 + Sqrt[1 - e^2])^2*v^6*(-4032*Sqrt[1 - e^2]*(185 - 133*\[Nu] + 
            20*\[Nu]^2) + 144*(1 - e^2)^(5/2)*(-2 + p)*(45 - 69*\[Nu] + 
            40*\[Nu]^2) - 21*(14304 + (-37696 + 615*Pi^2)*\[Nu] + 
            7056*\[Nu]^2) - 3*(-1 + e^2)*(-38160 + (-80560 + 861*Pi^2)*
             \[Nu] + 40128*\[Nu]^2) - 16*(-1 + e^2)^2*(834 - 738*\[Nu] + 
            896*\[Nu]^2 + 63*(-2 + p)*(80 - 37*\[Nu] + 7*\[Nu]^2)) + 
          (1 - e^2)^(3/2)*(576*(611 - 381*\[Nu] + 68*\[Nu]^2) - 
            7*(-2 + p)*(2880 + (-12512 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2)))*
         PNEllipticJ[-3 + p, -2 + p, 0, 1, e])/(2688*e*(1 - e^2)^3) + 
       (9*(-1 + Sqrt[1 - e^2])^2*v^6*(28*Sqrt[1 - e^2]*(-4 + \[Nu]) + 
          7*(1 - e^2)^(3/2)*(-2 + p)*(-5 + 2*\[Nu]) + 5*(-1 + e^2)*
           (-20 + 11*\[Nu]) + 7*(-31 + 18*\[Nu]))*PNEllipticJ[-3 + p, -2 + p, 
          0, 2, e])/(14*e*(1 - e^2)^3) + (18*(-1 + Sqrt[1 - e^2])^2*v^6*
         PNEllipticJ[-3 + p, -2 + p, 0, 3, e])/(e*(-1 + e^2)^3) - 
       (v^6*(60*(1 - e^2)^(7/2)*(-2 + p)*\[Nu]*(2053 - 701*\[Nu] + 
            20*\[Nu]^2) + 160*(-1 + e^2)^3*(417 - 369*\[Nu] + 448*\[Nu]^2) - 
          180*(-1 + e^2)*(5500 + (5644 - 287*Pi^2)*\[Nu] + 3708*\[Nu]^2) - 
          105*(16032 + (-37696 + 615*Pi^2)*\[Nu] + 7056*\[Nu]^2) - 
          30*Sqrt[1 - e^2]*(109056 + (-292624 + 4305*Pi^2)*\[Nu] + 
            26064*\[Nu]^2) + 5*(-1 + e^2)^2*(863472 + 3*(-143056 + 861*Pi^2)*
             \[Nu] + 27712*\[Nu]^2) + (1 - e^2)^(3/2)*
           (3*(-2 + p)*(-89600 + (69504 + 1435*Pi^2)*\[Nu] + 560*\[Nu]^2) + 
            10*(767072 + (-590584 + 2583*Pi^2)*\[Nu] + 98488*\[Nu]^2)) + 
          (1 - e^2)^(5/2)*(-80*(2886 - 225*\[Nu] + 1933*\[Nu]^2) + 
            3*(-2 + p)*(-89600 + (228164 + 1435*Pi^2)*\[Nu] - 38100*\[Nu]^2 + 
              1520*\[Nu]^3)))*PNEllipticJ[-3 + p, -2 + p, 1, 0, e])/
        (13440*e*(1 - e^2)^(5/2)) - (3*v^6*(-24*(-1 + e^2)*(-61 + 15*\[Nu]) + 
          168*(-31 + 18*\[Nu]) + 48*Sqrt[1 - e^2]*(-215 + 99*\[Nu]) + 
          7*(1 - e^2)^(5/2)*(-2 + p)*(-60 + 9*\[Nu] + \[Nu]^2) + 
          24*(-1 + e^2)^2*(100 - 55*\[Nu] + 7*(-2 + p)*(-5 + 2*\[Nu])) + 
          (1 - e^2)^(3/2)*(6080 - 2784*\[Nu] + 7*(-2 + p)*(-60 + 9*\[Nu] + 
              \[Nu]^2)))*PNEllipticJ[-3 + p, -2 + p, 1, 1, e])/
        (56*e*(1 - e^2)^(5/2)) + (54*(1 + Sqrt[1 - e^2])^2*v^6*
         PNEllipticJ[-3 + p, -2 + p, 1, 2, e])/(e*(1 - e^2)^(5/2)) + 
       (v^6*(-12096*(-35 + 16*\[Nu]) - 24192*Sqrt[1 - e^2]*(-29 + 16*\[Nu]) + 
          48*(1 - e^2)^(7/2)*(-2 + p)^2*(530 - 395*\[Nu] + 132*\[Nu]^2) + 
          16*(1 - e^2)^3*(-2 + p)*(-4693 + 3272*\[Nu] - 1228*\[Nu]^2 + 
            756*(-2 + p)*(-5 + 2*\[Nu])) + 864*(1 - e^2)^(3/2)*
           (-456 + 276*\[Nu] + (-2 + p)*(-83 + 354*\[Nu])) + 
          (1 - e^2)^(5/2)*(-2 + p)*(288*(2169 - 914*\[Nu]) - 
            7*(-2 + p)*(-6000 + (-8240 + 123*Pi^2)*\[Nu] + 1008*\[Nu]^2)) + 
          3*(-1 + e^2)*(960*(-17 + 9*\[Nu]) + (-2 + p)*(-140496 + 
              (-161696 + 4305*Pi^2)*\[Nu] + 26544*\[Nu]^2)) + 
          3*(-1 + e^2)^2*(960*(-58 + 27*\[Nu]) + (-2 + p)*
             (35952 + (-135008 + 861*Pi^2)*\[Nu] + 34704*\[Nu]^2)))*
         PNEllipticJ[-2 + p, -2 + p, 0, 1, e])/(672*e^2*(1 - e^2)^(5/2)) + 
       (6*v^6*(126 + 252*Sqrt[1 - e^2] - 252*(1 - e^2)^(3/2)*(-2 + p) + 
          21*(1 - e^2)^(5/2)*(-2 + p)^2*(-5 + 2*\[Nu]) - 
          (-1 + e^2)^2*(-2 + p)*(-379 + 171*\[Nu]) - 14*(-1 + e^2)*
           (9 + 7*(-2 + p)*(-4 + 3*\[Nu])))*PNEllipticJ[-2 + p, -2 + p, 0, 2, 
          e])/(7*e^2*(1 - e^2)^(5/2)) - 
       (72*(-2 + p)*v^6*PNEllipticJ[-2 + p, -2 + p, 0, 3, e])/
        (e^2*(1 - e^2)^(3/2)) + (v^6*(14850*(-1 + e^2)^4*(-2 + p)^2*\[Nu]*
           (619 - 1111*\[Nu] + 233*\[Nu]^2) - 14850*Sqrt[1 - e^2]*
           (-127152 + (-511520 + 11193*Pi^2)*\[Nu] + 51408*\[Nu]^2) - 
          14850*(-410368 + 3*(42256 + 1435*Pi^2)*\[Nu] + 74544*\[Nu]^2) + 
          7425*(1 - e^2)*(-879552 + 91*(-6592 + 123*Pi^2)*\[Nu] + 
            266176*\[Nu]^2) + 120*(1 - e^2)^(7/2)*(-2 + p)*
           (-449037 + (150665 - 935550*(-2 + p))*\[Nu] + 
            90*(-1054 + 693*(-2 + p))*\[Nu]^2 - 20990*\[Nu]^3) + 
          45*(-1 + e^2)^2*(52126488 + (50788392 + 426195*Pi^2)*\[Nu] - 
            19553480*\[Nu]^2 + 217520*\[Nu]^3 + 440*(-2 + p)*
             (-23015 + 107182*\[Nu] + 13178*\[Nu]^2)) + 165*(1 - e^2)^(3/2)*
           (30*(2064656 + 3*(-716848 + 3731*Pi^2)*\[Nu] + 230560*\[Nu]^2) + 
            (-2 + p)*(27573920 - 9*(-2083432 + 73185*Pi^2)*\[Nu] - 
              3328840*\[Nu]^2 + 46400*\[Nu]^3)) + 5*(1 - e^2)^3*
           (-11880*(-2 + p)*(-43483 + 17392*\[Nu] + 1884*\[Nu]^2) + 
            891*(-2 + p)^2*(-89600 + (168174 + 1435*Pi^2)*\[Nu] - 
              24870*\[Nu]^2 + 750*\[Nu]^3) + 8*(-902016 + 4528350*\[Nu] - 
              2318595*\[Nu]^2 + 134015*\[Nu]^3)) + 33*(1 - e^2)^(5/2)*
           (-2400*(40447 - 19796*\[Nu] + 5084*\[Nu]^2) + 
            (-2 + p)*(4820272 - 25*(3315272 + 7749*Pi^2)*\[Nu] + 
              19461000*\[Nu]^2 + 614400*\[Nu]^3)) - 40677120*(1 - e^2)^(5/2)*
           (-2 + p)*Log[r0*v^2])*PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/
        (9979200*(e - e^3)^2) + (v^6*(48384*Sqrt[1 - e^2]*(-37 + 21*\[Nu]) - 
          72*(-1 + e^2)^3*(-2 + p)^2*(-1240 + 121*\[Nu] + 45*\[Nu]^2) + 
          32*(1 - e^2)^(5/2)*(-2 + p)*(15667 - 7577*\[Nu] + 533*\[Nu]^2) - 
          9*(88896 + 5*(-56912 + 861*Pi^2)*\[Nu] + 26064*\[Nu]^2) - 
          3*(-1 + e^2)*(686432 + (-565888 + 2583*Pi^2)*\[Nu] + 
            98992*\[Nu]^2) + 48*(-1 + e^2)^2*(-2703 + 144*\[Nu] - 
            935*\[Nu]^2 + 36*(-2 + p)*(-347 + 12*\[Nu])) + 
          (1 - e^2)^(3/2)*(1728*(1387 - 472*\[Nu]) + (-2 + p)*
             (-677728 + (703280 - 2583*Pi^2)*\[Nu] + 640*\[Nu]^2)))*
         PNEllipticJ[-2 + p, -2 + p, 1, 1, e])/(2016*(e - e^3)^2) - 
       (6*v^6*(645 + 252*Sqrt[1 - e^2] + (1 - e^2)^(3/2)*(-2 + p)*
           (229 - 36*\[Nu]) - 297*\[Nu] - 2*(-1 + e^2)*(-190 + 87*\[Nu]))*
         PNEllipticJ[-2 + p, -2 + p, 1, 2, e])/(7*(e - e^3)^2) - 
       (72*v^6*PNEllipticJ[-2 + p, -2 + p, 1, 3, e])/(e^2*(-1 + e^2)^2) + 
       (v^6*(29700*Sqrt[1 - e^2]*(-580424 + 21*(16168 + 205*Pi^2)*\[Nu] + 
            26024*\[Nu]^2) - 2970*(-1744720 + 3*(-3140224 + 61705*Pi^2)*
             \[Nu] + 930120*\[Nu]^2) + 3*(-1 + e^2)*(-4551646832 + 
            15*(456878756 + 142065*Pi^2)*\[Nu] - 1083711100*\[Nu]^2 - 
            7218800*\[Nu]^3) - 600*(1 - e^2)^(7/2)*(-2 + p)*
           (22107 - 93633*\[Nu] + 51152*\[Nu]^2 + 4146*\[Nu]^3) + 
          3*(-1 + e^2)^2*(-2157399888 - 35*(-5856256 + 182655*Pi^2)*\[Nu] + 
            105237400*\[Nu]^2 + 8236600*\[Nu]^3 + 4400*(-2 + p)*
             (-215471 + 35047*\[Nu] + 875*\[Nu]^2)) + 100*(1 - e^2)^3*
           (202734 + 458991*\[Nu] - 369951*\[Nu]^2 + 41596*\[Nu]^3 + 
            198*(-2 + p)^2*\[Nu]*(-10539 + 1115*\[Nu] + 135*\[Nu]^2) + 
            396*(-2 + p)*(-925 + 2828*\[Nu] + 2188*\[Nu]^2)) - 
          660*(1 - e^2)^(3/2)*(15*(-2222808 + (364064 + 4305*Pi^2)*\[Nu] + 
              71232*\[Nu]^2) + 2*(-2 + p)*(1720902 - (2202184 + 38745*Pi^2)*
               \[Nu] + 34640*\[Nu]^2 + 5800*\[Nu]^3)) + 12*(1 - e^2)^(5/2)*
           (19800*(5123 - 4022*\[Nu] + 822*\[Nu]^2) + 
            (-2 + p)*(57090568 + 75*(-1064176 + 28413*Pi^2)*\[Nu] + 
              4346000*\[Nu]^2 + 319600*\[Nu]^3)) - 
          40677120*(2 - 3*e^2 + e^4 + (1 - e^2)^(5/2)*(-2 + p))*Log[r0*v^2])*
         PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/(9979200*e^2*(1 - e^2)) - 
       (v^6*(1728*Sqrt[1 - e^2]*(779 + 498*\[Nu]) - 288*(-1 + e^2)^3*
           (-2 + p)^2*(5 - 17*\[Nu] + 6*\[Nu]^2) + 96*(1 - e^2)^(5/2)*
           (-2 + p)*(790 - 563*\[Nu] + 71*\[Nu]^2) - 
          9*(-465504 + (73784 + 4305*Pi^2)*\[Nu] + 25560*\[Nu]^2) - 
          (-1 + e^2)*(-2351216 + (-26576 + 7749*Pi^2)*\[Nu] + 
            251264*\[Nu]^2) + 24*(-1 + e^2)^2*(-9064 + 2297*\[Nu] - 
            1557*\[Nu]^2 + 72*(-2 + p)*(-101 + 30*\[Nu])) + 
          (1 - e^2)^(3/2)*(-65664*(-27 + 11*\[Nu]) + (-2 + p)*
             (928160 - (50128 + 2583*Pi^2)*\[Nu] + 640*\[Nu]^2)))*
         PNEllipticJ[-2 + p, -2 + p, 2, 1, e])/(2016*e^2*(1 - e^2)) - 
       (6*v^6*(-252*Sqrt[1 - e^2] + (1 - e^2)^(3/2)*(-2 + p)*
           (-103 + 36*\[Nu]) + 2*(-1 + e^2)*(-188 + 81*\[Nu]) + 
          3*(37 + 99*\[Nu]))*PNEllipticJ[-2 + p, -2 + p, 2, 2, e])/
        (7*e^2*(1 - e^2)) + (72*v^6*PNEllipticJ[-2 + p, -2 + p, 2, 3, e])/
        (e^2 - e^4) - (v^6*(-4950*(-1 + e^2)^3*(-2 + p)^2*\[Nu]*
           (251 - 787*\[Nu] + 109*\[Nu]^2) + 3300*Sqrt[1 - e^2]*
           (889120 + (354736 - 2583*Pi^2)*\[Nu] + 47600*\[Nu]^2) - 
          5*(-1133324608 + 3*(37396952 + 5540535*Pi^2)*\[Nu] + 
            91111840*\[Nu]^2 - 6995200*\[Nu]^3) + (-1 + e^2)*
           (1806118452 + 5*(-33867772 + 11507265*Pi^2)*\[Nu] - 
            360538600*\[Nu]^2 - 6335800*\[Nu]^3) - 40*(1 - e^2)^(5/2)*
           (-2 + p)*(-224082 + 130225*\[Nu] + 597880*\[Nu]^2 + 
            140180*\[Nu]^3) + 20*(-1 + e^2)^2*(-1867077 - 7052475*\[Nu] + 
            212170*\[Nu]^2 + 823470*\[Nu]^3 + 330*(-2 + p)*
             (-12073 + 9380*\[Nu] + 8284*\[Nu]^2)) + 40*(1 - e^2)^(3/2)*
           (-660*(-80921 + 46651*\[Nu] + 5333*\[Nu]^2) + 
            (-2 + p)*(-4197381 + 5*(-2588039 + 170478*Pi^2)*\[Nu] + 
              313145*\[Nu]^2 + 502300*\[Nu]^3)) - 
          6779520*(-2 + 7*e^2 + 10*(1 - e^2)^(3/2)*(-2 + p))*Log[r0*v^2])*
         PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/(3326400*e^2) - 
       (v^6*(-13727 - 148176*Sqrt[1 - e^2] + 118576*\[Nu] + 14852*\[Nu]^2 + 
          9*(-1 + e^2)*(-12841 + 6476*\[Nu] + 512*\[Nu]^2) + 
          2*(1 - e^2)^(3/2)*(-2 + p)*(-13597 + 4418*\[Nu] + 1600*\[Nu]^2))*
         PNEllipticJ[-2 + p, -2 + p, 3, 1, e])/(252*e^2) + 
       (12*v^6*(121 + 15*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 3, 2, e])/
        (7*e^2) - ((1 - e^2)*v^6*(26400*Sqrt[1 - e^2]*(-98047 + 41927*\[Nu] + 
            4843*\[Nu]^2) + 600*(1 - e^2)^(5/2)*(-2 + p)*
           (8410 - 35055*\[Nu] + 16980*\[Nu]^2 + 8956*\[Nu]^3) + 
          5*(-142054480 + (-626853244 + 25145505*Pi^2)*\[Nu] + 
            149287700*\[Nu]^2 + 3601020*\[Nu]^3) + (1 - e^2)*
           (-81297604 + 2025*(-1117084 + 28413*Pi^2)*\[Nu] - 
            45616800*\[Nu]^2 + 14787200*\[Nu]^3) - 300*(-1 + e^2)^2*
           (84987 - 307600*\[Nu] + 39867*\[Nu]^2 + 60625*\[Nu]^3 + 
            264*(-2 + p)*(-131 + 412*\[Nu] + 212*\[Nu]^2)) - 
          2*(1 - e^2)^(3/2)*(-79200*(-395 + 1222*\[Nu] + 812*\[Nu]^2) + 
            (-2 + p)*(-69811892 + 5*(-36714512 + 1278585*Pi^2)*\[Nu] - 
              24213760*\[Nu]^2 + 4353200*\[Nu]^3)) + 
          6779520*(-46 + 21*e^2 + 6*(1 - e^2)^(3/2)*(-2 + p))*Log[r0*v^2])*
         PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/(3326400*e^2) - 
       ((1 - e^2)*v^6*(-115787 + 45172*\[Nu] - 5848*\[Nu]^2 + 
          2592*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 6*(1 - e^2)^(3/2)*(-2 + p)*
           (-41 + 106*\[Nu] + 320*\[Nu]^2) - 3*(-1 + e^2)*
           (-865 + 2624*\[Nu] + 2260*\[Nu]^2))*PNEllipticJ[-2 + p, -2 + p, 4, 
          1, e])/(252*e^2) + (36*(-1 + e^2)*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 4, 2, e])/(7*e^2) - 
       ((-1 + e^2)^2*v^6*(98168468 + 777794432*\[Nu] - 18326385*Pi^2*\[Nu] - 
          41434420*\[Nu]^2 - 15160500*\[Nu]^3 - 2640*Sqrt[1 - e^2]*
           (-13285 + 24440*\[Nu] + 10504*\[Nu]^2) - 8*(1 - e^2)^(3/2)*
           (-2 + p)*(-253672 + 364525*\[Nu] + 535510*\[Nu]^2 + 
            104650*\[Nu]^3) - 20*(-1 + e^2)*(-363402 + 72587*\[Nu] + 
            1400513*\[Nu]^2 + 301453*\[Nu]^3) + 47456640*Log[r0*v^2])*
         PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/(332640*e^2) + 
       ((-1 + e^2)^2*v^6*(-12793 + 23168*\[Nu] + 6664*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 5, 1, e])/(126*e^2) - 
       ((v^2 - e^2*v^2)^3*(-59360228 - 308411020*\[Nu] + 6392925*Pi^2*\[Nu] - 
          53380240*\[Nu]^2 + 4296320*\[Nu]^3 + 39600*Sqrt[1 - e^2]*
           (-131 + 412*\[Nu] + 212*\[Nu]^2) + 600*(1 - e^2)^(3/2)*(-2 + p)*
           (56 - 557*\[Nu] + 1378*\[Nu]^2 + 598*\[Nu]^3) + 
          600*(-1 + e^2)*(4401 - 19477*\[Nu] + 13313*\[Nu]^2 + 
            6571*\[Nu]^3) - 20338560*Log[r0*v^2])*PNEllipticJ[-2 + p, -2 + p, 
          6, 0, e])/(332640*e^2) + (5*(-1 + e^2)^3*v^6*(-131 + 412*\[Nu] + 
          212*\[Nu]^2)*PNEllipticJ[-2 + p, -2 + p, 6, 1, e])/(42*e^2) - 
       ((-1 + e^2)^4*v^6*(-165848 + 169110*\[Nu] + 567245*\[Nu]^2 + 
          86665*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 7, 0, e])/(4620*e^2) - 
       (5*(-1 + e^2)^5*v^6*(56 - 557*\[Nu] + 1378*\[Nu]^2 + 598*\[Nu]^3)*
         PNEllipticJ[-2 + p, -2 + p, 8, 0, e])/(396*e^2) + 
       ((1 + Sqrt[1 - e^2])^2*v^6*(4032*Sqrt[1 - e^2]*(269 - 109*\[Nu] + 
            20*\[Nu]^2) + 144*(1 - e^2)^(5/2)*(-2 + p)*(45 - 69*\[Nu] + 
            40*\[Nu]^2) - 21*(14304 + (-37696 + 615*Pi^2)*\[Nu] + 
            7056*\[Nu]^2) - 3*(-1 + e^2)*(42480 + (-112816 + 861*Pi^2)*
             \[Nu] + 40128*\[Nu]^2) + 16*(-1 + e^2)^2*(-834 + 738*\[Nu] - 
            896*\[Nu]^2 + 63*(-2 + p)*(80 - 37*\[Nu] + 7*\[Nu]^2)) - 
          (1 - e^2)^(3/2)*(576*(261 - 241*\[Nu] + 68*\[Nu]^2) + 
            7*(-2 + p)*(2880 + (-12512 + 123*Pi^2)*\[Nu] + 2016*\[Nu]^2)))*
         PNEllipticJ[-1 + p, -2 + p, 0, 1, e])/(2688*e*(1 - e^2)^3) + 
       (9*(1 + Sqrt[1 - e^2])^2*v^6*(-28*Sqrt[1 - e^2]*(-4 + \[Nu]) + 
          7*(1 - e^2)^(3/2)*(-2 + p)*(-5 + 2*\[Nu]) + 5*(-1 + e^2)*
           (-20 + 11*\[Nu]) + 7*(-31 + 18*\[Nu]))*PNEllipticJ[-1 + p, -2 + p, 
          0, 2, e])/(14*e*(1 - e^2)^3) + (18*(1 + Sqrt[1 - e^2])^2*v^6*
         PNEllipticJ[-1 + p, -2 + p, 0, 3, e])/(e*(-1 + e^2)^3) + 
       (v^6*(60*(1 - e^2)^(7/2)*(-2 + p)*\[Nu]*(2053 - 701*\[Nu] + 
            20*\[Nu]^2) + 160*(-1 + e^2)^3*(417 - 369*\[Nu] + 448*\[Nu]^2) - 
          180*(-1 + e^2)*(5500 + (5644 - 287*Pi^2)*\[Nu] + 3708*\[Nu]^2) - 
          105*(16032 + (-37696 + 615*Pi^2)*\[Nu] + 7056*\[Nu]^2) - 
          30*Sqrt[1 - e^2]*(109056 + (-292624 + 4305*Pi^2)*\[Nu] + 
            26064*\[Nu]^2) + 5*(-1 + e^2)^2*(863472 + 3*(-143056 + 861*Pi^2)*
             \[Nu] + 27712*\[Nu]^2) + (1 - e^2)^(3/2)*
           (3*(-2 + p)*(-89600 + (69504 + 1435*Pi^2)*\[Nu] + 560*\[Nu]^2) + 
            10*(767072 + (-590584 + 2583*Pi^2)*\[Nu] + 98488*\[Nu]^2)) + 
          (1 - e^2)^(5/2)*(-80*(2886 - 225*\[Nu] + 1933*\[Nu]^2) + 
            3*(-2 + p)*(-89600 + (228164 + 1435*Pi^2)*\[Nu] - 38100*\[Nu]^2 + 
              1520*\[Nu]^3)))*PNEllipticJ[-1 + p, -2 + p, 1, 0, e])/
        (13440*e*(1 - e^2)^(5/2)) + (3*v^6*(-24*(-1 + e^2)*(-61 + 15*\[Nu]) + 
          168*(-31 + 18*\[Nu]) + 48*Sqrt[1 - e^2]*(-215 + 99*\[Nu]) + 
          7*(1 - e^2)^(5/2)*(-2 + p)*(-60 + 9*\[Nu] + \[Nu]^2) + 
          24*(-1 + e^2)^2*(100 - 55*\[Nu] + 7*(-2 + p)*(-5 + 2*\[Nu])) + 
          (1 - e^2)^(3/2)*(6080 - 2784*\[Nu] + 7*(-2 + p)*(-60 + 9*\[Nu] + 
              \[Nu]^2)))*PNEllipticJ[-1 + p, -2 + p, 1, 1, e])/
        (56*e*(1 - e^2)^(5/2)) - (54*(1 + Sqrt[1 - e^2])^2*v^6*
         PNEllipticJ[-1 + p, -2 + p, 1, 2, e])/(e*(1 - e^2)^(5/2)) + 
       (9*(1 + Sqrt[1 - e^2])^2*v^6*(-434 - 56*Sqrt[1 - e^2]*(-4 + \[Nu]) + 
          252*\[Nu] + 7*(1 - e^2)^(3/2)*(-2 + p)*(-5 + 2*\[Nu]) + 
          10*(-1 + e^2)*(-20 + 11*\[Nu]))*PNEllipticJ[p, -2 + p, 0, 1, e])/
        (28*(1 - e^2)^3) + (27*(1 + Sqrt[1 - e^2])^2*v^6*
         PNEllipticJ[p, -2 + p, 0, 2, e])/(-1 + e^2)^3 + 
       (27*e*(1 + Sqrt[1 - e^2])^2*v^6*PNEllipticJ[1 + p, -2 + p, 0, 1, e])/
        (2*(-1 + e^2)^3) + (428*Sqrt[1 - e^2]*(-2 + p)*v^6*
         PNEllipticK[-2 + p, -2 + p, 1, 0, e])/(105*e^2) + 
       (428*(2 - e^2 + (1 - e^2)^(3/2)*(-2 + p))*v^6*PNEllipticK[-2 + p, 
          -2 + p, 2, 0, e])/(105*e^2) - 
       (214*(-2 + 7*e^2 + 10*(1 - e^2)^(3/2)*(-2 + p))*v^6*
         PNEllipticK[-2 + p, -2 + p, 3, 0, e])/(105*e^2) + 
       (214*(1 - e^2)*(-46 + 21*e^2 + 6*(1 - e^2)^(3/2)*(-2 + p))*v^6*
         PNEllipticK[-2 + p, -2 + p, 4, 0, e])/(105*e^2) + 
       (428*(-1 + e^2)^2*v^6*PNEllipticK[-2 + p, -2 + p, 5, 0, e])/(3*e^2) + 
       (428*(-1 + e^2)^3*v^6*PNEllipticK[-2 + p, -2 + p, 6, 0, e])/(7*e^2))
 
hlmFourierMode[2, -1] = 
    \[Epsilon]*((((2*I)/3)*(-1 + e^2)*(-1 + p)*Sqrt[v^2 - 4*v^2*\[Nu]]*
         BesselJ[-1 + p, e*(-1 + p)])/e - ((2*I)/3)*
        Sqrt[((-1 + e^2)*v^2*(-1 + 4*\[Nu]))/e^2]*PNEllipticJ[-1 + p, -1 + p, 
         1, 0, e] + (((2*I)/3)*(1 - e^2)^(3/2)*Sqrt[v^2 - 4*v^2*\[Nu]]*
         PNEllipticJ[-1 + p, -1 + p, 2, 0, e])/e) + 
     \[Epsilon]^6*((3*(-1 + p)*v^6*\[Nu]*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/
           e^2]*PNEllipticJ[-1 + p, -1 + p, 1, 0, e])/5 + 
       (2*(567*Sqrt[1 - e^2] + (-2704 + 2799*e^2)*(-1 + p))*v^6*\[Nu]*
         Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*PNEllipticJ[-1 + p, -1 + p, 2, 
          0, e])/945 - ((-1 + e^2)*(-5786 + 3695*Sqrt[1 - e^2]*(-1 + p))*v^6*
         Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/
        (315*e) + ((1 - e^2)*(20188 - 10323*e^2 - 2475*(1 - e^2)^(3/2)*
           (-1 + p))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-1 + p, -1 + p, 
          4, 0, e])/(315*e) - (5431*(-1 + e^2)^2*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-1 + p, -1 + p, 5, 0, e])/(63*e) - 
       (275*(-1 + e^2)^3*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-1 + p, 
          -1 + p, 6, 0, e])/(7*e)) + \[Epsilon]^3*
      (((-1/21*I)*v^3*Sqrt[1 - 4*\[Nu]]*(-42 + (-1 + p)*
           (-79 + 42*Sqrt[1 - e^2] + 18*\[Nu] + e^2*(-33 + 10*\[Nu])))*
         BesselJ[-1 + p, e*(-1 + p)])/e + 
       I*v^3*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-2 + p, -1 + p, 1, 
         0, e] - ((2*I)*(-1 + p)*v^3*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, 
          -1 + p, 0, 1, e])/e - (I/42)*v^3*Sqrt[(1 - 4*\[Nu])/(e^2 - e^4)]*
        (84*Sqrt[1 - e^2] + 28*(-4 + \[Nu]) - 2*(-1 + e^2)*(-23 + 4*\[Nu]) + 
         (1 - e^2)^(3/2)*(-1 + p)*(111 + 16*\[Nu]))*PNEllipticJ[-1 + p, 
         -1 + p, 1, 0, e] - ((2*I)*v^3*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
         PNEllipticJ[-1 + p, -1 + p, 1, 1, e])/e + 
       (I/42)*v^3*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*
        (84*Sqrt[1 - e^2] + 28*(-13 + \[Nu]) + 4*(-1 + e^2)*(25 + 6*\[Nu]) + 
         (1 - e^2)^(3/2)*(-1 + p)*(27 + 16*\[Nu]))*PNEllipticJ[-1 + p, 
         -1 + p, 2, 0, e] + (2*I)*v^3*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*
        PNEllipticJ[-1 + p, -1 + p, 2, 1, e] - (I/42)*(-1 + e^2)*v^3*
        Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*(303 + 80*\[Nu])*
        PNEllipticJ[-1 + p, -1 + p, 3, 0, e] - 
       ((I/14)*(1 - e^2)^(5/2)*v^3*Sqrt[1 - 4*\[Nu]]*(27 + 16*\[Nu])*
         PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/e - 
       I*v^3*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[p, -1 + p, 1, 0, 
         e]) + \[Epsilon]^5*(((3*I)*v^5*Sqrt[1 - 4*\[Nu]]*
         BesselJ[-2 + p, e*(-1 + p)])/(-1 + e^2) - 
       ((I/252)*v^5*Sqrt[1 - 4*\[Nu]]*(-1512 - 126*Sqrt[1 - e^2]*
           (9 + 18*(-1 + p) - 10*\[Nu]) + (1 - e^2)^(5/2)*(-1 + p)*
           (551 - 614*\[Nu] + 16*\[Nu]^2) + 3*(-1 + e^2)^2*(-1 + p)*
           (-1314 - 5*(-44 + 21*(-1 + p))*\[Nu] + 7*(-1 + p)*\[Nu]^2) + 
          126*(-1 + e^2)*(6 + (-1 + p)*(25 + 6*\[Nu])) + 2*(1 - e^2)^(3/2)*
           (477 - 366*\[Nu] + (-1 + p)*(435 + 506*\[Nu] + 76*\[Nu]^2)))*
         BesselJ[-1 + p, e*(-1 + p)])/(e*(1 - e^2)^(3/2)) - 
       ((I/84)*v^5*Sqrt[1 - 4*\[Nu]]*(96 - 252*Sqrt[1 - e^2] + 88*\[Nu] + 
          e^2*(-495 + 206*\[Nu]))*PNEllipticJ[-2 + p, -1 + p, 1, 0, e])/
        (1 - e^2)^(3/2) + ((3*I)*v^5*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-2 + p, 
          -1 + p, 1, 1, e])/(1 - e^2)^(3/2) + 
       ((I/42)*v^5*(-252 + (-1 + p)*(-96 + 252*Sqrt[1 - e^2] + 
            e^2*(159 - 122*\[Nu]) - 88*\[Nu]) + 42*(1 - e^2)^(3/2)*(-1 + p)^2*
           (5 - 2*\[Nu]))*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, -1 + p, 0, 1, 
          e])/(e*(-1 + e^2)) - ((3*I)*(-1 + p)*v^5*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-1 + p, -1 + p, 0, 2, e])/(e - e^3) + 
       ((I/1512)*v^5*Sqrt[1 - 4*\[Nu]]*(-63*(-1 + e^2)^3*(-1 + p)^2*
           (-15 + \[Nu])*\[Nu] + 756*Sqrt[1 - e^2]*(7 + 6*\[Nu]) + 
          252*(35 - 10*\[Nu] + 2*\[Nu]^2) + 24*(-1 + e^2)*(246 - 22*\[Nu] + 
            61*\[Nu]^2) + 2*(1 - e^2)^(5/2)*(-1 + p)*(37 - 706*\[Nu] + 
            306*\[Nu]^2) - 6*(-1 + e^2)^2*(-361 + 66*\[Nu] + 8*\[Nu]^2 + 
            9*(-1 + p)*(303 + 80*\[Nu])) - 36*(1 - e^2)^(3/2)*
           (5*(-207 + 22*\[Nu]) + (-1 + p)*(-462 - 240*\[Nu] + 32*\[Nu]^2)))*
         PNEllipticJ[-1 + p, -1 + p, 1, 0, e])/(e*(1 - e^2)^(3/2)) + 
       ((I/42)*v^5*Sqrt[1 - 4*\[Nu]]*(-399 - 252*Sqrt[1 - e^2] + 294*\[Nu] + 
          3*(1 - e^2)^(3/2)*(-1 + p)*(-181 + 12*\[Nu]) + 
          (-1 + e^2)*(-495 + 206*\[Nu]))*PNEllipticJ[-1 + p, -1 + p, 1, 1, 
          e])/(e*(1 - e^2)^(3/2)) - ((3*I)*v^5*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-1 + p, -1 + p, 1, 2, e])/(e*(1 - e^2)^(3/2)) - 
       (I/756)*v^5*Sqrt[(1 - 4*\[Nu])/(e^2 - e^4)]*
        (108*Sqrt[1 - e^2]*(338 + 3*\[Nu]) + 252*(49 - 50*\[Nu] + \[Nu]^2) + 
         3*(1 - e^2)^(5/2)*(-1 + p)*(-233 - 358*\[Nu] + 104*\[Nu]^2) + 
         2*(-1 + e^2)*(15487 - 3157*\[Nu] + 117*\[Nu]^2) - 
         3*(-1 + e^2)^2*(-911 + 610*\[Nu] + 36*\[Nu]^2 + 
           18*(-1 + p)*(27 + 16*\[Nu])) - 18*(1 - e^2)^(3/2)*
          (-402 - 22*\[Nu] + (-1 + p)*(-933 - 152*\[Nu] + 32*\[Nu]^2)))*
        PNEllipticJ[-1 + p, -1 + p, 2, 0, e] - 
       (I/42)*v^5*Sqrt[(1 - 4*\[Nu])/(e^2 - e^4)]*(357 - 252*Sqrt[1 - e^2] + 
         294*\[Nu] + 3*(1 - e^2)^(3/2)*(-1 + p)*(-97 + 12*\[Nu]) + 
         (-1 + e^2)*(-657 + 110*\[Nu]))*PNEllipticJ[-1 + p, -1 + p, 2, 1, 
         e] + ((3*I)*v^5*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
         PNEllipticJ[-1 + p, -1 + p, 2, 2, e])/e + 
       (I/756)*v^5*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*
        (-46322 - 8905*\[Nu] + 1245*\[Nu]^2 + 378*Sqrt[1 - e^2]*
          (71 + 8*\[Nu]) + (1 - e^2)^(3/2)*(-1 + p)*(3938 + 1636*\[Nu] + 
           15*\[Nu]^2) + 3*(-1 + e^2)*(4441 + 383*\[Nu] + 139*\[Nu]^2))*
        PNEllipticJ[-1 + p, -1 + p, 3, 0, e] + 
       (I/14)*v^5*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*(303 + 80*\[Nu])*
        PNEllipticJ[-1 + p, -1 + p, 3, 1, e] - 
       ((I/756)*(1 - e^2)^(3/2)*v^5*Sqrt[1 - 4*\[Nu]]*(-56510 - 4216*\[Nu] + 
          264*\[Nu]^2 + 162*Sqrt[1 - e^2]*(27 + 16*\[Nu]) + 
          3*(1 - e^2)^(3/2)*(-1 + p)*(10 + 68*\[Nu] + 3*\[Nu]^2) + 
          3*(-1 + e^2)*(-785 + 1088*\[Nu] + 54*\[Nu]^2))*
         PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/e + ((3*I)/14)*(-1 + e^2)*v^5*
        Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*(27 + 16*\[Nu])*
        PNEllipticJ[-1 + p, -1 + p, 4, 1, e] - 
       ((I/756)*(v^2 - e^2*v^2)^(5/2)*Sqrt[1 - 4*\[Nu]]*(15902 + 3784*\[Nu] + 
          357*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 5, 0, e])/e + 
       (((5*I)/252)*(1 - e^2)^(7/2)*v^5*Sqrt[1 - 4*\[Nu]]*
         (10 + 68*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 6, 0, e])/
        e + ((I/84)*v^5*Sqrt[1 - 4*\[Nu]]*(96 - 252*Sqrt[1 - e^2] + 
          88*\[Nu] + e^2*(-495 + 206*\[Nu]))*PNEllipticJ[p, -1 + p, 1, 0, e])/
        (1 - e^2)^(3/2) - ((3*I)*v^5*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[p, -1 + p, 
          1, 1, e])/(1 - e^2)^(3/2))
 
hlmFourierMode[2, 0] = Sqrt[2/3]*BesselJ[p, e*p] + 
     \[Epsilon]^2*((v^2*(27 + e^2*(57 - 17*\[Nu]) + 17*\[Nu])*
         BesselJ[p, e*p])/(21*Sqrt[6]*(-1 + e^2)) - 
       (Sqrt[2/3]*v^2*(-26 + \[Nu])*PNEllipticJ[p, p, 1, 0, e])/7 - 
       (Sqrt[2/3]*(-1 + e^2)*v^2*(-26 + \[Nu])*PNEllipticJ[p, p, 2, 0, e])/
        7) + \[Epsilon]^5*(((122*I)/35)*Sqrt[2/3]*p*v^5*\[Nu]*
        BesselJ[p, e*p] - ((73*I)/21)*Sqrt[2/3]*p*v^5*\[Nu]*
        PNEllipticJ[p, p, 1, 0, e] - ((29*I)/7)*Sqrt[2/3]*(-1 + e^2)*p*v^5*
        \[Nu]*PNEllipticJ[p, p, 2, 0, e]) + \[Epsilon]^4*
      (-1/4*(e*p*v^4*(-15 + \[Nu])*\[Nu]*BesselJ[-1 + p, e*p])/Sqrt[6] + 
       (v^4*(-168*(1 - e^2)^(3/2)*(-5 + 2*\[Nu]) + 84*(-25 + 18*\[Nu]) + 
          12*(-1 + e^2)*(-43 + 38*\[Nu]) + (-1 + e^2)^2*
           (155 - 7*(37 + 45*p)*\[Nu] + 3*(-3 + 7*p)*\[Nu]^2))*
         BesselJ[p, e*p])/(84*Sqrt[6]*(-1 + e^2)^2) - 
       (Sqrt[3]*e*p*v^4*(-5 + 2*\[Nu])*PNEllipticJ[-1 + p, p, 0, 1, e])/
        (2*Sqrt[2 - 2*e^2]) + (e*p*v^4*(-15 + \[Nu])*\[Nu]*
         PNEllipticJ[-1 + p, p, 1, 0, e])/(8*Sqrt[6]) - 
       (v^4*(36*(76 + 45*\[Nu]) - (-1 + e^2)*(1391 - 1921*\[Nu] + 
            187*\[Nu]^2))*PNEllipticJ[p, p, 1, 0, e])/
        (126*Sqrt[6]*(1 - e^2)) + (v^4*(5416 - 2316*\[Nu] - 44*\[Nu]^2 + 
          e^2*(188 + 939*\[Nu] + 107*\[Nu]^2))*PNEllipticJ[p, p, 2, 0, e])/
        (84*Sqrt[6]) - ((-1 + e^2)*v^4*(-8645 + 8494*\[Nu] + 1454*\[Nu]^2)*
         PNEllipticJ[p, p, 3, 0, e])/(252*Sqrt[6]) - 
       ((-1 + e^2)^2*v^4*(-217 + 716*\[Nu] + 316*\[Nu]^2)*
         PNEllipticJ[p, p, 4, 0, e])/(84*Sqrt[6]) - 
       (Sqrt[3]*e*p*v^4*(-5 + 2*\[Nu])*PNEllipticJ[1 + p, p, 0, 1, e])/
        (2*Sqrt[2 - 2*e^2]) - (e*p*v^4*(-15 + \[Nu])*\[Nu]*
         PNEllipticJ[1 + p, p, 1, 0, e])/(8*Sqrt[6])) + 
     \[Epsilon]^6*(-1/3360*(e*p*v^6*(268800 - (190292 + 18220*e^2 + 
             4305*Pi^2)*\[Nu] + (3700 - 5380*e^2)*\[Nu]^2 + 
           1480*(-1 + e^2)*\[Nu]^3)*BesselJ[-1 + p, e*p])/
         (Sqrt[6]*(-1 + e^2)) + (v^6*(11975040*Sqrt[1 - e^2]*(-5 + 2*\[Nu]) + 
          41580*(-1 + e^2)^4*p^2*\[Nu]*(23 - 73*\[Nu] + 13*\[Nu]^2) - 
          95040*(1 - e^2)^(5/2)*(-75 - 4*\[Nu] + 43*\[Nu]^2) + 
          6930*(1 - e^2)^(3/2)*(8640 + (-14816 + 123*Pi^2)*\[Nu] + 
            2016*\[Nu]^2) - 10395*(13312 + (-35968 + 615*Pi^2)*\[Nu] + 
            7056*\[Nu]^2) - 1485*(-1 + e^2)*(67872 + (-111200 + 861*Pi^2)*
             \[Nu] + 40608*\[Nu]^2) + 20*(1 - e^2)^3*(-54135 - 
            27*(9725 + 10021*p + 103510*p^2)*\[Nu] + 
            9*(1832 - 8877*p + 68640*p^2)*\[Nu]^2 + 
            (2195 + 21978*p + 2376*p^2)*\[Nu]^3) + 99*(-1 + e^2)^2*
           (-80*(-1143 + 57*\[Nu] + 400*\[Nu]^2) + 
            9*p*(-89600 + (69504 + 1435*Pi^2)*\[Nu] + 560*\[Nu]^2)))*
         BesselJ[p, e*p])/(997920*Sqrt[6]*(1 - e^2)^3) - 
       (e*p*v^6*(13680 + (-77648 + 861*Pi^2)*\[Nu] + 8352*\[Nu]^2 + 
          144*e^2*(45 - 69*\[Nu] + 40*\[Nu]^2))*PNEllipticJ[-1 + p, p, 0, 1, 
          e])/(1344*Sqrt[6 - 6*e^2]*(-1 + e^2)) + 
       (e*p*v^6*(89600 + (-110564 + 41060*e^2 - 1435*Pi^2)*\[Nu] - 
          20*(-673 + 701*e^2)*\[Nu]^2 + 400*(-1 + e^2)*\[Nu]^3)*
         PNEllipticJ[-1 + p, p, 1, 0, e])/(2240*Sqrt[6]*(-1 + e^2)) - 
       (v^6*(31680*(1 - e^2)^(3/2)*(130 - 57*\[Nu] + 2*\[Nu]^2) - 
          330*(-1 + e^2)^3*p^2*\[Nu]*(-2179 - 265*\[Nu] + 85*\[Nu]^2) - 
          132*(-104160 + (-25064 + 4305*Pi^2)*\[Nu] + 34320*\[Nu]^2) - 
          33*(-1 + e^2)*(-414560 + 21*(-13856 + 615*Pi^2)*\[Nu] + 
            200320*\[Nu]^2) + 8*(-1 + e^2)^2*(-73189 + 603425*\[Nu] - 
            259145*\[Nu]^2 + 14210*\[Nu]^3))*PNEllipticJ[p, p, 1, 0, e])/
        (110880*Sqrt[6]*(-1 + e^2)^2) + 
       (Sqrt[3]*p*v^6*(130 - 57*\[Nu] + 2*\[Nu]^2)*PNEllipticJ[p, p, 1, 1, 
          e])/(7*Sqrt[2 - 2*e^2]) + 
       (v^6*(2138400*Sqrt[1 - e^2]*(130 - 57*\[Nu] + 2*\[Nu]^2) - 
          237600*(1 - e^2)^(3/2)*(130 - 57*\[Nu] + 2*\[Nu]^2) + 
          990*(-43680 + (-293984 + 4305*Pi^2)*\[Nu] + 39720*\[Nu]^2) + 
          300*(-1 + e^2)^2*(22104 - 145521*\[Nu] + 107771*\[Nu]^2 + 
            3914*\[Nu]^3) + (-1 + e^2)*(146613232 - 
            15*(34834276 + 426195*Pi^2)*\[Nu] + 125712300*\[Nu]^2 + 
            3250000*\[Nu]^3) - 13559040*(-1 + e^2)*Log[r0*v^2])*
         PNEllipticJ[p, p, 2, 0, e])/(1663200*Sqrt[6]*(1 - e^2)) - 
       (Sqrt[3/2]*Sqrt[1 - e^2]*p*v^6*(130 - 57*\[Nu] + 2*\[Nu]^2)*
         PNEllipticJ[p, p, 2, 1, e])/7 - 
       (v^6*(-32337248 + 102723816*\[Nu] + 3835755*Pi^2*\[Nu] - 
          27638880*\[Nu]^2 - 2516000*\[Nu]^3 + 285120*Sqrt[1 - e^2]*
           (130 - 57*\[Nu] + 2*\[Nu]^2) - 12*(-1 + e^2)*
           (-1464553 + 5483195*\[Nu] + 1601000*\[Nu]^2 + 16470*\[Nu]^3) + 
          6779520*Log[r0*v^2])*PNEllipticJ[p, p, 3, 0, e])/(332640*Sqrt[6]) + 
       ((-1 + e^2)*v^6*(21075492 - 75*(1382300 + 9471*Pi^2)*\[Nu] - 
          26341200*\[Nu]^2 + 439200*\[Nu]^3 + 100*e^2*(7371 - 64060*\[Nu] + 
            156071*\[Nu]^2 + 4921*\[Nu]^3) - 2259840*Log[r0*v^2])*
         PNEllipticJ[p, p, 4, 0, e])/(184800*Sqrt[6]) - 
       ((-1 + e^2)^2*v^6*(-990343 + 2378115*\[Nu] + 2895480*\[Nu]^2 + 
          77300*\[Nu]^3)*PNEllipticJ[p, p, 5, 0, e])/(13860*Sqrt[6]) - 
       (5*(-1 + e^2)^3*v^6*(-361 - 1653*\[Nu] + 13602*\[Nu]^2 + 602*\[Nu]^3)*
         PNEllipticJ[p, p, 6, 0, e])/(924*Sqrt[6]) - 
       (e*p*v^6*(13680 + (-77648 + 861*Pi^2)*\[Nu] + 8352*\[Nu]^2 + 
          144*e^2*(45 - 69*\[Nu] + 40*\[Nu]^2))*PNEllipticJ[1 + p, p, 0, 1, 
          e])/(1344*Sqrt[6 - 6*e^2]*(-1 + e^2)) - 
       (e*p*v^6*(89600 + (-110564 + 41060*e^2 - 1435*Pi^2)*\[Nu] - 
          20*(-673 + 701*e^2)*\[Nu]^2 + 400*(-1 + e^2)*\[Nu]^3)*
         PNEllipticJ[1 + p, p, 1, 0, e])/(2240*Sqrt[6]*(-1 + e^2)) - 
       (428*Sqrt[2/3]*v^6*PNEllipticK[p, p, 2, 0, e])/105 + 
       (214*Sqrt[2/3]*v^6*PNEllipticK[p, p, 3, 0, e])/21 + 
       (214*Sqrt[2/3]*(-1 + e^2)*v^6*PNEllipticK[p, p, 4, 0, e])/35)


(* ::Subsection::Closed:: *)
(*L=3*)


hlmFourierMode[3, -3] = 
    \[Epsilon]*(((-I)*Sqrt[5/42]*(-4 + 3*e^2)*Sqrt[v^2 - 4*v^2*\[Nu]]*
         BesselJ[-4 + p, e*(-3 + p)])/e^2 + 
       ((I/2)*Sqrt[5/42]*(-4*(2 + 2*Sqrt[1 - e^2] + 3*(-3 + p)) + 
          e^2*(6 + 2*Sqrt[1 - e^2] + 17*(-3 + p)) - 5*e^4*(-3 + p))*
         Sqrt[v^2 - 4*v^2*\[Nu]]*BesselJ[-3 + p, e*(-3 + p)])/e^3 - 
       ((I/2)*Sqrt[5/42]*(12 - 7*e^2 + 4*(1 - e^2)^(3/2)*(-3 + p))*
         Sqrt[(-1 + e^2)*v^2*(-1 + 4*\[Nu])]*PNEllipticJ[-3 + p, -3 + p, 1, 
          0, e])/e^3 + ((I/2)*Sqrt[5/42]*(1 - e^2)^(3/2)*
         (4 + e^2 + 4*(1 - e^2)^(3/2)*(-3 + p))*Sqrt[v^2 - 4*v^2*\[Nu]]*
         PNEllipticJ[-3 + p, -3 + p, 2, 0, e])/e^3 + 
       ((5*I)*Sqrt[10/21]*(1 - e^2)^(5/2)*Sqrt[v^2 - 4*v^2*\[Nu]]*
         PNEllipticJ[-3 + p, -3 + p, 3, 0, e])/e^3 - 
       (I*Sqrt[30/7]*(1 - e^2)^(7/2)*Sqrt[v^2 - 4*v^2*\[Nu]]*
         PNEllipticJ[-3 + p, -3 + p, 4, 0, e])/e^3) + 
     \[Epsilon]^6*((-25*Sqrt[10/21]*(-4 + e^2)*(-3 + p)*v^6*\[Nu]*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*BesselJ[-3 + p, e*(-3 + p)])/
        (9*e^3) + (Sqrt[2/105]*(500 + e^2*(-375 + 311*Sqrt[1 - e^2]*
             (-3 + p)) - 764*Sqrt[1 - e^2]*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
         \[Nu]*PNEllipticJ[-3 + p, -3 + p, 1, 0, e])/(9*e^3) + 
       ((-24336 + e^2*(21132 - 7085*Sqrt[1 - e^2]*(-3 + p)) + 
          180*e^4*(-8 + 5*Sqrt[1 - e^2]*(-3 + p)) + 8732*Sqrt[1 - e^2]*
           (-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-3 + p, -3 + p, 
          2, 0, e])/(54*Sqrt[210]*e^3) - 
       ((-59376 + 71980*e^2 - 18324*e^4 + 209*(1 - e^2)^(3/2)*(-3 + p) + 
          22675*(1 - e^2)^(5/2)*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-3 + p, -3 + p, 3, 0, e])/(72*Sqrt[210]*e^3) - 
       ((1 - e^2)*(63232 - 77784*e^2 + 18150*e^4 - 20361*(1 - e^2)^(3/2)*
           (-3 + p) - 10971*(1 - e^2)^(5/2)*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
         \[Nu]*PNEllipticJ[-3 + p, -3 + p, 4, 0, e])/(36*Sqrt[210]*e^3) - 
       ((-1 + e^2)^2*(-202428 + 160271*e^2 + 34792*(1 - e^2)^(3/2)*(-3 + p))*
         v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-3 + p, -3 + p, 5, 0, e])/
        (36*Sqrt[210]*e^3) - ((121804 - 33055*e^2 - 4220*(1 - e^2)^(3/2)*
           (-3 + p))*(v^2 - e^2*v^2)^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/(12*Sqrt[210]*e^3) + 
       (24781*(-1 + e^2)^4*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-3 + p, 
          -3 + p, 7, 0, e])/(3*Sqrt[210]*e^3) + 
       (211*Sqrt[35/6]*(-1 + e^2)^5*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-3 + p, -3 + p, 8, 0, e])/(3*e^3)) + 
     \[Epsilon]^3*(((-1/6*I)*Sqrt[5/42]*v^3*Sqrt[1 - 4*\[Nu]]*
         (3*e^4*(-3 + p)*(-11 + 4*\[Nu]) + 
          4*(54 + (-3 + p)*(-77 + 54*Sqrt[1 - e^2] + 16*\[Nu])) - 
          e^2*(162 + (-3 + p)*(-323 + 54*Sqrt[1 - e^2] + 76*\[Nu])))*
         BesselJ[-4 + p, e*(-3 + p)])/(e^2*(-1 + e^2)*(-3 + p)) - 
       ((I/36)*Sqrt[5/42]*v^3*Sqrt[1 - 4*\[Nu]]*(324*(1 + Sqrt[1 - e^2])^3 + 
          (-1 + e^2)*(-3 + p)^2*(2980 + 9*e^4 - 648*Sqrt[1 - e^2] - 
            9*e^2*(191 + 18*Sqrt[1 - e^2] - 44*\[Nu]) - 608*\[Nu]) - 
          6*(-3 + p)*(18 + (1 - e^2)^(3/2)*(303 - 48*\[Nu]) - 
            18*Sqrt[1 - e^2]*(-1 + \[Nu]) + (1 - e^2)^(5/2)*(-13 + 2*\[Nu]) - 
            6*(-1 + e^2)^2*(-1 + 2*\[Nu]) + 4*(-1 + e^2)*(-98 + 13*\[Nu])))*
         BesselJ[-3 + p, e*(-3 + p)])/(e^3*(-3 - e^2*(-3 + p) + p)) - 
       (((3*I)/2)*Sqrt[15/14]*(-1 + Sqrt[1 - e^2])^2*v^3*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-4 + p, -3 + p, 0, 1, e])/((-1 + e^2)*
         (1 + Sqrt[1 - e^2])) + (((3*I)/4)*Sqrt[15/14]*
         (12 - 7*e^2 + 6*Sqrt[1 - e^2] + 2*(1 - e^2)^(3/2))*v^3*
         Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-4 + p, -3 + p, 1, 0, 
          e])/e^2 + (((3*I)/2)*Sqrt[15/14]*(-12 + 5*e^2)*(-3 + p)*v^2*
         Sqrt[v^2 - 4*v^2*\[Nu]]*PNEllipticJ[-3 + p, -3 + p, 0, 1, e])/e^3 - 
       ((I/36)*Sqrt[5/42]*v^3*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
         (1134*Sqrt[1 - e^2] + (-1 + e^2)^2*(11 + 1620*(-3 + p) - 10*\[Nu]) + 
          90*(-4 + \[Nu]) - 3*(1 - e^2)^(5/2)*(-3 + p)*(-49 + 8*\[Nu]) - 
          3*(-1 + e^2)*(-445 + 176*\[Nu]) + 3*(1 - e^2)^(3/2)*
           (-162 + (-3 + p)*(79 + 88*\[Nu])))*PNEllipticJ[-3 + p, -3 + p, 1, 
          0, e])/e^3 - (((3*I)/2)*Sqrt[15/14]*(12 - 7*e^2 + 
          4*(1 - e^2)^(3/2)*(-3 + p))*v^3*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
         PNEllipticJ[-3 + p, -3 + p, 1, 1, e])/e^3 - 
       ((I/36)*Sqrt[5/42]*v^3*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         (3762 + 810*Sqrt[1 - e^2] - 90*\[Nu] - 9*(-1 + e^2)^2*
           (-7 + 72*(-3 + p) + 6*\[Nu]) - (-1 + e^2)*(1867 + 16*\[Nu]) + 
          (1 - e^2)^(5/2)*(-3 + p)*(-31 + 56*\[Nu]) - 3*(1 - e^2)^(3/2)*
           (-378 + (-3 + p)*(-389 + 88*\[Nu])))*PNEllipticJ[-3 + p, -3 + p, 
          2, 0, e])/e^3 + (((3*I)/2)*Sqrt[15/14]*(4 + e^2 + 
          4*(1 - e^2)^(3/2)*(-3 + p))*v^3*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         PNEllipticJ[-3 + p, -3 + p, 2, 1, e])/e^3 + (I/36)*Sqrt[5/42]*
        ((-1 + e^(-2))*v^2)^(3/2)*Sqrt[1 - 4*\[Nu]]*
        (-2801 + 4536*Sqrt[1 - e^2] + 1360*\[Nu] + 4*(1 - e^2)^(3/2)*(-3 + p)*
          (113 + 20*\[Nu]) + (-1 + e^2)*(487 + 256*\[Nu]))*
        PNEllipticJ[-3 + p, -3 + p, 3, 0, e] + (15*I)*Sqrt[30/7]*
        ((-1 + e^(-2))*v^2)^(3/2)*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-3 + p, 
         -3 + p, 3, 1, e] - ((I/36)*Sqrt[5/42]*(1 - e^2)^(5/2)*v^3*
         Sqrt[1 - 4*\[Nu]]*(-5927 + 1944*Sqrt[1 - e^2] + 592*\[Nu] + 
          9*(-1 + e^2)*(-7 + 32*\[Nu]) + 12*(1 - e^2)^(3/2)*
           (-3 + p + 4*(-3 + p)*\[Nu]))*PNEllipticJ[-3 + p, -3 + p, 4, 0, e])/
        e^3 - ((9*I)*Sqrt[30/7]*(1 - e^2)^(5/2)*v^3*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-3 + p, -3 + p, 4, 1, e])/e^3 - 
       ((I/9)*Sqrt[5/42]*(1 - e^2)^(7/2)*v^3*Sqrt[1 - 4*\[Nu]]*
         (467 + 140*\[Nu])*PNEllipticJ[-3 + p, -3 + p, 5, 0, e])/e^3 + 
       (((5*I)/3)*Sqrt[5/42]*(1 - e^2)^(9/2)*v^3*Sqrt[1 - 4*\[Nu]]*
         (1 + 4*\[Nu])*PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/e^3 - 
       (((3*I)/2)*Sqrt[15/14]*(1 + Sqrt[1 - e^2])^2*v^3*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-2 + p, -3 + p, 0, 1, e])/((-1 + e^2)*
         (-1 + Sqrt[1 - e^2])) + (((3*I)/4)*Sqrt[15/14]*
         (-4*(3 + 2*Sqrt[1 - e^2]) + e^2*(7 + 2*Sqrt[1 - e^2]))*v^3*
         Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-2 + p, -3 + p, 1, 0, 
          e])/e^2) + \[Epsilon]^5*(((I/792)*Sqrt[5/42]*v^5*Sqrt[1 - 4*\[Nu]]*
         (-64152*(-4 + 3*e^2) + 99*(1 - e^2)^(5/2)*(4 - e^2)*(-3 + p)^3*
           (-15 + \[Nu])*\[Nu] - 594*(-3 + p)*
           (-8*(-50 + 81*Sqrt[1 - e^2] + 2*\[Nu]) - 3*e^4*(-73 + 34*\[Nu]) + 
            2*e^2*(-344 + 81*Sqrt[1 - e^2] + 86*\[Nu])) + 
          (-3 + p)^2*(-5346*Sqrt[1 - e^2]*(5 + 14*\[Nu]) + 
            594*(-23 + 18*\[Nu]) + 594*(1 - e^2)^(5/2)*(-25 + 22*\[Nu]) + 
            1188*(1 - e^2)^(3/2)*(-421 + 76*\[Nu]) - 132*(-1 + e^2)*
             (-947 + 133*\[Nu]) - 3*(-1 + e^2)^3*(-1695 + 334*\[Nu] + 
              184*\[Nu]^2) + (-1 + e^2)^2*(139611 - 75962*\[Nu] + 
              11800*\[Nu]^2)))*BesselJ[-4 + p, e*(-3 + p)])/
        (e^2*(-1 + e^2)^2*(-3 + p)^2) - ((I/4752)*Sqrt[5/42]*v^5*
         Sqrt[1 - 4*\[Nu]]*(384912*(1 + Sqrt[1 - e^2])^3 + 
          297*(12 - 7*e^2)*(1 - e^2)^(5/2)*(-3 + p)^4*(-15 + \[Nu])*\[Nu] + 
          3564*(1 + Sqrt[1 - e^2])*(-3 + p)*(177 + Sqrt[1 - e^2]*
             (372 - 72*\[Nu]) - 54*\[Nu] + 16*(1 - e^2)^(3/2)*
             (-2 + 5*\[Nu]) - 4*(-1 + e^2)*(-61 + 10*\[Nu]) + 
            (-1 + e^2)^2*(-25 + 22*\[Nu])) - 6*(-3 + p)^2*
           (-594*(-23 + 18*\[Nu]) + 33*(-1 + e^2)*(-13745 + 1906*\[Nu]) + 
            1188*Sqrt[1 - e^2]*(244 + 4*\[Nu] + \[Nu]^2) - 
            396*(1 - e^2)^(3/2)*(-1191 + 117*\[Nu] + 20*\[Nu]^2) + 
            (1 - e^2)^(7/2)*(-2001 + 1514*\[Nu] + 80*\[Nu]^2) + 
            6*(-1 + e^2)^3*(-8619 + 3434*\[Nu] + 92*\[Nu]^2) - 
            3*(1 - e^2)^(5/2)*(64877 - 22590*\[Nu] + 1900*\[Nu]^2) - 
            (-1 + e^2)^2*(114069 - 132986*\[Nu] + 11800*\[Nu]^2)) + 
          (1 - e^2)*(-3 + p)^3*(-1782*Sqrt[1 - e^2]*(1367 + 154*\[Nu]) + 
            132*(-4603 + 1712*\[Nu]) + 594*(1 - e^2)^(5/2)*(27 + 15*\[Nu] + 
              \[Nu]^2) + 594*(1 - e^2)^(3/2)*(-4214 + 883*\[Nu] + 
              3*\[Nu]^2) - 9*(-1 + e^2)^3*(335 - 2286*\[Nu] + 312*\[Nu]^2) + 
            99*(-1 + e^2)^2*(-3827 - 1266*\[Nu] + 384*\[Nu]^2) - 
            2*(-1 + e^2)*(-498651 - 237890*\[Nu] + 36820*\[Nu]^2)))*
         BesselJ[-3 + p, e*(-3 + p)])/(e^3*(-3 - e^2*(-3 + p) + p)^2) + 
       (((27*I)/4)*Sqrt[15/14]*(-1 + Sqrt[1 - e^2])^3*v^5*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-5 + p, -3 + p, 0, 1, e])/(e*(-1 + e^2)^2) - 
       ((I/8)*Sqrt[15/14]*(-1 + Sqrt[1 - e^2])^2*v^5*Sqrt[1 - 4*\[Nu]]*
         (-69 + 36*Sqrt[1 - e^2]*(-4 + \[Nu]) + 54*\[Nu] + 
          2*(1 - e^2)^(3/2)*(-3 + p)*(-5 + 2*\[Nu]) + 
          (-1 + e^2)*(-25 + 22*\[Nu]))*PNEllipticJ[-4 + p, -3 + p, 0, 1, e])/
        ((-1 + e^2)^2*(1 + Sqrt[1 - e^2])) + 
       (((27*I)/4)*Sqrt[15/14]*(-1 + Sqrt[1 - e^2])^2*v^5*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-4 + p, -3 + p, 0, 2, e])/((-1 + e^2)^2*
         (1 + Sqrt[1 - e^2])) - ((I/16)*Sqrt[5/42]*v^5*Sqrt[1 - 4*\[Nu]]*
         (-855 + 630*\[Nu] - (-1 + e^2)^3*(-3 + p)*(-15 + \[Nu])*\[Nu] + 
          378*Sqrt[1 - e^2]*(-7 + 2*\[Nu]) - 144*(1 - e^2)^(3/2)*
           (-16 + 5*\[Nu]) - 6*(1 - e^2)^(5/2)*(-25 + 22*\[Nu]) + 
          6*(-1 + e^2)*(-205 + 52*\[Nu]) + (-1 + e^2)^2*
           (1049 - (526 + 45*(-3 + p))*\[Nu] + 3*(-3 + p)*\[Nu]^2))*
         PNEllipticJ[-4 + p, -3 + p, 1, 0, e])/(e^2*(1 - e^2)^(3/2)) + 
       (((27*I)/4)*Sqrt[15/14]*(12 - 7*e^2 + 6*Sqrt[1 - e^2] + 
          2*(1 - e^2)^(3/2))*v^5*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-4 + p, 
          -3 + p, 1, 1, e])/(e^2*(1 - e^2)^(3/2)) + 
       ((I/8)*Sqrt[5/42]*v^5*Sqrt[1 - 4*\[Nu]]*(324 + 648*Sqrt[1 - e^2] - 
          324*(1 - e^2)^(3/2)*(-6 + 5*(-3 + p)) + 30*(1 - e^2)^(7/2)*
           (-3 + p)^2*(-5 + 2*\[Nu]) + 3*(-1 + e^2)^3*(-3 + p)*
           (-261 + 130*\[Nu]) + 6*(1 - e^2)^(5/2)*(-3 + p)*
           (54 + 7*(-3 + p)*(-5 + 2*\[Nu])) - 6*(-1 + e^2)^2*
           (-108 + (-3 + p)*(-483 + 88*\[Nu])) - (-1 + e^2)*
           (2916 + 5*(-3 + p)*(67 + 142*\[Nu])))*PNEllipticJ[-3 + p, -3 + p, 
          0, 1, e])/(e^3*(-1 + e^2)^2) - (((27*I)/4)*Sqrt[15/14]*
         (-12 + 5*e^2)*(-3 + p)*v^5*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-3 + p, 
          -3 + p, 0, 2, e])/(e^3*(-1 + e^2)) - 
       ((I/9504)*v^5*Sqrt[1 - 4*\[Nu]]*(1485*(-1 + e^2)^4*(-3 + p)^2*
           (-15 + \[Nu])*\[Nu] - 29700*Sqrt[1 - e^2]*(97 + 130*\[Nu]) - 
          29700*(35 - 10*\[Nu] + 2*\[Nu]^2) - 132*(1 - e^2)^(7/2)*(-3 + p)*
           (1529 - 976*\[Nu] + 82*\[Nu]^2) - 1980*(-1 + e^2)*
           (-3513 - 2442*\[Nu] + 296*\[Nu]^2) + 30*(-1 + e^2)^2*
           (-600143 + 49410*\[Nu] + 20720*\[Nu]^2 - 198*(-3 + p)*
             (-517 + 68*\[Nu])) - 5*(1 - e^2)^3*(73158 - 76372*\[Nu] + 
            1485*(-3 + p)^2*(-15 + \[Nu])*\[Nu] + 10232*\[Nu]^2 - 
            1188*(-3 + p)*(-2137 + 572*\[Nu])) + 660*(1 - e^2)^(3/2)*
           (54*(-917 + 200*\[Nu]) + (-3 + p)*(-9025 - 7562*\[Nu] + 
              440*\[Nu]^2)) + 12*(1 - e^2)^(5/2)*(-1485*(-97 + 18*\[Nu]) + 
            2*(-3 + p)*(248496 + 142481*\[Nu] + 5243*\[Nu]^2)))*
         PNEllipticJ[-3 + p, -3 + p, 1, 0, e])/(Sqrt[210]*
         (e^2 - e^4)^(3/2)) + ((I/8)*Sqrt[5/42]*v^5*Sqrt[1 - 4*\[Nu]]*
         (-855 - 2268*Sqrt[1 - e^2] + 630*\[Nu] - 24*(-1 + e^2)^3*(-3 + p)^2*
           (-5 + 2*\[Nu]) - 36*(1 - e^2)^(5/2)*(-3 + p)*(-3 + 5*\[Nu]) + 
          6*(-1 + e^2)*(-205 + 52*\[Nu]) - (-1 + e^2)^2*
           (-1049 + 3240*(-3 + p) + 526*\[Nu]) + 12*(1 - e^2)^(3/2)*
           (81 + (-3 + p)*(-157 + 15*\[Nu])))*PNEllipticJ[-3 + p, -3 + p, 1, 
          1, e])/(e^2 - e^4)^(3/2) - (((27*I)/4)*Sqrt[15/14]*
         (12 - 7*e^2 + 4*(1 - e^2)^(3/2)*(-3 + p))*v^5*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-3 + p, -3 + p, 1, 2, e])/(e^2 - e^4)^(3/2) + 
       ((I/4752)*v^5*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
         (-2970*Sqrt[1 - e^2]*(7757 + 110*\[Nu]) - 
          29700*(79 - 218*\[Nu] + \[Nu]^2) + 30*(-1 + e^2)*
           (-544689 + 151610*\[Nu] + 852*\[Nu]^2) + 4*(1 - e^2)^(7/2)*
           (-3 + p)*(10914 - 27871*\[Nu] + 4967*\[Nu]^2) + 
          9*(1 - e^2)^3*(-10631 + 24924*\[Nu] + 1100*(-3 + p)^2*(-15 + \[Nu])*
             \[Nu] - 3018*\[Nu]^2 + 9900*(-3 + p)*(-19 + 4*\[Nu])) + 
          (-1 + e^2)^2*(-2057727 - 3126152*\[Nu] + 237454*\[Nu]^2 + 
            1980*(-3 + p)*(-4649 + 124*\[Nu])) + 330*(1 - e^2)^(3/2)*
           (54*(207 + 40*\[Nu]) + (-3 + p)*(-17923 - 1466*\[Nu] + 
              440*\[Nu]^2)) + 6*(1 - e^2)^(5/2)*(-1485*(-289 + 70*\[Nu]) + 
            (-3 + p)*(351403 + 124708*\[Nu] + 7174*\[Nu]^2)))*
         PNEllipticJ[-3 + p, -3 + p, 2, 0, e])/(Sqrt[210]*e^3) - 
       ((I/8)*Sqrt[5/42]*v^5*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
         (1620*Sqrt[1 - e^2] + 4*(1 - e^2)^(5/2)*(-3 + p)*(145 - 53*\[Nu]) - 
          24*(-1 + e^2)^3*(-3 + p)^2*(-5 + 2*\[Nu]) - 3*(-1 + e^2)^2*
           (9 + 432*(-3 + p) + 10*\[Nu]) + 9*(661 + 70*\[Nu]) + 
          2*(-1 + e^2)*(-2407 + 260*\[Nu]) + 12*(1 - e^2)^(3/2)*
           (189 + (-3 + p)*(77 + 15*\[Nu])))*PNEllipticJ[-3 + p, -3 + p, 2, 
          1, e])/e^3 - (((27*I)/4)*Sqrt[15/14]*(-4 - e^2 - 
          4*(1 - e^2)^(3/2)*(-3 + p))*v^5*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
         PNEllipticJ[-3 + p, -3 + p, 2, 2, e])/e^3 - 
       ((I/4752)*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         (25902180 + 7083345*\[Nu] - 4455*(-1 + e^2)^3*(-3 + p)^2*
           (-15 + \[Nu])*\[Nu] - 729675*\[Nu]^2 - 17820*Sqrt[1 - e^2]*
           (-1307 + 40*\[Nu]) + 110*(-1 + e^2)*(84177 + 55123*\[Nu] + 
            985*\[Nu]^2) + (1 - e^2)^(5/2)*(-3 + p)*(316839 - 112906*\[Nu] + 
            41312*\[Nu]^2) - 11*(-1 + e^2)^2*(28518 - 38827*\[Nu] + 
            9869*\[Nu]^2 + 540*(-3 + p)*(587 + 92*\[Nu])) - 
          15*(1 - e^2)^(3/2)*(1188*(-1277 + 192*\[Nu]) + 
            (-3 + p)*(-81979 - 77214*\[Nu] + 3312*\[Nu]^2)))*
         PNEllipticJ[-3 + p, -3 + p, 3, 0, e])/(Sqrt[210]*e^3) - 
       ((I/4)*Sqrt[5/42]*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         (-349 - 4536*Sqrt[1 - e^2] + 260*\[Nu] + 8*(1 - e^2)^(3/2)*(-3 + p)*
           (-94 + 5*\[Nu]) + (-1 + e^2)*(-2017 + 524*\[Nu]))*
         PNEllipticJ[-3 + p, -3 + p, 3, 1, e])/e^3 + 
       ((135*I)*Sqrt[15/14]*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         PNEllipticJ[-3 + p, -3 + p, 3, 2, e])/e^3 - 
       ((I/4752)*(1 - e^2)^(3/2)*v^5*Sqrt[1 - 4*\[Nu]]*
         (5940*Sqrt[1 - e^2]*(-7583 + 124*\[Nu]) + 3*(1 - e^2)^(5/2)*(-3 + p)*
           (-9891 + 54194*\[Nu] + 1952*\[Nu]^2) + 
          30*(-407571 + 84509*\[Nu] + 7373*\[Nu]^2) - 10*(-1 + e^2)*
           (1356471 + 143537*\[Nu] + 30059*\[Nu]^2) + 36*(-1 + e^2)^2*
           (4618 - 17702*\[Nu] + 2579*\[Nu]^2 + 1980*(-3 + p)*
             (1 + 4*\[Nu])) + 3*(1 - e^2)^(3/2)*(29700*(-59 + 4*\[Nu]) + 
            (-3 + p)*(-653393 - 245482*\[Nu] + 26960*\[Nu]^2)))*
         PNEllipticJ[-3 + p, -3 + p, 4, 0, e])/(Sqrt[210]*e^3) + 
       ((I/4)*Sqrt[5/42]*(1 - e^2)^(3/2)*v^5*Sqrt[1 - 4*\[Nu]]*
         (4037 - 1944*Sqrt[1 - e^2] + 24*(1 - e^2)^(3/2)*(-3 + p)*
           (-8 + \[Nu]) + 380*\[Nu] + 45*(-1 + e^2)*(-19 + 4*\[Nu]))*
         PNEllipticJ[-3 + p, -3 + p, 4, 1, e])/e^3 - 
       ((81*I)*Sqrt[15/14]*(1 - e^2)^(3/2)*v^5*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-3 + p, -3 + p, 4, 2, e])/e^3 + 
       ((I/4752)*(v^2 - e^2*v^2)^(5/2)*Sqrt[1 - 4*\[Nu]]*
         (-23760*Sqrt[1 - e^2]*(659 + 116*\[Nu]) + 
          15*(879063 + 423574*\[Nu] - 11600*\[Nu]^2) + 60*(1 - e^2)^(3/2)*
           (-3 + p)*(-6481 + 1438*\[Nu] + 2128*\[Nu]^2) - 
          (-1 + e^2)*(2426691 - 2534434*\[Nu] + 39488*\[Nu]^2))*
         PNEllipticJ[-3 + p, -3 + p, 5, 0, e])/(Sqrt[210]*e^3) - 
       (I*Sqrt[5/42]*(-1 + e^2)^2*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         (467 + 140*\[Nu])*PNEllipticJ[-3 + p, -3 + p, 5, 1, e])/e^3 + 
       ((I/1584)*Sqrt[5/42]*(1 - e^2)^(7/2)*v^5*Sqrt[1 - 4*\[Nu]]*
         (-684515 + 39386*\[Nu] + 42296*\[Nu]^2 + 23760*Sqrt[1 - e^2]*
           (1 + 4*\[Nu]) - 12*(1 - e^2)^(3/2)*(-3 + p)*(-247 + 658*\[Nu] + 
            304*\[Nu]^2) - 5*(-1 + e^2)*(-4053 + 16366*\[Nu] + 2944*\[Nu]^2))*
         PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/e^3 + 
       ((5*I)*Sqrt[15/14]*(1 - e^2)^(7/2)*v^5*Sqrt[1 - 4*\[Nu]]*(1 + 4*\[Nu])*
         PNEllipticJ[-3 + p, -3 + p, 6, 1, e])/e^3 - 
       ((I/44)*Sqrt[5/42]*(-1 + e^2)^4*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         (-4897 + 5464*\[Nu] + 1930*\[Nu]^2)*PNEllipticJ[-3 + p, -3 + p, 7, 
          0, e])/e^3 - ((I/132)*Sqrt[35/6]*(-1 + e^2)^5*v^5*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*(-247 + 658*\[Nu] + 304*\[Nu]^2)*
         PNEllipticJ[-3 + p, -3 + p, 8, 0, e])/e^3 - 
       ((I/8)*Sqrt[15/14]*(1 + Sqrt[1 - e^2])^2*v^5*Sqrt[1 - 4*\[Nu]]*
         (-69 - 36*Sqrt[1 - e^2]*(-4 + \[Nu]) + 54*\[Nu] + 
          2*(1 - e^2)^(3/2)*(-3 + p)*(-5 + 2*\[Nu]) + 
          (-1 + e^2)*(-25 + 22*\[Nu]))*PNEllipticJ[-2 + p, -3 + p, 0, 1, e])/
        ((-1 + e^2)^2*(-1 + Sqrt[1 - e^2])) + 
       (((27*I)/4)*Sqrt[15/14]*(1 + Sqrt[1 - e^2])^2*v^5*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-2 + p, -3 + p, 0, 2, e])/((-1 + e^2)^2*
         (-1 + Sqrt[1 - e^2])) + ((I/16)*Sqrt[5/42]*v^5*Sqrt[1 - 4*\[Nu]]*
         (-855 + 630*\[Nu] - (-1 + e^2)^3*(-3 + p)*(-15 + \[Nu])*\[Nu] + 
          378*Sqrt[1 - e^2]*(-7 + 2*\[Nu]) - 144*(1 - e^2)^(3/2)*
           (-16 + 5*\[Nu]) - 6*(1 - e^2)^(5/2)*(-25 + 22*\[Nu]) + 
          6*(-1 + e^2)*(-205 + 52*\[Nu]) + (-1 + e^2)^2*
           (1049 - (526 + 45*(-3 + p))*\[Nu] + 3*(-3 + p)*\[Nu]^2))*
         PNEllipticJ[-2 + p, -3 + p, 1, 0, e])/(e^2*(1 - e^2)^(3/2)) + 
       (((27*I)/4)*Sqrt[15/14]*(-4*(3 + 2*Sqrt[1 - e^2]) + 
          e^2*(7 + 2*Sqrt[1 - e^2]))*v^5*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-2 + p, -3 + p, 1, 1, e])/(e^2*(1 - e^2)^(3/2)) - 
       (((27*I)/4)*Sqrt[15/14]*(1 + Sqrt[1 - e^2])^3*v^5*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-1 + p, -3 + p, 0, 1, e])/(e*(-1 + e^2)^2))
 
hlmFourierMode[3, -2] = 
    \[Epsilon]^2*((Sqrt[5/7]*Sqrt[1 - e^2]*(-2 + e^2)*(-2 + p)*v^2*
         (-1 + 3*\[Nu])*BesselJ[-2 + p, e*(-2 + p)])/(6*e^2) + 
       (Sqrt[5/7]*(-1 + e^2)*(1 + Sqrt[1 - e^2]*(-2 + p))*v^2*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/(3*e^2) + 
       (Sqrt[5/7]*(-1 + e^2)^2*(-1 + Sqrt[1 - e^2]*(-2 + p))*v^2*
         (-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/(3*e^2) + 
       (5*Sqrt[5/7]*(-1 + e^2)^2*v^2*(-1 + 3*\[Nu])*PNEllipticJ[-2 + p, 
          -2 + p, 3, 0, e])/(3*e^2) + (Sqrt[5/7]*(-1 + e^2)^3*v^2*
         (-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/e^2) + 
     \[Epsilon]^5*((((-3*I)/2)*(-1 + e^2)*(-2 + p)*v^5*\[Nu]*
         PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/(Sqrt[35]*e^2) - 
       ((I/6)*Sqrt[1 - e^2]*(9*(-2 + e^2) - Sqrt[1 - e^2]*(-101 + 51*e^2)*
           (-2 + p))*v^5*\[Nu]*PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/
        (Sqrt[35]*e^2) - ((I/4)*(5*Sqrt[1 - e^2] + 209*(1 - e^2)^(3/2) - 
          120*(-1 + e^2)^2*(-2 + p))*v^5*\[Nu]*PNEllipticJ[-2 + p, -2 + p, 3, 
          0, e])/(Sqrt[35]*e^2) - ((I/4)*(1 - e^2)^(3/2)*
         (-682 + 247*e^2 + 58*(1 - e^2)^(3/2)*(-2 + p))*v^5*\[Nu]*
         PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/(Sqrt[35]*e^2) - 
       (((11*I)/2)*Sqrt[35]*(v^2 - e^2*v^2)^(5/2)*\[Nu]*PNEllipticJ[-2 + p, 
          -2 + p, 5, 0, e])/e^2 + (((29*I)/2)*Sqrt[5/7]*(1 - e^2)^(7/2)*v^5*
         \[Nu]*PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/e^2) + 
     \[Epsilon]^4*(-1/36*(Sqrt[5]*v^4*(36*(-2 + e^2)*(-1 + 3*\[Nu]) + 
           (-2 + p)*(-72*(1 - e^2)^(3/2)*(-1 + 3*\[Nu]) + 
             6*(5 - 16*\[Nu] + 3*\[Nu]^2) - (-1 + e^2)^2*(19 - 63*\[Nu] + 11*
                \[Nu]^2) - (-1 + e^2)*(107 - 345*\[Nu] + 79*\[Nu]^2)))*
          BesselJ[-2 + p, e*(-2 + p)])/(e^2*Sqrt[7 - 7*e^2]) + 
       (Sqrt[5/7]*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-3 + p, -2 + p, 1, 0, e])/
        e + (Sqrt[5]*(-2 + e^2)*(-2 + p)*v^4*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 0, 1, e])/(e^2*Sqrt[7 - 7*e^2]) - 
       (v^4*(540*(-1 + 3*\[Nu]) + 180*Sqrt[1 - e^2]*(9 - 29*\[Nu] + 
            6*\[Nu]^2) - (-1 + e^2)^2*(-2 + p)*(293 - 1000*\[Nu] + 
            40*\[Nu]^2) + 30*(1 - e^2)^(3/2)*(5 - 15*\[Nu] + 7*\[Nu]^2 + 
            90*(-2 + p)*(-1 + 3*\[Nu])) - 5*(-1 + e^2)*(324 - 972*\[Nu] + 
            (-2 + p)*(173 - 622*\[Nu] + 322*\[Nu]^2)))*PNEllipticJ[-2 + p, 
          -2 + p, 1, 0, e])/(108*Sqrt[35]*e^2*Sqrt[1 - e^2]) - 
       (2*Sqrt[5/7]*(1 + Sqrt[1 - e^2]*(-2 + p))*v^4*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 1, 1, e])/e^2 - 
       (v^4*(1620*(-1 + 3*\[Nu]) + 2700*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
          3*(1 - e^2)^(5/2)*(-2 + p)*(19 - 120*\[Nu] + 200*\[Nu]^2) - 
          4*(-1 + e^2)*(133 - 575*\[Nu] + 605*\[Nu]^2) - 
          6*(-1 + e^2)^2*(103 - 355*\[Nu] + 95*\[Nu]^2 + 180*(-2 + p)*
             (-1 + 3*\[Nu])) - 5*(1 - e^2)^(3/2)*(540*(1 - 3*\[Nu]) + 
            (-2 + p)*(533 - 1702*\[Nu] + 322*\[Nu]^2)))*PNEllipticJ[-2 + p, 
          -2 + p, 2, 0, e])/(108*Sqrt[35]*e^2) - 
       (2*Sqrt[5/7]*(-1 + e^2)*(-1 + Sqrt[1 - e^2]*(-2 + p))*v^4*
         (-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 2, 1, e])/e^2 + 
       ((1 - e^2)*v^4*(3780*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
          5*(1 - e^2)^(3/2)*(-2 + p)*(-167 + 484*\[Nu] + 140*\[Nu]^2) + 
          3*(-1 + e^2)*(-283 + 700*\[Nu] + 430*\[Nu]^2) + 
          5*(835 - 2771*\[Nu] + 875*\[Nu]^2))*PNEllipticJ[-2 + p, -2 + p, 3, 
          0, e])/(54*Sqrt[35]*e^2) - (10*Sqrt[5/7]*(-1 + e^2)*v^4*
         (-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 3, 1, e])/e^2 - 
       ((v^2 - e^2*v^2)^2*(7435 - 22865*\[Nu] + 665*\[Nu]^2 + 
          1620*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 3*(1 - e^2)^(3/2)*(-2 + p)*
           (-59 + 160*\[Nu] + 140*\[Nu]^2) + 3*(-1 + e^2)*(-119 + 220*\[Nu] + 
            650*\[Nu]^2))*PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/
        (54*Sqrt[35]*e^2) - (6*Sqrt[5/7]*(-1 + e^2)^2*v^4*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 4, 1, e])/e^2 + 
       (Sqrt[5/7]*(-1 + e^2)^3*v^4*(-845 + 2416*\[Nu] + 980*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/(54*e^2) + 
       (Sqrt[5/7]*(-1 + e^2)^4*v^4*(-59 + 160*\[Nu] + 140*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/(18*e^2) - 
       (Sqrt[5/7]*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-1 + p, -2 + p, 1, 0, e])/
        e) + \[Epsilon]^6*((3*Sqrt[5/7]*(-2 + e^2)*v^6*(-1 + 3*\[Nu])*
         BesselJ[-3 + p, e*(-2 + p)])/(e*(1 - e^2)^(3/2)) - 
       (v^6*(990*(1 - e^2)^(5/2)*(-2 + p)^2*\[Nu]*(15 - 46*\[Nu] + 
            3*\[Nu]^2) - 1980*(144*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
            72*(1 - e^2)^(3/2)*(-1 + 3*\[Nu]) - 2*(-1 + e^2)*
             (62 - 196*\[Nu] + 37*\[Nu]^2) - 3*(27 - 95*\[Nu] + 42*\[Nu]^2) + 
            (-1 + e^2)^2*(13 - 53*\[Nu] + 56*\[Nu]^2)) + 
          (-2 + p)*(5940*Sqrt[1 - e^2]*(53 - 161*\[Nu] + 6*\[Nu]^2) + 
            1056*(1 - e^2)^(3/2)*(257 - 850*\[Nu] + 160*\[Nu]^2) - 
            396*(1 - e^2)^(5/2)*(123 - 455*\[Nu] + 430*\[Nu]^2) - 
            1980*(-23 + 81*\[Nu] - 37*\[Nu]^2 + 3*\[Nu]^3) - 
            5*(-1 + e^2)^3*(-4509 + 18099*\[Nu] - 10018*\[Nu]^2 + 
              15*\[Nu]^3) - 660*(-1 + e^2)*(685 - 1955*\[Nu] - 371*\[Nu]^2 + 
              73*\[Nu]^3) + 5*(-1 + e^2)^2*(73371 - 227685*\[Nu] + 
              4502*\[Nu]^2 + 6615*\[Nu]^3)))*BesselJ[-2 + p, e*(-2 + p)])/
        (4752*Sqrt[35]*e^2*(1 - e^2)^(3/2)) - 
       (Sqrt[5/7]*v^6*(-2*Sqrt[1 - e^2]*(32 - 94*\[Nu] + \[Nu]^2) + 
          e^2*(36 + 61*Sqrt[1 - e^2] - (108 + 209*Sqrt[1 - e^2])*\[Nu] + 
            92*Sqrt[1 - e^2]*\[Nu]^2))*PNEllipticJ[-3 + p, -2 + p, 1, 0, e])/
        (12*e*(1 - e^2)^(3/2)) - (6*Sqrt[5/7]*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-3 + p, -2 + p, 1, 1, e])/(e*(-1 + e^2)) + 
       (Sqrt[5/7]*v^6*(-72*(-2 + e^2)*(-1 + 3*\[Nu]) + 3*(1 - e^2)^(3/2)*
           (2 - e^2)*(-2 + p)^2*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
          (-2 + p)*(144*(1 - e^2)^(3/2)*(-1 + 3*\[Nu]) + 2*(-1 + e^2)*
             (80 - 250*\[Nu] + 37*\[Nu]^2) + 3*(15 - 59*\[Nu] + 42*\[Nu]^2) - 
            (-1 + e^2)^2*(13 - 53*\[Nu] + 56*\[Nu]^2)))*PNEllipticJ[-2 + p, 
          -2 + p, 0, 1, e])/(12*e^2*(1 - e^2)^(3/2)) + 
       (3*Sqrt[5/7]*(-2 + e^2)*(-2 + p)*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 0, 2, e])/(e^2*(1 - e^2)^(3/2)) - 
       (v^6*(495*(1 - e^2)^(7/2)*(-2 + p)^2*\[Nu]*(15 - 46*\[Nu] + 
            3*\[Nu]^2) + 1980*Sqrt[1 - e^2]*(49 - 157*\[Nu] + 30*\[Nu]^2) - 
          5940*(15 - 59*\[Nu] + 42*\[Nu]^2) + 2*(-1 + e^2)^3*(-2 + p)*
           (9033 - 34235*\[Nu] + 6276*\[Nu]^2 + 3737*\[Nu]^3) - 
          660*(1 - e^2)^(3/2)*(-661 + 1909*\[Nu] + 404*\[Nu]^2 - 
            112*\[Nu]^3 + (-2 + p)*(-149 + 277*\[Nu] + 356*\[Nu]^2)) + 
          2*(1 - e^2)^(5/2)*(198*(-2 + p)*(1941 - 6215*\[Nu] + 
              1210*\[Nu]^2) + 5*(2355 - 7245*\[Nu] + 806*\[Nu]^2 + 
              147*\[Nu]^3)) + 220*(1 - e^2)*
           (6*(614 - 2026*\[Nu] + 547*\[Nu]^2) + (-2 + p)*(427 - 405*\[Nu] - 
              2768*\[Nu]^2 + 160*\[Nu]^3)) + 44*(-1 + e^2)^2*
           (-4179 + 14775*\[Nu] - 9960*\[Nu]^2 + (-2 + p)*
             (-4919 + 10811*\[Nu] + 8235*\[Nu]^2 + 1610*\[Nu]^3)))*
         PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/(4752*Sqrt[35]*e^2*
         (1 - e^2)^(3/2)) - (v^6*(540*(-1 + 3*\[Nu]) - 45*(1 - e^2)^(5/2)*
           (-2 + p)^2*(5 - 17*\[Nu] + 6*\[Nu]^2) - 45*Sqrt[1 - e^2]*
           (-1 - 7*\[Nu] + 30*\[Nu]^2) + (-1 + e^2)^2*(-2 + p)*
           (247 - 920*\[Nu] + 860*\[Nu]^2) + 15*(1 - e^2)^(3/2)*
           (61 - 209*\[Nu] + 92*\[Nu]^2 + 180*(-2 + p)*(-1 + 3*\[Nu])) + 
          5*(-1 + e^2)*(324*(-1 + 3*\[Nu]) + (-2 + p)*(142 - 485*\[Nu] + 
              164*\[Nu]^2)))*PNEllipticJ[-2 + p, -2 + p, 1, 1, e])/
        (18*Sqrt[35]*e^2*(1 - e^2)^(3/2)) + 
       (6*Sqrt[5/7]*(1 + Sqrt[1 - e^2]*(-2 + p))*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 1, 2, e])/(e^2*(-1 + e^2)) + 
       (v^6*(8910*(15 - 59*\[Nu] + 42*\[Nu]^2) + 990*Sqrt[1 - e^2]*
           (239 - 793*\[Nu] + 202*\[Nu]^2) + 22*(-1 + e^2)*
           (11329 - 32181*\[Nu] - 7460*\[Nu]^2 + 2680*\[Nu]^3) + 
          (1 - e^2)^(7/2)*(-2 + p)*(4230 - 7632*\[Nu] - 22532*\[Nu]^2 + 
            6591*\[Nu]^3) + (1 - e^2)^3*(27777 - 118671*\[Nu] + 
            84266*\[Nu]^2 - 3963*\[Nu]^3 + 825*(-2 + p)^2*\[Nu]*
             (15 - 46*\[Nu] + 3*\[Nu]^2) - 264*(-2 + p)*(-464 + 1435*\[Nu] + 
              110*\[Nu]^2)) - 2*(-1 + e^2)^2*(-83114 + 155845*\[Nu] + 
            256262*\[Nu]^2 - 2511*\[Nu]^3 + 110*(-2 + p)*
             (-2623 + 7931*\[Nu] + 220*\[Nu]^2)) + 44*(1 - e^2)^(3/2)*
           (-9*(1747 - 5255*\[Nu] + 395*\[Nu]^2) + 5*(-2 + p)*
             (753 - 2180*\[Nu] - 461*\[Nu]^2 + 80*\[Nu]^3)) + 
          (1 - e^2)^(5/2)*(-198*(1301 - 4215*\[Nu] + 800*\[Nu]^2) + 
            (-2 + p)*(-116529 + 310077*\[Nu] + 155302*\[Nu]^2 + 
              1164*\[Nu]^3)))*PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/
        (2376*Sqrt[35]*e^2*(1 - e^2)) - 
       (v^6*(1620*(-1 + 3*\[Nu]) + 2700*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
          45*(-1 + e^2)^3*(-2 + p)^2*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
          (-1 + e^2)*(1043 - 3235*\[Nu] + 10*\[Nu]^2) - 3*(1 - e^2)^(5/2)*
           (-2 + p)*(311 - 1030*\[Nu] + 280*\[Nu]^2) + 3*(-1 + e^2)^2*
           (49 - 185*\[Nu] + 200*\[Nu]^2 - 360*(-2 + p)*(-1 + 3*\[Nu])) + 
          5*(1 - e^2)^(3/2)*(540*(-1 + 3*\[Nu]) + (-2 + p)*
             (-218 + 595*\[Nu] + 164*\[Nu]^2)))*PNEllipticJ[-2 + p, -2 + p, 
          2, 1, e])/(18*Sqrt[35]*e^2*(1 - e^2)) + 
       (6*Sqrt[5/7]*(-1 + Sqrt[1 - e^2]*(-2 + p))*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 2, 2, e])/e^2 - 
       (v^6*(-1485*(-1 + e^2)^3*(-2 + p)^2*\[Nu]*(15 - 46*\[Nu] + 
            3*\[Nu]^2) + 2640*Sqrt[1 - e^2]*(-2246 + 6685*\[Nu] + 
            68*\[Nu]^2) - 440*(6497 - 16707*\[Nu] - 10318*\[Nu]^2 + 
            1340*\[Nu]^3) - 4*(-1 + e^2)*(610402 - 1421537*\[Nu] - 
            1119610*\[Nu]^2 + 21795*\[Nu]^3) + 2*(1 - e^2)^(5/2)*(-2 + p)*
           (-27729 + 112373*\[Nu] + 36416*\[Nu]^2 + 56152*\[Nu]^3) - 
          4*(-1 + e^2)^2*(129 + 102552*\[Nu] - 252052*\[Nu]^2 + 
            46056*\[Nu]^3 + 330*(-2 + p)*(-1025 + 3028*\[Nu] + 
              764*\[Nu]^2)) - 2*(1 - e^2)^(3/2)*
           (264*(12364 - 38435*\[Nu] + 950*\[Nu]^2) + 5*(-2 + p)*
             (116353 - 351085*\[Nu] - 131080*\[Nu]^2 + 34256*\[Nu]^3)))*
         PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/(9504*Sqrt[35]*e^2) + 
       (v^6*(7560*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 5*(1 - e^2)^(3/2)*(-2 + p)*
           (-559 + 1733*\[Nu] + 10*\[Nu]^2) - 5*(-95 + 7*\[Nu] + 
            680*\[Nu]^2) - 3*(-1 + e^2)*(1841 - 5875*\[Nu] + 1090*\[Nu]^2))*
         PNEllipticJ[-2 + p, -2 + p, 3, 1, e])/(18*Sqrt[35]*e^2) + 
       (30*Sqrt[5/7]*v^6*(-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 3, 2, e])/
        e^2 + ((1 - e^2)*v^6*(6600*Sqrt[1 - e^2]*(-4693 + 14258*\[Nu] + 
            670*\[Nu]^2) + 220*(9743 - 28145*\[Nu] - 22610*\[Nu]^2 + 
            6760*\[Nu]^3) + 15*(1 - e^2)^(5/2)*(-2 + p)*
           (12343 - 41235*\[Nu] - 1152*\[Nu]^2 + 13336*\[Nu]^3) - 
          20*(-1 + e^2)*(552850 - 1743936*\[Nu] - 343164*\[Nu]^2 + 
            22807*\[Nu]^3) - 30*(-1 + e^2)^2*(17835 - 42037*\[Nu] - 
            61302*\[Nu]^2 + 25261*\[Nu]^3 + 264*(-2 + p)*(-59 + 160*\[Nu] + 
              140*\[Nu]^2)) + (1 - e^2)^(3/2)*
           (3960*(-1223 + 3670*\[Nu] + 920*\[Nu]^2) + 
            (-2 + p)*(-3336419 + 10614095*\[Nu] + 3875240*\[Nu]^2 - 
              461200*\[Nu]^3)))*PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/
        (23760*Sqrt[35]*e^2) - ((1 - e^2)*v^6*
         (3240*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 3*(1 - e^2)^(3/2)*(-2 + p)*
           (-343 + 1085*\[Nu] + 10*\[Nu]^2) + 3*(-1 + e^2)*
           (-1003 + 3125*\[Nu] + 130*\[Nu]^2) - 5*(-2029 + 5825*\[Nu] + 
            1192*\[Nu]^2))*PNEllipticJ[-2 + p, -2 + p, 4, 1, e])/
        (18*Sqrt[35]*e^2) + (18*Sqrt[5/7]*(-1 + e^2)*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 4, 2, e])/e^2 - 
       ((-1 + e^2)^2*v^6*(264*Sqrt[1 - e^2]*(-6283 + 18590*\[Nu] + 
            4960*\[Nu]^2) + 55*(46406 - 147737*\[Nu] - 41198*\[Nu]^2 + 
            9565*\[Nu]^3) + (1 - e^2)^(3/2)*(-2 + p)*(-79529 + 253565*\[Nu] + 
            187520*\[Nu]^2 + 13160*\[Nu]^3) + (-1 + e^2)*
           (-195435 + 813106*\[Nu] + 95002*\[Nu]^2 + 260279*\[Nu]^3))*
         PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/(2376*Sqrt[35]*e^2) - 
       (Sqrt[5/7]*(-1 + e^2)^2*v^6*(-845 + 2416*\[Nu] + 980*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 5, 1, e])/(9*e^2) + 
       ((v^2 - e^2*v^2)^3*(3960*Sqrt[1 - e^2]*(-59 + 160*\[Nu] + 
            140*\[Nu]^2) + 15*(1 - e^2)^(3/2)*(-2 + p)*(-115 + 79*\[Nu] + 
            1888*\[Nu]^2 + 376*\[Nu]^3) + 22*(92617 - 312580*\[Nu] - 
            87820*\[Nu]^2 + 3875*\[Nu]^3) + 15*(-1 + e^2)*
           (5769 - 20341*\[Nu] + 6032*\[Nu]^2 + 7984*\[Nu]^3))*
         PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/(2376*Sqrt[35]*e^2) - 
       (Sqrt[5/7]*(-1 + e^2)^3*v^6*(-59 + 160*\[Nu] + 140*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 6, 1, e])/(3*e^2) + 
       ((-1 + e^2)^4*v^6*(-54361 + 184815*\[Nu] + 101500*\[Nu]^2 + 
          16130*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 7, 0, e])/
        (264*Sqrt[35]*e^2) + (Sqrt[35]*(-1 + e^2)^5*v^6*(-115 + 79*\[Nu] + 
          1888*\[Nu]^2 + 376*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 8, 0, e])/
        (792*e^2) + (Sqrt[5/7]*v^6*(-2*Sqrt[1 - e^2]*(32 - 94*\[Nu] + 
            \[Nu]^2) + e^2*(36 + 61*Sqrt[1 - e^2] - (108 + 209*Sqrt[1 - e^2])*
             \[Nu] + 92*Sqrt[1 - e^2]*\[Nu]^2))*PNEllipticJ[-1 + p, -2 + p, 
          1, 0, e])/(12*e*(1 - e^2)^(3/2)) + (6*Sqrt[5/7]*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-1 + p, -2 + p, 1, 1, e])/(e*(-1 + e^2)))
 
hlmFourierMode[3, -1] = 
    \[Epsilon]*(((-I)*Sqrt[v^2 - 4*v^2*\[Nu]]*BesselJ[-2 + p, e*(-1 + p)])/
        Sqrt[14] + ((I/6)*(6 + 6*Sqrt[1 - e^2] + 5*(-1 + p) - 5*e^2*(-1 + p))*
         Sqrt[v^2 - 4*v^2*\[Nu]]*BesselJ[-1 + p, e*(-1 + p)])/(Sqrt[14]*e) + 
       (((5*I)/6)*Sqrt[((-1 + e^2)*v^2*(-1 + 4*\[Nu]))/e^2]*
         PNEllipticJ[-1 + p, -1 + p, 1, 0, e])/Sqrt[14] - 
       (((5*I)/6)*(1 - e^2)^(3/2)*Sqrt[v^2 - 4*v^2*\[Nu]]*
         PNEllipticJ[-1 + p, -1 + p, 2, 0, e])/(Sqrt[14]*e)) + 
     \[Epsilon]^6*((-25*Sqrt[2/7]*(-1 + p)*v^6*\[Nu]*
         Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*BesselJ[-1 + p, e*(-1 + p)])/
        9 + ((-125 + 151*Sqrt[1 - e^2]*(-1 + p))*v^6*Sqrt[2 - 8*\[Nu]]*\[Nu]*
         PNEllipticJ[-1 + p, -1 + p, 1, 0, e])/(45*Sqrt[7]*e) - 
       ((-1708 + 4*e^2*(40 + 73*Sqrt[1 - e^2]*(-1 + p)) - 
          9*Sqrt[1 - e^2]*(-1 + p))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-1 + p, -1 + p, 2, 0, e])/(90*Sqrt[14]*e) + 
       ((-4724 - 996*e^2 - 2485*(1 - e^2)^(3/2)*(-1 + p))*v^6*
         Sqrt[14 - 56*\[Nu]]*\[Nu]*PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/
        (5040*e) + ((1 - e^2)*(-5024 + 3966*e^2 + 957*(1 - e^2)^(3/2)*
           (-1 + p))*v^6*Sqrt[14 - 56*\[Nu]]*\[Nu]*PNEllipticJ[-1 + p, 
          -1 + p, 4, 0, e])/(2520*e) + (1951*(-1 + e^2)^2*v^6*
         Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-1 + p, -1 + p, 5, 0, e])/
        (36*Sqrt[14]*e) + (319*(-1 + e^2)^3*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-1 + p, -1 + p, 6, 0, e])/(12*Sqrt[14]*e)) + 
     \[Epsilon]^3*(((-1/84*I)*v^3*Sqrt[14 - 56*\[Nu]]*
         (18 + (-1 + p)*(-29 + 18*Sqrt[1 - e^2] + e^2*(11 - 4*\[Nu]) + 
            4*\[Nu]))*BesselJ[-2 + p, e*(-1 + p)])/(-1 - e^2*(-1 + p) + p) + 
       ((I/504)*v^3*Sqrt[14 - 56*\[Nu]]*(108*(1 + Sqrt[1 - e^2]) - 
          (-1 + e^2)*(-1 + p)^2*(-73 + 3*e^2 + 90*Sqrt[1 - e^2] + 20*\[Nu]) - 
          6*(-1 + p)*(18 - 6*Sqrt[1 - e^2]*(-7 + \[Nu]) + 
            4*(-1 + e^2)*(-2 + \[Nu]) + (1 - e^2)^(3/2)*(-13 + 2*\[Nu])))*
         BesselJ[-1 + p, e*(-1 + p)])/(e*(-1 - e^2*(-1 + p) + p)) + 
       (((3*I)/28)*(-1 + Sqrt[1 - e^2])*v^3*Sqrt[14 - 56*\[Nu]]*
         PNEllipticJ[-2 + p, -1 + p, 0, 1, e])/(1 - e^2) - 
       ((I/56)*(5 + 6*Sqrt[1 - e^2])*v^3*Sqrt[14 - 56*\[Nu]]*
         PNEllipticJ[-2 + p, -1 + p, 1, 0, e])/Sqrt[1 - e^2] + 
       (((5*I)/2)*(-1 + p)*v^3*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, -1 + p, 
          0, 1, e])/(Sqrt[14]*e) + (I/504)*v^3*
        Sqrt[(14 - 56*\[Nu])/(e^2 - e^4)]*(90*Sqrt[1 - e^2] + 
         (1 - e^2)^(3/2)*(-1 + p)*(85 - 8*\[Nu]) + 30*(-4 + \[Nu]) + 
         5*(-1 + e^2)*(-31 + 2*\[Nu]))*PNEllipticJ[-1 + p, -1 + p, 1, 0, e] + 
       (((5*I)/2)*v^3*Sqrt[(1 - 4*\[Nu])/(14 - 14*e^2)]*PNEllipticJ[-1 + p, 
          -1 + p, 1, 1, e])/e - ((I/36)*v^3*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/
           e^2]*(90*Sqrt[1 - e^2] + (1 - e^2)^(3/2)*(-1 + p)*(49 - 8*\[Nu]) + 
          30*(-13 + \[Nu]) - 3*(-1 + e^2)*(19 + 2*\[Nu]))*
         PNEllipticJ[-1 + p, -1 + p, 2, 0, e])/Sqrt[14] - 
       (((5*I)/2)*v^3*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*
         PNEllipticJ[-1 + p, -1 + p, 2, 1, e])/Sqrt[14] + 
       ((I/504)*(v^2 - e^2*v^2)^(3/2)*Sqrt[14 - 56*\[Nu]]*(-317 + 40*\[Nu])*
         PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/e - 
       ((I/168)*(1 - e^2)^(5/2)*v^3*Sqrt[14 - 56*\[Nu]]*(-49 + 8*\[Nu])*
         PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/e + 
       (((3*I)/28)*(1 + Sqrt[1 - e^2])*v^3*Sqrt[14 - 56*\[Nu]]*
         PNEllipticJ[p, -1 + p, 0, 1, e])/(1 - e^2) + 
       ((I/56)*(5 + 6*Sqrt[1 - e^2])*v^3*Sqrt[14 - 56*\[Nu]]*
         PNEllipticJ[p, -1 + p, 1, 0, e])/Sqrt[1 - e^2]) + 
     \[Epsilon]^5*(((-1/11088*I)*v^5*Sqrt[14 - 56*\[Nu]]*
         (7128 + 198*(-1 + p)*(-4 + 54*Sqrt[1 - e^2] + e^2*(73 - 34*\[Nu]) - 
            20*\[Nu]) + 99*(1 - e^2)^(5/2)*(-1 + p)^3*(-15 + \[Nu])*\[Nu] + 
          (-1 + p)^2*(-594*Sqrt[1 - e^2]*(5 + 14*\[Nu]) + 
            594*(-23 + 18*\[Nu]) + 198*(1 - e^2)^(3/2)*(-25 + 22*\[Nu]) + 
            66*(-1 + e^2)*(-23 + 76*\[Nu]) + (-1 + e^2)^2*
             (-1695 + 334*\[Nu] + 184*\[Nu]^2)))*BesselJ[-2 + p, e*(-1 + p)])/
        (-1 - e^2*(-1 + p) + p)^2 + ((I/66528)*v^5*Sqrt[14 - 56*\[Nu]]*
         (42768*(1 + Sqrt[1 - e^2]) + 495*(1 - e^2)^(5/2)*(-1 + p)^4*
           (-15 + \[Nu])*\[Nu] + 1188*(1 + Sqrt[1 - e^2])*(-1 + p)*
           (e^2*(25 - 22*\[Nu]) + 2*(-8 + 3*Sqrt[1 - e^2])*(-5 + 2*\[Nu])) - 
          6*(-1 + p)^2*(-594*(-23 + 18*\[Nu]) - 99*(-1 + e^2)*
             (179 + 58*\[Nu]) + 396*Sqrt[1 - e^2]*(109 - 38*\[Nu] + 
              \[Nu]^2) - 132*(1 - e^2)^(3/2)*(108 - 57*\[Nu] + 5*\[Nu]^2) - 
            4*(-1 + e^2)^2*(-399 + 100*\[Nu] + 46*\[Nu]^2) + 
            (1 - e^2)^(5/2)*(-2001 + 1514*\[Nu] + 80*\[Nu]^2)) + 
          (1 - e^2)*(-1 + p)^3*(-2970*Sqrt[1 - e^2]*(25 + 6*\[Nu]) + 
            660*(-251 + 40*\[Nu]) + 198*(1 - e^2)^(3/2)*(-141 + 97*\[Nu] + 
              3*\[Nu]^2) + 3*(-1 + e^2)^2*(335 - 2286*\[Nu] + 312*\[Nu]^2) + 
            2*(-1 + e^2)*(24177 - 12910*\[Nu] + 1196*\[Nu]^2)))*
         BesselJ[-1 + p, e*(-1 + p)])/(e*(-1 - e^2*(-1 + p) + p)^2) - 
       (((9*I)/4)*e*(-1 + Sqrt[1 - e^2])*v^4*Sqrt[(v^2 - 4*v^2*\[Nu])/
           (14 - 14*e^2)]*PNEllipticJ[-3 + p, -1 + p, 0, 1, e])/
        (1 - e^2)^(3/2) - ((I/112)*(-1 + Sqrt[1 - e^2])*v^5*
         Sqrt[14 - 56*\[Nu]]*(-69 + 12*Sqrt[1 - e^2]*(-4 + \[Nu]) + 
          54*\[Nu] + 6*(1 - e^2)^(3/2)*(-1 + p)*(-5 + 2*\[Nu]) + 
          (-1 + e^2)*(-25 + 22*\[Nu]))*PNEllipticJ[-2 + p, -1 + p, 0, 1, e])/
        (-1 + e^2)^2 + (((9*I)/4)*(-1 + Sqrt[1 - e^2])*v^5*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-2 + p, -1 + p, 0, 2, e])/(Sqrt[14]*(-1 + e^2)^2) - 
       ((I/672)*v^5*Sqrt[14 - 56*\[Nu]]*(285 + Sqrt[1 - e^2]*
           (306 - 252*\[Nu]) - 210*\[Nu] - 3*(-1 + e^2)^2*(-1 + p)*
           (-15 + \[Nu])*\[Nu] - 55*(-1 + e^2)*(1 + 2*\[Nu]) + 
          6*(1 - e^2)^(3/2)*(-25 + 22*\[Nu]))*PNEllipticJ[-2 + p, -1 + p, 1, 
          0, e])/(1 - e^2)^(3/2) - (((3*I)/56)*(5 + 6*Sqrt[1 - e^2])*v^5*
         Sqrt[14 - 56*\[Nu]]*PNEllipticJ[-2 + p, -1 + p, 1, 1, e])/
        (1 - e^2)^(3/2) - ((I/336)*v^5*Sqrt[14 - 56*\[Nu]]*
         (108 + 216*Sqrt[1 - e^2] - 180*(1 - e^2)^(3/2)*(-1 + p) + 
          30*(1 - e^2)^(5/2)*(-1 + p)^2*(-5 + 2*\[Nu]) - 
          (-1 + e^2)^2*(-1 + p)*(-261 + 130*\[Nu]) + 
          (1 - e^2)*(72 + 5*(-1 + p)*(-77 + 46*\[Nu])))*PNEllipticJ[-1 + p, 
          -1 + p, 0, 1, e])/(e*(-1 + e^2)^2) + 
       ((15*I)*(-1 + p)*v^5*Sqrt[1 - 4*\[Nu]]*PNEllipticJ[-1 + p, -1 + p, 0, 
          2, e])/(Sqrt[14]*(4*e - 4*e^3)) - ((I/9504)*v^5*Sqrt[1 - 4*\[Nu]]*
         (-495*(-1 + e^2)^3*(-1 + p)^2*(-15 + \[Nu])*\[Nu] + 
          1980*Sqrt[1 - e^2]*(-47 + 34*\[Nu]) + 1980*(35 - 10*\[Nu] + 
            2*\[Nu]^2) + 264*(-1 + e^2)*(-1317 - 30*\[Nu] + 25*\[Nu]^2) + 
          4*(1 - e^2)^(5/2)*(-1 + p)*(17 - 1828*\[Nu] + 238*\[Nu]^2) + 
          2*(-1 + e^2)^2*(9267 - 33482*\[Nu] + 3964*\[Nu]^2 + 
            198*(-1 + p)*(-317 + 40*\[Nu])) + 396*(1 - e^2)^(3/2)*
           (535 - 222*\[Nu] + (-1 + p)*(-137 + 102*\[Nu] + 24*\[Nu]^2)))*
         PNEllipticJ[-1 + p, -1 + p, 1, 0, e])/(Sqrt[14]*e*(1 - e^2)^(3/2)) - 
       ((I/336)*v^5*Sqrt[14 - 56*\[Nu]]*(-285 - 180*Sqrt[1 - e^2] + 
          210*\[Nu] + 55*(-1 + e^2)*(1 + 2*\[Nu]) + 4*(1 - e^2)^(3/2)*
           (-1 + p)*(-80 + 19*\[Nu]))*PNEllipticJ[-1 + p, -1 + p, 1, 1, e])/
        (e*(1 - e^2)^(3/2)) + (((15*I)/4)*v^5*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[-1 + p, -1 + p, 1, 2, e])/(Sqrt[14]*e*(1 - e^2)^(3/2)) - 
       (I/66528)*v^5*Sqrt[(14 - 56*\[Nu])/(e^2 - e^4)]*
        (198*Sqrt[1 - e^2]*(-905 + 58*\[Nu]) - 1980*(151 - 74*\[Nu] + 
           \[Nu]^2) + 4*(1 - e^2)^(5/2)*(-1 + p)*(1773 - 767*\[Nu] + 
           721*\[Nu]^2) - 2*(-1 + e^2)*(871 - 19918*\[Nu] + 6342*\[Nu]^2) + 
         (-1 + e^2)^2*(5493 + 12348*\[Nu] - 3090*\[Nu]^2 - 
           396*(-1 + p)*(-49 + 8*\[Nu])) - 66*(1 - e^2)^(3/2)*
          (1665 - 534*\[Nu] + (-1 + p)*(1555 - 566*\[Nu] + 72*\[Nu]^2)))*
        PNEllipticJ[-1 + p, -1 + p, 2, 0, e] - (I/336)*v^5*
        Sqrt[(14 - 56*\[Nu])/(e^2 - e^4)]*(180*Sqrt[1 - e^2] + 
         4*(1 - e^2)^(3/2)*(-1 + p)*(62 - 19*\[Nu]) - 15*(17 + 14*\[Nu]) - 
         (-1 + e^2)*(-141 + 142*\[Nu]))*PNEllipticJ[-1 + p, -1 + p, 2, 1, 
         e] - (((15*I)/4)*v^5*Sqrt[(1 - 4*\[Nu])/(14 - 14*e^2)]*
         PNEllipticJ[-1 + p, -1 + p, 2, 2, e])/e + 
       ((I/4752)*v^5*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*
         (194732 - 43457*\[Nu] + 27915*\[Nu]^2 + 396*Sqrt[1 - e^2]*
           (-565 + 116*\[Nu]) + (1 - e^2)^(3/2)*(-1 + p)*
           (-33863 + 20810*\[Nu] + 8400*\[Nu]^2) + (-1 + e^2)*
           (17742 + 35435*\[Nu] + 9083*\[Nu]^2))*PNEllipticJ[-1 + p, -1 + p, 
          3, 0, e])/Sqrt[14] + ((I/12)*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         (-317 + 40*\[Nu])*PNEllipticJ[-1 + p, -1 + p, 3, 1, e])/
        (Sqrt[14]*e) + ((I/66528)*(1 - e^2)^(3/2)*v^5*Sqrt[14 - 56*\[Nu]]*
         (-367046 + 219002*\[Nu] + 3306*\[Nu]^2 - 1188*Sqrt[1 - e^2]*
           (-49 + 8*\[Nu]) - 12*(-1 + e^2)*(1223 + 740*\[Nu] + 
            1645*\[Nu]^2) - 3*(1 - e^2)^(3/2)*(-1 + p)*(-1387 + 994*\[Nu] + 
            1680*\[Nu]^2))*PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/e + 
       ((I/56)*(1 - e^2)^(3/2)*v^5*Sqrt[14 - 56*\[Nu]]*(49 - 8*\[Nu])*
         PNEllipticJ[-1 + p, -1 + p, 4, 1, e])/e - 
       ((I/66528)*(v^2 - e^2*v^2)^(5/2)*Sqrt[14 - 56*\[Nu]]*
         (-156257 + 127850*\[Nu] + 56820*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 
          5, 0, e])/e + (((5*I)/22176)*(1 - e^2)^(7/2)*v^5*
         Sqrt[14 - 56*\[Nu]]*(-1387 + 994*\[Nu] + 1680*\[Nu]^2)*
         PNEllipticJ[-1 + p, -1 + p, 6, 0, e])/e - 
       ((I/112)*(1 + Sqrt[1 - e^2])*v^5*Sqrt[14 - 56*\[Nu]]*
         (-69 - 12*Sqrt[1 - e^2]*(-4 + \[Nu]) + 54*\[Nu] + 
          6*(1 - e^2)^(3/2)*(-1 + p)*(-5 + 2*\[Nu]) + 
          (-1 + e^2)*(-25 + 22*\[Nu]))*PNEllipticJ[p, -1 + p, 0, 1, e])/
        (-1 + e^2)^2 + (((9*I)/4)*(1 + Sqrt[1 - e^2])*v^5*Sqrt[1 - 4*\[Nu]]*
         PNEllipticJ[p, -1 + p, 0, 2, e])/(Sqrt[14]*(-1 + e^2)^2) + 
       ((I/672)*v^5*Sqrt[14 - 56*\[Nu]]*(285 + Sqrt[1 - e^2]*
           (306 - 252*\[Nu]) - 210*\[Nu] - 3*(-1 + e^2)^2*(-1 + p)*
           (-15 + \[Nu])*\[Nu] - 55*(-1 + e^2)*(1 + 2*\[Nu]) + 
          6*(1 - e^2)^(3/2)*(-25 + 22*\[Nu]))*PNEllipticJ[p, -1 + p, 1, 0, 
          e])/(1 - e^2)^(3/2) + (((3*I)/56)*(5 + 6*Sqrt[1 - e^2])*v^5*
         Sqrt[14 - 56*\[Nu]]*PNEllipticJ[p, -1 + p, 1, 1, e])/
        (1 - e^2)^(3/2) + (((9*I)/4)*e*(1 + Sqrt[1 - e^2])*v^4*
         Sqrt[(v^2 - 4*v^2*\[Nu])/(14 - 14*e^2)]*PNEllipticJ[1 + p, -1 + p, 
          0, 1, e])/(1 - e^2)^(3/2))
 
hlmFourierMode[3, 0] = (Sqrt[1 - e^2]*p*v^2*\[Epsilon]^2*(-1 + 3*\[Nu])*
       BesselJ[p, e*p])/Sqrt[42] + \[Epsilon]^4*
      ((p*v^4*(11 - 33*\[Nu] + 7*\[Nu]^2 + e^2*(19 - 63*\[Nu] + 11*\[Nu]^2))*
         BesselJ[p, e*p])/(6*Sqrt[42]*Sqrt[1 - e^2]) - 
       (Sqrt[1 - e^2]*p*v^4*(79 - 242*\[Nu] + 2*\[Nu]^2)*
         PNEllipticJ[p, p, 1, 0, e])/(18*Sqrt[42]) + 
       ((1 - e^2)^(3/2)*p*v^4*(79 - 242*\[Nu] + 2*\[Nu]^2)*
         PNEllipticJ[p, p, 2, 0, e])/(18*Sqrt[42])) + 
     \[Epsilon]^5*(((-3*I)/5)*Sqrt[3/14]*Sqrt[(1 - e^2)*v^10]*\[Nu]*
        PNEllipticJ[p, p, 2, 0, e] + (I/2)*Sqrt[3/14]*Sqrt[(1 - e^2)*v^10]*
        \[Nu]*PNEllipticJ[p, p, 3, 0, e] - ((3*I)/2)*Sqrt[3/14]*
        (1 - e^2)^(3/2)*v^5*\[Nu]*PNEllipticJ[p, p, 4, 0, e]) + 
     \[Epsilon]^6*((p*v^6*(1188*Sqrt[1 - e^2]*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
          396*(1 - e^2)^(3/2)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
          396*(-23 + 81*\[Nu] - 37*\[Nu]^2 + 3*\[Nu]^3) - 
          264*(-1 + e^2)*(17 - 73*\[Nu] + 41*\[Nu]^2 + 5*\[Nu]^3) + 
          (-1 + e^2)^2*(-4509 + 18099*\[Nu] - 10018*\[Nu]^2 + 15*\[Nu]^3))*
         BesselJ[p, e*p])/(792*Sqrt[42]*(1 - e^2)^(3/2)) - 
       (Sqrt[3/14]*p^2*v^6*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[p, p, 0, 1, 
          e])/2 + (p*v^6*(301 - 845*\[Nu] - 145*\[Nu]^2 - 30*\[Nu]^3 + 
          e^2*(180 - 586*\[Nu] + 23*\[Nu]^2 + 28*\[Nu]^3))*
         PNEllipticJ[p, p, 1, 0, e])/(18*Sqrt[42]*Sqrt[1 - e^2]) + 
       (Sqrt[1 - e^2]*p*v^6*(-15435 + 46951*\[Nu] - 798*\[Nu]^2 - 
          316*\[Nu]^3 + e^2*(-4057 + 14825*\[Nu] - 7210*\[Nu]^2 + 
            360*\[Nu]^3))*PNEllipticJ[p, p, 2, 0, e])/(396*Sqrt[42]) + 
       ((1 - e^2)^(3/2)*p*v^6*(11395 - 30727*\[Nu] - 19264*\[Nu]^2 + 
          4880*\[Nu]^3)*PNEllipticJ[p, p, 3, 0, e])/(792*Sqrt[42]) + 
       ((1 - e^2)^(5/2)*p*v^6*(97 - 1933*\[Nu] + 6704*\[Nu]^2 - 976*\[Nu]^3)*
         PNEllipticJ[p, p, 4, 0, e])/(264*Sqrt[42]))


(* ::Subsection::Closed:: *)
(*L=4*)


hlmFourierMode[4, -4] = 
    \[Epsilon]^2*((-2*Sqrt[5/7]*Sqrt[1 - e^2]*(-2 + e^2)*v^2*(-1 + 3*\[Nu])*
         BesselJ[-5 + p, e*(-4 + p)])/(3*e^3) - 
       (Sqrt[5/7]*(3 - 18*(-1 + e^2) + 3*(-1 + e^2)^2 + 4*(1 - e^2)^(3/2)*
           (3 + 7*(-4 + p)) + Sqrt[1 - e^2]*(12 + 7*(-4 + p)) + 
          9*(1 - e^2)^(5/2)*(-4 + p))*v^2*(-1 + 3*\[Nu])*
         BesselJ[-4 + p, e*(-4 + p)])/(18*e^4) - 
       (Sqrt[5/7]*(88 - 112*e^2 + 29*e^4 + 28*(1 - e^2)^(3/2)*(-4 + p) + 
          20*(1 - e^2)^(5/2)*(-4 + p))*v^2*(-1 + 3*\[Nu])*
         PNEllipticJ[-4 + p, -4 + p, 1, 0, e])/(36*e^4) + 
       (Sqrt[5/7]*(1 - e^2)*(-8 + 16*e^2 - 3*e^4 + 28*(1 - e^2)^(3/2)*
           (-4 + p) + 4*(1 - e^2)^(5/2)*(-4 + p))*v^2*(-1 + 3*\[Nu])*
         PNEllipticJ[-4 + p, -4 + p, 2, 0, e])/(36*e^4) + 
       (2*Sqrt[5/7]*(-1 + e^2)^2*(24 - 4*e^2 + 5*(1 - e^2)^(3/2)*(-4 + p))*
         v^2*(-1 + 3*\[Nu])*PNEllipticJ[-4 + p, -4 + p, 3, 0, e])/(9*e^4) - 
       (2*Sqrt[5/7]*(1 - e^2)^3*(-8 + 6*e^2 + 3*(1 - e^2)^(3/2)*(-4 + p))*v^2*
         (-1 + 3*\[Nu])*PNEllipticJ[-4 + p, -4 + p, 4, 0, e])/(9*e^4) - 
       (10*Sqrt[35]*(-1 + e^2)^4*v^2*(-1 + 3*\[Nu])*PNEllipticJ[-4 + p, 
          -4 + p, 5, 0, e])/(9*e^4) - (10*Sqrt[5/7]*(-1 + e^2)^5*v^2*
         (-1 + 3*\[Nu])*PNEllipticJ[-4 + p, -4 + p, 6, 0, e])/(3*e^4)) + 
     \[Epsilon]^5*((((-13*I)/12)*(8 - 8*e^2 + e^4)*(-4 + p)*v^5*\[Nu]*
         BesselJ[-4 + p, e*(-4 + p)])/(Sqrt[35]*e^4) + 
       ((I/24)*(-8*(26*Sqrt[1 - e^2] + 27*(-4 + p)) + 
          8*e^2*(13*Sqrt[1 - e^2] + 40*(-4 + p)) - 105*e^4*(-4 + p))*v^5*
         \[Nu]*PNEllipticJ[-4 + p, -4 + p, 1, 0, e])/(Sqrt[35]*e^4) + 
       ((I/24)*Sqrt[1 - e^2]*(44 + 216*(-1 + e^2) - 52*(-1 + e^2)^2 + 
          Sqrt[1 - e^2]*(584 - 640*e^2 + 87*e^4)*(-4 + p))*v^5*\[Nu]*
         PNEllipticJ[-4 + p, -4 + p, 2, 0, e])/(Sqrt[35]*e^4) + 
       ((I/12)*(35*Sqrt[1 - e^2] + 556*(1 - e^2)^(3/2) + 
          501*(1 - e^2)^(5/2) - 280*(-1 + e^2)^2*(-4 + p) + 
          528*(-1 + e^2)^3*(-4 + p))*v^5*\[Nu]*PNEllipticJ[-4 + p, -4 + p, 3, 
          0, e])/(Sqrt[35]*e^4) + ((I/12)*(1 - e^2)^(3/2)*
         (-4108 + 4410*e^2 - 603*e^4 + 1296*(1 - e^2)^(3/2)*(-4 + p) + 
          336*(1 - e^2)^(5/2)*(-4 + p))*v^5*\[Nu]*PNEllipticJ[-4 + p, -4 + p, 
          4, 0, e])/(Sqrt[35]*e^4) - 
       ((I/6)*(-5696 + 3267*e^2 + 702*(1 - e^2)^(3/2)*(-4 + p))*
         (v^2 - e^2*v^2)^(5/2)*\[Nu]*PNEllipticJ[-4 + p, -4 + p, 5, 0, e])/
        (Sqrt[35]*e^4) + ((I/2)*(1 - e^2)^(7/2)*(-2764 + 525*e^2 + 
          70*(1 - e^2)^(3/2)*(-4 + p))*v^5*\[Nu]*PNEllipticJ[-4 + p, -4 + p, 
          6, 0, e])/(Sqrt[35]*e^4) + ((947*I)*(1 - e^2)^(9/2)*v^5*\[Nu]*
         PNEllipticJ[-4 + p, -4 + p, 7, 0, e])/(Sqrt[35]*e^4) - 
       ((7*I)*Sqrt[35]*(1 - e^2)^(11/2)*v^5*\[Nu]*PNEllipticJ[-4 + p, -4 + p, 
          8, 0, e])/e^4) + \[Epsilon]^4*
      ((Sqrt[5/7]*v^4*(-792*Sqrt[1 - e^2]*(-2 + e^2)*(-1 + 3*\[Nu]) + 
          (-4 + p)*(198*(-1 + 3*\[Nu]) - 1188*(-1 + e^2)*(-1 + 3*\[Nu]) + 
            198*(-1 + e^2)^2*(-1 + 3*\[Nu]) + 66*Sqrt[1 - e^2]*
             (8 - 25*\[Nu] + 3*\[Nu]^2) + (1 - e^2)^(5/2)*(69 - 235*\[Nu] + 
              147*\[Nu]^2) + (1 - e^2)^(3/2)*(1653 - 5317*\[Nu] + 
              1137*\[Nu]^2)))*BesselJ[-5 + p, e*(-4 + p)])/
        (99*e^3*(-4 - e^2*(-4 + p) + p)) - 
       (v^4*(11880*(1 + Sqrt[1 - e^2])^4*(-1 + 3*\[Nu]) - 
          15*(-4 + p)*(528*(1 - 3*\[Nu]) - 264*Sqrt[1 - e^2]*
             (15 - 46*\[Nu] + 3*\[Nu]^2) - (-1 + e^2)^3*(195 - 623*\[Nu] + 
              51*\[Nu]^2) - 4*(1 - e^2)^(5/2)*(-129 + 359*\[Nu] + 
              147*\[Nu]^2) - 6*(-1 + e^2)^2*(949 - 2985*\[Nu] + 
              477*\[Nu]^2) - 4*(1 - e^2)^(3/2)*(2709 - 8485*\[Nu] + 
              1137*\[Nu]^2) + (-1 + e^2)*(4029 - 13105*\[Nu] + 
              3117*\[Nu]^2)) + Sqrt[1 - e^2]*(-4 + p)^2*
           (9900*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 19800*(1 - e^2)^(3/2)*
             (-1 + 3*\[Nu]) - 5940*(1 - e^2)^(5/2)*(-1 + 3*\[Nu]) + 
            330*(65 - 202*\[Nu] + 21*\[Nu]^2) - 9*(-1 + e^2)^3*
             (-137 + 465*\[Nu] + 195*\[Nu]^2) - 13*(-1 + e^2)*
             (12279 - 39065*\[Nu] + 6945*\[Nu]^2) + 2*(-1 + e^2)^2*
             (45366 - 145870*\[Nu] + 35265*\[Nu]^2)))*BesselJ[-4 + p, 
          e*(-4 + p)])/(1188*Sqrt[35]*e^4*(-4 - e^2*(-4 + p) + p)) + 
       (Sqrt[5/7]*(-1 + Sqrt[1 - e^2])^4*v^4*(-1 + 3*\[Nu])*
         PNEllipticJ[-5 + p, -4 + p, 0, 1, e])/(e^3*(-1 + e^2)) - 
       (Sqrt[5/7]*(88 + 48*Sqrt[1 - e^2] - 16*e^2*(7 + 3*Sqrt[1 - e^2]) + 
          e^4*(29 + 6*Sqrt[1 - e^2]))*v^4*(-1 + 3*\[Nu])*
         PNEllipticJ[-5 + p, -4 + p, 1, 0, e])/(6*e^3*(-1 + e^2)) - 
       (2*Sqrt[5]*(44 - 46*e^2 + 9*e^4)*(-4 + p)*v^4*(-1 + 3*\[Nu])*
         PNEllipticJ[-4 + p, -4 + p, 0, 1, e])/(3*e^4*Sqrt[7 - 7*e^2]) - 
       (v^4*(-6600*(-1 + 3*\[Nu]) + 55440*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
          660*(1 - e^2)^(3/2)*(-4 + p)*(52 - 194*\[Nu] + 117*\[Nu]^2) - 
          22*(1 - e^2)^(7/2)*(-4 + p)*(717 - 2390*\[Nu] + 240*\[Nu]^2) - 
          55*(-1 + e^2)*(2850 - 9295*\[Nu] + 2271*\[Nu]^2) + 
          6*(-1 + e^2)^2*(32446 - 107945*\[Nu] + 35565*\[Nu]^2 + 
            52800*(-4 + p)*(-1 + 3*\[Nu])) + (1 - e^2)^3*
           (-6954 + 24815*\[Nu] + 705*\[Nu]^2 + 63360*(-4 + p)*
             (-1 + 3*\[Nu])) + 2*(1 - e^2)^(5/2)*(-43560*(-1 + 3*\[Nu]) + 
            (-4 + p)*(13593 - 59110*\[Nu] + 64830*\[Nu]^2)))*
         PNEllipticJ[-4 + p, -4 + p, 1, 0, e])/(2376*Sqrt[35]*e^4*
         (1 - e^2)) - (Sqrt[5/7]*(88 - 112*e^2 + 29*e^4 + 
          28*(1 - e^2)^(3/2)*(-4 + p) + 20*(1 - e^2)^(5/2)*(-4 + p))*v^4*
         (-1 + 3*\[Nu])*PNEllipticJ[-4 + p, -4 + p, 1, 1, e])/
        (3*e^4*(1 - e^2)) + (v^4*(-172920*(-1 + 3*\[Nu]) - 
          277200*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 2*(1 - e^2)^(7/2)*(-4 + p)*
           (219 - 1150*\[Nu] + 1920*\[Nu]^2) + (-1 + e^2)*
           (-483453 + 1428145*\[Nu] + 72915*\[Nu]^2) + 
          (1 - e^2)^3*(4437 - 16905*\[Nu] + 8325*\[Nu]^2 - 
            63360*(-4 + p)*(-1 + 3*\[Nu])) + 2*(-1 + e^2)^2*
           (68679 - 209195*\[Nu] + 195*\[Nu]^2 - 10560*(-4 + p)*
             (-1 + 3*\[Nu])) + 660*(1 - e^2)^(3/2)*(528*(1 - 3*\[Nu]) + 
            (-4 + p)*(384 - 1190*\[Nu] + 117*\[Nu]^2)) + 10*(1 - e^2)^(5/2)*
           (2376*(-1 + 3*\[Nu]) + (-4 + p)*(8475 - 26414*\[Nu] + 
              3534*\[Nu]^2)))*PNEllipticJ[-4 + p, -4 + p, 2, 0, e])/
        (2376*Sqrt[35]*e^4) + (Sqrt[5/7]*(-8 + 16*e^2 - 3*e^4 + 
          28*(1 - e^2)^(3/2)*(-4 + p) + 4*(1 - e^2)^(5/2)*(-4 + p))*v^4*
         (-1 + 3*\[Nu])*PNEllipticJ[-4 + p, -4 + p, 2, 1, e])/(3*e^4) + 
       ((1 - e^2)*v^4*(1552320*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
          4*(1 - e^2)^(5/2)*(-4 + p)*(1761 - 13700*\[Nu] + 17880*\[Nu]^2) + 
          15*(98075 - 315288*\[Nu] + 65940*\[Nu]^2) - 2*(-1 + e^2)*
           (564783 - 1757960*\[Nu] + 256020*\[Nu]^2) + 5*(-1 + e^2)^2*
           (-1167 + 3800*\[Nu] + 732*\[Nu]^2 + 110880*(-4 + p)*
             (-1 + 3*\[Nu])) + 60*(1 - e^2)^(3/2)*(-13200*(-1 + 3*\[Nu]) + 
            (-4 + p)*(1099 - 5528*\[Nu] + 7860*\[Nu]^2)))*
         PNEllipticJ[-4 + p, -4 + p, 3, 0, e])/(4752*Sqrt[35]*e^4) + 
       (8*Sqrt[5/7]*(1 - e^2)*(24 - 4*e^2 + 5*(1 - e^2)^(3/2)*(-4 + p))*v^4*
         (-1 + 3*\[Nu])*PNEllipticJ[-4 + p, -4 + p, 3, 1, e])/(3*e^4) + 
       ((v^2 - e^2*v^2)^2*(1552320*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
          132*(1 - e^2)^(5/2)*(-4 + p)*(147 - 620*\[Nu] + 600*\[Nu]^2) + 
          15*(-140941 + 410664*\[Nu] + 46452*\[Nu]^2) - 
          2*(-1 + e^2)*(60807 - 213560*\[Nu] + 184740*\[Nu]^2) - 
          33*(-1 + e^2)^2*(1731 - 7000*\[Nu] + 4980*\[Nu]^2 + 
            5760*(-4 + p)*(-1 + 3*\[Nu])) - 12*(1 - e^2)^(3/2)*
           (-71280*(-1 + 3*\[Nu]) + (-4 + p)*(34453 - 109576*\[Nu] + 
              18540*\[Nu]^2)))*PNEllipticJ[-4 + p, -4 + p, 4, 0, e])/
        (4752*Sqrt[35]*e^4) - (8*Sqrt[5/7]*(-8 + 6*e^2 + 3*(1 - e^2)^(3/2)*
           (-4 + p))*(v^2 - e^2*v^2)^2*(-1 + 3*\[Nu])*PNEllipticJ[-4 + p, 
          -4 + p, 4, 1, e])/(3*e^4) - 
       ((1 - e^2)^3*v^4*(372240*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
          15*(1 - e^2)^(3/2)*(-4 + p)*(-1189 + 3448*\[Nu] + 1260*\[Nu]^2) + 
          105*(2671 - 9120*\[Nu] + 3840*\[Nu]^2) + (-1 + e^2)*
           (-34863 + 70310*\[Nu] + 113610*\[Nu]^2))*PNEllipticJ[-4 + p, 
          -4 + p, 5, 0, e])/(594*Sqrt[35]*e^4) + 
       (40*Sqrt[35]*(-1 + e^2)^3*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-4 + p, 
          -4 + p, 5, 1, e])/(3*e^4) + (Sqrt[5/7]*(-1 + e^2)^4*v^4*
         (25745 - 79808*\[Nu] + 3600*\[Nu]^2 + 7920*Sqrt[1 - e^2]*
           (-1 + 3*\[Nu]) + 3*(1 - e^2)^(3/2)*(-4 + p)*(-19 + 40*\[Nu] + 
            180*\[Nu]^2) + (-1 + e^2)*(609 - 2990*\[Nu] + 5190*\[Nu]^2))*
         PNEllipticJ[-4 + p, -4 + p, 6, 0, e])/(198*e^4) + 
       (40*Sqrt[5/7]*(-1 + e^2)^4*v^4*(-1 + 3*\[Nu])*PNEllipticJ[-4 + p, 
          -4 + p, 6, 1, e])/e^4 - (Sqrt[5/7]*(-1 + e^2)^5*v^4*
         (-837 + 2392*\[Nu] + 1260*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 7, 0, 
          e])/(22*e^4) - (Sqrt[35]*(-1 + e^2)^6*v^4*(-19 + 40*\[Nu] + 
          180*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 8, 0, e])/(66*e^4) + 
       (Sqrt[5/7]*(1 + Sqrt[1 - e^2])^4*v^4*(-1 + 3*\[Nu])*
         PNEllipticJ[-3 + p, -4 + p, 0, 1, e])/(e^3*(-1 + e^2)) + 
       (Sqrt[5/7]*(88 + 48*Sqrt[1 - e^2] - 16*e^2*(7 + 3*Sqrt[1 - e^2]) + 
          e^4*(29 + 6*Sqrt[1 - e^2]))*v^4*(-1 + 3*\[Nu])*
         PNEllipticJ[-3 + p, -4 + p, 1, 0, e])/(6*e^3*(-1 + e^2))) + 
     \[Epsilon]^6*((Sqrt[5/7]*v^6*(-5930496*Sqrt[1 - e^2]*(-2 + e^2)*
           (-1 + 3*\[Nu]) + 1287*(-1 + e^2)^2*(8 - 8*e^2 + e^4)*(-4 + p)^3*
           \[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) + 11232*(-4 + p)*
           (198*(-1 + 3*\[Nu]) - 1188*(-1 + e^2)*(-1 + 3*\[Nu]) + 
            198*(-1 + e^2)^2*(-1 + 3*\[Nu]) - 11*Sqrt[1 - e^2]*
             (3 - 23*\[Nu] + 42*\[Nu]^2) + (1 - e^2)^(5/2)*(233 - 813*\[Nu] + 
              384*\[Nu]^2) + (1 - e^2)^(3/2)*(904 - 2848*\[Nu] + 
              450*\[Nu]^2)) + 4*(-4 + p)^2*(-7722*(19 - 75*\[Nu] + 
              54*\[Nu]^2) - 234*(-1 + e^2)^3*(61 - 349*\[Nu] + 624*\[Nu]^2) + 
            702*(-1 + e^2)*(-3841 + 11153*\[Nu] + 1068*\[Nu]^2) + 
            234*(-1 + e^2)^2*(16723 - 53563*\[Nu] + 10938*\[Nu]^2) - 
            2574*Sqrt[1 - e^2]*(-271 + 891*\[Nu] - 236*\[Nu]^2 + 6*\[Nu]^3) + 
            156*(1 - e^2)^(3/2)*(1719 - 2641*\[Nu] - 8514*\[Nu]^2 + 
              1071*\[Nu]^3) + (1 - e^2)^(7/2)*(32211 - 103173*\[Nu] + 
              19718*\[Nu]^2 + 8211*\[Nu]^3) + (1 - e^2)^(5/2)*
             (-1012131 + 3516417*\[Nu] - 1777402*\[Nu]^2 + 303051*\[Nu]^3)))*
         BesselJ[-5 + p, e*(-4 + p)])/(61776*e^3*(-4 - e^2*(-4 + p) + p)^2) - 
       (v^6*(44478720*(1 + Sqrt[1 - e^2])^4*(-1 + 3*\[Nu]) + 
          6435*(-1 + e^2)^2*(88 - 112*e^2 + 29*e^4)*(-4 + p)^4*\[Nu]*
           (15 - 46*\[Nu] + 3*\[Nu]^2) + 84240*(1 + Sqrt[1 - e^2])*(-4 + p)*
           (-2*(-1 + e^2)*(-945 + 2833*\[Nu] + 27*\[Nu]^2) - 
            11*(91 - 291*\[Nu] + 54*\[Nu]^2) - 11*Sqrt[1 - e^2]*
             (113 - 377*\[Nu] + 114*\[Nu]^2) + (1 - e^2)^(5/2)*
             (57 - 241*\[Nu] + 252*\[Nu]^2) + 2*(1 - e^2)^(3/2)*
             (1169 - 3777*\[Nu] + 873*\[Nu]^2) + (-1 + e^2)^2*
             (-181 + 157*\[Nu] + 1284*\[Nu]^2)) - 6*(-4 + p)^2*
           (617760*(-7 + 18*\[Nu] + 9*\[Nu]^2) + 1560*(-1 + e^2)*
             (80595 - 246071*\[Nu] + 13047*\[Nu]^2) + (1 - e^2)^(5/2)*
             (16463988 - 66467340*\[Nu] + 63038360*\[Nu]^2 - 6061020*\[Nu]^
                3) + 102960*Sqrt[1 - e^2]*(-272 + 904*\[Nu] - 265*\[Nu]^2 + 
              3*\[Nu]^3) + 5*(-1 + e^2)^4*(48285 - 180435*\[Nu] + 
              66394*\[Nu]^2 + 4425*\[Nu]^3) - 312*(1 - e^2)^(3/2)*
             (137331 - 381595*\[Nu] - 107640*\[Nu]^2 + 10710*\[Nu]^3) - 
            4*(1 - e^2)^(7/2)*(1526913 - 5234475*\[Nu] + 2050150*\[Nu]^2 + 
              41055*\[Nu]^3) + 30*(-1 + e^2)^3*(-664017 + 2221591*\[Nu] - 
              838126*\[Nu]^2 + 70455*\[Nu]^3) - 5*(-1 + e^2)^2*
             (1357587 - 2517117*\[Nu] - 5800330*\[Nu]^2 + 1433271*\[Nu]^3)) + 
          2*Sqrt[1 - e^2]*(-4 + p)^3*(-308880*Sqrt[1 - e^2]*
             (-321 + 944*\[Nu] + 57*\[Nu]^2) - 25740*(-446 + 1692*\[Nu] - 
              1069*\[Nu]^2 + 21*\[Nu]^3) + 351*(1 - e^2)^(7/2)*
             (-2688 + 6345*\[Nu] - 1450*\[Nu]^2 + 165*\[Nu]^3) + 
            117*(1 - e^2)^(3/2)*(2742544 - 8339605*\[Nu] + 285570*\[Nu]^2 + 
              495*\[Nu]^3) + 234*(1 - e^2)^(5/2)*(394112 - 1249895*\[Nu] + 
              127950*\[Nu]^2 + 1485*\[Nu]^3) - 312*(-1 + e^2)*
             (640278 - 1902859*\[Nu] - 80640*\[Nu]^2 + 28395*\[Nu]^3) + 
            9*(-1 + e^2)^4*(-4101 + 121371*\[Nu] - 236450*\[Nu]^2 + 
              33855*\[Nu]^3) - 20*(-1 + e^2)^3*(-1460970 + 4779660*\[Nu] - 
              2096332*\[Nu]^2 + 531975*\[Nu]^3) + 5*(-1 + e^2)^2*
             (24754293 - 60858963*\[Nu] - 49208362*\[Nu]^2 + 6792465*\[Nu]^
                3)))*BesselJ[-4 + p, e*(-4 + p)])/(370656*Sqrt[35]*e^4*
         (-4 - e^2*(-4 + p) + p)^2) - (6*Sqrt[5/7]*(-1 + Sqrt[1 - e^2])^3*v^6*
         (-1 + 3*\[Nu])*PNEllipticJ[-6 + p, -4 + p, 0, 1, e])/
        ((-1 + e^2)^2*(1 + Sqrt[1 - e^2])) + 
       (Sqrt[5/7]*(-1 + Sqrt[1 - e^2])^4*v^6*
         (352*Sqrt[1 - e^2]*(4 - 13*\[Nu] + 3*\[Nu]^2) + 11*(1 - e^2)^(3/2)*
           (-4 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
          22*(19 - 75*\[Nu] + 54*\[Nu]^2) + 2*(-1 + e^2)*(57 - 241*\[Nu] + 
            252*\[Nu]^2))*PNEllipticJ[-5 + p, -4 + p, 0, 1, e])/
        (88*e^3*(-1 + e^2)^2) - (6*Sqrt[5/7]*(-1 + Sqrt[1 - e^2])^4*v^6*
         (-1 + 3*\[Nu])*PNEllipticJ[-5 + p, -4 + p, 0, 2, e])/
        (e^3*(-1 + e^2)^2) - (v^6*(55*(-1 + e^2)^4*(-4 + p)*\[Nu]*
           (15 - 46*\[Nu] + 3*\[Nu]^2) + 1320*Sqrt[1 - e^2]*
           (131 - 411*\[Nu] + 54*\[Nu]^2) + 1100*(19 - 75*\[Nu] + 
            54*\[Nu]^2) - 120*(1 - e^2)^(7/2)*(57 - 241*\[Nu] + 
            252*\[Nu]^2) + 120*(1 - e^2)^(3/2)*(845 - 2949*\[Nu] + 
            1200*\[Nu]^2) - 220*(-1 + e^2)*(-95 - 147*\[Nu] + 1272*\[Nu]^2) - 
          120*(1 - e^2)^(5/2)*(3125 - 10301*\[Nu] + 3030*\[Nu]^2) + 
          (-1 + e^2)^2*(-497796 + 5*(330244 + 165*(-4 + p))*\[Nu] - 
            10*(53340 + 253*(-4 + p))*\[Nu]^2 + 165*(-4 + p)*\[Nu]^3) + 
          2*(1 - e^2)^3*(-44958 + 25*(6290 + 99*(-4 + p))*\[Nu] - 
            30*(2796 + 253*(-4 + p))*\[Nu]^2 + 495*(-4 + p)*\[Nu]^3))*
         PNEllipticJ[-5 + p, -4 + p, 1, 0, e])/(1056*Sqrt[35]*e^3*
         (-1 + e^2)^2) + (2*Sqrt[5/7]*(88 + 48*Sqrt[1 - e^2] - 
          16*e^2*(7 + 3*Sqrt[1 - e^2]) + e^4*(29 + 6*Sqrt[1 - e^2]))*v^6*
         (-1 + 3*\[Nu])*PNEllipticJ[-5 + p, -4 + p, 1, 1, e])/
        (e^3*(-1 + e^2)^2) + (v^6*(-5280*(-3*e^4 - 4*(11 + 6*Sqrt[1 - e^2]) + 
            2*e^2*(17 + 6*Sqrt[1 - e^2]))*(-1 + 3*\[Nu]) + 
          55*(1 - e^2)^(3/2)*(44 - 46*e^2 + 9*e^4)*(-4 + p)^2*
           (5 - 17*\[Nu] + 6*\[Nu]^2) - 2*(-4 + p)*
           (6600*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 13200*(1 - e^2)^(3/2)*
             (-1 + 3*\[Nu]) - 3960*(1 - e^2)^(5/2)*(-1 + 3*\[Nu]) + 
            55*(15 + 53*\[Nu] - 294*\[Nu]^2) - 3*(-1 + e^2)^3*
             (2531 - 8915*\[Nu] + 4680*\[Nu]^2) + (-1 + e^2)*
             (-59063 + 172115*\[Nu] + 12960*\[Nu]^2) + (-1 + e^2)^2*
             (69343 - 225495*\[Nu] + 60330*\[Nu]^2)))*PNEllipticJ[-4 + p, 
          -4 + p, 0, 1, e])/(132*Sqrt[35]*e^4*(1 - e^2)^(3/2)) - 
       (4*Sqrt[5/7]*(44 - 46*e^2 + 9*e^4)*(-4 + p)*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-4 + p, -4 + p, 0, 2, e])/(e^4*(1 - e^2)^(3/2)) - 
       (v^6*(-675675*(-1 + e^2)^5*(-4 + p)^2*\[Nu]*(15 - 46*\[Nu] + 
            3*\[Nu]^2) + 54054000*(7 - 27*\[Nu] + 18*\[Nu]^2) - 
          21621600*Sqrt[1 - e^2]*(-15 - 53*\[Nu] + 294*\[Nu]^2) + 
          1201200*(-1 + e^2)*(-2223 + 6170*\[Nu] + 1605*\[Nu]^2) - 
          56*(1 - e^2)^(9/2)*(-4 + p)*(-15507 - 1357539*\[Nu] - 
            1341910*\[Nu]^2 + 340365*\[Nu]^3) - 70*(-1 + e^2)^2*
           (-526557897 + 1458748347*\[Nu] + 424174210*\[Nu]^2 - 
            72866595*\[Nu]^3 + 7020*(-4 + p)*(-26311 + 70164*\[Nu] + 
              23556*\[Nu]^2)) + 70*(-1 + e^2)^4*(2184777 - 7677051*\[Nu] + 
            6494030*\[Nu]^2 - 1190805*\[Nu]^3 + 32175*(-4 + p)^2*\[Nu]*
             (15 - 46*\[Nu] + 3*\[Nu]^2) + 2340*(-4 + p)*
             (18985 - 66688*\[Nu] + 30828*\[Nu]^2)) + 65520*(1 - e^2)^(3/2)*
           (547153 - 1698685*\[Nu] + 177330*\[Nu]^2 + 55*(-4 + p)*
             (1067 - 2469*\[Nu] - 2272*\[Nu]^2 + 108*\[Nu]^3)) - 
          105*(1 - e^2)^3*(10725*(-4 + p)^2*\[Nu]*(15 - 46*\[Nu] + 
              3*\[Nu]^2) - 624*(-4 + p)*(689633 - 2228210*\[Nu] + 
              543120*\[Nu]^2) - 20*(1846773 - 6223051*\[Nu] + 
              320274*\[Nu]^2 + 1097379*\[Nu]^3)) + 8*(1 - e^2)^(7/2)*
           (-8190*(43091 - 138455*\[Nu] + 56670*\[Nu]^2) + 
            (-4 + p)*(2537209134 - 8075378892*\[Nu] + 1211064470*\[Nu]^2 + 
              105726495*\[Nu]^3)) + 24*(1 - e^2)^(5/2)*
           (32760*(16947 - 54155*\[Nu] + 7350*\[Nu]^2) + 
            (-4 + p)*(-609799137 + 1996387841*\[Nu] - 621343800*\[Nu]^2 + 
              135192960*\[Nu]^3)))*PNEllipticJ[-4 + p, -4 + p, 1, 0, e])/
        (25945920*Sqrt[35]*e^4*(-1 + e^2)^2) + 
       (v^6*(-73920*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 1100*(-1 + e^2)^4*
           (-4 + p)^2*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
          550*(19 - 75*\[Nu] + 54*\[Nu]^2) + 55*(1 - e^2)^(3/2)*(-4 + p)*
           (1153 - 3869*\[Nu] + 1182*\[Nu]^2) - 110*(-1 + e^2)*
           (-95 - 147*\[Nu] + 1272*\[Nu]^2) - 11*(1 - e^2)^(7/2)*(-4 + p)*
           (763 - 3095*\[Nu] + 3690*\[Nu]^2) - 2*(-1 + e^2)^2*
           (124449 - 412805*\[Nu] + 133350*\[Nu]^2 + 211200*(-4 + p)*
             (-1 + 3*\[Nu])) + (1 - e^2)^(5/2)*(116160*(-1 + 3*\[Nu]) + 
            (-4 + p)*(3242 + 20310*\[Nu] - 116340*\[Nu]^2)) + 
          2*(1 - e^2)^3*(-22479 + 78625*\[Nu] - 41940*\[Nu]^2 - 
            42240*(-4 + p)*(-1 + 3*\[Nu]) + 770*(-4 + p)^2*(5 - 17*\[Nu] + 
              6*\[Nu]^2)))*PNEllipticJ[-4 + p, -4 + p, 1, 1, e])/
        (264*Sqrt[35]*e^4*(-1 + e^2)^2) - 
       (2*Sqrt[5/7]*(88 - 112*e^2 + 29*e^4 + 28*(1 - e^2)^(3/2)*(-4 + p) + 
          20*(1 - e^2)^(5/2)*(-4 + p))*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-4 + p, -4 + p, 1, 2, e])/(e^4*(-1 + e^2)^2) + 
       (v^6*(5405400*(185 - 1173*\[Nu] + 1854*\[Nu]^2) + 
          2702700*Sqrt[1 - e^2]*(3999 - 12835*\[Nu] + 2370*\[Nu]^2) - 
          1820*(1 - e^2)^(9/2)*(-4 + p)*(-10944 + 47406*\[Nu] - 
            45478*\[Nu]^2 + 6969*\[Nu]^3) + 780*(-1 + e^2)*
           (7442688 - 18412793*\[Nu] - 11000850*\[Nu]^2 + 978390*\[Nu]^3) + 
          105*(-1 + e^2)^4*(629505 - 3182793*\[Nu] + 3448022*\[Nu]^2 - 
            295701*\[Nu]^3 + 22880*(-4 + p)^2*\[Nu]*(15 - 46*\[Nu] + 
              3*\[Nu]^2) - 3432*(-4 + p)*(2399 - 7490*\[Nu] + 
              1320*\[Nu]^2)) - 13*(-1 + e^2)^2*(2060762931 - 
            6850457523*\[Nu] + 2136502130*\[Nu]^2 + 31869705*\[Nu]^3 + 
            12600*(-4 + p)*(-146177 + 435084*\[Nu] + 20316*\[Nu]^2)) + 
          2*(1 - e^2)^3*(-4189079529 + 13568248407*\[Nu] - 
            3361119370*\[Nu]^2 + 231441105*\[Nu]^3 + 6006000*(-4 + p)^2*\[Nu]*
             (15 - 46*\[Nu] + 3*\[Nu]^2) + 32760*(-4 + p)*
             (32696 - 115465*\[Nu] + 21690*\[Nu]^2)) + 16380*(1 - e^2)^(3/2)*
           (-1598521 + 4971565*\[Nu] - 760710*\[Nu]^2 + 10*(-4 + p)*
             (9549 - 33786*\[Nu] + 11830*\[Nu]^2 + 1188*\[Nu]^3)) + 
          12*(1 - e^2)^(5/2)*(-1365*(717031 - 2339515*\[Nu] + 
              664050*\[Nu]^2) + (-4 + p)*(361483578 - 890195404*\[Nu] - 
              762091680*\[Nu]^2 + 62378400*\[Nu]^3)) + 4*(1 - e^2)^(7/2)*
           (61425*(1291 - 3991*\[Nu] + 1362*\[Nu]^2) + 
            (-4 + p)*(1113527214 - 3276239652*\[Nu] - 342302590*\[Nu]^2 + 
              91296975*\[Nu]^3)))*PNEllipticJ[-4 + p, -4 + p, 2, 0, e])/
        (12972960*Sqrt[35]*e^4*(1 - e^2)) - 
       (v^6*(369600*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + (1 - e^2)^(7/2)*(-4 + p)*
           (-8889 + 32125*\[Nu] - 17550*\[Nu]^2) + 220*(-1 + e^2)^4*
           (-4 + p)^2*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
          110*(-1921 + 5673*\[Nu] + 270*\[Nu]^2) - 6*(-1 + e^2)*
           (-115409 + 345385*\[Nu] + 3920*\[Nu]^2) + 2*(-1 + e^2)^2*
           (-87997 + 266405*\[Nu] + 5130*\[Nu]^2 + 14080*(-4 + p)*
             (-1 + 3*\[Nu])) + (1 - e^2)^3*(84480*(-4 + p)*(-1 + 3*\[Nu]) + 
            1540*(-4 + p)^2*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
            6*(51 - 475*\[Nu] + 420*\[Nu]^2)) + 55*(1 - e^2)^(3/2)*
           (8448*(-1 + 3*\[Nu]) + (-4 + p)*(-4159 + 12067*\[Nu] + 
              1182*\[Nu]^2)) - 10*(1 - e^2)^(5/2)*(3168*(-1 + 3*\[Nu]) + 
            (-4 + p)*(15271 - 49119*\[Nu] + 10674*\[Nu]^2)))*
         PNEllipticJ[-4 + p, -4 + p, 2, 1, e])/(264*Sqrt[35]*e^4*(1 - e^2)) + 
       (2*Sqrt[5/7]*(-8 + 16*e^2 - 3*e^4 + 28*(1 - e^2)^(3/2)*(-4 + p) + 
          4*(1 - e^2)^(5/2)*(-4 + p))*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-4 + p, -4 + p, 2, 2, e])/(e^4*(1 - e^2)) + 
       (v^6*(2702700*(-1 + e^2)^4*(-4 + p)^2*\[Nu]*(15 - 46*\[Nu] + 
            3*\[Nu]^2) - 5405400*Sqrt[1 - e^2]*(-14747 + 43471*\[Nu] + 
            2142*\[Nu]^2) + 2925*(5704520 - 16215241*\[Nu] - 
            3390338*\[Nu]^2 + 641865*\[Nu]^3) + 2*(1 - e^2)^(7/2)*(-4 + p)*
           (-41373819 + 213099747*\[Nu] - 267419600*\[Nu]^2 + 
            57708420*\[Nu]^3) - 15*(-1 + e^2)*(-1327339761 + 
            4364570896*\[Nu] - 1831965870*\[Nu]^2 + 315126315*\[Nu]^3) + 
          5*(-1 + e^2)^2*(7274359350 - 21544908189*\[Nu] - 
            1634374406*\[Nu]^2 + 296725443*\[Nu]^3 + 196560*(-4 + p)*
             (5662 - 19037*\[Nu] + 9786*\[Nu]^2)) + 7*(1 - e^2)^3*
           (8580231 - 19585038*\[Nu] - 22709690*\[Nu]^2 + 6185265*\[Nu]^3 + 
            128700*(-4 + p)^2*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) + 
            9360*(-4 + p)*(136888 - 427975*\[Nu] + 41160*\[Nu]^2)) + 
          1170*(1 - e^2)^(3/2)*(56*(1104967 - 3511285*\[Nu] + 
              516810*\[Nu]^2) + 5*(-4 + p)*(2147695 - 5714597*\[Nu] - 
              2665432*\[Nu]^2 + 373408*\[Nu]^3)) - 60*(1 - e^2)^(5/2)*
           (2730*(59953 - 182857*\[Nu] + 22422*\[Nu]^2) + 
            (-4 + p)*(117677394 - 287990269*\[Nu] - 168539784*\[Nu]^2 + 
              1086792*\[Nu]^3)))*PNEllipticJ[-4 + p, -4 + p, 3, 0, e])/
        (12972960*Sqrt[35]*e^4) + (v^6*(517440*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
          1100*(-1 + e^2)^3*(-4 + p)^2*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
          4*(1 - e^2)^(5/2)*(-4 + p)*(7663 - 24510*\[Nu] + 7020*\[Nu]^2) - 
          5*(-36475 + 98808*\[Nu] + 29100*\[Nu]^2) - 2*(-1 + e^2)*
           (232261 - 740280*\[Nu] + 152220*\[Nu]^2) + 5*(-1 + e^2)^2*
           (5595 - 19736*\[Nu] + 9396*\[Nu]^2 + 36960*(-4 + p)*
             (-1 + 3*\[Nu])) + 20*(1 - e^2)^(3/2)*(-13200*(-1 + 3*\[Nu]) + 
            (-4 + p)*(-3851 + 11742*\[Nu] + 600*\[Nu]^2)))*
         PNEllipticJ[-4 + p, -4 + p, 3, 1, e])/(132*Sqrt[35]*e^4) + 
       (16*Sqrt[5/7]*(24 - 4*e^2 + 5*(1 - e^2)^(3/2)*(-4 + p))*v^6*
         (-1 + 3*\[Nu])*PNEllipticJ[-4 + p, -4 + p, 3, 2, e])/e^4 + 
       ((1 - e^2)*v^6*(1965600*Sqrt[1 - e^2]*(-38452 + 113005*\[Nu] + 
            15024*\[Nu]^2) - 210*(1 - e^2)^(7/2)*(-4 + p)*
           (-427941 + 2497713*\[Nu] - 4151648*\[Nu]^2 + 857724*\[Nu]^3) + 
          90*(400083552 - 1024244571*\[Nu] - 555089290*\[Nu]^2 + 
            52830155*\[Nu]^3) - 3*(-1 + e^2)*(4263679851 - 
            18426994873*\[Nu] + 15729842520*\[Nu]^2 + 329566860*\[Nu]^3) - 
          26*(-1 + e^2)^2*(759172761 - 2062301388*\[Nu] - 608744710*\[Nu]^2 + 
            53815125*\[Nu]^3 + 30240*(-4 + p)*(24161 - 74396*\[Nu] + 
              1620*\[Nu]^2)) - 105*(1 - e^2)^3*(2827863 - 14468577*\[Nu] + 
            17959616*\[Nu]^2 - 3133968*\[Nu]^3 + 120120*(-4 + p)^2*\[Nu]*
             (15 - 46*\[Nu] + 3*\[Nu]^2) - 3744*(-4 + p)*
             (-4117 + 12775*\[Nu] + 2130*\[Nu]^2)) + 36*(1 - e^2)^(5/2)*
           (10920*(16391 - 51485*\[Nu] + 3030*\[Nu]^2) + 
            (-4 + p)*(96855550 - 220695741*\[Nu] - 164546760*\[Nu]^2 + 
              2264360*\[Nu]^3)) - 18*(1 - e^2)^(3/2)*
           (-7280*(422993 - 1291340*\[Nu] + 108510*\[Nu]^2) + 
            (-4 + p)*(496230773 - 1436939315*\[Nu] - 379750840*\[Nu]^2 + 
              45656800*\[Nu]^3)))*PNEllipticJ[-4 + p, -4 + p, 4, 0, e])/
        (12972960*Sqrt[35]*e^4) + ((1 - e^2)*v^6*
         (517440*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 660*(-1 + e^2)^3*(-4 + p)^2*
           (5 - 17*\[Nu] + 6*\[Nu]^2) - 132*(1 - e^2)^(5/2)*(-4 + p)*
           (171 - 560*\[Nu] + 120*\[Nu]^2) - 2*(-1 + e^2)*
           (-18451 + 64920*\[Nu] + 1740*\[Nu]^2) + 
          5*(-147101 + 432312*\[Nu] + 36948*\[Nu]^2) + 33*(-1 + e^2)^2*
           (783 - 2440*\[Nu] + 420*\[Nu]^2 - 1920*(-4 + p)*(-1 + 3*\[Nu])) - 
          4*(1 - e^2)^(3/2)*(-71280*(-1 + 3*\[Nu]) + (-4 + p)*
             (23453 - 70856*\[Nu] + 1380*\[Nu]^2)))*PNEllipticJ[-4 + p, 
          -4 + p, 4, 1, e])/(132*Sqrt[35]*e^4) - 
       (16*Sqrt[5/7]*(1 - e^2)*(-8 + 6*e^2 + 3*(1 - e^2)^(3/2)*(-4 + p))*v^6*
         (-1 + 3*\[Nu])*PNEllipticJ[-4 + p, -4 + p, 4, 2, e])/e^4 + 
       ((-1 + e^2)^2*v^6*(-4504500*(-1 + e^2)^3*(-4 + p)^2*\[Nu]*
           (15 - 46*\[Nu] + 3*\[Nu]^2) - 4324320*Sqrt[1 - e^2]*
           (25137 - 78974*\[Nu] + 12720*\[Nu]^2) + 36*(1 - e^2)^(5/2)*
           (-4 + p)*(-6718818 + 14735189*\[Nu] - 7848960*\[Nu]^2 + 
            10352720*\[Nu]^3) - 315*(307116972 - 850200705*\[Nu] - 
            311381480*\[Nu]^2 + 43442500*\[Nu]^3) - 42*(-1 + e^2)*
           (1045874868 - 2412686659*\[Nu] - 1798297320*\[Nu]^2 + 
            81889620*\[Nu]^3) + (-1 + e^2)^2*(922447476 - 4608512013*\[Nu] + 
            8264399080*\[Nu]^2 - 2322726420*\[Nu]^3 - 5896800*(-4 + p)*
             (-1057 + 3140*\[Nu] + 996*\[Nu]^2)) - 180*(1 - e^2)^(3/2)*
           (-8008*(-42367 + 130900*\[Nu] + 2400*\[Nu]^2) + 
            5*(-4 + p)*(3032616 - 6211401*\[Nu] - 9165856*\[Nu]^2 + 
              1357888*\[Nu]^3)))*PNEllipticJ[-4 + p, -4 + p, 5, 0, e])/
        (12972960*Sqrt[35]*e^4) - ((-1 + e^2)^2*v^6*
         (248160*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 5*(1 - e^2)^(3/2)*(-4 + p)*
           (-4303 + 13441*\[Nu] + 210*\[Nu]^2) + 
          70*(746 - 2355*\[Nu] + 870*\[Nu]^2) - 2*(-1 + e^2)*
           (44346 - 138295*\[Nu] + 12180*\[Nu]^2))*PNEllipticJ[-4 + p, 
          -4 + p, 5, 1, e])/(33*Sqrt[35]*e^4) - 
       (80*Sqrt[35]*(-1 + e^2)^2*v^6*(-1 + 3*\[Nu])*PNEllipticJ[-4 + p, 
          -4 + p, 5, 2, e])/e^4 + ((v^2 - e^2*v^2)^3*
         (-1965600*Sqrt[1 - e^2]*(-23368 + 71707*\[Nu] + 1850*\[Nu]^2) - 
          1260*(1 - e^2)^(5/2)*(-4 + p)*(-8082 + 78661*\[Nu] - 
            226560*\[Nu]^2 + 18640*\[Nu]^3) - 42*(-1 + e^2)*
           (-222184548 + 572057649*\[Nu] + 219288640*\[Nu]^2 + 
            6119120*\[Nu]^3) - 15*(-620684772 + 2050267807*\[Nu] - 
            81699520*\[Nu]^2 + 36569120*\[Nu]^3) + 35*(-1 + e^2)^2*
           (-4550436 + 30902973*\[Nu] - 66116720*\[Nu]^2 + 12785640*\[Nu]^3 + 
            112320*(-4 + p)*(-19 + 40*\[Nu] + 180*\[Nu]^2)) + 
          60*(1 - e^2)^(3/2)*(-10920*(-4516 + 13615*\[Nu] + 5910*\[Nu]^2) + 
            (-4 + p)*(17284456 - 44197449*\[Nu] - 33961440*\[Nu]^2 + 
              4930240*\[Nu]^3)))*PNEllipticJ[-4 + p, -4 + p, 6, 0, e])/
        (4324320*Sqrt[35]*e^4) + (Sqrt[5/7]*(v^2 - e^2*v^2)^3*
         (15840*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 3*(1 - e^2)^(3/2)*(-4 + p)*
           (-313 + 1015*\[Nu] + 30*\[Nu]^2) + 6*(-1 + e^2)*
           (-732 + 2285*\[Nu] + 300*\[Nu]^2) - 2*(-19970 + 59513*\[Nu] + 
            5310*\[Nu]^2))*PNEllipticJ[-4 + p, -4 + p, 6, 1, e])/(33*e^4) - 
       (240*Sqrt[5/7]*(-1 + e^2)^3*v^6*(-1 + 3*\[Nu])*PNEllipticJ[-4 + p, 
          -4 + p, 6, 2, e])/e^4 + ((-1 + e^2)^4*v^6*
         (491400*Sqrt[1 - e^2]*(-1150 + 3407*\[Nu] + 1290*\[Nu]^2) - 
          45*(1 - e^2)^(3/2)*(-4 + p)*(219750 - 708421*\[Nu] - 
            95760*\[Nu]^2 + 160720*\[Nu]^3) + 35*(13802039 - 35378397*\[Nu] - 
            24703090*\[Nu]^2 + 3856565*\[Nu]^3) + 3*(-1 + e^2)*
           (-19440768 + 76769574*\[Nu] - 76287610*\[Nu]^2 + 
            10137645*\[Nu]^3))*PNEllipticJ[-4 + p, -4 + p, 7, 0, e])/
        (180180*Sqrt[35]*e^4) + (6*Sqrt[5/7]*(-1 + e^2)^4*v^6*
         (-837 + 2392*\[Nu] + 1260*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 7, 1, 
          e])/(11*e^4) + ((1 - e^2)^5*v^6*(-69761879 + 216201930*\[Nu] + 
          35620060*\[Nu]^2 - 19600910*\[Nu]^3 - 229320*Sqrt[1 - e^2]*
           (-19 + 40*\[Nu] + 180*\[Nu]^2) + 147*(1 - e^2)^(3/2)*(-4 + p)*
           (1318 - 7029*\[Nu] + 6960*\[Nu]^2 + 3280*\[Nu]^3) + 
          147*(-1 + e^2)*(9972 - 70961*\[Nu] + 144600*\[Nu]^2 + 
            5440*\[Nu]^3))*PNEllipticJ[-4 + p, -4 + p, 8, 0, e])/
        (36036*Sqrt[35]*e^4) + (2*Sqrt[35]*(-1 + e^2)^5*v^6*
         (-19 + 40*\[Nu] + 180*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 8, 1, e])/
        (11*e^4) + ((-1 + e^2)^6*v^6*(5855238 - 23104893*\[Nu] + 
          9980320*\[Nu]^2 + 4703160*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 9, 
          0, e])/(12012*Sqrt[35]*e^4) + (3*Sqrt[7/5]*(-1 + e^2)^7*v^6*
         (1318 - 7029*\[Nu] + 6960*\[Nu]^2 + 3280*\[Nu]^3)*
         PNEllipticJ[-4 + p, -4 + p, 10, 0, e])/(572*e^4) + 
       (Sqrt[5/7]*(1 + Sqrt[1 - e^2])^4*v^6*(-352*Sqrt[1 - e^2]*
           (4 - 13*\[Nu] + 3*\[Nu]^2) + 11*(1 - e^2)^(3/2)*(-4 + p)*
           (5 - 17*\[Nu] + 6*\[Nu]^2) + 22*(19 - 75*\[Nu] + 54*\[Nu]^2) + 
          2*(-1 + e^2)*(57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[-3 + p, 
          -4 + p, 0, 1, e])/(88*e^3*(-1 + e^2)^2) - 
       (6*Sqrt[5/7]*(1 + Sqrt[1 - e^2])^4*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-3 + p, -4 + p, 0, 2, e])/(e^3*(-1 + e^2)^2) + 
       (v^6*(55*(-1 + e^2)^4*(-4 + p)*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) + 
          1320*Sqrt[1 - e^2]*(131 - 411*\[Nu] + 54*\[Nu]^2) + 
          1100*(19 - 75*\[Nu] + 54*\[Nu]^2) - 120*(1 - e^2)^(7/2)*
           (57 - 241*\[Nu] + 252*\[Nu]^2) + 120*(1 - e^2)^(3/2)*
           (845 - 2949*\[Nu] + 1200*\[Nu]^2) - 220*(-1 + e^2)*
           (-95 - 147*\[Nu] + 1272*\[Nu]^2) - 120*(1 - e^2)^(5/2)*
           (3125 - 10301*\[Nu] + 3030*\[Nu]^2) + (-1 + e^2)^2*
           (-497796 + 5*(330244 + 165*(-4 + p))*\[Nu] - 
            10*(53340 + 253*(-4 + p))*\[Nu]^2 + 165*(-4 + p)*\[Nu]^3) + 
          2*(1 - e^2)^3*(-44958 + 25*(6290 + 99*(-4 + p))*\[Nu] - 
            30*(2796 + 253*(-4 + p))*\[Nu]^2 + 495*(-4 + p)*\[Nu]^3))*
         PNEllipticJ[-3 + p, -4 + p, 1, 0, e])/(1056*Sqrt[35]*e^3*
         (-1 + e^2)^2) - (2*Sqrt[5/7]*(88 + 48*Sqrt[1 - e^2] - 
          16*e^2*(7 + 3*Sqrt[1 - e^2]) + e^4*(29 + 6*Sqrt[1 - e^2]))*v^6*
         (-1 + 3*\[Nu])*PNEllipticJ[-3 + p, -4 + p, 1, 1, e])/
        (e^3*(-1 + e^2)^2) + (6*Sqrt[5/7]*(1 + Sqrt[1 - e^2])^3*v^6*
         (-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -4 + p, 0, 1, e])/
        ((-1 + e^2)^2*(-1 + Sqrt[1 - e^2])))
 
hlmFourierMode[4, -3] = 
    \[Epsilon]^3*(((-1/3*I)*(-4 + e^2)*(-1 + e^2)*(-3 + p)*v^2*(-1 + 2*\[Nu])*
         Sqrt[v^2 - 4*v^2*\[Nu]]*BesselJ[-3 + p, e*(-3 + p)])/
        (Sqrt[70]*e^3) + ((I/6)*(-4*(2 + 3*Sqrt[1 - e^2]*(-3 + p)) + 
          e^2*(6 + 7*Sqrt[1 - e^2]*(-3 + p)))*v^3*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-3 + p, -3 + p, 1, 0, 
          e])/(Sqrt[70]*e^3) - ((I/6)*(-4*(-4 + e^2) - Sqrt[1 - e^2]*
           (4 + e^2)*(-3 + p))*((-1 + e^(-2))*v^2)^(3/2)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*PNEllipticJ[-3 + p, -3 + p, 2, 0, e])/Sqrt[70] + 
       ((I/6)*(36 - e^2 + 20*(1 - e^2)^(3/2)*(-3 + p))*((-1 + e^(-2))*v^2)^
          (3/2)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-3 + p, -3 + p, 
          3, 0, e])/Sqrt[70] - ((I/6)*(1 - e^2)^(5/2)*(-68 + 33*e^2 + 
          12*(1 - e^2)^(3/2)*(-3 + p))*v^3*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-3 + p, -3 + p, 4, 0, e])/(Sqrt[70]*e^3) - 
       ((I/3)*Sqrt[70]*(1 - e^2)^(7/2)*v^3*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-3 + p, -3 + p, 5, 0, e])/e^3 + 
       (I*Sqrt[10/7]*(1 - e^2)^(9/2)*v^3*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/e^3) + 
     \[Epsilon]^6*(-1/45*(Sqrt[14/5]*(-4 + 3*e^2)*(-3 + p)*v^6*\[Nu]*
          Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-3 + p, -3 + p, 1, 0, 
           e])/e^3 - ((-672*Sqrt[1 - e^2] + 3*e^2*(56*Sqrt[1 - e^2] - 
            465*(-3 + p)) + 868*(-3 + p) + 372*e^4*(-3 + p))*v^6*\[Nu]*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-3 + p, -3 + p, 2, 0, 
          e])/(270*Sqrt[70]*e^3) + 
       ((-1 + e^2)*(4368 + 9*e^2*(-452 + 1431*Sqrt[1 - e^2]*(-3 + p)) - 
          14804*Sqrt[1 - e^2]*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-3 + p, -3 + p, 3, 0, e])/(360*Sqrt[70]*e^3) - 
       ((1 - e^2)*(-10448 + 14236*e^2 - 3078*e^4 + 5129*(1 - e^2)^(3/2)*
           (-3 + p) + 1979*(1 - e^2)^(5/2)*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
         \[Nu]*PNEllipticJ[-3 + p, -3 + p, 4, 0, e])/(60*Sqrt[70]*e^3) - 
       ((-1 + e^2)^2*(136228 - 94593*e^2 - 21520*(1 - e^2)^(3/2)*(-3 + p))*
         v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-3 + p, -3 + p, 5, 0, e])/
        (180*Sqrt[70]*e^3) - ((-15716 + 3673*e^2 + 484*(1 - e^2)^(3/2)*
           (-3 + p))*(v^2 - e^2*v^2)^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/(12*Sqrt[70]*e^3) - 
       (2999*(-1 + e^2)^4*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-3 + p, 
          -3 + p, 7, 0, e])/(3*Sqrt[70]*e^3) - 
       (121*Sqrt[7/10]*(-1 + e^2)^5*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-3 + p, -3 + p, 8, 0, e])/(3*e^3)) + 
     \[Epsilon]^5*(((I/198)*v^5*Sqrt[1 - 4*\[Nu]]*
         (-594*(-4 + e^2)*(-1 + 2*\[Nu]) + (-3 + p)*
           (3564*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 1188*(1 - e^2)^(3/2)*
             (-1 + 2*\[Nu]) - 396*(5 - 11*\[Nu] + 2*\[Nu]^2) + 
            (-1 + e^2)^2*(261 - 604*\[Nu] + 68*\[Nu]^2) + 
            9*(-1 + e^2)*(221 - 488*\[Nu] + 124*\[Nu]^2)))*
         BesselJ[-3 + p, e*(-3 + p)])/(Sqrt[70]*e^3) - 
       (((3*I)/2)*(-4 + 3*e^2)*v^5*Sqrt[(1 - 4*\[Nu])/(70 - 70*e^2)]*
         (-1 + 2*\[Nu])*PNEllipticJ[-4 + p, -3 + p, 1, 0, e])/e^2 + 
       ((3*I)*(-4 + e^2)*(-3 + p)*v^5*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-3 + p, -3 + p, 0, 1, e])/(Sqrt[70]*e^3) - 
       ((I/396)*v^5*Sqrt[(1 - 4*\[Nu])/(70 - 70*e^2)]*
         ((1 - e^2)^(5/2)*(-3 + p)*(-921 + 2309*\[Nu] - 68*\[Nu]^2) + 
          132*(6 - 13*\[Nu] + 2*\[Nu]^2) + 66*Sqrt[1 - e^2]*(-1 + 2*\[Nu])*
           (-36 + 5*(-3 + p)*(-7 + 2*\[Nu])) + 3*(-1 + e^2)^2*
           (6 + 20*\[Nu] + 128*\[Nu]^2 + 99*(-3 + p)*(-1 + 2*\[Nu])) + 
          (1 - e^2)*(6606 - 14632*\[Nu] + 3032*\[Nu]^2 + 10395*(-3 + p)*
             (-1 + 2*\[Nu])) + 11*(1 - e^2)^(3/2)*(648*(1 - 2*\[Nu]) + 
            (-3 + p)*(501 - 1187*\[Nu] + 436*\[Nu]^2)))*PNEllipticJ[-3 + p, 
          -3 + p, 1, 0, e])/e^3 + 
       (((3*I)/2)*(-4*(2 + 3*Sqrt[1 - e^2]*(-3 + p)) + 
          e^2*(6 + 7*Sqrt[1 - e^2]*(-3 + p)))*v^5*
         Sqrt[(1 - 4*\[Nu])/(70 - 70*e^2)]*(-1 + 2*\[Nu])*
         PNEllipticJ[-3 + p, -3 + p, 1, 1, e])/e^3 - 
       ((I/396)*v^5*Sqrt[1 - 4*\[Nu]]*(8910*(-1 + 2*\[Nu]) + 
          660*(-1 + e^2)*(-27 + (-3 + p)*(-14 + \[Nu]))*(-1 + 2*\[Nu]) + 
          5*(-1 + e^2)^3*(-3 + p)*(69 - 188*\[Nu] + 64*\[Nu]^2) + 
          Sqrt[1 - e^2]*(480 - 3262*\[Nu] + 4740*\[Nu]^2) + 
          6*(1 - e^2)^(3/2)*(380 - 959*\[Nu] + 700*\[Nu]^2 + 
            1155*(-3 + p)*(-1 + 2*\[Nu])) + 2*(1 - e^2)^(5/2)*
           (-564 + 1376*\[Nu] - 262*\[Nu]^2 + 3267*(-3 + p)*(-1 + 2*\[Nu])) + 
          (-1 + e^2)^2*(2970*(1 - 2*\[Nu]) + (-3 + p)*(-2571 + 4872*\[Nu] + 
              856*\[Nu]^2)))*PNEllipticJ[-3 + p, -3 + p, 2, 0, e])/
        (Sqrt[70]*e^3) + (((3*I)/2)*(4*(-4 + Sqrt[1 - e^2]*(-3 + p)) + 
          e^2*(4 + Sqrt[1 - e^2]*(-3 + p)))*v^5*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-3 + p, -3 + p, 2, 1, 
          e])/(Sqrt[70]*e^3) + ((I/792)*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         (41580*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + (1 - e^2)^(5/2)*(-3 + p)*
           (6 + 3837*\[Nu] - 5108*\[Nu]^2) - 2*(-1 + e^2)*
           (26067 - 51820*\[Nu] + 1916*\[Nu]^2) + 
          10*(5982 - 13181*\[Nu] + 2502*\[Nu]^2) + 22*(-1 + e^2)^2*
           (129 - 313*\[Nu] + 2*\[Nu]^2 + 1890*(-3 + p)*(-1 + 2*\[Nu])) + 
          (1 - e^2)^(3/2)*(-84348*(-1 + 2*\[Nu]) + (-3 + p)*
             (18066 - 47657*\[Nu] + 28260*\[Nu]^2)))*PNEllipticJ[-3 + p, 
          -3 + p, 3, 0, e])/(Sqrt[70]*e^3) + 
       (((3*I)/2)*(36 - e^2 + 20*(1 - e^2)^(3/2)*(-3 + p))*v^5*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-3 + p, -3 + p, 3, 1, 
          e])/(Sqrt[70]*e^3) + ((I/3960)*(1 - e^2)^(3/2)*v^5*
         Sqrt[1 - 4*\[Nu]]*(742500*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
          15*(1 - e^2)^(5/2)*(-3 + p)*(210 - 1313*\[Nu] + 2500*\[Nu]^2) + 
          60*(-3796 + 5537*\[Nu] + 5035*\[Nu]^2) - 10*(-1 + e^2)*
           (23631 - 52174*\[Nu] + 20612*\[Nu]^2) + (1 - e^2)^(3/2)*
           (374220*(-1 + 2*\[Nu]) + (-3 + p)*(-209694 + 450883*\[Nu] - 
              47820*\[Nu]^2)) - 30*(-1 + e^2)^2*
           (2376*(-3 + p)*(-1 + 2*\[Nu]) + 5*(237 - 728*\[Nu] + 
              458*\[Nu]^2)))*PNEllipticJ[-3 + p, -3 + p, 4, 0, e])/
        (Sqrt[70]*e^3) - (((3*I)/2)*(1 - e^2)^(3/2)*(-68 + 33*e^2 + 
          12*(1 - e^2)^(3/2)*(-3 + p))*v^5*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-3 + p, -3 + p, 4, 1, e])/(Sqrt[70]*e^3) - 
       ((I/792)*(v^2 - e^2*v^2)^(5/2)*Sqrt[1 - 4*\[Nu]]*
         (223344*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 44*(1 - e^2)^(3/2)*(-3 + p)*
           (-498 + 961*\[Nu] + 420*\[Nu]^2) + 3*(84614 - 195863*\[Nu] + 
            62860*\[Nu]^2) + (-1 + e^2)*(-48750 + 66399*\[Nu] + 
            85652*\[Nu]^2))*PNEllipticJ[-3 + p, -3 + p, 5, 0, e])/
        (Sqrt[70]*e^3) - ((3*I)*Sqrt[70]*(-1 + e^2)^2*v^5*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-3 + p, -3 + p, 5, 1, 
          e])/e^3 + ((I/792)*(1 - e^2)^(7/2)*v^5*Sqrt[1 - 4*\[Nu]]*
         (341562 - 707689*\[Nu] - 35340*\[Nu]^2 + 71280*Sqrt[1 - e^2]*
           (-1 + 2*\[Nu]) + 660*(1 - e^2)^(3/2)*(-3 + p)*(-6 + 11*\[Nu] + 
            12*\[Nu]^2) + 15*(-1 + e^2)*(-714 + 381*\[Nu] + 4348*\[Nu]^2))*
         PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/(Sqrt[70]*e^3) + 
       ((9*I)*Sqrt[10/7]*(1 - e^2)^(7/2)*v^5*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-3 + p, -3 + p, 6, 1, e])/e^3 + 
       ((I/2)*(-1 + e^2)^4*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         (-402 + 769*\[Nu] + 420*\[Nu]^2)*PNEllipticJ[-3 + p, -3 + p, 7, 0, 
          e])/(Sqrt[70]*e^3) - ((I/6)*(1 - e^2)^(11/2)*v^5*
         Sqrt[35/2 - 70*\[Nu]]*(-6 + 11*\[Nu] + 12*\[Nu]^2)*
         PNEllipticJ[-3 + p, -3 + p, 8, 0, e])/e^3 + 
       (((3*I)/2)*(-4 + 3*e^2)*v^5*Sqrt[(1 - 4*\[Nu])/(70 - 70*e^2)]*
         (-1 + 2*\[Nu])*PNEllipticJ[-2 + p, -3 + p, 1, 0, e])/e^2)
 
hlmFourierMode[4, -2] = 
    \[Epsilon]^2*((-2*Sqrt[5 - 5*e^2]*v^2*(-1 + 3*\[Nu])*
         BesselJ[-3 + p, e*(-2 + p)])/(21*e) + 
       (Sqrt[5]*(12 - 6*e^2 + Sqrt[1 - e^2]*(12 + 7*(-2 + p)) + 
          9*(1 - e^2)^(3/2)*(-2 + p))*v^2*(-1 + 3*\[Nu])*
         BesselJ[-2 + p, e*(-2 + p)])/(126*e^2) + 
       (Sqrt[5]*(16 - 11*e^2 + 4*(1 - e^2)^(3/2)*(-2 + p))*v^2*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/(126*e^2) - 
       (Sqrt[5]*(1 - e^2)*(8 - 3*e^2 + 4*(1 - e^2)^(3/2)*(-2 + p))*v^2*
         (-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/(126*e^2) - 
       (10*Sqrt[5]*(-1 + e^2)^2*v^2*(-1 + 3*\[Nu])*PNEllipticJ[-2 + p, 
          -2 + p, 3, 0, e])/(63*e^2) - (2*Sqrt[5]*(-1 + e^2)^3*v^2*
         (-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/(21*e^2)) + 
     \[Epsilon]^5*((((-13*I)/42)*(-2 + e^2)*(-2 + p)*v^5*\[Nu]*
         BesselJ[-2 + p, e*(-2 + p)])/(Sqrt[5]*e^2) + 
       ((I/84)*(52*Sqrt[1 - e^2] + (28 - 27*e^2)*(-2 + p))*v^5*\[Nu]*
         PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/(Sqrt[5]*e^2) + 
       ((I/84)*Sqrt[1 - e^2]*(4 + e^2*(-26 + 33*Sqrt[1 - e^2]*(-2 + p)) - 
          52*Sqrt[1 - e^2]*(-2 + p))*v^5*\[Nu]*PNEllipticJ[-2 + p, -2 + p, 2, 
          0, e])/(Sqrt[5]*e^2) - ((I/84)*(35*Sqrt[1 - e^2] + 
          177*(1 - e^2)^(3/2) - 12*(-1 + e^2)^2*(-2 + p))*v^5*\[Nu]*
         PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/(Sqrt[5]*e^2) - 
       ((I/28)*(1 - e^2)^(3/2)*(-68 + 33*e^2)*v^5*\[Nu]*PNEllipticJ[-2 + p, 
          -2 + p, 4, 0, e])/(Sqrt[5]*e^2) - (((4*I)/7)*(v^2 - e^2*v^2)^(5/2)*
         \[Nu]*PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/(Sqrt[5]*e^2)) + 
     \[Epsilon]^4*(-1/693*(Sqrt[5]*v^4*(396*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
           (-2 + p)*(198*(-1 + 3*\[Nu]) - 198*(-1 + e^2)*(-1 + 3*\[Nu]) + 
             66*Sqrt[1 - e^2]*(8 - 25*\[Nu] + 3*\[Nu]^2) + (1 - e^2)^(3/2)*
              (69 - 235*\[Nu] + 147*\[Nu]^2)))*BesselJ[-3 + p, e*(-2 + p)])/
         (e*(-2 - e^2*(-2 + p) + p)) + 
       (v^4*(11880*(1 + Sqrt[1 - e^2])^2*(-1 + 3*\[Nu]) - 
          30*(-2 + p)*(132 - 396*\[Nu] - 66*Sqrt[1 - e^2]*(23 - 71*\[Nu] + 
              6*\[Nu]^2) + (-1 + e^2)^2*(195 - 623*\[Nu] + 51*\[Nu]^2) - 
            2*(1 - e^2)^(3/2)*(-30 + 62*\[Nu] + 147*\[Nu]^2) + 
            (-1 + e^2)*(1521 - 4789*\[Nu] + 741*\[Nu]^2)) + 
          Sqrt[1 - e^2]*(-2 + p)^2*(9900*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
            5940*(1 - e^2)^(3/2)*(-1 + 3*\[Nu]) + 330*(65 - 202*\[Nu] + 
              21*\[Nu]^2) + 9*(-1 + e^2)^2*(-137 + 465*\[Nu] + 195*\[Nu]^2) - 
            (-1 + e^2)*(25977 - 83465*\[Nu] + 19995*\[Nu]^2)))*
         BesselJ[-2 + p, e*(-2 + p)])/(8316*Sqrt[5]*e^2*(-2 - e^2*(-2 + p) + 
          p)) - (Sqrt[5]*(-1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*
         PNEllipticJ[-3 + p, -2 + p, 0, 1, e])/(7*e*(-1 + e^2)) - 
       (Sqrt[5]*(-4*(4 + 3*Sqrt[1 - e^2]) + e^2*(11 + 6*Sqrt[1 - e^2]))*v^4*
         (-1 + 3*\[Nu])*PNEllipticJ[-3 + p, -2 + p, 1, 0, e])/
        (42*e*(-1 + e^2)) - (Sqrt[5]*(-16 + 9*e^2)*(-2 + p)*v^4*
         (-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 0, 1, e])/
        (21*e^2*Sqrt[1 - e^2]) - (v^4*(6600*(-1 + 3*\[Nu]) - 
          13860*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 55*(-1 + e^2)*
           (486 - 1627*\[Nu] + 543*\[Nu]^2) + (1 - e^2)^(5/2)*(-2 + p)*
           (8913 - 28120*\[Nu] + 1830*\[Nu]^2) + (-1 + e^2)^2*
           (10896 - 34625*\[Nu] + 1185*\[Nu]^2 - 19800*(-2 + p)*
             (-1 + 3*\[Nu])) - 330*(1 - e^2)^(3/2)*(-6 + 18*\[Nu] + 
            (-2 + p)*(-18 + 46*\[Nu] + 27*\[Nu]^2)))*PNEllipticJ[-2 + p, 
          -2 + p, 1, 0, e])/(8316*Sqrt[5]*e^2*(1 - e^2)) + 
       (Sqrt[5]*(16 - 11*e^2 + 4*(1 - e^2)^(3/2)*(-2 + p))*v^4*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 1, 1, e])/(21*e^2*(1 - e^2)) - 
       (v^4*(-48180*(-1 + 3*\[Nu]) - 9900*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
          (1 - e^2)^(5/2)*(-2 + p)*(-2019 + 6520*\[Nu] - 30*\[Nu]^2) - 
          (-1 + e^2)*(61857 - 190045*\[Nu] + 12945*\[Nu]^2) + 
          3*(-1 + e^2)^2*(-819 + 2335*\[Nu] + 525*\[Nu]^2 + 
            2640*(-2 + p)*(-1 + 3*\[Nu])) + 330*(1 - e^2)^(3/2)*
           (18 - 54*\[Nu] + (-2 + p)*(34 - 110*\[Nu] + 27*\[Nu]^2)))*
         PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/(8316*Sqrt[5]*e^2) - 
       (Sqrt[5]*(8 - 3*e^2 + 4*(1 - e^2)^(3/2)*(-2 + p))*v^4*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 2, 1, e])/(21*e^2) - 
       ((1 - e^2)*v^4*(110880*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
          90*(1 - e^2)^(3/2)*(-2 + p)*(251 - 804*\[Nu] + 100*\[Nu]^2) + 
          (-1 + e^2)*(24591 - 79780*\[Nu] + 3000*\[Nu]^2) + 
          15*(2415 - 8852*\[Nu] + 5640*\[Nu]^2))*PNEllipticJ[-2 + p, -2 + p, 
          3, 0, e])/(16632*Sqrt[5]*e^2) + (20*Sqrt[5]*(-1 + e^2)*v^4*
         (-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 3, 1, e])/(21*e^2) - 
       ((v^2 - e^2*v^2)^2*(-15840*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 
          18*(1 - e^2)^(3/2)*(-2 + p)*(163 - 540*\[Nu] + 100*\[Nu]^2) - 
          15*(3367 - 10708*\[Nu] + 1688*\[Nu]^2) + (-1 + e^2)*
           (3297 - 11260*\[Nu] + 4440*\[Nu]^2))*PNEllipticJ[-2 + p, -2 + p, 
          4, 0, e])/(5544*Sqrt[5]*e^2) + (4*Sqrt[5]*(-1 + e^2)^2*v^4*
         (-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 4, 1, e])/(7*e^2) + 
       (Sqrt[5]*(-1 + e^2)^3*v^4*(1493 - 4836*\[Nu] + 700*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/(924*e^2) + 
       (Sqrt[5]*(-1 + e^2)^4*v^4*(163 - 540*\[Nu] + 100*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/(308*e^2) - 
       (Sqrt[5]*(1 + Sqrt[1 - e^2])^2*v^4*(-1 + 3*\[Nu])*
         PNEllipticJ[-1 + p, -2 + p, 0, 1, e])/(7*e*(-1 + e^2)) + 
       (Sqrt[5]*(-4*(4 + 3*Sqrt[1 - e^2]) + e^2*(11 + 6*Sqrt[1 - e^2]))*v^4*
         (-1 + 3*\[Nu])*PNEllipticJ[-1 + p, -2 + p, 1, 0, e])/
        (42*e*(-1 + e^2))) + \[Epsilon]^6*
      (-1/216216*(Sqrt[5]*v^6*(741312*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
           1287*(-2 + e^2)*(-1 + e^2)^2*(-2 + p)^3*\[Nu]*(15 - 46*\[Nu] + 
             3*\[Nu]^2) + 2808*(-2 + p)*(198*(-1 + 3*\[Nu]) - 
             198*(-1 + e^2)*(-1 + 3*\[Nu]) - 11*Sqrt[1 - e^2]*
              (3 - 23*\[Nu] + 42*\[Nu]^2) + (1 - e^2)^(3/2)*(233 - 813*
                \[Nu] + 384*\[Nu]^2)) + 2*(-2 + p)^2*
            (-7722*(19 - 75*\[Nu] + 54*\[Nu]^2) - 1404*(-1 + e^2)*
              (595 - 1831*\[Nu] + 159*\[Nu]^2) + 234*(-1 + e^2)^2*
              (61 - 349*\[Nu] + 624*\[Nu]^2) - 2574*Sqrt[1 - e^2]*
              (-145 + 513*\[Nu] - 236*\[Nu]^2 + 6*\[Nu]^3) + 
             78*(1 - e^2)^(3/2)*(-3063 + 11251*\[Nu] - 7656*\[Nu]^2 + 756*
                \[Nu]^3) + (1 - e^2)^(5/2)*(32211 - 103173*\[Nu] + 19718*
                \[Nu]^2 + 8211*\[Nu]^3)))*BesselJ[-3 + p, e*(-2 + p)])/
         (e*(-2 - e^2*(-2 + p) + p)^2) + 
       (v^6*(11119680*(1 + Sqrt[1 - e^2])^2*(-1 + 3*\[Nu]) - 
          6435*(-1 + e^2)^2*(-16 + 11*e^2)*(-2 + p)^4*\[Nu]*
           (15 - 46*\[Nu] + 3*\[Nu]^2) + 42120*(1 + Sqrt[1 - e^2])*(-2 + p)*
           (Sqrt[1 - e^2]*(11 + 77*\[Nu] - 330*\[Nu]^2) - 
            11*(55 - 183*\[Nu] + 54*\[Nu]^2) + (1 - e^2)^(3/2)*
             (57 - 241*\[Nu] + 252*\[Nu]^2) - (-1 + e^2)*(145 - 593*\[Nu] + 
              516*\[Nu]^2)) - 6*(-2 + p)^2*(231660*(-5 + 13*\[Nu] + 
              6*\[Nu]^2) + 17160*(-1 + e^2)*(729 - 2359*\[Nu] + 
              516*\[Nu]^2) + 12870*Sqrt[1 - e^2]*(-563 + 1943*\[Nu] - 
              766*\[Nu]^2 + 12*\[Nu]^3) - 156*(1 - e^2)^(3/2)*
             (2268 + 11900*\[Nu] - 66855*\[Nu]^2 + 3780*\[Nu]^3) - 
            5*(-1 + e^2)^3*(48285 - 180435*\[Nu] + 66394*\[Nu]^2 + 
              4425*\[Nu]^3) - 2*(1 - e^2)^(5/2)*(650934 - 2218800*\[Nu] + 
              842710*\[Nu]^2 + 41055*\[Nu]^3) - 5*(-1 + e^2)^2*
             (-766665 + 2627919*\[Nu] - 1242946*\[Nu]^2 + 107895*\[Nu]^3)) + 
          Sqrt[1 - e^2]*(-2 + p)^3*(-308880*Sqrt[1 - e^2]*(-69 + 188*\[Nu] + 
              57*\[Nu]^2) - 25740*(-446 + 1692*\[Nu] - 1069*\[Nu]^2 + 
              21*\[Nu]^3) + 702*(1 - e^2)^(5/2)*(684 - 3915*\[Nu] + 
              6170*\[Nu]^2 + 165*\[Nu]^3) + 234*(1 - e^2)^(3/2)*
             (233348 - 737465*\[Nu] + 110190*\[Nu]^2 + 495*\[Nu]^3) - 
            156*(-1 + e^2)*(196836 - 581288*\[Nu] - 67065*\[Nu]^2 + 
              14715*\[Nu]^3) - 9*(-1 + e^2)^3*(-4101 + 121371*\[Nu] - 
              236450*\[Nu]^2 + 33855*\[Nu]^3) + (-1 + e^2)^2*
             (6229521 - 19681239*\[Nu] - 2946230*\[Nu]^2 + 1508865*\[Nu]^3)))*
         BesselJ[-2 + p, e*(-2 + p)])/(1297296*Sqrt[5]*e^2*(-1 + e^2)^2*
         (-2 + p)^2) - (3*Sqrt[5]*(-1 + Sqrt[1 - e^2])^2*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-4 + p, -2 + p, 0, 1, e])/(7*(-1 + e^2)^2) - 
       (Sqrt[5]*(-1 + Sqrt[1 - e^2])^2*v^6*(88*Sqrt[1 - e^2]*
           (4 - 13*\[Nu] + 3*\[Nu]^2) + 11*(1 - e^2)^(3/2)*(-2 + p)*
           (5 - 17*\[Nu] + 6*\[Nu]^2) + 11*(19 - 75*\[Nu] + 54*\[Nu]^2) + 
          (-1 + e^2)*(57 - 241*\[Nu] + 252*\[Nu]^2))*PNEllipticJ[-3 + p, 
          -2 + p, 0, 1, e])/(308*e*(-1 + e^2)^2) + 
       (3*Sqrt[5]*(-1 + Sqrt[1 - e^2])^2*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-3 + p, -2 + p, 0, 2, e])/(7*e*(-1 + e^2)^2) + 
       (v^6*(-55*(-1 + e^2)^3*(-2 + p)*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) - 
          660*(-1 + e^2)*(-4 + 5*\[Nu] + 17*\[Nu]^2) + 660*Sqrt[1 - e^2]*
           (47 - 159*\[Nu] + 54*\[Nu]^2) + 550*(19 - 75*\[Nu] + 54*\[Nu]^2) - 
          120*(1 - e^2)^(3/2)*(166 - 522*\[Nu] + 93*\[Nu]^2) - 
          60*(1 - e^2)^(5/2)*(57 - 241*\[Nu] + 252*\[Nu]^2) + 
          (-1 + e^2)^2*(-6042 + 5*(5206 + 165*(-2 + p))*\[Nu] - 
            10*(2988 + 253*(-2 + p))*\[Nu]^2 + 165*(-2 + p)*\[Nu]^3))*
         PNEllipticJ[-3 + p, -2 + p, 1, 0, e])/(3696*Sqrt[5]*e*
         (-1 + e^2)^2) + (Sqrt[5]*(-4*(4 + 3*Sqrt[1 - e^2]) + 
          e^2*(11 + 6*Sqrt[1 - e^2]))*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-3 + p, -2 + p, 1, 1, e])/(7*e*(-1 + e^2)^2) - 
       (v^6*(1320*(16 - 3*e^2 + 12*Sqrt[1 - e^2])*(-1 + 3*\[Nu]) + 
          55*(16 - 9*e^2)*(1 - e^2)^(3/2)*(-2 + p)^2*(5 - 17*\[Nu] + 
            6*\[Nu]^2) + (-2 + p)*(-6600*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
            3960*(1 - e^2)^(3/2)*(-1 + 3*\[Nu]) + 55*(-15 - 53*\[Nu] + 
              294*\[Nu]^2) - 2*(-1 + e^2)*(-3269 + 8865*\[Nu] + 
              1695*\[Nu]^2) - 3*(-1 + e^2)^2*(2531 - 8915*\[Nu] + 
              4680*\[Nu]^2)))*PNEllipticJ[-2 + p, -2 + p, 0, 1, e])/
        (924*Sqrt[5]*e^2*(1 - e^2)^(3/2)) - (Sqrt[5]*(-16 + 9*e^2)*(-2 + p)*
         v^6*(-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 0, 2, e])/
        (7*e^2*(1 - e^2)^(3/2)) - 
       (v^6*(675675*(-1 + e^2)^4*(-2 + p)^2*\[Nu]*(15 - 46*\[Nu] + 
            3*\[Nu]^2) - 54054000*(7 - 27*\[Nu] + 18*\[Nu]^2) + 
          5405400*Sqrt[1 - e^2]*(-15 - 53*\[Nu] + 294*\[Nu]^2) - 
          600600*(-1 + e^2)*(-1305 + 3115*\[Nu] + 2616*\[Nu]^2) + 
          56*(1 - e^2)^(7/2)*(-2 + p)*(1016829 - 3468027*\[Nu] - 
            1276670*\[Nu]^2 + 132765*\[Nu]^3) + 70*(-1 + e^2)^2*
           (-41667309 + 132649911*\[Nu] - 14842550*\[Nu]^2 - 
            4014435*\[Nu]^3 + 3510*(-2 + p)*(5021 - 16888*\[Nu] + 
              4656*\[Nu]^2)) - 32760*(1 - e^2)^(3/2)*(94964 - 304100*\[Nu] + 
            60450*\[Nu]^2 + 55*(-2 + p)*(521 - 1311*\[Nu] - 802*\[Nu]^2 + 
              18*\[Nu]^3)) + 35*(1 - e^2)^3*(32175*(-2 + p)^2*\[Nu]*
             (15 - 46*\[Nu] + 3*\[Nu]^2) - 468*(-2 + p)*
             (35909 - 132080*\[Nu] + 88080*\[Nu]^2) + 
            2*(455661 - 152463*\[Nu] - 6216290*\[Nu]^2 + 909195*\[Nu]^3)) + 
          12*(1 - e^2)^(5/2)*(-2730*(18281 - 63245*\[Nu] + 22380*\[Nu]^2) + 
            (-2 + p)*(4511727 + 19619789*\[Nu] - 97738200*\[Nu]^2 + 
              5347440*\[Nu]^3)))*PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/
        (90810720*Sqrt[5]*(e - e^3)^2) - 
       (v^6*(-9240*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + (1 - e^2)^(5/2)*(-2 + p)*
           (5227 - 15905*\[Nu] - 870*\[Nu]^2) - 220*(-1 + e^2)^3*(-2 + p)^2*
           (5 - 17*\[Nu] + 6*\[Nu]^2) - 330*(-1 + e^2)*(-4 + 5*\[Nu] + 
            17*\[Nu]^2) + 275*(19 - 75*\[Nu] + 54*\[Nu]^2) + 
          (-1 + e^2)^2*(-3021 + 13015*\[Nu] - 14940*\[Nu]^2 - 
            13200*(-2 + p)*(-1 + 3*\[Nu])) + 55*(1 - e^2)^(3/2)*
           (24 - 72*\[Nu] + (-2 + p)*(237 - 761*\[Nu] + 138*\[Nu]^2)))*
         PNEllipticJ[-2 + p, -2 + p, 1, 1, e])/(924*Sqrt[5]*(e - e^3)^2) + 
       (Sqrt[5]*(16 - 11*e^2 + 4*(1 - e^2)^(3/2)*(-2 + p))*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 1, 2, e])/(7*(e - e^3)^2) - 
       (v^6*(5405400*Sqrt[1 - e^2]*(423 - 1295*\[Nu] + 60*\[Nu]^2) + 
          2702700*(145 - 789*\[Nu] + 1062*\[Nu]^2) - 780*(-1 + e^2)*
           (-1032921 + 3118094*\[Nu] - 394170*\[Nu]^2 + 1890*\[Nu]^3) - 
          70*(1 - e^2)^(7/2)*(-2 + p)*(208665 - 872769*\[Nu] + 
            442756*\[Nu]^2 + 42522*\[Nu]^3) + (-1 + e^2)^2*
           (-91650807 + 683885391*\[Nu] - 1617976010*\[Nu]^2 + 
            168649215*\[Nu]^3 + 245700*(-2 + p)*(2795 - 8728*\[Nu] + 
              896*\[Nu]^2)) + 105*(1 - e^2)^3*(-119385 + 49533*\[Nu] + 
            1068178*\[Nu]^2 - 160599*\[Nu]^3 + 14300*(-2 + p)^2*\[Nu]*
             (15 - 46*\[Nu] + 3*\[Nu]^2) + 156*(-2 + p)*
             (13417 - 46900*\[Nu] + 20280*\[Nu]^2)) + 16380*(1 - e^2)^(3/2)*
           (79142 - 253040*\[Nu] + 33810*\[Nu]^2 + 5*(-2 + p)*
             (15207 - 47776*\[Nu] + 5140*\[Nu]^2 + 198*\[Nu]^3)) + 
          24*(1 - e^2)^(5/2)*(-4095*(-68 - 265*\[Nu] + 1695*\[Nu]^2) + 
            (-2 + p)*(7099518 - 27245834*\[Nu] + 11602185*\[Nu]^2 + 
              2206680*\[Nu]^3)))*PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/
        (45405360*Sqrt[5]*e^2*(1 - e^2)) - 
       (v^6*(-6600*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 220*(-1 + e^2)^3*(-2 + p)^2*
           (5 - 17*\[Nu] + 6*\[Nu]^2) - 55*(-409 + 1137*\[Nu] + 
            270*\[Nu]^2) - 2*(-1 + e^2)*(20069 - 61405*\[Nu] + 
            3435*\[Nu]^2) + (1 - e^2)^(5/2)*(-2 + p)*(1569 - 5975*\[Nu] + 
            4710*\[Nu]^2) + 3*(-1 + e^2)^2*(389 - 1725*\[Nu] + 1780*\[Nu]^2 + 
            1760*(-2 + p)*(-1 + 3*\[Nu])) - 55*(1 - e^2)^(3/2)*
           (72*(-1 + 3*\[Nu]) + (-2 + p)*(29 - 137*\[Nu] + 138*\[Nu]^2)))*
         PNEllipticJ[-2 + p, -2 + p, 2, 1, e])/(924*Sqrt[5]*e^2*(1 - e^2)) - 
       (Sqrt[5]*(8 - 3*e^2 + 4*(1 - e^2)^(3/2)*(-2 + p))*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 2, 2, e])/(7*e^2*(1 - e^2)) + 
       (v^6*(-675675*(-1 + e^2)^3*(-2 + p)^2*\[Nu]*(15 - 46*\[Nu] + 
            3*\[Nu]^2) + 5405400*Sqrt[1 - e^2]*(-73 + 149*\[Nu] + 
            168*\[Nu]^2) + 2925*(-1433316 + 4298917*\[Nu] + 115962*\[Nu]^2 + 
            11655*\[Nu]^3) - 189*(1 - e^2)^(5/2)*(-2 + p)*
           (-319699 + 1035627*\[Nu] + 9760*\[Nu]^2 + 214040*\[Nu]^3) + 
          105*(-1 + e^2)*(11536509 - 43412101*\[Nu] + 21564540*\[Nu]^2 + 
            1345950*\[Nu]^3) + 7*(-1 + e^2)^2*(11490381 - 37970988*\[Nu] - 
            101290*\[Nu]^2 + 265665*\[Nu]^3 + 17550*(-2 + p)*
             (5359 - 17500*\[Nu] + 3156*\[Nu]^2)) + 585*(1 - e^2)^(3/2)*
           (-616*(5414 - 18545*\[Nu] + 7080*\[Nu]^2) + 
            (-2 + p)*(45421 - 40243*\[Nu] - 466480*\[Nu]^2 + 363440*\[Nu]^
                3)))*PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/
        (45405360*Sqrt[5]*e^2) - (v^6*(36960*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) - 
          10*(1 - e^2)^(3/2)*(-2 + p)*(1303 - 4282*\[Nu] + 960*\[Nu]^2) - 
          5*(5285 - 18208*\[Nu] + 6240*\[Nu]^2) - (-1 + e^2)*
           (10503 - 39040*\[Nu] + 27600*\[Nu]^2))*PNEllipticJ[-2 + p, -2 + p, 
          3, 1, e])/(924*Sqrt[5]*e^2) - (20*Sqrt[5]*v^6*(-1 + 3*\[Nu])*
         PNEllipticJ[-2 + p, -2 + p, 3, 2, e])/(7*e^2) + 
       ((1 - e^2)*v^6*(491400*Sqrt[1 - e^2]*(3121 - 9984*\[Nu] + 
            1558*\[Nu]^2) + 315*(1 - e^2)^(5/2)*(-2 + p)*
           (-44549 + 155297*\[Nu] - 109120*\[Nu]^2 + 88360*\[Nu]^3) - 
          105*(-1 + e^2)*(-1632479 + 5970759*\[Nu] - 5590836*\[Nu]^2 + 
            1612678*\[Nu]^3) + 30*(49257942 - 158218011*\[Nu] + 
            23569630*\[Nu]^2 + 5576165*\[Nu]^3) - 35*(-1 + e^2)^2*
           (-889875 + 3382437*\[Nu] - 2740048*\[Nu]^2 + 1322184*\[Nu]^3 + 
            8424*(-2 + p)*(163 - 540*\[Nu] + 100*\[Nu]^2)) - 
          3*(1 - e^2)^(3/2)*(-21840*(5188 - 17800*\[Nu] + 6195*\[Nu]^2) + 
            (-2 + p)*(-55569277 + 200612755*\[Nu] - 88785200*\[Nu]^2 + 
              3206000*\[Nu]^3)))*PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/
        (15135120*Sqrt[5]*e^2) - ((1 - e^2)*v^6*
         (-5280*Sqrt[1 - e^2]*(-1 + 3*\[Nu]) + 5*(-1827 + 5296*\[Nu] + 
            688*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(-2 + p)*(1039 - 3490*\[Nu] + 
            960*\[Nu]^2) + (-1 + e^2)*(4839 - 16880*\[Nu] + 7200*\[Nu]^2))*
         PNEllipticJ[-2 + p, -2 + p, 4, 1, e])/(308*Sqrt[5]*e^2) - 
       (12*Sqrt[5]*(-1 + e^2)*v^6*(-1 + 3*\[Nu])*PNEllipticJ[-2 + p, -2 + p, 
          4, 2, e])/(7*e^2) - ((-1 + e^2)^2*v^6*
         (4680*Sqrt[1 - e^2]*(11621 - 38140*\[Nu] + 7340*\[Nu]^2) + 
          10*(1 - e^2)^(3/2)*(-2 + p)*(312421 - 1201144*\[Nu] + 
            349640*\[Nu]^2 + 391720*\[Nu]^3) + 5*(-5644488 + 22560105*\[Nu] - 
            17685400*\[Nu]^2 + 4676200*\[Nu]^3) + 3*(-1 + e^2)*
           (252224 - 2879187*\[Nu] + 3843240*\[Nu]^2 + 4852160*\[Nu]^3))*
         PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/(720720*Sqrt[5]*e^2) - 
       (Sqrt[5]*(-1 + e^2)^2*v^6*(1493 - 4836*\[Nu] + 700*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 5, 1, e])/(154*e^2) - 
       ((v^2 - e^2*v^2)^3*(-98280*Sqrt[1 - e^2]*(163 - 540*\[Nu] + 
            100*\[Nu]^2) - 42*(1 - e^2)^(3/2)*(-2 + p)*(13699 - 56152*\[Nu] - 
            11560*\[Nu]^2 + 55960*\[Nu]^3) - 63*(-1 + e^2)*
           (-42284 + 127807*\[Nu] - 208840*\[Nu]^2 + 277840*\[Nu]^3) + 
          13*(5922832 - 23143519*\[Nu] + 12925080*\[Nu]^2 + 1383760*\[Nu]^3))*
         PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/(1009008*Sqrt[5]*e^2) - 
       (3*Sqrt[5]*(-1 + e^2)^3*v^6*(163 - 540*\[Nu] + 100*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 6, 1, e])/(154*e^2) + 
       ((-1 + e^2)^4*v^6*(240245 - 974684*\[Nu] + 337680*\[Nu]^2 + 
          383140*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 7, 0, e])/
        (8008*Sqrt[5]*e^2) + ((-1 + e^2)^5*v^6*(13699 - 56152*\[Nu] - 
          11560*\[Nu]^2 + 55960*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 8, 0, 
          e])/(3432*Sqrt[5]*e^2) - (Sqrt[5]*(1 + Sqrt[1 - e^2])^2*v^6*
         (-88*Sqrt[1 - e^2]*(4 - 13*\[Nu] + 3*\[Nu]^2) + 11*(1 - e^2)^(3/2)*
           (-2 + p)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
          11*(19 - 75*\[Nu] + 54*\[Nu]^2) + (-1 + e^2)*(57 - 241*\[Nu] + 
            252*\[Nu]^2))*PNEllipticJ[-1 + p, -2 + p, 0, 1, e])/
        (308*e*(-1 + e^2)^2) + (3*Sqrt[5]*(1 + Sqrt[1 - e^2])^2*v^6*
         (-1 + 3*\[Nu])*PNEllipticJ[-1 + p, -2 + p, 0, 2, e])/
        (7*e*(-1 + e^2)^2) - (v^6*(-55*(-1 + e^2)^3*(-2 + p)*\[Nu]*
           (15 - 46*\[Nu] + 3*\[Nu]^2) - 660*(-1 + e^2)*(-4 + 5*\[Nu] + 
            17*\[Nu]^2) + 660*Sqrt[1 - e^2]*(47 - 159*\[Nu] + 54*\[Nu]^2) + 
          550*(19 - 75*\[Nu] + 54*\[Nu]^2) - 120*(1 - e^2)^(3/2)*
           (166 - 522*\[Nu] + 93*\[Nu]^2) - 60*(1 - e^2)^(5/2)*
           (57 - 241*\[Nu] + 252*\[Nu]^2) + (-1 + e^2)^2*
           (-6042 + 5*(5206 + 165*(-2 + p))*\[Nu] - 10*(2988 + 253*(-2 + p))*
             \[Nu]^2 + 165*(-2 + p)*\[Nu]^3))*PNEllipticJ[-1 + p, -2 + p, 1, 
          0, e])/(3696*Sqrt[5]*e*(-1 + e^2)^2) - 
       (Sqrt[5]*(-4*(4 + 3*Sqrt[1 - e^2]) + e^2*(11 + 6*Sqrt[1 - e^2]))*v^6*
         (-1 + 3*\[Nu])*PNEllipticJ[-1 + p, -2 + p, 1, 1, e])/
        (7*e*(-1 + e^2)^2) + (3*Sqrt[5]*(1 + Sqrt[1 - e^2])^2*v^6*
         (-1 + 3*\[Nu])*PNEllipticJ[p, -2 + p, 0, 1, e])/(7*(-1 + e^2)^2))
 
hlmFourierMode[4, -1] = 
    \[Epsilon]^3*(((-1/7*I)*(-1 + e^2)*(-1 + p)*v^3*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[-1 + p, e*(-1 + p)])/(Sqrt[10]*e) + 
       ((I/42)*(6 + 5*Sqrt[1 - e^2]*(-1 + p))*v^3*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-1 + p, -1 + p, 1, 0, 
          e])/(Sqrt[10]*e) + ((I/420)*(4 - 5*Sqrt[1 - e^2]*(-1 + p))*
         (v^2 - e^2*v^2)^(3/2)*Sqrt[10 - 40*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-1 + p, -1 + p, 2, 0, e])/e - 
       (((5*I)/84)*(v^2 - e^2*v^2)^(3/2)*Sqrt[10 - 40*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/e + 
       ((I/28)*(1 - e^2)^(5/2)*v^3*Sqrt[10 - 40*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/e) + 
     \[Epsilon]^6*(-1/15*(Sqrt[2/5]*(-1 + p)*v^6*\[Nu]*
         Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*PNEllipticJ[-1 + p, -1 + p, 1, 
          0, e]) - ((168*Sqrt[1 - e^2] + 31*(1 + 4*e^2)*(-1 + p))*v^6*\[Nu]*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-1 + p, -1 + p, 2, 0, 
          e])/(630*Sqrt[10]*e) - ((-1 + e^2)*(20 + 47*Sqrt[1 - e^2]*(-1 + p))*
         v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/
        (168*Sqrt[10]*e) + ((1 - e^2)*(532 + 178*e^2 + 43*(1 - e^2)^(3/2)*
           (-1 + p))*v^6*Sqrt[10 - 40*\[Nu]]*\[Nu]*PNEllipticJ[-1 + p, 
          -1 + p, 4, 0, e])/(4200*e) - (17*(-1 + e^2)^2*v^6*Sqrt[1 - 4*\[Nu]]*
         \[Nu]*PNEllipticJ[-1 + p, -1 + p, 5, 0, e])/(28*Sqrt[10]*e) + 
       (43*(-1 + e^2)^3*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-1 + p, 
          -1 + p, 6, 0, e])/(84*Sqrt[10]*e)) + 
     \[Epsilon]^5*(((-1/4620*I)*v^5*Sqrt[10 - 40*\[Nu]]*(198*(-1 + 2*\[Nu]) + 
          (-1 + p)*(132*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
            132*(5 - 11*\[Nu] + 2*\[Nu]^2) - (-1 + e^2)*(261 - 604*\[Nu] + 
              68*\[Nu]^2)))*BesselJ[-1 + p, e*(-1 + p)])/e - 
       (((3*I)/140)*v^5*Sqrt[10 - 40*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-2 + p, -1 + p, 1, 0, e])/Sqrt[1 - e^2] + 
       (((3*I)/7)*(-1 + p)*v^5*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-1 + p, -1 + p, 0, 1, e])/(Sqrt[10]*e) + 
       (I/27720)*v^5*Sqrt[(10 - 40*\[Nu])/(e^2 - e^4)]*
        (396*(6 - 13*\[Nu] + 2*\[Nu]^2) - 11*(1 - e^2)^(3/2)*(-1 + p)*
          (225 - 493*\[Nu] + 20*\[Nu]^2) + 66*Sqrt[1 - e^2]*(-1 + 2*\[Nu])*
          (-12 + 5*(-1 + p)*(-7 + 2*\[Nu])) + 3*(1 - e^2)*
          (6 + 20*\[Nu] + 128*\[Nu]^2 + 825*(-1 + p)*(-1 + 2*\[Nu])))*
        PNEllipticJ[-1 + p, -1 + p, 1, 0, e] + 
       ((I/14)*(6 + 5*Sqrt[1 - e^2]*(-1 + p))*v^5*
         Sqrt[(1 - 4*\[Nu])/(10 - 10*e^2)]*(-1 + 2*\[Nu])*
         PNEllipticJ[-1 + p, -1 + p, 1, 1, e])/e + 
       ((I/27720)*v^5*Sqrt[10 - 40*\[Nu]]*(2970*(-1 + 2*\[Nu]) + 
          66*(-1 + e^2)*(-27 + 10*(-1 + p)*(-6 + \[Nu]))*(-1 + 2*\[Nu]) + 
          25*(-1 + e^2)^2*(-1 + p)*(53 - 124*\[Nu] + 16*\[Nu]^2) + 
          6*Sqrt[1 - e^2]*(-464 + 833*\[Nu] + 258*\[Nu]^2) - 
          2*(1 - e^2)^(3/2)*(564 - 1376*\[Nu] + 262*\[Nu]^2 + 
            495*(-1 + p)*(-1 + 2*\[Nu])))*PNEllipticJ[-1 + p, -1 + p, 2, 0, 
          e])/e - ((I/14)*(-4 + 5*Sqrt[1 - e^2]*(-1 + p))*v^5*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-1 + p, -1 + p, 2, 1, 
          e])/(Sqrt[10]*e) - ((I/5544)*v^5*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/
           e^2]*(13860*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
          30*(526 - 1213*\[Nu] + 390*\[Nu]^2) + 2*(-1 + e^2)*
           (-675 - 61*\[Nu] + 890*\[Nu]^2) + (1 - e^2)^(3/2)*(-1 + p)*
           (-7334 + 14783*\[Nu] + 900*\[Nu]^2))*PNEllipticJ[-1 + p, -1 + p, 
          3, 0, e])/Sqrt[10] - (((5*I)/14)*Sqrt[5/2]*v^5*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-1 + p, -1 + p, 3, 1, 
          e])/e + ((I/55440)*(1 - e^2)^(3/2)*v^5*Sqrt[10 - 40*\[Nu]]*
         (36656 - 76532*\[Nu] + 4500*\[Nu]^2 + 5940*Sqrt[1 - e^2]*
           (-1 + 2*\[Nu]) + 30*(-1 + e^2)*(-349 + 648*\[Nu] + 86*\[Nu]^2) + 
          3*(1 - e^2)^(3/2)*(-1 + p)*(-1150 + 2323*\[Nu] + 180*\[Nu]^2))*
         PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/e + 
       (((3*I)/28)*(1 - e^2)^(3/2)*v^5*Sqrt[10 - 40*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-1 + p, -1 + p, 4, 1, e])/e + 
       ((I/55440)*(v^2 - e^2*v^2)^(5/2)*Sqrt[10 - 40*\[Nu]]*
         (-46586 + 93977*\[Nu] + 6300*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 5, 
          0, e])/e - ((I/3696)*(1 - e^2)^(7/2)*v^5*Sqrt[10 - 40*\[Nu]]*
         (-1150 + 2323*\[Nu] + 180*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 6, 0, 
          e])/e + (((3*I)/140)*v^5*Sqrt[10 - 40*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[p, -1 + p, 1, 0, e])/Sqrt[1 - e^2])
 
hlmFourierMode[4, 0] = 
    \[Epsilon]^5*((((-13*I)/70)*p*v^5*\[Nu]*BesselJ[p, e*p])/Sqrt[2] - 
       ((I/140)*p*v^5*\[Nu]*PNEllipticJ[p, p, 1, 0, e])/Sqrt[2] - 
       (((3*I)/28)*(-1 + e^2)*p*v^5*\[Nu]*PNEllipticJ[p, p, 2, 0, e])/
        Sqrt[2]) + \[Epsilon]^2*((v^2*(1 - 3*\[Nu])*BesselJ[p, e*p])/
        (7*Sqrt[2]) - (5*v^2*(-1 + 3*\[Nu])*PNEllipticJ[p, p, 1, 0, e])/
        (42*Sqrt[2]) - (5*(-1 + e^2)*v^2*(-1 + 3*\[Nu])*PNEllipticJ[p, p, 2, 
          0, e])/(42*Sqrt[2])) + \[Epsilon]^4*
      ((v^4*(69 - 169*\[Nu] - 51*\[Nu]^2 + e^2*(195 - 623*\[Nu] + 
            51*\[Nu]^2))*BesselJ[p, e*p])/(462*Sqrt[2]*(-1 + e^2)) + 
       (v^4*(-102 + 329*\[Nu] - 33*\[Nu]^2 + e^2*(222 - 689*\[Nu] + 
            33*\[Nu]^2))*PNEllipticJ[p, p, 1, 0, e])/
        (252*Sqrt[2]*(-1 + e^2)) + (v^4*(1320*(1 - 3*\[Nu]) + 
          (-1 + e^2)*(951 - 2995*\[Nu] + 135*\[Nu]^2))*PNEllipticJ[p, p, 2, 
          0, e])/(2772*Sqrt[2]) + (5*(-1 + e^2)*v^4*(497 - 1528*\[Nu] + 
          76*\[Nu]^2)*PNEllipticJ[p, p, 3, 0, e])/(1848*Sqrt[2]) + 
       ((-1 + e^2)^2*v^4*(497 - 1528*\[Nu] + 76*\[Nu]^2)*
         PNEllipticJ[p, p, 4, 0, e])/(616*Sqrt[2])) + 
     \[Epsilon]^6*((e*p*v^6*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2)*
         BesselJ[-1 + p, e*p])/(56*Sqrt[2]) + 
       (v^6*(96570 - 15*(24058 + 2574*p + 2145*p^2)*\[Nu] + 
          2*(66394 + 59202*p + 49335*p^2)*\[Nu]^2 + 
          (8850 - 7722*p - 6435*p^2)*\[Nu]^3 + 
          (41184*(5 - 17*\[Nu] + 6*\[Nu]^2))/Sqrt[1 - e^2] - 
          (61776*(7 - 27*\[Nu] + 18*\[Nu]^2))/(-1 + e^2)^2 - 
          (624*(-24 - 100*\[Nu] + 705*\[Nu]^2))/(-1 + e^2))*BesselJ[p, e*p])/
        (144144*Sqrt[2]) + (3*e*p*v^6*(5 - 17*\[Nu] + 6*\[Nu]^2)*
         PNEllipticJ[-1 + p, p, 0, 1, e])/(28*Sqrt[2 - 2*e^2]) - 
       (e*p*v^6*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-1 + p, p, 1, 
          0, e])/(112*Sqrt[2]) + 
       (v^6*(-32175*(-1 + e^2)^3*p^2*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2) - 
          514800*(1 - e^2)^(3/2)*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
          1544400*(7 - 27*\[Nu] + 18*\[Nu]^2) - 34320*(-1 + e^2)*
           (-339 + 830*\[Nu] + 669*\[Nu]^2) + 2*(-1 + e^2)^2*
           (1335807 - 2762301*\[Nu] - 6123710*\[Nu]^2 + 815325*\[Nu]^3))*
         PNEllipticJ[p, p, 1, 0, e])/(4324320*Sqrt[2]*(-1 + e^2)^2) + 
       (5*p*v^6*(5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[p, p, 1, 1, e])/
        (28*Sqrt[2 - 2*e^2]) + 
       (v^6*(8108100*Sqrt[1 - e^2]*(5 - 17*\[Nu] + 6*\[Nu]^2) - 
          900900*(1 - e^2)^(3/2)*(5 - 17*\[Nu] + 6*\[Nu]^2) + 
          5405400*(7 - 27*\[Nu] + 18*\[Nu]^2) - 156*(-1 + e^2)*
           (478428 - 1527379*\[Nu] + 174930*\[Nu]^2 + 32970*\[Nu]^3) - 
          35*(-1 + e^2)^2*(221409 - 676185*\[Nu] - 164938*\[Nu]^2 + 
            69339*\[Nu]^3))*PNEllipticJ[p, p, 2, 0, e])/
        (15135120*Sqrt[2]*(1 - e^2)) - (5*Sqrt[1 - e^2]*p*v^6*
         (5 - 17*\[Nu] + 6*\[Nu]^2)*PNEllipticJ[p, p, 2, 1, e])/
        (28*Sqrt[2]) - (v^6*(600600*Sqrt[1 - e^2]*(5 - 17*\[Nu] + 
            6*\[Nu]^2) - 21*(-1 + e^2)*(218463 - 660854*\[Nu] - 
            81850*\[Nu]^2 + 17265*\[Nu]^3) + 65*(-62968 + 166649*\[Nu] + 
            51170*\[Nu]^2 + 32375*\[Nu]^3))*PNEllipticJ[p, p, 3, 0, e])/
        (1681680*Sqrt[2]) - ((-1 + e^2)*v^6*(-5676877 + 20095425*\[Nu] - 
          9128364*\[Nu]^2 + 361802*\[Nu]^3 + 21*e^2*(-64183 + 196353*\[Nu] + 
            960*\[Nu]^2 + 9296*\[Nu]^3))*PNEllipticJ[p, p, 4, 0, e])/
        (1009008*Sqrt[2]) + ((-1 + e^2)^2*v^6*(592636 - 2096649*\[Nu] + 
          680568*\[Nu]^2 + 158500*\[Nu]^3)*PNEllipticJ[p, p, 5, 0, e])/
        (144144*Sqrt[2]) + ((-1 + e^2)^3*v^6*(25828 - 81099*\[Nu] - 
          29760*\[Nu]^2 + 26320*\[Nu]^3)*PNEllipticJ[p, p, 6, 0, e])/
        (48048*Sqrt[2]) + (3*e*p*v^6*(5 - 17*\[Nu] + 6*\[Nu]^2)*
         PNEllipticJ[1 + p, p, 0, 1, e])/(28*Sqrt[2 - 2*e^2]) + 
       (e*p*v^6*\[Nu]*(15 - 46*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[1 + p, p, 1, 0, 
          e])/(112*Sqrt[2]))


(* ::Subsection::Closed:: *)
(*L=5*)


hlmFourierMode[5, -5] = 
    \[Epsilon]^3*(((I/2)*(16 - 20*e^2 + 5*e^4)*v^3*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[-6 + p, e*(-5 + p)])/(Sqrt[66]*e^4) - 
       ((I/24)*(12*(1 + Sqrt[1 - e^2])^5 - (-400 + 692*e^2 - 341*e^4 + 
            42*e^6)*(-5 + p))*v^3*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[-5 + p, e*(-5 + p)])/(Sqrt[66]*e^5) - 
       ((I/48)*(80*(10 + 7*Sqrt[1 - e^2]*(-5 + p)) - 
          12*e^2*(66 + 47*Sqrt[1 - e^2]*(-5 + p)) + 
          e^4*(146 + 107*Sqrt[1 - e^2]*(-5 + p)))*v^3*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-5 + p, -5 + p, 1, 0, 
          e])/(Sqrt[66]*e^5) - ((I/48)*(-1 + e^2)*
         (e^2*(192 - 156*Sqrt[1 - e^2]*(-5 + p)) + 
          80*(-4 + 3*Sqrt[1 - e^2]*(-5 + p)) + 
          e^4*(-12 + 19*Sqrt[1 - e^2]*(-5 + p)))*v^3*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-5 + p, -5 + p, 2, 0, 
          e])/(Sqrt[66]*e^5) + ((I/48)*(1840 - 1188*e^2 + 83*e^4 + 
          580*(1 - e^2)^(3/2)*(-5 + p) + 124*(1 - e^2)^(5/2)*(-5 + p))*
         (v^2 - e^2*v^2)^(3/2)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-5 + p, -5 + p, 3, 0, e])/(Sqrt[66]*e^5) + 
       ((I/48)*(1 - e^2)^(5/2)*(2096 - 1028*e^2 + 3*e^4 - 
          124*(1 - e^2)^(3/2)*(-5 + p) + 60*(1 - e^2)^(5/2)*(-5 + p))*v^3*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-5 + p, -5 + p, 4, 0, 
          e])/(Sqrt[66]*e^5) - (((7*I)/12)*(1 - e^2)^(7/2)*
         (112 + 23*e^2 + 20*(1 - e^2)^(3/2)*(-5 + p))*v^3*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*PNEllipticJ[-5 + p, -5 + p, 5, 0, e])/
        (Sqrt[66]*e^5) + (((5*I)/12)*(1 - e^2)^(9/2)*(-152 + 57*e^2 + 
          12*(1 - e^2)^(3/2)*(-5 + p))*v^3*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-5 + p, -5 + p, 6, 0, e])/(Sqrt[66]*e^5) - 
       ((35*I)*Sqrt[3/22]*(-1 + e^2)^5*v^3*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-5 + p, -5 + p, 7, 0, 
          e])/e^5 - ((35*I)*(-1 + e^2)^6*v^3*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-5 + p, -5 + p, 8, 0, 
          e])/(Sqrt[66]*e^5)) + \[Epsilon]^6*
      ((89*(16 - 12*e^2 + e^4)*(-5 + p)*v^6*\[Nu]*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*BesselJ[-5 + p, e*(-5 + p)])/
        (105*Sqrt[66]*e^5) + ((712*(16 - 20*e^2 + 5*e^4) + 
          Sqrt[1 - e^2]*(16048 - 17732*e^2 + 3851*e^4)*(-5 + p))*v^6*
         Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-5 + p, -5 + p, 1, 0, e])/
        (840*Sqrt[66]*e^5) + 
       ((31056 + e^4*(26793 - 13879*Sqrt[1 - e^2]*(-5 + p)) + 
          12*e^6*(-178 + 43*Sqrt[1 - e^2]*(-5 + p)) + 
          12*e^2*(-4659 + 3550*Sqrt[1 - e^2]*(-5 + p)) - 30352*Sqrt[1 - e^2]*
           (-5 + p))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-5 + p, -5 + p, 
          2, 0, e])/(1260*Sqrt[66]*e^5) - 
       ((185600 - 322736*e^2 + 154144*e^4 - 15398*e^6 - 15315*(1 - e^2)^(3/2)*
           (-5 + p) + 730*(1 - e^2)^(5/2)*(-5 + p) + 25737*(1 - e^2)^(7/2)*
           (-5 + p))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-5 + p, -5 + p, 
          3, 0, e])/(1680*Sqrt[66]*e^5) + 
       ((1 - e^2)*(384000 + 389680*e^2 - 818360*e^4 + 125880*e^6 - 
          261115*(1 - e^2)^(3/2)*(-5 + p) + 1091082*(1 - e^2)^(5/2)*
           (-5 + p) + 189825*(1 - e^2)^(7/2)*(-5 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
         \[Nu]*PNEllipticJ[-5 + p, -5 + p, 4, 0, e])/(8400*Sqrt[66]*e^5) + 
       ((-1 + e^2)^2*(3193200 - 6449772*e^2 + 2384307*e^4 - 
          1021300*(1 - e^2)^(3/2)*(-5 + p) - 1342476*(1 - e^2)^(5/2)*
           (-5 + p))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-5 + p, -5 + p, 
          5, 0, e])/(5040*Sqrt[66]*e^5) + 
       ((-5747344 + 6049084*e^2 - 674085*e^4 + 992780*(1 - e^2)^(3/2)*
           (-5 + p) + 199380*(1 - e^2)^(5/2)*(-5 + p))*(v^2 - e^2*v^2)^3*
         Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-5 + p, -5 + p, 6, 0, e])/
        (1680*Sqrt[66]*e^5) + ((-1 + e^2)^4*(3268168 - 1589943*e^2 - 
          195840*(1 - e^2)^(3/2)*(-5 + p))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-5 + p, -5 + p, 7, 0, e])/(420*Sqrt[66]*e^5) + 
       ((1 - e^2)^5*(-730600 + 112497*e^2 + 9492*(1 - e^2)^(3/2)*(-5 + p))*
         v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-5 + p, -5 + p, 8, 0, e])/
        (84*Sqrt[66]*e^5) + (1007*(-1 + e^2)^6*v^6*Sqrt[33/2 - 66*\[Nu]]*
         \[Nu]*PNEllipticJ[-5 + p, -5 + p, 9, 0, e])/(7*e^5) + 
       (339*Sqrt[3/22]*(-1 + e^2)^7*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-5 + p, -5 + p, 10, 0, e])/e^5) + 
     \[Epsilon]^5*(((I/156)*v^5*Sqrt[1 - 4*\[Nu]]*
         (1170*(16 - 20*e^2 + 5*e^4)*(-1 + 2*\[Nu]) + 
          (-5 + p)*(390 - 780*\[Nu] + 5850*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
            11700*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) + 1170*(1 - e^2)^(5/2)*
             (-1 + 2*\[Nu]) + 80*(-1 + e^2)^2*(183 - 407*\[Nu] + 
              94*\[Nu]^2) - 5*(-1 + e^2)^3*(21 - 58*\[Nu] + 128*\[Nu]^2) - 
            (-1 + e^2)*(11409 - 24706*\[Nu] + 3872*\[Nu]^2)))*
         BesselJ[-6 + p, e*(-5 + p)])/(Sqrt[66]*e^4*(-5 - e^2*(-5 + p) + 
          p)) - ((I/9360)*v^5*Sqrt[1 - 4*\[Nu]]*(70200*(1 + Sqrt[1 - e^2])^5*
           (-1 + 2*\[Nu]) - 30*(-5 + p)*(2145*(-1 + 2*\[Nu]) - 
            780*Sqrt[1 - e^2]*(-3 + 5*\[Nu] + 2*\[Nu]^2) + 2*(1 - e^2)^(7/2)*
             (291 - 644*\[Nu] + 28*\[Nu]^2) + 20*(-1 + e^2)^3*
             (-165 + 322*\[Nu] + 64*\[Nu]^2) - 20*(1 - e^2)^(5/2)*
             (996 - 2125*\[Nu] + 362*\[Nu]^2) - 10*(1 - e^2)^(3/2)*
             (3609 - 7936*\[Nu] + 1532*\[Nu]^2) - 5*(-1 + e^2)^2*
             (9561 - 20434*\[Nu] + 3008*\[Nu]^2) + 2*(-1 + e^2)*
             (23499 - 48886*\[Nu] + 3872*\[Nu]^2)) + (-5 + p)^2*
           (-13650*(-1 + 2*\[Nu]) - 409500*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) - 
            491400*(1 - e^2)^(5/2)*(-1 + 2*\[Nu]) - 35100*(1 - e^2)^(7/2)*
             (-1 + 2*\[Nu]) + 30*(-1 + e^2)^4*(-541 + 1254*\[Nu] + 
              392*\[Nu]^2) - 5*(-1 + e^2)^3*(138807 - 306278*\[Nu] + 
              82672*\[Nu]^2) + 10*(-1 + e^2)^2*(215313 - 471278*\[Nu] + 
              89656*\[Nu]^2) - (-1 + e^2)*(803271 - 1718630*\[Nu] + 
              228400*\[Nu]^2)))*BesselJ[-5 + p, e*(-5 + p)])/
        (Sqrt[66]*e^5*(-5 - e^2*(-5 + p) + p)) + 
       (((5*I)/4)*Sqrt[3/22]*(-1 + Sqrt[1 - e^2])^3*v^5*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*PNEllipticJ[-6 + p, -5 + p, 0, 1, e])/
        ((-1 + e^2)*(1 + Sqrt[1 - e^2])^2) + 
       (((5*I)/16)*(400 + 192*Sqrt[1 - e^2] - 36*e^2*(11 + 4*Sqrt[1 - e^2]) + 
          e^4*(73 + 12*Sqrt[1 - e^2]))*v^5*Sqrt[(1 - 4*\[Nu])/(66 - 66*e^2)]*
         (-1 + 2*\[Nu])*PNEllipticJ[-6 + p, -5 + p, 1, 0, e])/e^4 - 
       (((5*I)/8)*(-400 + 692*e^2 - 341*e^4 + 42*e^6)*(-5 + p)*v^4*
         (-1 + 2*\[Nu])*Sqrt[v^2 - 4*v^2*\[Nu]]*PNEllipticJ[-5 + p, -5 + p, 
          0, 1, e])/(Sqrt[66]*e^5*(-1 + e^2)) - 
       ((I/18720)*v^5*Sqrt[1 - 4*\[Nu]]*(81900*(-1 + 2*\[Nu]) + 
          5460*Sqrt[1 - e^2]*(81 - 173*\[Nu] + 22*\[Nu]^2) - 
          5*(-1 + e^2)^4*(-5 + p)*(24775 - 58670*\[Nu] + 2864*\[Nu]^2) + 
          5*(1 - e^2)^(3/2)*(586050 - 1326352*\[Nu] + 325784*\[Nu]^2 + 
            429975*(-5 + p)*(-1 + 2*\[Nu])) - 90*(-1 + e^2)*
           (4290*(-1 + 2*\[Nu]) + (-5 + p)*(2779 - 6410*\[Nu] + 
              1720*\[Nu]^2)) + (1 - e^2)^(7/2)*(242775*(-5 + p)*
             (-1 + 2*\[Nu]) + 2*(-39459 + 98140*\[Nu] + 7060*\[Nu]^2)) - 
          20*(-1 + e^2)^3*(-38025*(-1 + 2*\[Nu]) + 2*(-5 + p)*
             (9967 - 27401*\[Nu] + 21854*\[Nu]^2)) + 10*(1 - e^2)^(5/2)*
           (298935*(-5 + p)*(-1 + 2*\[Nu]) + 2*(87786 - 201605*\[Nu] + 
              66850*\[Nu]^2)) + 5*(-1 + e^2)^2*(-315900*(-1 + 2*\[Nu]) + 
            (-5 + p)*(249049 - 616466*\[Nu] + 256592*\[Nu]^2)))*
         PNEllipticJ[-5 + p, -5 + p, 1, 0, e])/(Sqrt[66]*e^5*(1 - e^2)) - 
       (((5*I)/16)*(80*(10 + 7*Sqrt[1 - e^2]*(-5 + p)) - 
          12*e^2*(66 + 47*Sqrt[1 - e^2]*(-5 + p)) + 
          e^4*(146 + 107*Sqrt[1 - e^2]*(-5 + p)))*v^4*(-1 + 2*\[Nu])*
         Sqrt[(v^2 - 4*v^2*\[Nu])/(66 - 66*e^2)]*PNEllipticJ[-5 + p, -5 + p, 
          1, 1, e])/e^5 - ((I/18720)*v^5*Sqrt[(1 - 4*\[Nu])/(66 - 66*e^2)]*
         (245700*(-1 + 2*\[Nu]) + 1725750*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
          25*(1 - e^2)^(9/2)*(-5 + p)*(-93 + 34*\[Nu] + 592*\[Nu]^2) - 
          260*(-1 + e^2)*(-12605 + 24356*\[Nu] + 1764*\[Nu]^2) + 
          30*(-1 + e^2)^4*(-838 + 2312*\[Nu] - 824*\[Nu]^2 + 
            195*(-5 + p)*(-1 + 2*\[Nu])) + 52*(1 - e^2)^3*
           (-17441 + 36800*\[Nu] + 60*\[Nu]^2 + 38325*(-5 + p)*
             (-1 + 2*\[Nu])) - 90*(1 - e^2)^(3/2)*(-70655*(-1 + 2*\[Nu]) + 
            4*(-5 + p)*(4676 - 9565*\[Nu] + 430*\[Nu]^2)) - 
          10*(1 - e^2)^(7/2)*(15795*(-1 + 2*\[Nu]) + (-5 + p)*
             (57351 - 126002*\[Nu] + 24568*\[Nu]^2)) + 10*(-1 + e^2)^2*
           (208845*(-5 + p)*(-1 + 2*\[Nu]) + 4*(-99508 + 188355*\[Nu] + 
              26450*\[Nu]^2)) - 5*(1 - e^2)^(5/2)*(-286650*(-1 + 2*\[Nu]) + 
            (-5 + p)*(547411 - 1134590*\[Nu] + 82064*\[Nu]^2)))*
         PNEllipticJ[-5 + p, -5 + p, 2, 0, e])/e^5 + 
       (((5*I)/16)*(e^2*(192 - 156*Sqrt[1 - e^2]*(-5 + p)) + 
          80*(-4 + 3*Sqrt[1 - e^2]*(-5 + p)) + 
          e^4*(-12 + 19*Sqrt[1 - e^2]*(-5 + p)))*v^5*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-5 + p, -5 + p, 2, 1, 
          e])/(Sqrt[66]*e^5) - ((I/18720)*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         (-4217850*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 
          650*(7204 - 15493*\[Nu] + 2226*\[Nu]^2) + 5*(1 - e^2)^(7/2)*
           (-5 + p)*(21127 - 52554*\[Nu] + 6688*\[Nu]^2) + 
          35*(-1 + e^2)*(383431 - 822052*\[Nu] + 125724*\[Nu]^2) + 
          (1 - e^2)^3*(-14529 + 69400*\[Nu] - 77660*\[Nu]^2 + 
            941850*(-5 + p)*(-1 + 2*\[Nu])) - 2*(-1 + e^2)^2*
           (1836953 - 3845365*\[Nu] + 573550*\[Nu]^2 + 2764125*(-5 + p)*
             (-1 + 2*\[Nu])) - 75*(1 - e^2)^(3/2)*(-80340*(-1 + 2*\[Nu]) + 
            (-5 + p)*(35267 - 83634*\[Nu] + 29088*\[Nu]^2)) - 
          10*(1 - e^2)^(5/2)*(-109395*(-1 + 2*\[Nu]) + 
            (-5 + p)*(126661 - 276414*\[Nu] + 94048*\[Nu]^2)))*
         PNEllipticJ[-5 + p, -5 + p, 3, 0, e])/(Sqrt[66]*e^5) + 
       (((5*I)/16)*(1840 - 1188*e^2 + 83*e^4 + 580*(1 - e^2)^(3/2)*(-5 + p) + 
          124*(1 - e^2)^(5/2)*(-5 + p))*v^5*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-5 + p, -5 + p, 3, 1, 
          e])/(Sqrt[66]*e^5) - ((I/18720)*(1 - e^2)^(3/2)*v^5*
         Sqrt[1 - 4*\[Nu]]*(-21943350*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
          3*(1 - e^2)^(7/2)*(-5 + p)*(24529 - 72870*\[Nu] + 42400*\[Nu]^2) - 
          10*(-342353 + 479081*\[Nu] + 453810*\[Nu]^2) + 
          (-1 + e^2)*(2708651 - 7401200*\[Nu] + 5744340*\[Nu]^2) + 
          (-1 + e^2)^2*(439396 - 1454970*\[Nu] + 415780*\[Nu]^2 - 
            2223000*(-5 + p)*(-1 + 2*\[Nu])) + 75*(-1 + e^2)^3*
           (-7 - 76*\[Nu] + 148*\[Nu]^2 + 17784*(-5 + p)*(-1 + 2*\[Nu])) - 
          45*(1 - e^2)^(3/2)*(147420*(-1 + 2*\[Nu]) + 
            (-5 + p)*(-107271 + 215546*\[Nu] + 3616*\[Nu]^2)) - 
          10*(1 - e^2)^(5/2)*(-208845*(-1 + 2*\[Nu]) + 
            (-5 + p)*(-23789 + 45574*\[Nu] + 22688*\[Nu]^2)))*
         PNEllipticJ[-5 + p, -5 + p, 4, 0, e])/(Sqrt[66]*e^5) + 
       (((5*I)/16)*(1 - e^2)^(3/2)*(2096 - 1028*e^2 + 3*e^4 - 
          124*(1 - e^2)^(3/2)*(-5 + p) + 60*(1 - e^2)^(5/2)*(-5 + p))*v^5*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-5 + p, -5 + p, 4, 1, 
          e])/(Sqrt[66]*e^5) - ((I/18720)*((-1 + e^(-2))*v^2)^(5/2)*
         Sqrt[1 - 4*\[Nu]]*(20100600*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
          28*(1 - e^2)^(5/2)*(-5 + p)*(1151 + 13050*\[Nu] - 29320*\[Nu]^2) + 
          175*(203233 - 441886*\[Nu] + 77232*\[Nu]^2) + 
          14*(-1 + e^2)*(-669431 + 1206410*\[Nu] + 259440*\[Nu]^2) + 
          (-1 + e^2)^2*(97951 - 982290*\[Nu] + 1159120*\[Nu]^2 + 
            4914000*(-5 + p)*(-1 + 2*\[Nu])) + 60*(1 - e^2)^(3/2)*
           (-331890*(-1 + 2*\[Nu]) + (-5 + p)*(27317 - 77314*\[Nu] + 
              61320*\[Nu]^2)))*PNEllipticJ[-5 + p, -5 + p, 5, 0, e])/
        Sqrt[66] - (((35*I)/4)*(112 + 23*e^2 + 20*(1 - e^2)^(3/2)*(-5 + p))*
         ((-1 + e^(-2))*v^2)^(5/2)*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-5 + p, -5 + p, 5, 1, e])/Sqrt[66] - 
       ((I/131040)*(1 - e^2)^(7/2)*v^5*Sqrt[1 - 4*\[Nu]]*
         (226863000*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 420*(1 - e^2)^(5/2)*
           (-5 + p)*(2981 - 9090*\[Nu] + 9320*\[Nu]^2) - 
          14*(-1 + e^2)*(4228199 - 8558970*\[Nu] + 1422320*\[Nu]^2) + 
          35*(-4686559 + 8192290*\[Nu] + 3551280*\[Nu]^2) - 
          525*(-1 + e^2)^2*(14185 - 41790*\[Nu] + 28528*\[Nu]^2 + 
            18720*(-5 + p)*(-1 + 2*\[Nu])) - 20*(1 - e^2)^(3/2)*
           (-4054050*(-1 + 2*\[Nu]) + (-5 + p)*(1239605 - 2678402*\[Nu] + 
              256200*\[Nu]^2)))*PNEllipticJ[-5 + p, -5 + p, 6, 0, e])/
        (Sqrt[66]*e^5) + (((25*I)/4)*(1 - e^2)^(7/2)*(-152 + 57*e^2 + 
          12*(1 - e^2)^(3/2)*(-5 + p))*v^5*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-5 + p, -5 + p, 6, 1, e])/(Sqrt[66]*e^5) + 
       ((I/4680)*(1 - e^2)^(9/2)*v^5*Sqrt[1 - 4*\[Nu]]*
         (9477000*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 180*(1 - e^2)^(3/2)*(-5 + p)*
           (-1507 + 2986*\[Nu] + 1680*\[Nu]^2) + 35*(241727 - 570590*\[Nu] + 
            215880*\[Nu]^2) + 9*(-1 + e^2)*(-83383 + 57230*\[Nu] + 
            329560*\[Nu]^2))*PNEllipticJ[-5 + p, -5 + p, 7, 0, e])/
        (Sqrt[66]*e^5) + ((525*I)*Sqrt[3/22]*(1 - e^2)^(9/2)*v^5*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-5 + p, -5 + p, 7, 1, 
          e])/e^5 + ((I/936)*(1 - e^2)^(11/2)*v^5*Sqrt[1 - 4*\[Nu]]*
         (-491400*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 84*(1 - e^2)^(3/2)*(-5 + p)*
           (-37 + 70*\[Nu] + 240*\[Nu]^2) - 105*(-1 + e^2)*
           (463 - 1566*\[Nu] + 2728*\[Nu]^2) + 5*(-345967 + 730462*\[Nu] + 
            27384*\[Nu]^2))*PNEllipticJ[-5 + p, -5 + p, 8, 0, e])/
        (Sqrt[66]*e^5) - ((175*I)*Sqrt[3/22]*(1 - e^2)^(11/2)*v^5*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-5 + p, -5 + p, 8, 1, 
          e])/e^5 - ((I/26)*(1 - e^2)^(13/2)*v^5*Sqrt[1 - 4*\[Nu]]*
         (-12833 + 25358*\[Nu] + 18480*\[Nu]^2)*PNEllipticJ[-5 + p, -5 + p, 
          9, 0, e])/(Sqrt[66]*e^5) + (((7*I)/26)*Sqrt[3/22]*(1 - e^2)^(15/2)*
         v^5*Sqrt[1 - 4*\[Nu]]*(-37 + 70*\[Nu] + 240*\[Nu]^2)*
         PNEllipticJ[-5 + p, -5 + p, 10, 0, e])/e^5 + 
       (((5*I)/4)*Sqrt[3/22]*(1 + Sqrt[1 - e^2])^3*v^5*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*PNEllipticJ[-4 + p, -5 + p, 0, 1, e])/
        ((-1 + e^2)*(-1 + Sqrt[1 - e^2])^2) - 
       (((5*I)/16)*(400 + 192*Sqrt[1 - e^2] - 36*e^2*(11 + 4*Sqrt[1 - e^2]) + 
          e^4*(73 + 12*Sqrt[1 - e^2]))*v^5*Sqrt[(1 - 4*\[Nu])/(66 - 66*e^2)]*
         (-1 + 2*\[Nu])*PNEllipticJ[-4 + p, -5 + p, 1, 0, e])/e^4)
 
hlmFourierMode[5, -4] = 
    \[Epsilon]^4*(-1/6*(Sqrt[1 - e^2]*(8 - 8*e^2 + e^4)*(-4 + p)*v^4*
          (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[-4 + p, e*(-4 + p)])/
         (Sqrt[165]*e^4) + (Sqrt[1 - e^2]*
         (-8*(6*Sqrt[1 - e^2] + 11*(-4 + p)) + 8*e^2*(3*Sqrt[1 - e^2] + 
            14*(-4 + p)) - 29*e^4*(-4 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 1, 0, e])/(36*Sqrt[165]*e^4) + 
       ((-1 + e^2)*(3*e^4*(4 + Sqrt[1 - e^2]*(-4 + p)) - 
          16*e^2*(7 + Sqrt[1 - e^2]*(-4 + p)) + 
          8*(16 + Sqrt[1 - e^2]*(-4 + p)))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 2, 0, e])/(36*Sqrt[165]*e^4) + 
       ((1 - e^2)*(76 - 26*e^2 - 15*e^4 + 80*(1 - e^2)^(3/2)*(-4 + p) + 
          16*(1 - e^2)^(5/2)*(-4 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 3, 0, e])/(18*Sqrt[165]*e^4) + 
       ((396 - 218*e^2 - 3*e^4 + 8*(1 - e^2)^(3/2)*(-4 + p) + 
          24*(1 - e^2)^(5/2)*(-4 + p))*(v^2 - e^2*v^2)^2*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 4, 0, e])/
        (18*Sqrt[165]*e^4) - (7*(1 - e^2)^3*(16 + 19*e^2 + 
          10*(1 - e^2)^(3/2)*(-4 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 5, 0, e])/(9*Sqrt[165]*e^4) + 
       (Sqrt[5/33]*(-1 + e^2)^4*(-100 + 33*e^2 + 6*(1 - e^2)^(3/2)*(-4 + p))*
         v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 6, 0, e])/
        (9*e^4) - (14*Sqrt[5/33]*(-1 + e^2)^5*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 7, 0, e])/e^4 - 
       (14*Sqrt[5/33]*(-1 + e^2)^6*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 8, 0, e])/(3*e^4)) + 
     \[Epsilon]^6*((v^6*(312*(8 - 8*e^2 + e^4)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          (-4 + p)*(1456*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            4576*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            624*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            26*(-7 + 36*\[Nu] - 40*\[Nu]^2 + 5*\[Nu]^3) - 
            (-1 + e^2)^3*(-123 + 653*\[Nu] - 760*\[Nu]^2 + 55*\[Nu]^3) - 
            2*(-1 + e^2)^2*(-554 + 2877*\[Nu] - 3440*\[Nu]^2 + 940*\[Nu]^3) + 
            (-1 + e^2)*(-2633 + 13699*\[Nu] - 15880*\[Nu]^2 + 2805*\[Nu]^3)))*
         BesselJ[-4 + p, e*(-4 + p)])/(156*Sqrt[165]*e^4*Sqrt[1 - e^2]) - 
       (4*(-2 + e^2)*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-5 + p, 
          -4 + p, 1, 0, e])/(Sqrt[165]*e^3) - 
       (2*(8 - 8*e^2 + e^4)*(-4 + p)*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 0, 1, e])/(Sqrt[165]*e^4*
         Sqrt[1 - e^2]) + (v^6*(-840*(-52*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            936*(-1 + e^2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 676*(-1 + e^2)^2*
             (1 - 5*\[Nu] + 5*\[Nu]^2) + 26*Sqrt[1 - e^2]*(-11 + 57*\[Nu] - 
              65*\[Nu]^2 + 10*\[Nu]^3) + (1 - e^2)^(5/2)*(19 - 107*\[Nu] + 
              110*\[Nu]^2 + 75*\[Nu]^3) + (1 - e^2)^(3/2)*
             (-683 + 3559*\[Nu] - 4180*\[Nu]^2 + 855*\[Nu]^3)) + 
          (-4 + p)*(-382200*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            611520*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            163800*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            4550*(-7 + 36*\[Nu] - 40*\[Nu]^2 + 5*\[Nu]^3) - 
            (-1 + e^2)^3*(-67299 + 369992*\[Nu] - 448420*\[Nu]^2 + 
              805*\[Nu]^3) + 7*(-1 + e^2)*(-81383 + 429424*\[Nu] - 
              520900*\[Nu]^2 + 116865*\[Nu]^3) - 8*(-1 + e^2)^2*
             (-64742 + 343266*\[Nu] - 434735*\[Nu]^2 + 137515*\[Nu]^3)))*
         PNEllipticJ[-4 + p, -4 + p, 1, 0, e])/(32760*Sqrt[165]*e^4*
         Sqrt[1 - e^2]) + ((-8*(6*Sqrt[1 - e^2] + 11*(-4 + p)) + 
          8*e^2*(3*Sqrt[1 - e^2] + 14*(-4 + p)) - 29*e^4*(-4 + p))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 1, 1, e])/
        (3*Sqrt[165]*e^4*Sqrt[1 - e^2]) + 
       (v^6*(-163800*(1 - 5*\[Nu] + 5*\[Nu]^2) + 910*(1 - e^2)*
           (-2052 + 5*(-4 + p)*(-63 + \[Nu]))*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
          7280*Sqrt[1 - e^2]*(-16 + 87*\[Nu] - 115*\[Nu]^2 + 35*\[Nu]^3) + 
          15*(-1 + e^2)^4*(-4 + p)*(-1117 + 6363*\[Nu] - 8904*\[Nu]^2 + 
            2177*\[Nu]^3) + 60*(1 - e^2)^(7/2)*(-925 + 5019*\[Nu] - 
            6216*\[Nu]^2 + 833*\[Nu]^3 + 364*(-4 + p)*(1 - 5*\[Nu] + 
              5*\[Nu]^2)) - 8*(1 - e^2)^(5/2)*(-16811 + 88648*\[Nu] - 
            129430*\[Nu]^2 + 90195*\[Nu]^3 + 203840*(-4 + p)*
             (1 - 5*\[Nu] + 5*\[Nu]^2)) - 4*(1 - e^2)^(3/2)*
           (-146677 + 821261*\[Nu] - 1189160*\[Nu]^2 + 488565*\[Nu]^3 + 
            318500*(-4 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
          2*(1 - e^2)^3*(-81900*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-4 + p)*(71298 - 368319*\[Nu] + 381920*\[Nu]^2 + 
              42000*\[Nu]^3)) - 7*(-1 + e^2)^2*
           (32760*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-4 + p)*(71713 - 
              348539*\[Nu] + 304920*\[Nu]^2 + 60675*\[Nu]^3)))*
         PNEllipticJ[-4 + p, -4 + p, 2, 0, e])/(32760*Sqrt[165]*e^4*
         Sqrt[1 - e^2]) - ((3*e^4*(4 + Sqrt[1 - e^2]*(-4 + p)) - 
          16*e^2*(7 + Sqrt[1 - e^2]*(-4 + p)) + 
          8*(16 + Sqrt[1 - e^2]*(-4 + p)))*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 2, 1, e])/(3*Sqrt[165]*e^4) - 
       (v^6*(-764400*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
          36400*(-43 + 222*\[Nu] - 250*\[Nu]^2 + 35*\[Nu]^3) + 
          140*(-1 + e^2)*(-55651 + 284387*\[Nu] - 310490*\[Nu]^2 + 
            35385*\[Nu]^3) + (1 - e^2)^(7/2)*(-4 + p)*(-100206 + 
            554113*\[Nu] - 709100*\[Nu]^2 + 93380*\[Nu]^3) - 
          1040*(-1 + e^2)^2*(-2068 + 10010*\[Nu] - 8771*\[Nu]^2 - 
            1407*\[Nu]^3 + 5145*(-4 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
          12*(1 - e^2)^3*(25957 - 145481*\[Nu] + 189770*\[Nu]^2 - 
            22995*\[Nu]^3 + 242060*(-4 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
          35*(1 - e^2)^(3/2)*(-363168*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            5*(-4 + p)*(-22318 + 118097*\[Nu] - 145116*\[Nu]^2 + 
              35508*\[Nu]^3)) - 70*(1 - e^2)^(5/2)*
           (-26520*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-4 + p)*(-30242 + 
              153519*\[Nu] - 171084*\[Nu]^2 + 36532*\[Nu]^3)))*
         PNEllipticJ[-4 + p, -4 + p, 3, 0, e])/(65520*Sqrt[165]*e^4) + 
       (2*(76 - 26*e^2 - 15*e^4 + 80*(1 - e^2)^(3/2)*(-4 + p) + 
          16*(1 - e^2)^(5/2)*(-4 + p))*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 3, 1, e])/(3*Sqrt[165]*e^4) + 
       ((1 - e^2)*v^6*(24133200*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          280*(-13132 + 74426*\[Nu] - 110385*\[Nu]^2 + 46515*\[Nu]^3) - 
          15*(1 - e^2)^(7/2)*(-4 + p)*(-16418 + 96999*\[Nu] - 
            151956*\[Nu]^2 + 60508*\[Nu]^3) - 28*(-1 + e^2)*
           (-510987 + 2686721*\[Nu] - 3297940*\[Nu]^2 + 911155*\[Nu]^3) + 
          60*(1 - e^2)^3*(-1437 + 8603*\[Nu] - 13384*\[Nu]^2 + 4417*\[Nu]^3 + 
            48048*(-4 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 8*(-1 + e^2)^2*
           (-13186 - 66402*\[Nu] + 432285*\[Nu]^2 - 171325*\[Nu]^3 + 
            731640*(-4 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 14*(1 - e^2)^(5/2)*
           (-360360*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-4 + p)*
             (-30650 + 167763*\[Nu] - 273100*\[Nu]^2 + 214420*\[Nu]^3)) + 
          7*(1 - e^2)^(3/2)*(542880*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-4 + p)*(719154 - 3525935*\[Nu] + 3166820*\[Nu]^2 + 
              588500*\[Nu]^3)))*PNEllipticJ[-4 + p, -4 + p, 4, 0, e])/
        (65520*Sqrt[165]*e^4) + (2*(1 - e^2)*(396 - 218*e^2 - 3*e^4 + 
          8*(1 - e^2)^(3/2)*(-4 + p) + 24*(1 - e^2)^(5/2)*(-4 + p))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 4, 1, e])/
        (3*Sqrt[165]*e^4) + ((-1 + e^2)^2*v^6*(-2708160*Sqrt[1 - e^2]*
           (1 - 5*\[Nu] + 5*\[Nu]^2) + 14*(1 - e^2)^(5/2)*(-4 + p)*
           (7856 - 19723*\[Nu] - 61330*\[Nu]^2 + 106260*\[Nu]^3) - 
          35*(-315494 + 1624030*\[Nu] - 1814745*\[Nu]^2 + 246225*\[Nu]^3) - 
          7*(-1 + e^2)*(246996 - 1008733*\[Nu] + 21810*\[Nu]^2 + 
            1377040*\[Nu]^3) + (-1 + e^2)^2*(263502 - 1933421*\[Nu] + 
            4014535*\[Nu]^2 - 1931965*\[Nu]^3 - 2293200*(-4 + p)*
             (1 - 5*\[Nu] + 5*\[Nu]^2)) - 910*(1 - e^2)^(3/2)*
           (-11904*(1 - 5*\[Nu] + 5*\[Nu]^2) + 5*(-4 + p)*
             (-298 + 1651*\[Nu] - 2386*\[Nu]^2 + 1078*\[Nu]^3)))*
         PNEllipticJ[-4 + p, -4 + p, 5, 0, e])/(16380*Sqrt[165]*e^4) - 
       (28*(-1 + e^2)^2*(16 + 19*e^2 + 10*(1 - e^2)^(3/2)*(-4 + p))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 5, 1, e])/
        (3*Sqrt[165]*e^4) - ((v^2 - e^2*v^2)^3*(17253600*Sqrt[1 - e^2]*
           (1 - 5*\[Nu] + 5*\[Nu]^2) + 30*(1 - e^2)^(5/2)*(-4 + p)*
           (-764 + 7987*\[Nu] - 30170*\[Nu]^2 + 37380*\[Nu]^3) - 
          7*(-1 + e^2)*(-921512 + 4624201*\[Nu] - 4860590*\[Nu]^2 + 
            592680*\[Nu]^3) + 35*(80214 - 289018*\[Nu] - 240275*\[Nu]^2 + 
            803515*\[Nu]^3) - 15*(-1 + e^2)^2*(-37494 + 234157*\[Nu] - 
            432005*\[Nu]^2 + 266735*\[Nu]^3 + 43680*(-4 + p)*
             (1 - 5*\[Nu] + 5*\[Nu]^2)) - 10*(1 - e^2)^(3/2)*
           (-589680*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-4 + p)*(-223494 + 
              1145741*\[Nu] - 1216070*\[Nu]^2 + 13090*\[Nu]^3)))*
         PNEllipticJ[-4 + p, -4 + p, 6, 0, e])/(16380*Sqrt[165]*e^4) + 
       (4*Sqrt[5/33]*(-100 + 33*e^2 + 6*(1 - e^2)^(3/2)*(-4 + p))*
         (v^2 - e^2*v^2)^3*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, 
          -4 + p, 6, 1, e])/(3*e^4) + ((-1 + e^2)^4*v^6*
         (2527200*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          90*(1 - e^2)^(3/2)*(-4 + p)*(1570 - 7779*\[Nu] + 6120*\[Nu]^2 + 
            4480*\[Nu]^3) + 9*(-1 + e^2)*(59658 - 256549*\[Nu] + 
            33060*\[Nu]^2 + 378280*\[Nu]^3) + 5*(-629994 + 3335287*\[Nu] - 
            4123900*\[Nu]^2 + 1068620*\[Nu]^3))*PNEllipticJ[-4 + p, -4 + p, 
          7, 0, e])/(2340*Sqrt[165]*e^4) + (56*Sqrt[15/11]*(-1 + e^2)^4*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 7, 1, e])/
        e^4 + ((1 - e^2)^5*v^6*(671862 - 3407545*\[Nu] + 3354100*\[Nu]^2 + 
          497980*\[Nu]^3 - 131040*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
          6*(1 - e^2)^(3/2)*(-4 + p)*(738 - 3619*\[Nu] + 1960*\[Nu]^2 + 
            4480*\[Nu]^3) - 3*(-1 + e^2)*(5114 - 16597*\[Nu] - 
            42700*\[Nu]^2 + 115080*\[Nu]^3))*PNEllipticJ[-4 + p, -4 + p, 8, 
          0, e])/(468*Sqrt[165]*e^4) + (56*Sqrt[5/33]*(-1 + e^2)^5*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 8, 1, e])/
        e^4 - ((-1 + e^2)^6*v^6*(14774 - 73089*\[Nu] + 54840*\[Nu]^2 + 
          49280*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 9, 0, e])/
        (26*Sqrt[165]*e^4) - (Sqrt[3/55]*(-1 + e^2)^7*v^6*
         (738 - 3619*\[Nu] + 1960*\[Nu]^2 + 4480*\[Nu]^3)*
         PNEllipticJ[-4 + p, -4 + p, 10, 0, e])/(26*e^4) + 
       (4*(-2 + e^2)*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-3 + p, 
          -4 + p, 1, 0, e])/(Sqrt[165]*e^3))
 
hlmFourierMode[5, -3] = 
    \[Epsilon]^3*(((I/6)*Sqrt[5/66]*(-4 + 3*e^2)*v^3*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*BesselJ[-4 + p, e*(-3 + p)])/e^2 + 
       ((I/72)*(60*(1 + Sqrt[1 - e^2])^3 + (404 - 495*e^2 + 126*e^4)*
           (-3 + p))*v^3*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         BesselJ[-3 + p, e*(-3 + p)])/(Sqrt[330]*e^3) + 
       ((I/144)*(462 - 346*(-1 + e^2) - 3*Sqrt[1 - e^2]*(-124 + 59*e^2)*
           (-3 + p))*v^3*(-1 + 2*\[Nu])*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         PNEllipticJ[-3 + p, -3 + p, 1, 0, e])/(Sqrt[330]*e^3) - 
       ((I/144)*(64 - 36*e^2 + 195*Sqrt[1 - e^2]*(-3 + p) + 
          89*(1 - e^2)^(3/2)*(-3 + p))*((-1 + e^(-2))*v^2)^(3/2)*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-3 + p, -3 + p, 2, 0, 
          e])/Sqrt[330] - ((I/144)*(1596 - 511*e^2 + 220*(1 - e^2)^(3/2)*
           (-3 + p))*((-1 + e^(-2))*v^2)^(3/2)*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*PNEllipticJ[-3 + p, -3 + p, 3, 0, e])/Sqrt[330] + 
       ((I/144)*(1 - e^2)^(5/2)*(-28 + 63*e^2 + 132*(1 - e^2)^(3/2)*(-3 + p))*
         v^3*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-3 + p, -3 + p, 4, 
          0, e])/(Sqrt[330]*e^3) + (((7*I)/36)*Sqrt[55/6]*(1 - e^2)^(7/2)*v^3*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-3 + p, -3 + p, 5, 0, 
          e])/e^3 - ((I/12)*Sqrt[55/6]*(1 - e^2)^(9/2)*v^3*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/e^3) + 
     \[Epsilon]^6*((89*(-4 + e^2)*(-3 + p)*v^6*\[Nu]*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*BesselJ[-3 + p, e*(-3 + p)])/
        (63*Sqrt[330]*e^3) + ((3*e^2*(3560 + 2621*Sqrt[1 - e^2]*(-3 + p)) - 
          4*(3560 + 3591*Sqrt[1 - e^2]*(-3 + p)))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-3 + p, -3 + p, 1, 0, e])/(2520*Sqrt[330]*e^3) + 
       ((36*e^4*(-178 + 97*Sqrt[1 - e^2]*(-3 + p)) - 
          5*e^2*(-5823 + 6031*Sqrt[1 - e^2]*(-3 + p)) + 
          4*(-5433 + 7502*Sqrt[1 - e^2]*(-3 + p)))*v^6*Sqrt[1 - 4*\[Nu]]*
         \[Nu]*PNEllipticJ[-3 + p, -3 + p, 2, 0, e])/(3780*Sqrt[330]*e^3) + 
       ((177488 - 226576*e^2 + 57138*e^4 - 11625*(1 - e^2)^(3/2)*(-3 + p) + 
          8541*(1 - e^2)^(5/2)*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-3 + p, -3 + p, 3, 0, e])/(5040*Sqrt[330]*e^3) - 
       ((1 - e^2)*(132368 - 75576*e^2 - 22152*e^4 - 26029*(1 - e^2)^(3/2)*
           (-3 + p) + 13041*(1 - e^2)^(5/2)*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
         \[Nu]*PNEllipticJ[-3 + p, -3 + p, 4, 0, e])/(5040*Sqrt[330]*e^3) - 
       ((-1 + e^2)^2*(-77276 - 56019*e^2 + 19140*(1 - e^2)^(3/2)*(-3 + p))*
         v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-3 + p, -3 + p, 5, 0, e])/
        (5040*Sqrt[330]*e^3) + ((-35956 - 10227*e^2 + 804*(1 - e^2)^(3/2)*
           (-3 + p))*(v^2 - e^2*v^2)^3*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/(1008*Sqrt[330]*e^3) + 
       (2383*(-1 + e^2)^4*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-3 + p, 
          -3 + p, 7, 0, e])/(84*Sqrt[330]*e^3) + 
       (67*(-1 + e^2)^5*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-3 + p, 
          -3 + p, 8, 0, e])/(12*Sqrt[330]*e^3)) + 
     \[Epsilon]^5*(((-1/468*I)*Sqrt[5/66]*v^5*Sqrt[1 - 4*\[Nu]]*
         (-702*(-4 + 3*e^2)*(-1 + 2*\[Nu]) + (-3 + p)*(390 - 780*\[Nu] + 
            2106*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 702*(1 - e^2)^(3/2)*
             (-1 + 2*\[Nu]) + 3*(-1 + e^2)^2*(21 - 58*\[Nu] + 128*\[Nu]^2) - 
            (-1 + e^2)*(3687 - 8014*\[Nu] + 1376*\[Nu]^2)))*
         BesselJ[-4 + p, e*(-3 + p)])/(e^2*(-3 - e^2*(-3 + p) + p)) + 
       ((I/5616)*v^5*Sqrt[1 - 4*\[Nu]]*(42120*(1 + Sqrt[1 - e^2])^3*
           (-1 + 2*\[Nu]) - 6*(-3 + p)*(7995*(-1 + 2*\[Nu]) - 
            2340*Sqrt[1 - e^2]*(3 - 7*\[Nu] + 2*\[Nu]^2) + 10*(1 - e^2)^(5/2)*
             (291 - 644*\[Nu] + 28*\[Nu]^2) - 24*(-1 + e^2)^2*
             (-237 + 454*\[Nu] + 160*\[Nu]^2) - 30*(1 - e^2)^(3/2)*
             (1243 - 2658*\[Nu] + 440*\[Nu]^2) + (-1 + e^2)*
             (58281 - 122962*\[Nu] + 13760*\[Nu]^2)) + 
          (-3 + p)^2*(-13650*(-1 + 2*\[Nu]) + 9828*(1 - e^2)^(3/2)*
             (-1 + 2*\[Nu]) + 12636*(1 - e^2)^(5/2)*(-1 + 2*\[Nu]) - 
            18*(-1 + e^2)^3*(-541 + 1254*\[Nu] + 392*\[Nu]^2) + 
            9*(-1 + e^2)^2*(18355 - 40374*\[Nu] + 10592*\[Nu]^2) - 
            (-1 + e^2)*(270921 - 580298*\[Nu] + 81136*\[Nu]^2)))*
         BesselJ[-3 + p, e*(-3 + p)])/(Sqrt[330]*e^3*(-3 - e^2*(-3 + p) + 
          p)) + ((I/4)*Sqrt[15/22]*(-1 + Sqrt[1 - e^2])^2*v^5*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-4 + p, -3 + p, 0, 1, 
          e])/((-1 + e^2)*(1 + Sqrt[1 - e^2])) + 
       ((I/16)*(-4*(101 + 60*Sqrt[1 - e^2]) + e^2*(173 + 60*Sqrt[1 - e^2]))*
         v^5*(-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
         PNEllipticJ[-4 + p, -3 + p, 1, 0, e])/(Sqrt[330]*e^2) - 
       ((I/8)*(404 - 495*e^2 + 126*e^4)*(-3 + p)*v^5*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*PNEllipticJ[-3 + p, -3 + p, 0, 1, e])/
        (Sqrt[330]*e^3*(-1 + e^2)) + ((I/11232)*v^5*Sqrt[1 - 4*\[Nu]]*
         (49140*(-1 + 2*\[Nu]) + 3276*Sqrt[1 - e^2]*(81 - 173*\[Nu] + 
            22*\[Nu]^2) + 3*(-1 + e^2)^3*(-3 + p)*(23383 - 51854*\[Nu] + 
            1808*\[Nu]^2) + 3*(1 - e^2)^(3/2)*(117478 - 275172*\[Nu] + 
            97712*\[Nu]^2 + 126945*(-3 + p)*(-1 + 2*\[Nu])) + 
          (1 - e^2)^(5/2)*(179361*(-3 + p)*(-1 + 2*\[Nu]) + 
            2*(-37347 + 84700*\[Nu] + 916*\[Nu]^2)) + 6*(1 - e^2)*
           (11232*(-1 + 2*\[Nu]) + 5*(-3 + p)*(2513 - 5918*\[Nu] + 
              1832*\[Nu]^2)) + 3*(-1 + e^2)^2*(-23868*(-1 + 2*\[Nu]) + 
            (-3 + p)*(-12615 + 9718*\[Nu] + 42976*\[Nu]^2)))*
         PNEllipticJ[-3 + p, -3 + p, 1, 0, e])/(Sqrt[330]*e^3*(1 - e^2)) + 
       ((I/16)*(462 - 346*(-1 + e^2) - 3*Sqrt[1 - e^2]*(-124 + 59*e^2)*
           (-3 + p))*v^5*(-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
         PNEllipticJ[-3 + p, -3 + p, 1, 1, e])/(Sqrt[330]*e^3) - 
       ((I/11232)*v^5*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*
         (-147420*(-1 + 2*\[Nu]) - 361530*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
          312*(-1 + e^2)*(-2739 + 5387*\[Nu] + 210*\[Nu]^2) + 
          5*(1 - e^2)^(7/2)*(-3 + p)*(-2487 + 5606*\[Nu] + 560*\[Nu]^2) - 
          18*(-1 + e^2)^3*(-422 + 648*\[Nu] + 424*\[Nu]^2 - 
            819*(-3 + p)*(-1 + 2*\[Nu])) + 60*(1 - e^2)^(3/2)*
           (-7371*(-1 + 2*\[Nu]) + 2*(-3 + p)*(2744 - 5711*\[Nu] + 
              458*\[Nu]^2)) + 2*(-1 + e^2)^2*(4095*(-3 + p)*(-1 + 2*\[Nu]) + 
            4*(64761 - 135206*\[Nu] + 8500*\[Nu]^2)) + 3*(1 - e^2)^(5/2)*
           (3510*(1 - 2*\[Nu]) + (-3 + p)*(55093 - 119882*\[Nu] + 
              25984*\[Nu]^2)))*PNEllipticJ[-3 + p, -3 + p, 2, 0, e])/
        (Sqrt[330]*e^3) + ((I/16)*(-4*(16 + 71*Sqrt[1 - e^2]*(-3 + p)) + 
          e^2*(36 + 89*Sqrt[1 - e^2]*(-3 + p)))*v^5*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-3 + p, -3 + p, 2, 1, 
          e])/(Sqrt[330]*e^3) + ((I/11232)*v^5*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*(-958230*Sqrt[1 - e^2]*
           (-1 + 2*\[Nu]) - 390*(2532 - 5477*\[Nu] + 882*\[Nu]^2) + 
          (1 - e^2)^(5/2)*(-3 + p)*(67533 - 157838*\[Nu] + 13072*\[Nu]^2) + 
          (-1 + e^2)*(724779 - 1581410*\[Nu] + 406168*\[Nu]^2) + 
          (-1 + e^2)^2*(69951 - 158696*\[Nu] - 13916*\[Nu]^2 - 
            270270*(-3 + p)*(-1 + 2*\[Nu])) - 3*(1 - e^2)^(3/2)*
           (-18954*(-1 + 2*\[Nu]) + (-3 + p)*(-27037 + 39534*\[Nu] + 
              42480*\[Nu]^2)))*PNEllipticJ[-3 + p, -3 + p, 3, 0, e])/
        (Sqrt[330]*e^3) - ((I/16)*(1596 - 511*e^2 + 220*(1 - e^2)^(3/2)*
           (-3 + p))*v^5*(-1 + 2*\[Nu])*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         PNEllipticJ[-3 + p, -3 + p, 3, 1, e])/(Sqrt[330]*e^3) + 
       ((I/56160)*(1 - e^2)^(3/2)*v^5*Sqrt[1 - 4*\[Nu]]*
         (-3352050*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 15*(1 - e^2)^(5/2)*(-3 + p)*
           (-2961 + 6982*\[Nu] + 880*\[Nu]^2) - 30*(-268113 + 530521*\[Nu] + 
            26530*\[Nu]^2) - 5*(-1 + e^2)*(607833 - 1309718*\[Nu] + 
            90664*\[Nu]^2) + 45*(-1 + e^2)^2*(10296*(-3 + p)*(-1 + 2*\[Nu]) + 
            5*(529 - 1388*\[Nu] + 404*\[Nu]^2)) + 3*(1 - e^2)^(3/2)*
           (-459810*(-1 + 2*\[Nu]) + (-3 + p)*(273997 - 620734*\[Nu] + 
              156560*\[Nu]^2)))*PNEllipticJ[-3 + p, -3 + p, 4, 0, e])/
        (Sqrt[330]*e^3) + ((I/16)*(1 - e^2)^(3/2)*(-28 + 63*e^2 + 
          132*(1 - e^2)^(3/2)*(-3 + p))*v^5*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         PNEllipticJ[-3 + p, -3 + p, 4, 1, e])/(Sqrt[330]*e^3) + 
       ((I/11232)*(v^2 - e^2*v^2)^(5/2)*Sqrt[1 - 4*\[Nu]]*
         (361593 - 1050366*\[Nu] + 913920*\[Nu]^2 + 1451736*Sqrt[1 - e^2]*
           (-1 + 2*\[Nu]) - 156*(1 - e^2)^(3/2)*(-3 + p)*(953 - 2186*\[Nu] + 
            280*\[Nu]^2) - (-1 + e^2)*(-24153 + 89774*\[Nu] + 26432*\[Nu]^2))*
         PNEllipticJ[-3 + p, -3 + p, 5, 0, e])/(Sqrt[330]*e^3) + 
       (((7*I)/4)*Sqrt[55/6]*(-1 + e^2)^2*v^5*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-3 + p, -3 + p, 5, 1, 
          e])/e^3 + ((I/3744)*(1 - e^2)^(7/2)*v^5*Sqrt[1 - 4*\[Nu]]*
         (-550351 + 1238962*\[Nu] - 222080*\[Nu]^2 - 154440*Sqrt[1 - e^2]*
           (-1 + 2*\[Nu]) + 780*(1 - e^2)^(3/2)*(-3 + p)*(19 - 46*\[Nu] + 
            8*\[Nu]^2) + 5*(-1 + e^2)*(7413 - 18134*\[Nu] + 5248*\[Nu]^2))*
         PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/(Sqrt[330]*e^3) + 
       ((I/4)*Sqrt[165/2]*(-1 + e^2)^3*v^5*(-1 + 2*\[Nu])*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*PNEllipticJ[-3 + p, -3 + p, 6, 1, 
          e])/e^3 + ((I/8)*(-1 + e^2)^4*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
         (857 - 1994*\[Nu] + 280*\[Nu]^2)*PNEllipticJ[-3 + p, -3 + p, 7, 0, 
          e])/(Sqrt[330]*e^3) + (((7*I)/24)*Sqrt[5/66]*(-1 + e^2)^5*v^5*
         Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*(19 - 46*\[Nu] + 8*\[Nu]^2)*
         PNEllipticJ[-3 + p, -3 + p, 8, 0, e])/e^3 + 
       ((I/4)*Sqrt[15/22]*(1 + Sqrt[1 - e^2])^2*v^5*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*PNEllipticJ[-2 + p, -3 + p, 0, 1, e])/
        ((-1 + e^2)*(-1 + Sqrt[1 - e^2])) + 
       ((I/16)*(404 - 173*e^2 + 180*Sqrt[1 - e^2] + 60*(1 - e^2)^(3/2))*v^5*
         (-1 + 2*\[Nu])*Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-2 + p, 
          -3 + p, 1, 0, e])/(Sqrt[330]*e^2))
 
hlmFourierMode[5, -2] = 
    \[Epsilon]^4*(-1/9*(Sqrt[1 - e^2]*(-2 + e^2)*(-2 + p)*v^4*
          (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[-2 + p, e*(-2 + p)])/
         (Sqrt[55]*e^2) + (Sqrt[1 - e^2]*(12*Sqrt[1 - e^2] + 
          (16 - 11*e^2)*(-2 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/(54*Sqrt[55]*e^2) - 
       ((-1 + e^2)*(20 + 3*e^2*(-2 + Sqrt[1 - e^2]*(-2 + p)) - 
          8*Sqrt[1 - e^2]*(-2 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/(54*Sqrt[55]*e^2) - 
       ((1 - e^2)*(56 - 21*e^2 + 20*(1 - e^2)^(3/2)*(-2 + p))*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/
        (54*Sqrt[55]*e^2) - ((56 - 21*e^2 - 12*(1 - e^2)^(3/2)*(-2 + p))*
         (v^2 - e^2*v^2)^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 
          -2 + p, 4, 0, e])/(54*Sqrt[55]*e^2) - 
       (14*Sqrt[5/11]*(-1 + e^2)^3*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/(27*e^2) - 
       (2*Sqrt[5/11]*(-1 + e^2)^4*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/(9*e^2)) + 
     \[Epsilon]^6*(-1/234*(v^6*(-156*(-2 + e^2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
           (-2 + p)*(364*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
             156*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
             26*(-7 + 36*\[Nu] - 40*\[Nu]^2 + 5*\[Nu]^3) + (-1 + e^2)^2*
              (-123 + 653*\[Nu] - 760*\[Nu]^2 + 55*\[Nu]^3) + 
             (-1 + e^2)*(-475 + 2467*\[Nu] - 2880*\[Nu]^2 + 595*\[Nu]^3)))*
          BesselJ[-2 + p, e*(-2 + p)])/(Sqrt[55]*e^2*Sqrt[1 - e^2]) - 
       (2*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-3 + p, -2 + p, 1, 0, e])/
        (3*Sqrt[55]*e) - (2*(-2 + e^2)*(-2 + p)*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 0, 1, e])/(3*Sqrt[55]*e^2*
         Sqrt[1 - e^2]) + (v^6*(420*(-52*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            208*(-1 + e^2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 26*Sqrt[1 - e^2]*
             (-11 + 57*\[Nu] - 65*\[Nu]^2 + 10*\[Nu]^3) + (1 - e^2)^(3/2)*
             (19 - 107*\[Nu] + 110*\[Nu]^2 + 75*\[Nu]^3)) + 
          (-2 + p)*(95550*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            57330*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            4550*(-7 + 36*\[Nu] - 40*\[Nu]^2 + 5*\[Nu]^3) - 
            13*(-1 + e^2)^2*(-3813 + 20174*\[Nu] - 22960*\[Nu]^2 + 
              595*\[Nu]^3) - 7*(-1 + e^2)*(-13393 + 71404*\[Nu] - 
              90600*\[Nu]^2 + 26515*\[Nu]^3)))*PNEllipticJ[-2 + p, -2 + p, 1, 
          0, e])/(49140*Sqrt[55]*e^2*Sqrt[1 - e^2]) + 
       ((12*Sqrt[1 - e^2] + (16 - 11*e^2)*(-2 + p))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, -2 + p, 1, 1, e])/
        (9*Sqrt[55]*e^2*Sqrt[1 - e^2]) + 
       (v^6*(81900*(1 - 5*\[Nu] + 5*\[Nu]^2) + 910*(-1 + e^2)*
           (-252 + 5*(-2 + p)*(-21 + \[Nu]))*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          3640*Sqrt[1 - e^2]*(-16 + 87*\[Nu] - 115*\[Nu]^2 + 35*\[Nu]^3) - 
          15*(-1 + e^2)^3*(-2 + p)*(-825 + 4319*\[Nu] - 4816*\[Nu]^2 + 
            133*\[Nu]^3) + 30*(1 - e^2)^(5/2)*(925 - 5019*\[Nu] + 
            6216*\[Nu]^2 - 833*\[Nu]^3 + 1274*(-2 + p)*(1 - 5*\[Nu] + 
              5*\[Nu]^2)) + 2*(1 - e^2)^(3/2)*(28043 - 134239*\[Nu] + 
            93940*\[Nu]^2 + 79065*\[Nu]^3 + 31850*(-2 + p)*(1 - 5*\[Nu] + 
              5*\[Nu]^2)) - 7*(-1 + e^2)^2*(-2340*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-2 + p)*(-15627 + 79671*\[Nu] - 85840*\[Nu]^2 + 7755*\[Nu]^3)))*
         PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/(49140*Sqrt[55]*e^2*
         Sqrt[1 - e^2]) + ((20 + 3*e^2*(-2 + Sqrt[1 - e^2]*(-2 + p)) - 
          8*Sqrt[1 - e^2]*(-2 + p))*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 2, 1, e])/(9*Sqrt[55]*e^2) - 
       (v^6*(382200*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          18200*(-43 + 222*\[Nu] - 250*\[Nu]^2 + 35*\[Nu]^3) - 
          70*(-1 + e^2)*(-11191 + 56627*\[Nu] - 60890*\[Nu]^2 + 
            8085*\[Nu]^3) - 7*(1 - e^2)^(5/2)*(-2 + p)*
           (-19782 + 107131*\[Nu] - 129320*\[Nu]^2 + 9020*\[Nu]^3) + 
          6*(-1 + e^2)^2*(-11377 + 54341*\[Nu] - 51170*\[Nu]^2 + 
            8295*\[Nu]^3 + 63700*(-2 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
          35*(1 - e^2)^(3/2)*(-13416*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-2 + p)*(-3226 + 19033*\[Nu] - 32060*\[Nu]^2 + 18760*\[Nu]^3)))*
         PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/(98280*Sqrt[55]*e^2) - 
       ((56 - 21*e^2 + 20*(1 - e^2)^(3/2)*(-2 + p))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, -2 + p, 3, 1, e])/
        (9*Sqrt[55]*e^2) - ((1 - e^2)*v^6*(1365000*Sqrt[1 - e^2]*
           (1 - 5*\[Nu] + 5*\[Nu]^2) + 105*(1 - e^2)^(5/2)*(-2 + p)*
           (-158 + 1119*\[Nu] - 2160*\[Nu]^2 + 820*\[Nu]^3) - 
          70*(-1 + e^2)*(6269 - 31611*\[Nu] + 28902*\[Nu]^2 + 9989*\[Nu]^3) + 
          140*(5068 - 23854*\[Nu] + 17015*\[Nu]^2 + 10115*\[Nu]^3) - 
          30*(-1 + e^2)^2*(-6555 + 35693*\[Nu] - 44632*\[Nu]^2 + 
            6391*\[Nu]^3 + 4368*(-2 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
          7*(1 - e^2)^(3/2)*(-79560*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-2 + p)*(-56086 + 289135*\[Nu] - 324380*\[Nu]^2 + 
              44800*\[Nu]^3)))*PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/
        (98280*Sqrt[55]*e^2) - ((1 - e^2)*(56 - 21*e^2 - 12*(1 - e^2)^(3/2)*
           (-2 + p))*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 
          -2 + p, 4, 1, e])/(9*Sqrt[55]*e^2) - 
       ((-1 + e^2)^2*v^6*(139670 - 749150*\[Nu] + 974725*\[Nu]^2 - 
          321125*\[Nu]^3 - 146640*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
          5*(1 - e^2)^(3/2)*(-2 + p)*(5206 - 26029*\[Nu] + 25070*\[Nu]^2 + 
            2870*\[Nu]^3) - (-1 + e^2)*(2916 + 14207*\[Nu] - 104815*\[Nu]^2 + 
            70315*\[Nu]^3))*PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/
        (7020*Sqrt[55]*e^2) + (28*Sqrt[5/11]*(-1 + e^2)^2*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, -2 + p, 5, 1, e])/
        (9*e^2) - ((v^2 - e^2*v^2)^3*(65520*Sqrt[1 - e^2]*
           (1 - 5*\[Nu] + 5*\[Nu]^2) + 3*(1 - e^2)^(3/2)*(-2 + p)*
           (3958 - 19789*\[Nu] + 18830*\[Nu]^2 + 2870*\[Nu]^3) + 
          21*(-1 + e^2)*(1584 - 7097*\[Nu] + 4015*\[Nu]^2 + 3485*\[Nu]^3) + 
          7*(-55214 + 280418*\[Nu] - 293725*\[Nu]^2 + 9485*\[Nu]^3))*
         PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/(9828*Sqrt[55]*e^2) + 
       (4*Sqrt[5/11]*(-1 + e^2)^3*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 6, 1, e])/(3*e^2) - 
       ((-1 + e^2)^4*v^6*(4790 - 23949*\[Nu] + 22990*\[Nu]^2 + 2870*\[Nu]^3)*
         PNEllipticJ[-2 + p, -2 + p, 7, 0, e])/(156*Sqrt[55]*e^2) - 
       ((-1 + e^2)^5*v^6*(3958 - 19789*\[Nu] + 18830*\[Nu]^2 + 2870*\[Nu]^3)*
         PNEllipticJ[-2 + p, -2 + p, 8, 0, e])/(468*Sqrt[55]*e^2) + 
       (2*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-1 + p, -2 + p, 1, 0, e])/
        (3*Sqrt[55]*e))
 
hlmFourierMode[5, -1] = \[Epsilon]^3*((I/6)*Sqrt[5/77]*v^3*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*BesselJ[-2 + p, e*(-1 + p)] + 
       ((I/72)*(-60*(1 + Sqrt[1 - e^2]) + 7*(-11 + 6*e^2)*(-1 + p))*v^3*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*BesselJ[-1 + p, e*(-1 + p)])/
        (Sqrt[385]*e) - (I/144)*Sqrt[7/55]*(22 + 5*Sqrt[1 - e^2]*(-1 + p))*
        v^3*(-1 + 2*\[Nu])*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*
        PNEllipticJ[-1 + p, -1 + p, 1, 0, e] - (I/144)*Sqrt[7/55]*(-1 + e^2)*
        (12 + 5*Sqrt[1 - e^2]*(-1 + p))*v^3*(-1 + 2*\[Nu])*
        Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*PNEllipticJ[-1 + p, -1 + p, 2, 
         0, e] - ((5*I)/144)*Sqrt[35/11]*(-1 + e^2)*v^3*(-1 + 2*\[Nu])*
        Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*PNEllipticJ[-1 + p, -1 + p, 3, 
         0, e] - ((I/48)*Sqrt[35/11]*(1 - e^2)^(5/2)*v^3*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/e) + 
     \[Epsilon]^6*((89*(-1 + p)*v^6*\[Nu]*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/
           e^2]*BesselJ[-1 + p, e*(-1 + p)])/(63*Sqrt[385]) + 
       ((3560 + 2167*Sqrt[1 - e^2]*(-1 + p))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-1 + p, -1 + p, 1, 0, e])/(2520*Sqrt[385]*e) + 
       ((1161 + 12*e^2*(-178 + 329*Sqrt[1 - e^2]*(-1 + p)) - 
          5063*Sqrt[1 - e^2]*(-1 + p))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-1 + p, -1 + p, 2, 0, e])/(3780*Sqrt[385]*e) - 
       ((5784 - 4174*e^2 + 369*(1 - e^2)^(3/2)*(-1 + p))*v^6*
         Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/
        (1008*Sqrt[385]*e) + ((1 - e^2)*(12872 - 1512*e^2 + 
          2793*(1 - e^2)^(3/2)*(-1 + p))*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/(5040*Sqrt[385]*e) + 
       (1423*(-1 + e^2)^2*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*PNEllipticJ[-1 + p, 
          -1 + p, 5, 0, e])/(336*Sqrt[385]*e) + 
       (19*Sqrt[7/55]*(-1 + e^2)^3*v^6*Sqrt[1 - 4*\[Nu]]*\[Nu]*
         PNEllipticJ[-1 + p, -1 + p, 6, 0, e])/(48*e)) + 
     \[Epsilon]^5*(((I/468)*Sqrt[5/77]*v^5*Sqrt[1 - 4*\[Nu]]*
         (234*(-1 + 2*\[Nu]) + (-1 + p)*(390 - 780*\[Nu] + 234*Sqrt[1 - e^2]*
             (-1 + 2*\[Nu]) - (-1 + e^2)*(21 - 58*\[Nu] + 128*\[Nu]^2)))*
         BesselJ[-2 + p, e*(-1 + p)])/(-1 - e^2*(-1 + p) + p) - 
       ((I/5616)*v^5*Sqrt[1 - 4*\[Nu]]*(14040*(1 + Sqrt[1 - e^2])*
           (-1 + 2*\[Nu]) - 6*(-1 + p)*(5265*(-1 + 2*\[Nu]) - 
            780*Sqrt[1 - e^2]*(9 - 19*\[Nu] + 2*\[Nu]^2) + 10*(1 - e^2)^(3/2)*
             (291 - 644*\[Nu] + 28*\[Nu]^2) + 4*(-1 + e^2)*
             (-123 + 206*\[Nu] + 320*\[Nu]^2)) + (-1 + p)^2*
           (-13650*(-1 + 2*\[Nu]) + 9828*(1 - e^2)^(3/2)*(-1 + 2*\[Nu]) + 
            6*(-1 + e^2)^2*(-541 + 1254*\[Nu] + 392*\[Nu]^2) - 
            (-1 + e^2)*(11571 - 24782*\[Nu] + 7504*\[Nu]^2)))*
         BesselJ[-1 + p, e*(-1 + p)])/(Sqrt[385]*e*(-1 - e^2*(-1 + p) + p)) + 
       ((I/4)*Sqrt[5/77]*(-1 + Sqrt[1 - e^2])*v^5*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*PNEllipticJ[-2 + p, -1 + p, 0, 1, e])/(-1 + e^2) + 
       ((I/48)*(77 + 60*Sqrt[1 - e^2])*v^5*(-1 + 2*\[Nu])*
         Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-2 + p, -1 + p, 1, 0, 
          e])/Sqrt[385] - ((I/24)*Sqrt[7/55]*(-11 + 6*e^2)*(-1 + p)*v^5*
         Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*PNEllipticJ[-1 + p, -1 + p, 0, 1, 
          e])/(e*(-1 + e^2)) - ((I/11232)*v^5*Sqrt[1 - 4*\[Nu]]*
         (16380*(-1 + 2*\[Nu]) + 1092*Sqrt[1 - e^2]*(81 - 173*\[Nu] + 
            22*\[Nu]^2) - (-1 + e^2)^2*(-1 + p)*(22687 - 48446*\[Nu] + 
            1280*\[Nu]^2) + (1 - e^2)^(3/2)*(-72582 + 155960*\[Nu] - 
            4312*\[Nu]^2 + 20475*(-1 + p)*(-1 + 2*\[Nu])) - 
          18*(-1 + e^2)*(182*(-1 + 2*\[Nu]) + 5*(-1 + p)*(-133 + 246*\[Nu] + 
              56*\[Nu]^2)))*PNEllipticJ[-1 + p, -1 + p, 1, 0, e])/
        (Sqrt[385]*(e - e^3)) - ((I/48)*Sqrt[7/55]*
         (22 + 5*Sqrt[1 - e^2]*(-1 + p))*v^5*(-1 + 2*\[Nu])*
         Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[-1 + p, -1 + p, 1, 1, 
          e])/e - ((I/11232)*v^5*Sqrt[(1 - 4*\[Nu])/(e^2 - e^4)]*
         (49140*(-1 + 2*\[Nu]) + 8190*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 
          5*(1 - e^2)^(5/2)*(-1 + p)*(1197 - 2786*\[Nu] + 16*\[Nu]^2) + 
          364*(-1 + e^2)*(341 - 704*\[Nu] + 36*\[Nu]^2) + 
          6*(-1 + e^2)^2*(3994 - 8696*\[Nu] + 152*\[Nu]^2 - 
            1365*(-1 + p)*(-1 + 2*\[Nu])) - 6*(1 - e^2)^(3/2)*
           (819*(1 - 2*\[Nu]) + 20*(-1 + p)*(14 - 43*\[Nu] + 42*\[Nu]^2)))*
         PNEllipticJ[-1 + p, -1 + p, 2, 0, e])/Sqrt[385] + 
       (I/48)*Sqrt[7/55]*(12 + 5*Sqrt[1 - e^2]*(-1 + p))*v^5*(-1 + 2*\[Nu])*
        Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*PNEllipticJ[-1 + p, -1 + p, 2, 
         1, e] - ((I/11232)*v^5*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*
         (-57330*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) - 910*(28 - 67*\[Nu] + 
            30*\[Nu]^2) - 49*(-1 + e^2)*(2031 - 4328*\[Nu] + 100*\[Nu]^2) + 
          (1 - e^2)^(3/2)*(-1 + p)*(22099 - 46978*\[Nu] + 3000*\[Nu]^2))*
         PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/Sqrt[385] + 
       ((5*I)/48)*Sqrt[35/11]*v^5*(-1 + 2*\[Nu])*
        Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*PNEllipticJ[-1 + p, -1 + p, 3, 
         1, e] + ((I/11232)*(1 - e^2)^(3/2)*v^5*Sqrt[1 - 4*\[Nu]]*
         (-24570*Sqrt[1 - e^2]*(-1 + 2*\[Nu]) + 525*(-1 + e^2)*
           (-55 + 116*\[Nu] + 4*\[Nu]^2) + 3*(1 - e^2)^(3/2)*(-1 + p)*
           (3671 - 7898*\[Nu] + 600*\[Nu]^2) - 14*(8039 - 17063*\[Nu] + 
            1770*\[Nu]^2))*PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/
        (Sqrt[385]*e) + (I/16)*Sqrt[35/11]*(-1 + e^2)*v^5*(-1 + 2*\[Nu])*
        Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*PNEllipticJ[-1 + p, -1 + p, 4, 
         1, e] + ((I/11232)*(v^2 - e^2*v^2)^(5/2)*Sqrt[1 - 4*\[Nu]]*
         (143461 - 306382*\[Nu] + 21000*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 
          5, 0, e])/(Sqrt[385]*e) + (I/3744)*Sqrt[5/77]*(-1 + e^2)^3*v^5*
        Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*(3671 - 7898*\[Nu] + 
         600*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 6, 0, e] + 
       ((I/4)*Sqrt[5/77]*(1 + Sqrt[1 - e^2])*v^5*Sqrt[1 - 4*\[Nu]]*
         (-1 + 2*\[Nu])*PNEllipticJ[p, -1 + p, 0, 1, e])/(-1 + e^2) - 
       ((I/48)*(77 + 60*Sqrt[1 - e^2])*v^5*(-1 + 2*\[Nu])*
         Sqrt[(-1 + 4*\[Nu])/(-1 + e^2)]*PNEllipticJ[p, -1 + p, 1, 0, e])/
        Sqrt[385])
 
hlmFourierMode[5, 0] = 
    \[Epsilon]^4*(-1/3*(Sqrt[1 - e^2]*p*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
          BesselJ[p, e*p])/Sqrt[462] - (5*Sqrt[1 - e^2]*p*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, p, 1, 0, e])/
        (18*Sqrt[462]) + (5*(1 - e^2)^(3/2)*p*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[p, p, 2, 0, e])/(18*Sqrt[462])) + 
     \[Epsilon]^6*(-1/78*(p*v^6*(-59 + 283*\[Nu] - 280*\[Nu]^2 + 75*\[Nu]^3 + 
           e^2*(-123 + 653*\[Nu] - 760*\[Nu]^2 + 55*\[Nu]^3))*
          BesselJ[p, e*p])/(Sqrt[462]*Sqrt[1 - e^2]) - 
       (p*v^6*(1687 - 8936*\[Nu] + 9500*\[Nu]^2 + 1815*\[Nu]^3 + 
          e^2*(-6237 + 32336*\[Nu] - 35500*\[Nu]^2 + 1435*\[Nu]^3))*
         PNEllipticJ[p, p, 1, 0, e])/(2340*Sqrt[462]*Sqrt[1 - e^2]) + 
       (Sqrt[1 - e^2]*p*v^6*(-279 + 1303*\[Nu] - 1176*\[Nu]^2 + 263*\[Nu]^3 + 
          e^2*(-631 + 3377*\[Nu] - 4024*\[Nu]^2 + 387*\[Nu]^3))*
         PNEllipticJ[p, p, 2, 0, e])/(468*Sqrt[462]) + 
       ((1 - e^2)^(3/2)*p*v^6*(3082 - 15451*\[Nu] + 15380*\[Nu]^2 + 
          500*\[Nu]^3)*PNEllipticJ[p, p, 3, 0, e])/(936*Sqrt[462]) - 
       ((1 - e^2)^(5/2)*p*v^6*(3082 - 15451*\[Nu] + 15380*\[Nu]^2 + 
          500*\[Nu]^3)*PNEllipticJ[p, p, 4, 0, e])/(1560*Sqrt[462]))


(* ::Subsection::Closed:: *)
(*L=6*)


hlmFourierMode[6, -6] = 
    \[Epsilon]^4*((2*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4)*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[-7 + p, e*(-6 + p)])/
        (3*Sqrt[143]*e^5) - ((30 - 450*(-1 + e^2) + 450*(-1 + e^2)^2 - 
          30*(-1 + e^2)^3 + 9*Sqrt[1 - e^2]*(20 + 19*(-6 + p)) + 
          9*(1 - e^2)^(5/2)*(20 + 99*(-6 + p)) + 10*(1 - e^2)^(3/2)*
           (60 + 101*(-6 + p)) + 120*(1 - e^2)^(7/2)*(-6 + p))*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[-6 + p, e*(-6 + p)])/
        (90*Sqrt[143]*e^6) - ((77 - 1515*(-1 + e^2) + 2355*(-1 + e^2)^2 - 
          437*(-1 + e^2)^3 - Sqrt[1 - e^2]*(-3600 + 5984*e^2 - 2823*e^4 + 
            329*e^6)*(-6 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-6 + p, -6 + p, 1, 0, e])/(180*Sqrt[143]*e^6) + 
       ((-1 + e^2)*(2816 + e^4*(888 - 501*Sqrt[1 - e^2]*(-6 + p)) + 
          5*e^6*(-6 + 11*Sqrt[1 - e^2]*(-6 + p)) + 
          32*e^2*(-103 + 38*Sqrt[1 - e^2]*(-6 + p)) - 880*Sqrt[1 - e^2]*
           (-6 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, 
          -6 + p, 2, 0, e])/(180*Sqrt[143]*e^6) + 
       ((1 - e^2)*(19680 - 24208*e^2 + 7086*e^4 - 283*e^6 + 
          4730*(1 - e^2)^(3/2)*(-6 + p) + 5388*(1 - e^2)^(5/2)*(-6 + p) + 
          602*(1 - e^2)^(7/2)*(-6 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-6 + p, -6 + p, 3, 0, e])/(360*Sqrt[143]*e^6) + 
       ((-1 + e^2)^2*(37600 + 3*e^6*(-5 + 18*Sqrt[1 - e^2]*(-6 + p)) - 
          16*e^2*(2093 + 310*Sqrt[1 - e^2]*(-6 + p)) + 
          2*e^4*(2799 + 677*Sqrt[1 - e^2]*(-6 + p)) + 3552*Sqrt[1 - e^2]*
           (-6 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, 
          -6 + p, 4, 0, e])/(360*Sqrt[143]*e^6) + 
       ((1 - e^2)^3*(-12560 - 1984*e^2 + 719*e^4 - 6160*(1 - e^2)^(3/2)*
           (-6 + p) + 224*(1 - e^2)^(5/2)*(-6 + p))*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, -6 + p, 5, 0, e])/
        (180*Sqrt[143]*e^6) - ((-1 + e^2)^4*(44496 - 8336*e^2 - 1605*e^4 + 
          880*(1 - e^2)^(3/2)*(-6 + p) + 960*(1 - e^2)^(5/2)*(-6 + p))*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, -6 + p, 6, 0, e])/
        (180*Sqrt[143]*e^6) + (14*(1 - e^2)^5*(406 + 369*e^2 + 
          90*(1 - e^2)^(3/2)*(-6 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-6 + p, -6 + p, 7, 0, e])/(45*Sqrt[143]*e^6) - 
       (14*(-1 + e^2)^6*(-190 + 51*e^2 + 6*(1 - e^2)^(3/2)*(-6 + p))*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, -6 + p, 8, 0, e])/
        (9*Sqrt[143]*e^6) + (28*Sqrt[11/13]*(-1 + e^2)^7*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, -6 + p, 9, 0, e])/
        e^6 + (84*(-1 + e^2)^8*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-6 + p, -6 + p, 10, 0, e])/(Sqrt[143]*e^6)) + 
     \[Epsilon]^6*((v^6*(36*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4)*
           (1 - 5*\[Nu] + 5*\[Nu]^2) + (-6 + p)*
           (18*(1 - 5*\[Nu] + 5*\[Nu]^2) - 270*(-1 + e^2)*(1 - 5*\[Nu] + 
              5*\[Nu]^2) + 270*(-1 + e^2)^2*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            18*(-1 + e^2)^3*(1 - 5*\[Nu] + 5*\[Nu]^2) + 6*Sqrt[1 - e^2]*
             (-10 + 51*\[Nu] - 55*\[Nu]^2 + 5*\[Nu]^3) + 3*(1 - e^2)^(7/2)*
             (1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 3*(1 - e^2)^(3/2)*
             (-151 + 783*\[Nu] - 898*\[Nu]^2 + 149*\[Nu]^3) + 
            2*(1 - e^2)^(5/2)*(-153 + 800*\[Nu] - 955*\[Nu]^2 + 
              220*\[Nu]^3)))*BesselJ[-7 + p, e*(-6 + p)])/
        (3*Sqrt[143]*e^5*(-6 - e^2*(-6 + p) + p)) - 
       (v^6*(7560*(1 + Sqrt[1 - e^2])^6*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
          42*(-6 + p)*(-120*(1 - 5*\[Nu] + 5*\[Nu]^2) + (1 - e^2)^(5/2)*
             (4806 - 24730*\[Nu] + 27830*\[Nu]^2 - 4400*\[Nu]^3) + 
            5*(-1 + e^2)^4*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 
            30*(1 - e^2)^(7/2)*(13 - 65*\[Nu] + 62*\[Nu]^2 + 9*\[Nu]^3) - 
            6*Sqrt[1 - e^2]*(-271 + 1365*\[Nu] - 1405*\[Nu]^2 + 50*\[Nu]^3) - 
            75*(-1 + e^2)^2*(-79 + 409*\[Nu] - 468*\[Nu]^2 + 79*\[Nu]^3) + 
            15*(-1 + e^2)^3*(-115 + 589*\[Nu] - 660*\[Nu]^2 + 115*\[Nu]^3) - 
            30*(1 - e^2)^(3/2)*(-317 + 1613*\[Nu] - 1728*\[Nu]^2 + 
              149*\[Nu]^3) + 5*(-1 + e^2)*(-135 + 745*\[Nu] - 1028*\[Nu]^2 + 
              359*\[Nu]^3)) + Sqrt[1 - e^2]*(-6 + p)^2*
           (-47628*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            202860*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            100548*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            3780*(1 - e^2)^(7/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            60*(-1 + e^2)^4*(45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) + 
            126*(-210 + 1069*\[Nu] - 1145*\[Nu]^2 + 95*\[Nu]^3) - 
            3*(-1 + e^2)^3*(-30061 + 156345*\[Nu] - 187782*\[Nu]^2 + 
              52031*\[Nu]^3) - 3*(-1 + e^2)*(-103869 + 535717*\[Nu] - 
              602602*\[Nu]^2 + 86051*\[Nu]^3) + 2*(-1 + e^2)^2*
             (-218177 + 1133020*\[Nu] - 1314215*\[Nu]^2 + 248640*\[Nu]^3)))*
         BesselJ[-6 + p, e*(-6 + p)])/(1260*Sqrt[143]*e^6*
         (-6 - e^2*(-6 + p) + p)) + (3*(-1 + Sqrt[1 - e^2])^6*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-7 + p, -6 + p, 0, 1, e])/
        (Sqrt[143]*e^5*(-1 + e^2)) + ((-32*(137 + 60*Sqrt[1 - e^2]) + 
          48*e^2*(157 + 60*Sqrt[1 - e^2]) + e^6*(437 + 60*Sqrt[1 - e^2]) - 
          6*e^4*(611 + 180*Sqrt[1 - e^2]))*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-7 + p, -6 + p, 1, 0, e])/(20*Sqrt[143]*e^5*
         (-1 + e^2)) + ((-2192 + 3152*e^2 - 1251*e^4 + 120*e^6)*(-6 + p)*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, -6 + p, 0, 1, e])/
        (5*Sqrt[143]*e^6*Sqrt[1 - e^2]) - 
       (v^6*(-19404*(1 - 5*\[Nu] + 5*\[Nu]^2) + 84*Sqrt[1 - e^2]*
           (1098 + 55*(-6 + p)*(-7 + \[Nu]))*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          3*(1 - e^2)^(9/2)*(-6 + p)*(16629 - 89299*\[Nu] + 104216*\[Nu]^2 - 
            1673*\[Nu]^3) + 3*(-1 + e^2)^4*(12611 - 68593*\[Nu] + 
            79268*\[Nu]^2 + 6741*\[Nu]^3 + 17829*(-6 + p)*(1 - 5*\[Nu] + 
              5*\[Nu]^2)) + 21*(1 - e^2)*(-36343 + 188525*\[Nu] - 
            216016*\[Nu]^2 + 34803*\[Nu]^3 + 20475*(-6 + p)*
             (1 - 5*\[Nu] + 5*\[Nu]^2)) + 45*(-1 + e^2)^2*
           (-49297 + 259427*\[Nu] - 313600*\[Nu]^2 + 71925*\[Nu]^3 + 
            45717*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
          9*(1 - e^2)^3*(-84085 + 443751*\[Nu] - 556640*\[Nu]^2 + 
            175385*\[Nu]^3 + 130977*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
          42*(1 - e^2)^(3/2)*(-11340*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-6 + p)*(-13810 + 73279*\[Nu] - 90470*\[Nu]^2 + 
              21970*\[Nu]^3)) + 6*(1 - e^2)^(7/2)*
           (-52668*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-6 + p)*(-29895 + 
              168420*\[Nu] - 272258*\[Nu]^2 + 178899*\[Nu]^3)) + 
          (1 - e^2)^(5/2)*(-1428840*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-6 + p)*(-1152797 + 6238155*\[Nu] - 8262240*\[Nu]^2 + 
              2753065*\[Nu]^3)))*PNEllipticJ[-6 + p, -6 + p, 1, 0, e])/
        (7560*Sqrt[143]*e^6*(1 - e^2)) - 
       ((-16*(274 + 225*Sqrt[1 - e^2]*(-6 + p)) + 
          e^6*(437 + 329*Sqrt[1 - e^2]*(-6 + p)) + 
          16*e^2*(471 + 374*Sqrt[1 - e^2]*(-6 + p)) - 
          3*e^4*(1222 + 941*Sqrt[1 - e^2]*(-6 + p)))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, -6 + p, 1, 1, e])/
        (10*Sqrt[143]*e^6*(-1 + e^2)) - 
       (v^6*(249480*(1 - 5*\[Nu] + 5*\[Nu]^2) + 15*(-1 + e^2)^5*(-6 + p)*
           (153 - 721*\[Nu] + 350*\[Nu]^2 + 805*\[Nu]^3) + 
          70*Sqrt[1 - e^2]*(6994 - 34473*\[Nu] + 32478*\[Nu]^2 + 
            2506*\[Nu]^3) + 42*(-1 + e^2)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           (-71334 + 5*(-6 + p)*(-1519 + 22*\[Nu])) + 90*(1 - e^2)^(9/2)*
           (87 - 497*\[Nu] + 700*\[Nu]^2 - 175*\[Nu]^3 + 21*(-6 + p)*
             (1 - 5*\[Nu] + 5*\[Nu]^2)) + 6*(1 - e^2)^(3/2)*
           (363329 - 1757784*\[Nu] + 1514086*\[Nu]^2 + 319067*\[Nu]^3 + 
            203595*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 2*(1 - e^2)^(7/2)*
           (171881 - 887460*\[Nu] + 949998*\[Nu]^2 + 8771*\[Nu]^3 + 
            349839*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 6*(1 - e^2)^(5/2)*
           (279217 - 1353044*\[Nu] + 1148350*\[Nu]^2 + 312795*\[Nu]^3 + 
            469077*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
          42*(-1 + e^2)^4*(1350*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-6 + p)*(-5179 + 27204*\[Nu] - 32534*\[Nu]^2 + 6827*\[Nu]^3)) - 
          14*(-1 + e^2)^2*(-249750*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-6 + p)*(-115270 + 578157*\[Nu] - 585030*\[Nu]^2 + 
              7970*\[Nu]^3)) - 21*(1 - e^2)^3*
           (-7668*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-6 + p)*(-63131 + 
              320515*\[Nu] - 339152*\[Nu]^2 + 21891*\[Nu]^3)))*
         PNEllipticJ[-6 + p, -6 + p, 2, 0, e])/(7560*Sqrt[143]*e^6*
         Sqrt[1 - e^2]) - ((2816 + e^4*(888 - 501*Sqrt[1 - e^2]*(-6 + p)) + 
          5*e^6*(-6 + 11*Sqrt[1 - e^2]*(-6 + p)) + 
          32*e^2*(-103 + 38*Sqrt[1 - e^2]*(-6 + p)) - 880*Sqrt[1 - e^2]*
           (-6 + p))*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, 
          -6 + p, 2, 1, e])/(10*Sqrt[143]*e^6) + 
       (v^6*(1164240*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          6*(1 - e^2)^(9/2)*(-6 + p)*(11300 - 60473*\[Nu] + 69349*\[Nu]^2 + 
            1183*\[Nu]^3) + 350*(-4364 + 22317*\[Nu] - 24312*\[Nu]^2 + 
            2506*\[Nu]^3) - 21*(-1 + e^2)*(-656577 + 3367555*\[Nu] - 
            3716680*\[Nu]^2 + 454685*\[Nu]^3) + (1 - e^2)^3*
           (-2528875 + 12919809*\[Nu] - 14299656*\[Nu]^2 + 2211503*\[Nu]^3 - 
            206388*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
          3*(-1 + e^2)^4*(7895 - 53599*\[Nu] + 105728*\[Nu]^2 - 
            57519*\[Nu]^3 + 90594*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
          3*(-1 + e^2)^2*(-5332049 + 27281023*\[Nu] - 30020480*\[Nu]^2 + 
            3872925*\[Nu]^3 + 1741950*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
          42*(1 - e^2)^(7/2)*(-9756*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-6 + p)*(-21925 + 112719*\[Nu] - 136107*\[Nu]^2 + 
              48506*\[Nu]^3)) + 14*(1 - e^2)^(3/2)*
           (-530820*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-6 + p)*(-229111 + 
              1199955*\[Nu] - 1423455*\[Nu]^2 + 289700*\[Nu]^3)) + 
          14*(1 - e^2)^(5/2)*(-585792*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-6 + p)*(-406046 + 2127645*\[Nu] - 2558745*\[Nu]^2 + 
              611395*\[Nu]^3)))*PNEllipticJ[-6 + p, -6 + p, 3, 0, e])/
        (15120*Sqrt[143]*e^6) + ((19680 - 24208*e^2 + 7086*e^4 - 283*e^6 + 
          4730*(1 - e^2)^(3/2)*(-6 + p) + 5388*(1 - e^2)^(5/2)*(-6 + p) + 
          602*(1 - e^2)^(7/2)*(-6 + p))*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-6 + p, -6 + p, 3, 1, e])/(20*Sqrt[143]*e^6) - 
       ((1 - e^2)*v^6*(-122661000*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          270*(1 - e^2)^(9/2)*(-6 + p)*(44 - 217*\[Nu] + 147*\[Nu]^2 + 
            189*\[Nu]^3) - 2100*(-3377 + 20541*\[Nu] - 35465*\[Nu]^2 + 
            19180*\[Nu]^3) + 105*(-1 + e^2)*(-513781 + 2825051*\[Nu] - 
            3930120*\[Nu]^2 + 1522185*\[Nu]^3) - 105*(-1 + e^2)^2*
           (-239635 + 1255613*\[Nu] - 1603816*\[Nu]^2 + 642543*\[Nu]^3 + 
            497592*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
          45*(-1 + e^2)^4*(53928*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            5*(15 + 7*\[Nu] - 308*\[Nu]^2 + 329*\[Nu]^3)) - 
          9*(1 - e^2)^3*(1939728*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            5*(-47937 + 275695*\[Nu] - 368984*\[Nu]^2 + 27797*\[Nu]^3)) - 
          70*(1 - e^2)^(3/2)*(1349568*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            5*(-6 + p)*(55487 - 267405*\[Nu] + 223287*\[Nu]^2 + 
              62144*\[Nu]^3)) - 42*(1 - e^2)^(5/2)*
           (-484380*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-6 + p)*
             (187202 - 905215*\[Nu] + 700085*\[Nu]^2 + 399825*\[Nu]^3)) + 
          2*(1 - e^2)^(7/2)*(113400*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-6 + p)*(-1079273 + 6027105*\[Nu] - 8053395*\[Nu]^2 + 
              1663690*\[Nu]^3)))*PNEllipticJ[-6 + p, -6 + p, 4, 0, e])/
        (75600*Sqrt[143]*e^6) - 
       ((-1 + e^2)*(37600 + 3*e^6*(-5 + 18*Sqrt[1 - e^2]*(-6 + p)) - 
          16*e^2*(2093 + 310*Sqrt[1 - e^2]*(-6 + p)) + 
          2*e^4*(2799 + 677*Sqrt[1 - e^2]*(-6 + p)) + 3552*Sqrt[1 - e^2]*
           (-6 + p))*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, 
          -6 + p, 4, 1, e])/(20*Sqrt[143]*e^6) - 
       ((-1 + e^2)^2*v^6*(83160*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          6*(1 - e^2)^(7/2)*(-6 + p)*(3960 + 1771*\[Nu] - 81116*\[Nu]^2 + 
            87038*\[Nu]^3) - 7*(-1 + e^2)*(-4871564 + 24378465*\[Nu] - 
            24474750*\[Nu]^2 + 144340*\[Nu]^3) + 
          21*(-1896006 + 9675255*\[Nu] - 10471330*\[Nu]^2 + 
            1021650*\[Nu]^3) - 3*(1 - e^2)^3*(93872 - 548639*\[Nu] + 
            816802*\[Nu]^2 - 249536*\[Nu]^3 + 1735776*(-6 + p)*
             (1 - 5*\[Nu] + 5*\[Nu]^2)) + 3*(-1 + e^2)^2*
           (-772074 + 4161171*\[Nu] - 4891978*\[Nu]^2 + 86814*\[Nu]^3 + 
            3645600*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 
          28*(1 - e^2)^(5/2)*(-150714*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-6 + p)*(83584 - 397953*\[Nu] + 339300*\[Nu]^2 + 
              36190*\[Nu]^3)) + 14*(1 - e^2)^(3/2)*
           (-3564648*(1 - 5*\[Nu] + 5*\[Nu]^2) + 5*(-6 + p)*
             (-156328 + 823035*\[Nu] - 1000380*\[Nu]^2 + 242270*\[Nu]^3)))*
         PNEllipticJ[-6 + p, -6 + p, 5, 0, e])/(15120*Sqrt[143]*e^6) + 
       ((-1 + e^2)^2*(-12560 - 1984*e^2 + 719*e^4 - 6160*(1 - e^2)^(3/2)*
           (-6 + p) + 224*(1 - e^2)^(5/2)*(-6 + p))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, -6 + p, 5, 1, e])/
        (10*Sqrt[143]*e^6) - ((v^2 - e^2*v^2)^3*
         (110353320*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
          90*(1 - e^2)^(7/2)*(-6 + p)*(-3096 + 18137*\[Nu] - 28756*\[Nu]^2 + 
            13258*\[Nu]^3) + 175*(-90262 + 551559*\[Nu] - 986610*\[Nu]^2 + 
            603410*\[Nu]^3) - 21*(-1 + e^2)*(-1853452 + 9384245*\[Nu] - 
            10225950*\[Nu]^2 + 1706220*\[Nu]^3) + 45*(1 - e^2)^3*
           (-11184 + 65639*\[Nu] - 101626*\[Nu]^2 + 39928*\[Nu]^3 + 
            68544*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 3*(-1 + e^2)^2*
           (802866 - 4710335*\[Nu] + 7362418*\[Nu]^2 - 3084214*\[Nu]^3 + 
            2802240*(-6 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
          4*(1 - e^2)^(5/2)*(-2591190*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-6 + p)*(-276832 + 1385037*\[Nu] - 1553940*\[Nu]^2 + 
              500570*\[Nu]^3)) + 2*(1 - e^2)^(3/2)*
           (-3654504*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-6 + p)*
             (5061944 - 24850005*\[Nu] + 22114020*\[Nu]^2 + 4989950*\[Nu]^
                3)))*PNEllipticJ[-6 + p, -6 + p, 6, 0, e])/
        (15120*Sqrt[143]*e^6) - ((44496 - 8336*e^2 - 1605*e^4 + 
          880*(1 - e^2)^(3/2)*(-6 + p) + 960*(1 - e^2)^(5/2)*(-6 + p))*
         (v^2 - e^2*v^2)^3*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, 
          -6 + p, 6, 1, e])/(10*Sqrt[143]*e^6) - 
       ((-1 + e^2)^4*v^6*(-19293120*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          21*(3480856 - 17849055*\[Nu] + 19633180*\[Nu]^2 - 
            2238950*\[Nu]^3) + 3024*(1 - e^2)^(5/2)*(-6 + p)*
           (18 + 84*\[Nu] - 875*\[Nu]^2 + 1155*\[Nu]^3) - 
          294*(-1 + e^2)*(9596 - 24475*\[Nu] - 83700*\[Nu]^2 + 
            159990*\[Nu]^3) - 9*(-1 + e^2)^2*(-97808 + 775803*\[Nu] - 
            1876812*\[Nu]^2 + 1295686*\[Nu]^3 + 582120*(-6 + p)*
             (1 - 5*\[Nu] + 5*\[Nu]^2)) - 112*(1 - e^2)^(3/2)*
           (-365472*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-6 + p)*
             (-24262 + 135255*\[Nu] - 201510*\[Nu]^2 + 101150*\[Nu]^3)))*
         PNEllipticJ[-6 + p, -6 + p, 7, 0, e])/(7560*Sqrt[143]*e^6) + 
       (28*(-1 + e^2)^4*(406 + 369*e^2 + 90*(1 - e^2)^(3/2)*(-6 + p))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, -6 + p, 7, 1, e])/
        (5*Sqrt[143]*e^6) - ((1 - e^2)^5*v^6*(-8830080*Sqrt[1 - e^2]*
           (1 - 5*\[Nu] + 5*\[Nu]^2) - 240*(1 - e^2)^(5/2)*(-6 + p)*
           (-106 + 630*\[Nu] - 1197*\[Nu]^2 + 1001*\[Nu]^3) - 
          2*(-1 + e^2)*(1263628 - 6245955*\[Nu] + 6017580*\[Nu]^2 + 
            179830*\[Nu]^3) - 3*(1180904 - 5271045*\[Nu] + 1995220*\[Nu]^2 + 
            5393150*\[Nu]^3) + 45*(-1 + e^2)^2*(-5904 + 34643*\[Nu] - 
            57484*\[Nu]^2 + 32662*\[Nu]^3 + 4032*(-6 + p)*(1 - 5*\[Nu] + 
              5*\[Nu]^2)) + 16*(1 - e^2)^(3/2)*
           (-147420*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-6 + p)*
             (-32407 + 167160*\[Nu] - 179235*\[Nu]^2 + 350*\[Nu]^3)))*
         PNEllipticJ[-6 + p, -6 + p, 8, 0, e])/(1080*Sqrt[143]*e^6) - 
       (28*(1 - e^2)^5*(-190 + 51*e^2 + 6*(1 - e^2)^(3/2)*(-6 + p))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, -6 + p, 8, 1, e])/
        (Sqrt[143]*e^6) - ((-1 + e^2)^6*v^6*(-956578 + 5094795*\[Nu] - 
          6444990*\[Nu]^2 + 1867250*\[Nu]^3 + 929880*Sqrt[1 - e^2]*
           (1 - 5*\[Nu] + 5*\[Nu]^2) + 18*(1 - e^2)^(3/2)*(-6 + p)*
           (988 - 4995*\[Nu] + 3840*\[Nu]^2 + 3850*\[Nu]^3) + 
          9*(-1 + e^2)*(6904 - 23553*\[Nu] - 39510*\[Nu]^2 + 112420*\[Nu]^3))*
         PNEllipticJ[-6 + p, -6 + p, 9, 0, e])/(135*Sqrt[143]*e^6) - 
       (504*Sqrt[11/13]*(-1 + e^2)^6*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-6 + p, -6 + p, 9, 1, e])/e^6 - 
       ((1 - e^2)^7*v^6*(86434 - 443355*\[Nu] + 447870*\[Nu]^2 + 
          64750*\[Nu]^3 - 22680*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
          30*(1 - e^2)^(3/2)*(-6 + p)*(4 - 21*\[Nu] + 70*\[Nu]^3) - 
          315*(-1 + e^2)*(-8 + 49*\[Nu] - 114*\[Nu]^2 + 132*\[Nu]^3))*
         PNEllipticJ[-6 + p, -6 + p, 10, 0, e])/(15*Sqrt[143]*e^6) - 
       (1512*(-1 + e^2)^7*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-6 + p, 
          -6 + p, 10, 1, e])/(Sqrt[143]*e^6) + 
       (2*(-1 + e^2)^8*v^6*(2108 - 10683*\[Nu] + 7680*\[Nu]^2 + 
          10010*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 11, 0, e])/
        (3*Sqrt[143]*e^6) + (2*Sqrt[11/13]*(-1 + e^2)^9*v^6*
         (4 - 21*\[Nu] + 70*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 12, 0, e])/
        e^6 + (3*(1 + Sqrt[1 - e^2])^6*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-5 + p, -6 + p, 0, 1, e])/(Sqrt[143]*e^5*(-1 + e^2)) - 
       ((-32*(137 + 60*Sqrt[1 - e^2]) + 48*e^2*(157 + 60*Sqrt[1 - e^2]) + 
          e^6*(437 + 60*Sqrt[1 - e^2]) - 6*e^4*(611 + 180*Sqrt[1 - e^2]))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-5 + p, -6 + p, 1, 0, e])/
        (20*Sqrt[143]*e^5*(-1 + e^2)))
 
hlmFourierMode[6, -5] = \[Epsilon]^5*
     ((((2*I)/21)*(-1 + e^2)*(16 - 12*e^2 + e^4)*(-5 + p)*v^4*
        Sqrt[v^2 - 4*v^2*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        BesselJ[-5 + p, e*(-5 + p)])/(Sqrt[429]*e^5) - 
      ((I/126)*(192 - 12*e^2*(20 + 33*Sqrt[1 - e^2]*(-5 + p)) + 
         e^4*(60 + 73*Sqrt[1 - e^2]*(-5 + p)) + 400*Sqrt[1 - e^2]*(-5 + p))*
        v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-5 + p, -5 + p, 1, 0, e])/(Sqrt[429]*e^5) - 
      ((I/63)*(304 - 476*e^2 + 191*e^4 - 12*e^6 + 35*(1 - e^2)^(3/2)*
          (-5 + p) + 42*(1 - e^2)^(5/2)*(-5 + p) + 3*(1 - e^2)^(7/2)*
          (-5 + p))*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, -5 + p, 2, 0, e])/
       (Sqrt[429]*e^5) + ((I/252)*(640 - 176*e^2 - 616*e^4 + 222*e^6 + 
         735*(1 - e^2)^(3/2)*(-5 + p) + 1022*(1 - e^2)^(5/2)*(-5 + p) + 
         83*(1 - e^2)^(7/2)*(-5 + p))*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, -5 + p, 3, 0, e])/
       (Sqrt[429]*e^5) + ((I/252)*(1 - e^2)^(3/2)*(8320 - 8496*e^2 + 
         1552*e^4 + 24*e^6 + 1071*(1 - e^2)^(3/2)*(-5 + p) + 
         1022*(1 - e^2)^(5/2)*(-5 + p) + 3*(1 - e^2)^(7/2)*(-5 + p))*v^5*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, 
         -5 + p, 4, 0, e])/(Sqrt[429]*e^5) + 
      ((I/252)*(3120 - 7836*e^2 + 1111*e^4 - 3780*(1 - e^2)^(3/2)*(-5 + p) + 
         644*(1 - e^2)^(5/2)*(-5 + p))*((-1 + e^(-2))*v^2)^(5/2)*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, 
         -5 + p, 5, 0, e])/Sqrt[429] - ((I/252)*(1 - e^2)^(7/2)*
        (29296 - 3236*e^2 - 2085*e^4 + 1900*(1 - e^2)^(3/2)*(-5 + p) + 
         1140*(1 - e^2)^(5/2)*(-5 + p))*v^5*Sqrt[1 - 4*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, -5 + p, 6, 0, e])/
       (Sqrt[429]*e^5) + ((I/9)*(1 - e^2)^(9/2)*(-88 + 873*e^2 + 
         180*(1 - e^2)^(3/2)*(-5 + p))*v^5*Sqrt[1 - 4*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, -5 + p, 7, 0, e])/
       (Sqrt[429]*e^5) - (((5*I)/9)*(1 - e^2)^(11/2)*(-440 + 111*e^2 + 
         12*(1 - e^2)^(3/2)*(-5 + p))*v^5*Sqrt[1 - 4*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, -5 + p, 8, 0, e])/
       (Sqrt[429]*e^5) - ((20*I)*Sqrt[11/39]*(1 - e^2)^(13/2)*v^5*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, 
         -5 + p, 9, 0, e])/e^5 + ((20*I)*Sqrt[3/143]*(1 - e^2)^(15/2)*v^5*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, 
         -5 + p, 10, 0, e])/e^5)
 
hlmFourierMode[6, -4] = 
    \[Epsilon]^4*((4*Sqrt[2/39]*Sqrt[1 - e^2]*(-2 + e^2)*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[-5 + p, e*(-4 + p)])/(11*e^3) + 
       (Sqrt[2/39]*(15 - 90*(-1 + e^2) + 15*(-1 + e^2)^2 + 
          Sqrt[1 - e^2]*(60 + 57*(-4 + p)) + (1 - e^2)^(3/2)*
           (60 + 137*(-4 + p)) + 40*(1 - e^2)^(5/2)*(-4 + p))*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[-4 + p, e*(-4 + p)])/(165*e^4) + 
       ((2808 - 3288*e^2 + 711*e^4 + 2*Sqrt[1 - e^2]*(874 - 973*e^2 + 
            209*e^4)*(-4 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 1, 0, e])/(990*Sqrt[78]*e^4) + 
       ((-1 + e^2)*(-344 + e^2*(112 - 431*Sqrt[1 - e^2]*(-4 + p)) + 
          15*e^4*(1 + 5*Sqrt[1 - e^2]*(-4 + p)) + 466*Sqrt[1 - e^2]*(-4 + p))*
         v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 2, 0, e])/
        (495*Sqrt[78]*e^4) - ((1 - e^2)*(12584 - 10888*e^2 + 1629*e^4 + 
          2740*(1 - e^2)^(3/2)*(-4 + p) + 1004*(1 - e^2)^(5/2)*(-4 + p))*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 3, 0, e])/
        (1980*Sqrt[78]*e^4) + ((-9384 + 4264*e^2 - 165*e^4 + 
          860*(1 - e^2)^(3/2)*(-4 + p) + 132*(1 - e^2)^(5/2)*(-4 + p))*
         (v^2 - e^2*v^2)^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, 
          -4 + p, 4, 0, e])/(1980*Sqrt[78]*e^4) + 
       (7*Sqrt[2/39]*(1 - e^2)^3*(356 - 31*e^2 + 35*(1 - e^2)^(3/2)*(-4 + p))*
         v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 5, 0, e])/
        (495*e^4) + (Sqrt[2/39]*(-1 + e^2)^4*(170 - 57*e^2 - 
          21*(1 - e^2)^(3/2)*(-4 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 6, 0, e])/(99*e^4) + 
       (49*Sqrt[2/39]*(-1 + e^2)^5*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 7, 0, e])/(11*e^4) + 
       (49*Sqrt[2/39]*(-1 + e^2)^6*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 8, 0, e])/(33*e^4)) + 
     \[Epsilon]^6*((-2*Sqrt[2/39]*v^6*(-24*Sqrt[1 - e^2]*(-2 + e^2)*
           (1 - 5*\[Nu] + 5*\[Nu]^2) + (-4 + p)*
           (6*(1 - 5*\[Nu] + 5*\[Nu]^2) - 36*(-1 + e^2)*(1 - 5*\[Nu] + 
              5*\[Nu]^2) + 6*(-1 + e^2)^2*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            2*Sqrt[1 - e^2]*(-10 + 51*\[Nu] - 55*\[Nu]^2 + 5*\[Nu]^3) + 
            (1 - e^2)^(5/2)*(1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3) + 
            (1 - e^2)^(3/2)*(-51 + 265*\[Nu] - 308*\[Nu]^2 + 59*\[Nu]^3)))*
         BesselJ[-5 + p, e*(-4 + p)])/(11*e^3*(-4 - e^2*(-4 + p) + p)) + 
       (v^6*(2520*(1 + Sqrt[1 - e^2])^4*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
          21*(-4 + p)*(-60*(1 - 5*\[Nu] + 5*\[Nu]^2) - 5*(-1 + e^2)^3*
             (-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3) - 60*(1 - e^2)^(5/2)*
             (3 - 15*\[Nu] + 14*\[Nu]^2 + 3*\[Nu]^3) - 8*Sqrt[1 - e^2]*
             (-107 + 540*\[Nu] - 560*\[Nu]^2 + 25*\[Nu]^3) - 
            10*(-1 + e^2)^2*(-79 + 405*\[Nu] - 454*\[Nu]^2 + 77*\[Nu]^3) + 
            5*(-1 + e^2)*(-143 + 745*\[Nu] - 868*\[Nu]^2 + 159*\[Nu]^3) - 
            4*(1 - e^2)^(3/2)*(-409 + 2095*\[Nu] - 2310*\[Nu]^2 + 
              295*\[Nu]^3)) + Sqrt[1 - e^2]*(-4 + p)^2*
           (-6076*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            3976*(1 - e^2)^(3/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            420*(1 - e^2)^(5/2)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            20*(-1 + e^2)^3*(45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) + 
            42*(-210 + 1069*\[Nu] - 1145*\[Nu]^2 + 95*\[Nu]^3) + 
            (-1 + e^2)^2*(-14361 + 74585*\[Nu] - 89082*\[Nu]^2 + 
              24031*\[Nu]^3) - (-1 + e^2)*(-39609 + 204435*\[Nu] - 
              231392*\[Nu]^2 + 36141*\[Nu]^3)))*BesselJ[-4 + p, e*(-4 + p)])/
        (1155*Sqrt[78]*e^4*(-4 - e^2*(-4 + p) + p)) - 
       (2*Sqrt[6/13]*(-1 + Sqrt[1 - e^2])^4*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-5 + p, -4 + p, 0, 1, e])/(11*e^3*(-1 + e^2)) + 
       ((936 + 480*Sqrt[1 - e^2] + 3*e^4*(79 + 20*Sqrt[1 - e^2]) - 
          8*e^2*(137 + 60*Sqrt[1 - e^2]))*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-5 + p, -4 + p, 1, 0, e])/(55*Sqrt[78]*e^3*(-1 + e^2)) + 
       (4*Sqrt[2]*(234 - 217*e^2 + 40*e^4)*(-4 + p)*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 0, 1, e])/
        (55*e^4*Sqrt[39 - 39*e^2]) + (v^6*(-19404*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          56*Sqrt[1 - e^2]*(732 + 55*(-4 + p)*(-7 + \[Nu]))*
           (1 - 5*\[Nu] + 5*\[Nu]^2) - 2*(1 - e^2)^(7/2)*(-4 + p)*
           (-14589 + 76699*\[Nu] - 85736*\[Nu]^2 + 833*\[Nu]^3) + 
          21*(1 - e^2)*(-14907 + 77465*\[Nu] - 89436*\[Nu]^2 + 
            15403*\[Nu]^3 + 6650*(-4 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
          3*(1 - e^2)^3*(10011 - 53193*\[Nu] + 59668*\[Nu]^2 + 2541*\[Nu]^3 + 
            22806*(-4 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 6*(-1 + e^2)^2*
           (-33057 + 176015*\[Nu] - 226366*\[Nu]^2 + 75943*\[Nu]^3 + 
            53410*(-4 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 28*(1 - e^2)^(3/2)*
           (-3456*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-4 + p)*(-4560 + 24499*\[Nu] - 
              31570*\[Nu]^2 + 9320*\[Nu]^3)) + 2*(1 - e^2)^(5/2)*
           (-29904*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-4 + p)*(4229 - 7749*\[Nu] - 
              63140*\[Nu]^2 + 118895*\[Nu]^3)))*PNEllipticJ[-4 + p, -4 + p, 
          1, 0, e])/(13860*Sqrt[78]*e^4*(1 - e^2)) - 
       (Sqrt[2/39]*(e^4*(711 + 418*Sqrt[1 - e^2]*(-4 + p)) + 
          4*(702 + 437*Sqrt[1 - e^2]*(-4 + p)) - 
          2*e^2*(1644 + 973*Sqrt[1 - e^2]*(-4 + p)))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 1, 1, e])/
        (165*e^4*(-1 + e^2)) + (v^6*(55440*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
          15*(-1 + e^2)^4*(-4 + p)*(151 - 791*\[Nu] + 826*\[Nu]^2 + 
            147*\[Nu]^3) + 35*Sqrt[1 - e^2]*(3278 - 16173*\[Nu] + 
            15298*\[Nu]^2 + 1106*\[Nu]^3) + 14*(-1 + e^2)*
           (1 - 5*\[Nu] + 5*\[Nu]^2)*(-19836 + 5*(-4 + p)*
             (-819 + 22*\[Nu])) + 15*(1 - e^2)^(7/2)*(-31 + 105*\[Nu] + 
            84*\[Nu]^2 - 217*\[Nu]^3 + 154*(-4 + p)*(1 - 5*\[Nu] + 
              5*\[Nu]^2)) + (1 - e^2)^(5/2)*(107196 - 547925*\[Nu] + 
            585998*\[Nu]^2 - 30604*\[Nu]^3 + 55076*(-4 + p)*
             (1 - 5*\[Nu] + 5*\[Nu]^2)) + (1 - e^2)^(3/2)*
           (274147 - 1353947*\[Nu] + 1276688*\[Nu]^2 + 114261*\[Nu]^3 + 
            73990*(-4 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
          (1 - e^2)^3*(-2520*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-4 + p)*(40951 - 212541*\[Nu] + 248906*\[Nu]^2 - 
              54593*\[Nu]^3)) - 14*(-1 + e^2)^2*
           (-7776*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-4 + p)*(-10787 + 
              54794*\[Nu] - 58305*\[Nu]^2 + 4520*\[Nu]^3)))*
         PNEllipticJ[-4 + p, -4 + p, 2, 0, e])/(6930*Sqrt[78]*e^4*
         Sqrt[1 - e^2]) - (2*Sqrt[2/39]*(-344 + 
          e^2*(112 - 431*Sqrt[1 - e^2]*(-4 + p)) + 
          15*e^4*(1 + 5*Sqrt[1 - e^2]*(-4 + p)) + 466*Sqrt[1 - e^2]*(-4 + p))*
         v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 2, 1, e])/
        (165*e^4) - (v^6*(517440*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          350*(-1924 + 9837*\[Nu] - 10712*\[Nu]^2 + 1106*\[Nu]^3) - 
          4*(1 - e^2)^(7/2)*(-4 + p)*(-13410 + 71743*\[Nu] - 83489*\[Nu]^2 + 
            2387*\[Nu]^3) - 7*(-1 + e^2)*(-359711 + 1847515*\[Nu] - 
            2058040*\[Nu]^2 + 288855*\[Nu]^3) + 3*(1 - e^2)^3*
           (14685 - 76461*\[Nu] + 77672*\[Nu]^2 + 17619*\[Nu]^3 + 
            24304*(-4 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 2*(-1 + e^2)^2*
           (-425415 + 2187038*\[Nu] - 2513840*\[Nu]^2 + 560665*\[Nu]^3 + 
            382200*(-4 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 84*(1 - e^2)^(5/2)*
           (-1688*(1 - 5*\[Nu] + 5*\[Nu]^2) + 15*(-4 + p)*(-47 + 268*\[Nu] - 
              480*\[Nu]^2 + 405*\[Nu]^3)) + 28*(1 - e^2)^(3/2)*
           (-5400*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-4 + p)*(-12727 + 
              67835*\[Nu] - 85635*\[Nu]^2 + 24000*\[Nu]^3)))*
         PNEllipticJ[-4 + p, -4 + p, 3, 0, e])/(27720*Sqrt[78]*e^4) - 
       ((12584 - 10888*e^2 + 1629*e^4 + 2740*(1 - e^2)^(3/2)*(-4 + p) + 
          1004*(1 - e^2)^(5/2)*(-4 + p))*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-4 + p, -4 + p, 3, 1, e])/(165*Sqrt[78]*e^4) + 
       ((1 - e^2)*v^6*(-15002400*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          60*(1 - e^2)^(7/2)*(-4 + p)*(218 - 1029*\[Nu] + 609*\[Nu]^2 + 
            833*\[Nu]^3) - 700*(3069 - 13457*\[Nu] + 5505*\[Nu]^2 + 
            10640*\[Nu]^3) + 35*(-1 + e^2)*(138469 - 667651*\[Nu] + 
            524060*\[Nu]^2 + 257915*\[Nu]^3) - 10*(-1 + e^2)^2*
           (208799 - 1102605*\[Nu] + 1258698*\[Nu]^2 - 58009*\[Nu]^3 + 
            75936*(-4 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) - 15*(1 - e^2)^3*
           (25536*(-4 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            5*(885 - 4963*\[Nu] + 6692*\[Nu]^2 - 1421*\[Nu]^3)) + 
          140*(1 - e^2)^(3/2)*(-47736*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            5*(-4 + p)*(-5337 + 26947*\[Nu] - 27781*\[Nu]^2 + 668*\[Nu]^3)) + 
          28*(1 - e^2)^(5/2)*(7200*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
            (-4 + p)*(-32813 + 170460*\[Nu] - 195440*\[Nu]^2 + 
              30175*\[Nu]^3)))*PNEllipticJ[-4 + p, -4 + p, 4, 0, e])/
        (138600*Sqrt[78]*e^4) + ((1 - e^2)*(-9384 + 4264*e^2 - 165*e^4 + 
          860*(1 - e^2)^(3/2)*(-4 + p) + 132*(1 - e^2)^(5/2)*(-4 + p))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 4, 1, e])/
        (165*Sqrt[78]*e^4) + ((-1 + e^2)^2*v^6*(-696738 + 3594365*\[Nu] - 
          4057590*\[Nu]^2 + 614950*\[Nu]^3 + 448800*Sqrt[1 - e^2]*
           (1 - 5*\[Nu] + 5*\[Nu]^2) + 4*(1 - e^2)^(5/2)*(-4 + p)*
           (2216 - 12325*\[Nu] + 15650*\[Nu]^2 - 1260*\[Nu]^3) - 
          2*(-1 + e^2)*(-131682 + 667715*\[Nu] - 727530*\[Nu]^2 + 
            114310*\[Nu]^3) + (-1 + e^2)^2*(342 + 1541*\[Nu] - 
            16198*\[Nu]^2 + 21214*\[Nu]^3 + 70560*(-4 + p)*(1 - 5*\[Nu] + 
              5*\[Nu]^2)) + 4*(1 - e^2)^(3/2)*
           (-39336*(1 - 5*\[Nu] + 5*\[Nu]^2) + 5*(-4 + p)*(866 - 3725*\[Nu] + 
              470*\[Nu]^2 + 5530*\[Nu]^3)))*PNEllipticJ[-4 + p, -4 + p, 5, 0, 
          e])/(3960*Sqrt[78]*e^4) + (28*Sqrt[2/39]*(-1 + e^2)^2*
         (356 - 31*e^2 + 35*(1 - e^2)^(3/2)*(-4 + p))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 5, 1, e])/
        (165*e^4) + ((v^2 - e^2*v^2)^3*(2899680*Sqrt[1 - e^2]*
           (1 - 5*\[Nu] + 5*\[Nu]^2) - 60*(1 - e^2)^(5/2)*(-4 + p)*
           (16 - 77*\[Nu] - 14*\[Nu]^2 + 252*\[Nu]^3) - 
          14*(-1 + e^2)*(53882 - 283735*\[Nu] + 313010*\[Nu]^2 + 
            12450*\[Nu]^3) + 35*(145634 - 723325*\[Nu] + 683830*\[Nu]^2 + 
            84570*\[Nu]^3) - 15*(-1 + e^2)^2*(-3762 + 21217*\[Nu] - 
            28238*\[Nu]^2 + 4214*\[Nu]^3 + 9408*(-4 + p)*(1 - 5*\[Nu] + 
              5*\[Nu]^2)) - 4*(1 - e^2)^(3/2)*
           (-219240*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-4 + p)*
             (-80162 + 425285*\[Nu] - 520310*\[Nu]^2 + 113750*\[Nu]^3)))*
         PNEllipticJ[-4 + p, -4 + p, 6, 0, e])/(27720*Sqrt[78]*e^4) - 
       (4*Sqrt[2/39]*(-170 + 57*e^2 + 21*(1 - e^2)^(3/2)*(-4 + p))*
         (v^2 - e^2*v^2)^3*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, 
          -4 + p, 6, 1, e])/(33*e^4) + 
       ((-1 + e^2)^4*v^6*(20488 - 119815*\[Nu] + 204340*\[Nu]^2 - 
          131950*\[Nu]^3 - 68040*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          45*(-1 + e^2)*(-127 + 640*\[Nu] - 696*\[Nu]^2 + 133*\[Nu]^3) + 
          9*(1 - e^2)^(3/2)*(-4 + p)*(-478 + 2565*\[Nu] - 3090*\[Nu]^2 + 
            350*\[Nu]^3))*PNEllipticJ[-4 + p, -4 + p, 7, 0, e])/
        (495*Sqrt[78]*e^4) - (196*Sqrt[6/13]*(-1 + e^2)^4*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 7, 1, e])/
        (11*e^4) + ((1 - e^2)^5*v^6*(-72292 + 383935*\[Nu] - 462160*\[Nu]^2 + 
          77350*\[Nu]^3 + 17640*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
          525*(1 - e^2)^(3/2)*(-4 + p)*(-2 + 11*\[Nu] - 14*\[Nu]^2 + 
            2*\[Nu]^3) - 15*(-1 + e^2)*(-307 + 1694*\[Nu] - 2212*\[Nu]^2 + 
            441*\[Nu]^3))*PNEllipticJ[-4 + p, -4 + p, 8, 0, e])/
        (495*Sqrt[78]*e^4) - (196*Sqrt[2/39]*(-1 + e^2)^5*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-4 + p, -4 + p, 8, 1, e])/
        (11*e^4) - ((-1 + e^2)^6*v^6*(-4874 + 26295*\[Nu] - 32070*\[Nu]^2 + 
          3850*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 9, 0, e])/
        (55*Sqrt[78]*e^4) - (35*Sqrt[3/26]*(-1 + e^2)^7*v^6*
         (-2 + 11*\[Nu] - 14*\[Nu]^2 + 2*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 
          10, 0, e])/(11*e^4) - (2*Sqrt[6/13]*(1 + Sqrt[1 - e^2])^4*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-3 + p, -4 + p, 0, 1, e])/
        (11*e^3*(-1 + e^2)) - ((936 + 480*Sqrt[1 - e^2] + 
          3*e^4*(79 + 20*Sqrt[1 - e^2]) - 8*e^2*(137 + 60*Sqrt[1 - e^2]))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-3 + p, -4 + p, 1, 0, e])/
        (55*Sqrt[78]*e^3*(-1 + e^2)))
 
hlmFourierMode[6, -3] = \[Epsilon]^5*
     ((((2*I)/231)*Sqrt[5/13]*(-4 + e^2)*(-1 + e^2)*(-3 + p)*v^5*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[-3 + p, 
         e*(-3 + p)])/e^3 - ((I/1386)*(-4*(60 + 101*Sqrt[1 - e^2]*(-3 + p)) + 
         e^2*(180 + 173*Sqrt[1 - e^2]*(-3 + p)))*v^5*
        Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-3 + p, -3 + p, 1, 0, e])/(Sqrt[65]*e^3) - 
      ((I/693)*(9*e^4*(-4 + Sqrt[1 - e^2]*(-3 + p)) + 
         4*(-71 + 4*Sqrt[1 - e^2]*(-3 + p)) - 
         5*e^2*(-57 + 5*Sqrt[1 - e^2]*(-3 + p)))*v^5*
        Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-3 + p, -3 + p, 2, 0, e])/(Sqrt[65]*e^3) - 
      ((I/2772)*(1808 - 1656*e^2 + 198*e^4 + 1085*(1 - e^2)^(3/2)*(-3 + p) + 
         511*(1 - e^2)^(5/2)*(-3 + p))*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-3 + p, -3 + p, 3, 0, e])/
       (Sqrt[65]*e^3) - ((I/2772)*(1 - e^2)^(3/2)*(6192 - 3984*e^2 + 
         312*e^4 - 35*(1 - e^2)^(3/2)*(-3 + p) + 63*(1 - e^2)^(5/2)*(-3 + p))*
        v^5*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-3 + p, -3 + p, 4, 0, e])/(Sqrt[65]*e^3) + 
      ((I/396)*(892 + 83*e^2 + 220*(1 - e^2)^(3/2)*(-3 + p))*
        (v^2 - e^2*v^2)^(5/2)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-3 + p, -3 + p, 5, 0, e])/(Sqrt[65]*e^3) - 
      ((I/2772)*Sqrt[5/13]*(1 - e^2)^(7/2)*(-1876 + 525*e^2 + 
         132*(1 - e^2)^(3/2)*(-3 + p))*v^5*Sqrt[1 - 4*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/e^3 - 
      (I*Sqrt[5/13]*(-1 + e^2)^4*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-3 + p, -3 + p, 7, 0, e])/e^3 - 
      ((I/3)*Sqrt[5/13]*(-1 + e^2)^5*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-3 + p, -3 + p, 8, 0, e])/e^3)
 
hlmFourierMode[6, -2] = 
    \[Epsilon]^4*((2*Sqrt[5/13]*Sqrt[1 - e^2]*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[-3 + p, e*(-2 + p)])/(33*e) - 
       ((30 - 30*(-1 + e^2) + Sqrt[1 - e^2]*(60 + 57*(-2 + p)) + 
          40*(1 - e^2)^(3/2)*(-2 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         BesselJ[-2 + p, e*(-2 + p)])/(198*Sqrt[65]*e^2) - 
       ((231 - 351*(-1 + e^2) - Sqrt[1 - e^2]*(-247 + 137*e^2)*(-2 + p))*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/
        (1188*Sqrt[65]*e^2) + 
       ((-1 + e^2)*(-88 + 3*e^2*(34 + 29*Sqrt[1 - e^2]*(-2 + p)) - 
          197*Sqrt[1 - e^2]*(-2 + p))*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/(1188*Sqrt[65]*e^2) + 
       (Sqrt[5/13]*(1 - e^2)*(434 - 189*e^2 + 50*(1 - e^2)^(3/2)*(-2 + p))*
         v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/
        (2376*e^2) - ((182 - 147*e^2 + 150*(1 - e^2)^(3/2)*(-2 + p))*
         (v^2 - e^2*v^2)^2*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 
          -2 + p, 4, 0, e])/(2376*Sqrt[65]*e^2) + 
       (175*Sqrt[5/13]*(-1 + e^2)^3*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/(1188*e^2) + 
       (25*Sqrt[5/13]*(-1 + e^2)^4*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/(396*e^2)) + 
     \[Epsilon]^6*((Sqrt[5/13]*v^6*(12*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
            5*\[Nu]^2) + (-2 + p)*(6*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            6*(-1 + e^2)*(1 - 5*\[Nu] + 5*\[Nu]^2) + 2*Sqrt[1 - e^2]*
             (-10 + 51*\[Nu] - 55*\[Nu]^2 + 5*\[Nu]^3) + (1 - e^2)^(3/2)*
             (1 - 5*\[Nu] + 2*\[Nu]^2 + 9*\[Nu]^3)))*BesselJ[-3 + p, 
          e*(-2 + p)])/(33*e*(-2 - e^2*(-2 + p) + p)) - 
       (v^6*(2520*(1 - 5*\[Nu] + 5*\[Nu]^2) + 20*(1 - e^2)^(5/2)*(-2 + p)^2*
           (45 - 238*\[Nu] + 245*\[Nu]^2 + 70*\[Nu]^3) + 
          42*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           (120 + (-2 + p)^2*(-210 + 19*\[Nu]) + (-2 + p)*
             (-314 + 20*\[Nu])) + 42*(-1 + e^2)^2*(-2 + p)*
           (34*(-2 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2) - 
            5*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3)) - 
          14*(1 - e^2)*(-180*(1 - 5*\[Nu] + 5*\[Nu]^2) + 14*(-2 + p)^2*
             (1 - 5*\[Nu] + 5*\[Nu]^2) - 15*(-2 + p)*(-47 + 241*\[Nu] - 
              268*\[Nu]^2 + 39*\[Nu]^3)) + (1 - e^2)^(3/2)*(-2 + p)*
           (420*(5 - 25*\[Nu] + 22*\[Nu]^2 + 9*\[Nu]^3) + 
            (-2 + p)*(-4581 + 23625*\[Nu] - 27902*\[Nu]^2 + 7791*\[Nu]^3)))*
         BesselJ[-2 + p, e*(-2 + p)])/(2772*Sqrt[65]*e^2*
         (-2 - e^2*(-2 + p) + p)) + (Sqrt[5/13]*(-1 + Sqrt[1 - e^2])^2*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-3 + p, -2 + p, 0, 1, e])/
        (11*e*(-1 + e^2)) + ((3*e^2*(39 + 20*Sqrt[1 - e^2]) - 
          2*(97 + 60*Sqrt[1 - e^2]))*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-3 + p, -2 + p, 1, 0, e])/(132*Sqrt[65]*e*(-1 + e^2)) + 
       ((-97 + 40*e^2)*(-2 + p)*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 0, 1, e])/(33*Sqrt[65]*e^2*
         Sqrt[1 - e^2]) - (v^6*(-19404*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          28*Sqrt[1 - e^2]*(366 + 55*(-2 + p)*(-7 + \[Nu]))*
           (1 - 5*\[Nu] + 5*\[Nu]^2) + (1 - e^2)^(5/2)*(-2 + p)*
           (13365 - 69139*\[Nu] + 74648*\[Nu]^2 - 329*\[Nu]^3) + 
          21*(1 - e^2)*(-2415 + 12677*\[Nu] - 15336*\[Nu]^2 + 3763*\[Nu]^3 + 
            1225*(-2 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 3*(-1 + e^2)^2*
           (8451 - 43953*\[Nu] + 47908*\[Nu]^2 + 21*\[Nu]^3 + 
            6615*(-2 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 14*(1 - e^2)^(3/2)*
           (-204*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-2 + p)*(682 - 3185*\[Nu] + 
              2010*\[Nu]^2 + 1950*\[Nu]^3)))*PNEllipticJ[-2 + p, -2 + p, 1, 
          0, e])/(16632*Sqrt[65]*e^2*(1 - e^2)) - 
       ((231 - 351*(-1 + e^2) - Sqrt[1 - e^2]*(-247 + 137*e^2)*(-2 + p))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, -2 + p, 1, 1, e])/
        (198*Sqrt[65]*e^2*(1 - e^2)) + 
       (v^6*(-27720*(1 - 5*\[Nu] + 5*\[Nu]^2) - 3*(-1 + e^2)^3*(-2 + p)*
           (1055 - 5607*\[Nu] + 6258*\[Nu]^2 + 371*\[Nu]^3) - 
          14*Sqrt[1 - e^2]*(5242 - 25965*\[Nu] + 24950*\[Nu]^2 + 
            1330*\[Nu]^3) - 14*(-1 + e^2)*(1 - 5*\[Nu] + 5*\[Nu]^2)*
           (-2394 + 5*(-2 + p)*(-399 + 22*\[Nu])) + 6*(1 - e^2)^(5/2)*
           (1031 - 5313*\[Nu] + 5628*\[Nu]^2 + 161*\[Nu]^3 + 
            343*(-2 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (1 - e^2)^(3/2)*
           (-80958 + 411964*\[Nu] - 437836*\[Nu]^2 + 27398*\[Nu]^3 + 
            490*(-2 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 14*(-1 + e^2)^2*
           (-126*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-2 + p)*(-872 + 4521*\[Nu] - 
              5356*\[Nu]^2 + 1378*\[Nu]^3)))*PNEllipticJ[-2 + p, -2 + p, 2, 
          0, e])/(16632*Sqrt[65]*e^2*Sqrt[1 - e^2]) - 
       ((-88 + 3*e^2*(34 + 29*Sqrt[1 - e^2]*(-2 + p)) - 197*Sqrt[1 - e^2]*
           (-2 + p))*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, 
          -2 + p, 2, 1, e])/(198*Sqrt[65]*e^2) + 
       (v^6*(18480*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          2*(1 - e^2)^(5/2)*(-2 + p)*(1836 - 9583*\[Nu] + 10643*\[Nu]^2 - 
            359*\[Nu]^3) + 50*(-460 + 2349*\[Nu] - 2552*\[Nu]^2 + 
            266*\[Nu]^3) - (-1 + e^2)*(-16659 + 86365*\[Nu] - 
            103480*\[Nu]^2 + 29855*\[Nu]^3) + 3*(-1 + e^2)^2*
           (2991 - 15543*\[Nu] + 16832*\[Nu]^2 + 249*\[Nu]^3 + 
            1750*(-2 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 2*(1 - e^2)^(3/2)*
           (2508*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-2 + p)*(2163 - 10495*\[Nu] + 
              8795*\[Nu]^2 + 2860*\[Nu]^3)))*PNEllipticJ[-2 + p, -2 + p, 3, 
          0, e])/(4752*Sqrt[65]*e^2) + 
       (Sqrt[5/13]*(434 - 189*e^2 + 50*(1 - e^2)^(3/2)*(-2 + p))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, -2 + p, 3, 1, e])/
        (396*e^2) - ((1 - e^2)*v^6*(-91560*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 
            5*\[Nu]^2) + 42*(1 - e^2)^(5/2)*(-2 + p)*(172 - 909*\[Nu] + 
            1023*\[Nu]^2 + \[Nu]^3) - 140*(2029 - 10121*\[Nu] + 
            9925*\[Nu]^2 + 420*\[Nu]^3) - 7*(-1 + e^2)*
           (-28969 + 148311*\[Nu] - 160176*\[Nu]^2 + 11333*\[Nu]^3) + 
          3*(-1 + e^2)^2*(2655 - 13097*\[Nu] + 11788*\[Nu]^2 + 2681*\[Nu]^3 + 
            4200*(-2 + p)*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 14*(1 - e^2)^(3/2)*
           (-1368*(1 - 5*\[Nu] + 5*\[Nu]^2) + (-2 + p)*(-1033 + 5515*\[Nu] - 
              7025*\[Nu]^2 + 2080*\[Nu]^3)))*PNEllipticJ[-2 + p, -2 + p, 4, 
          0, e])/(33264*Sqrt[65]*e^2) - 
       ((1 - e^2)*(182 - 147*e^2 + 150*(1 - e^2)^(3/2)*(-2 + p))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, -2 + p, 4, 1, e])/
        (396*Sqrt[65]*e^2) - ((-1 + e^2)^2*v^6*(11438 - 52315*\[Nu] + 
          27290*\[Nu]^2 + 40950*\[Nu]^3 + 28200*Sqrt[1 - e^2]*
           (1 - 5*\[Nu] + 5*\[Nu]^2) + 2*(1 - e^2)^(3/2)*(-2 + p)*
           (2104 - 10915*\[Nu] + 12140*\[Nu]^2 - 910*\[Nu]^3) + 
          (-1 + e^2)*(-12384 + 65429*\[Nu] - 73654*\[Nu]^2 + 112*\[Nu]^3))*
         PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/(4752*Sqrt[65]*e^2) - 
       (175*Sqrt[5/13]*(-1 + e^2)^2*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-2 + p, -2 + p, 5, 1, e])/(198*e^2) - 
       ((v^2 - e^2*v^2)^3*(-63000*Sqrt[1 - e^2]*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          105*(-1 + e^2)*\[Nu]*(-19 + 2*\[Nu] + 184*\[Nu]^2) + 
          30*(1 - e^2)^(3/2)*(-2 + p)*(-344 + 1799*\[Nu] - 2044*\[Nu]^2 + 
            182*\[Nu]^3) - 7*(-32218 + 168145*\[Nu] - 194270*\[Nu]^2 + 
            28990*\[Nu]^3))*PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/
        (33264*Sqrt[65]*e^2) - (25*Sqrt[5/13]*(-1 + e^2)^3*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-2 + p, -2 + p, 6, 1, e])/
        (66*e^2) - ((-1 + e^2)^4*v^6*(-1976 + 10275*\[Nu] - 11500*\[Nu]^2 + 
          910*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 7, 0, e])/
        (264*Sqrt[65]*e^2) - (Sqrt[5/13]*(-1 + e^2)^5*v^6*
         (-344 + 1799*\[Nu] - 2044*\[Nu]^2 + 182*\[Nu]^3)*
         PNEllipticJ[-2 + p, -2 + p, 8, 0, e])/(792*e^2) + 
       (Sqrt[5/13]*(1 + Sqrt[1 - e^2])^2*v^6*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[-1 + p, -2 + p, 0, 1, e])/(11*e*(-1 + e^2)) - 
       ((3*e^2*(39 + 20*Sqrt[1 - e^2]) - 2*(97 + 60*Sqrt[1 - e^2]))*v^6*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[-1 + p, -2 + p, 1, 0, e])/
        (132*Sqrt[65]*e*(-1 + e^2)))
 
hlmFourierMode[6, -1] = \[Epsilon]^5*
     ((((10*I)/693)*(-1 + e^2)*(-1 + p)*v^5*Sqrt[2 - 8*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[-1 + p, e*(-1 + p)])/(Sqrt[13]*e) - 
      ((I/2079)*(60 + 77*Sqrt[1 - e^2]*(-1 + p))*v^5*
        Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-1 + p, -1 + p, 1, 0, e])/Sqrt[26] + 
      (I/2079)*Sqrt[2/13]*(-47 + 12*e^2 + 21*(1 - e^2)^(3/2)*(-1 + p))*v^5*
       Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
       PNEllipticJ[-1 + p, -1 + p, 2, 0, e] + 
      (((5*I)/594)*(16 - 6*e^2 + 5*(1 - e^2)^(3/2)*(-1 + p))*v^5*
        Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/Sqrt[26] + 
      ((I/594)*(1 - e^2)^(3/2)*(64 - 24*e^2 - 15*(1 - e^2)^(3/2)*(-1 + p))*
        v^5*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/(Sqrt[26]*e) - 
      (((175*I)/594)*(-1 + e^2)^2*v^5*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 5, 0, e])/
       Sqrt[26] - (((25*I)/198)*(-1 + e^2)^3*v^5*
        Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-1 + p, -1 + p, 6, 0, e])/Sqrt[26])
 
hlmFourierMode[6, 0] = 
    \[Epsilon]^4*((10*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*BesselJ[p, e*p])/
        (33*Sqrt[273]) + (Sqrt[7/39]*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[p, p, 1, 0, e])/18 + (Sqrt[7/39]*(-1 + e^2)*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, p, 2, 0, e])/33 + 
       (25*Sqrt[7/39]*(-1 + e^2)*v^4*(1 - 5*\[Nu] + 5*\[Nu]^2)*
         PNEllipticJ[p, p, 3, 0, e])/396 + (5*Sqrt[7/39]*(-1 + e^2)^2*v^4*
         (1 - 5*\[Nu] + 5*\[Nu]^2)*PNEllipticJ[p, p, 4, 0, e])/132) + 
     \[Epsilon]^6*((-5*v^6*(-3 + 13*\[Nu] - 8*\[Nu]^2 - \[Nu]^3 + 
          e^2*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3))*BesselJ[p, e*p])/
        (33*Sqrt[273]*(-1 + e^2)) + (v^6*(-924*(1 - 5*\[Nu] + 5*\[Nu]^2) + 
          (-1 + e^2)*(-1133 + 5839*\[Nu] - 6284*\[Nu]^2 + 117*\[Nu]^3))*
         PNEllipticJ[p, p, 1, 0, e])/(396*Sqrt[273]*(1 - e^2)) - 
       (Sqrt[7/39]*v^6*(-137 + 672*\[Nu] - 642*\[Nu]^2 + \[Nu]^3 + 
          9*e^2*(-9 + 47*\[Nu] - 52*\[Nu]^2 + \[Nu]^3))*PNEllipticJ[p, p, 2, 
          0, e])/594 - (5*Sqrt[7/39]*v^6*(307 - 1581*\[Nu] + 1704*\[Nu]^2 - 
          47*\[Nu]^3 + 3*e^2*(-89 + 457*\[Nu] - 488*\[Nu]^2 + 9*\[Nu]^3))*
         PNEllipticJ[p, p, 3, 0, e])/2376 - (5*Sqrt[7/39]*(-1 + e^2)*v^6*
         (-3 + 13*\[Nu] - 8*\[Nu]^2 - \[Nu]^3 + e^2*(-9 + 47*\[Nu] - 
            52*\[Nu]^2 + \[Nu]^3))*PNEllipticJ[p, p, 4, 0, e])/264 - 
       (25*Sqrt[7/39]*(-1 + e^2)^2*v^6*(-22 + 111*\[Nu] - 114*\[Nu]^2 + 
          2*\[Nu]^3)*PNEllipticJ[p, p, 5, 0, e])/792 - 
       (25*(-1 + e^2)^3*v^6*(-22 + 111*\[Nu] - 114*\[Nu]^2 + 2*\[Nu]^3)*
         PNEllipticJ[p, p, 6, 0, e])/(264*Sqrt[273]))


(* ::Subsection::Closed:: *)
(*L=7*)


hlmFourierMode[7, -7] = \[Epsilon]^5*
     (((-I)*(-64 + 112*e^2 - 56*e^4 + 7*e^6)*v^5*Sqrt[1 - 4*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[-8 + p, e*(-7 + p)])/
       (Sqrt[6006]*e^6) - ((I/20)*(20*(1 + Sqrt[1 - e^2])^7 + 
         (3136 - 6768*e^2 + 4824*e^4 - 1263*e^6 + 90*e^8)*(-7 + p))*v^5*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[-7 + p, 
         e*(-7 + p)])/(Sqrt[6006]*e^7) + 
      ((I/180)*(-448*(63*Sqrt[1 - e^2] + 58*(-7 + p)) + 
         16*e^2*(2565*Sqrt[1 - e^2] + 3814*(-7 + p)) - 
         8*e^4*(2043*Sqrt[1 - e^2] + 6028*(-7 + p)) + 
         e^6*(1521*Sqrt[1 - e^2] + 14290*(-7 + p)) - 1161*e^8*(-7 + p))*v^5*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-7 + p, 
         -7 + p, 1, 0, e])/(Sqrt[6006]*e^7) + 
      ((I/360)*(e^6*(8086 - 4001*Sqrt[1 - e^2]*(-7 + p)) + 
         448*(-106 + 11*Sqrt[1 - e^2]*(-7 + p)) + 
         15*e^8*(-12 + 25*Sqrt[1 - e^2]*(-7 + p)) + 
         24*e^4*(-2014 + 479*Sqrt[1 - e^2]*(-7 + p)) - 
         16*e^2*(-5438 + 793*Sqrt[1 - e^2]*(-7 + p)))*v^5*
        Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-7 + p, -7 + p, 2, 0, e])/(Sqrt[6006]*e^7) + 
      ((I/720)*(2240*(106 + 75*Sqrt[1 - e^2]*(-7 + p)) + 
         9*e^8*(128 + 415*Sqrt[1 - e^2]*(-7 + p)) - 
         80*e^2*(5522 + 4555*Sqrt[1 - e^2]*(-7 + p)) + 
         8*e^4*(31554 + 31945*Sqrt[1 - e^2]*(-7 + p)) - 
         e^6*(44714 + 62895*Sqrt[1 - e^2]*(-7 + p)))*v^5*
        Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-7 + p, -7 + p, 3, 0, e])/(Sqrt[6006]*e^7) + 
      ((I/720)*(-1 + e^2)*(9*e^8*(-10 + 41*Sqrt[1 - e^2]*(-7 + p)) - 
         448*(1434 + 263*Sqrt[1 - e^2]*(-7 + p)) - 
         24*e^4*(15274 + 3883*Sqrt[1 - e^2]*(-7 + p)) + 
         e^6*(35226 + 8423*Sqrt[1 - e^2]*(-7 + p)) + 
         16*e^2*(57682 + 12639*Sqrt[1 - e^2]*(-7 + p)))*v^5*
        Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-7 + p, -7 + p, 4, 0, e])/(Sqrt[6006]*e^7) - 
      ((I/720)*(82880 + 144400*e^2 - 98680*e^4 + 5625*e^6 + 
         147000*(1 - e^2)^(3/2)*(-7 + p) + 44912*(1 - e^2)^(5/2)*(-7 + p) + 
         792*(1 - e^2)^(7/2)*(-7 + p))*(v^2 - e^2*v^2)^(5/2)*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-7 + p, 
         -7 + p, 5, 0, e])/(Sqrt[6006]*e^7) - 
      ((I/720)*(-1 + e^2)^3*(8*e^4*(267*Sqrt[1 - e^2] - 38069*(-7 + p)) - 
         64*(27271*Sqrt[1 - e^2] + 3471*(-7 + p)) + 
         16*e^2*(48193*Sqrt[1 - e^2] + 30512*(-7 + p)) + 
         e^6*(45*Sqrt[1 - e^2] + 33104*(-7 + p)) + 5400*e^8*(-7 + p))*v^5*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-7 + p, 
         -7 + p, 6, 0, e])/(Sqrt[6006]*e^7) - 
      ((I/90)*(1 - e^2)^(9/2)*(49848 - 109496*e^2 - 6327*e^4 - 
         34930*(1 - e^2)^(3/2)*(-7 + p) + 8442*(1 - e^2)^(5/2)*(-7 + p))*v^5*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-7 + p, 
         -7 + p, 7, 0, e])/(Sqrt[6006]*e^7) + 
      ((I/18)*Sqrt[7/858]*(1 - e^2)^(11/2)*(11608 + 832*e^2 - 675*e^4 + 
         430*(1 - e^2)^(3/2)*(-7 + p) + 186*(1 - e^2)^(5/2)*(-7 + p))*v^5*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-7 + p, 
         -7 + p, 8, 0, e])/e^7 - ((I/45)*Sqrt[77/78]*(1 - e^2)^(13/2)*
        (116 + 1449*e^2 + 180*(1 - e^2)^(3/2)*(-7 + p))*v^5*Sqrt[1 - 4*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-7 + p, -7 + p, 9, 0, e])/e^7 + 
      (I*Sqrt[7/858]*(1 - e^2)^(15/2)*(-748 + 159*e^2 + 12*(1 - e^2)^(3/2)*
          (-7 + p))*v^5*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-7 + p, -7 + p, 10, 0, e])/e^7 + 
      ((2*I)*Sqrt[2002/3]*(-1 + e^2)^8*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-7 + p, -7 + p, 11, 0, e])/
       e^7 + ((2*I)*Sqrt[462/13]*(-1 + e^2)^9*v^5*
        Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-7 + p, -7 + p, 12, 0, e])/e^7)
 
hlmFourierMode[7, -6] = \[Epsilon]^6*
     ((Sqrt[1 - e^2]*(-32 + 48*e^2 - 18*e^4 + e^6)*(-6 + p)*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[-6 + p, e*(-6 + p)])/
       (28*Sqrt[429]*e^6) - (Sqrt[1 - e^2]*
        (32*(60*Sqrt[1 - e^2] + 137*(-6 + p)) - 
         48*e^2*(40*Sqrt[1 - e^2] + 157*(-6 + p)) + 
         6*e^4*(60*Sqrt[1 - e^2] + 611*(-6 + p)) - 437*e^6*(-6 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         1, 0, e])/(1680*Sqrt[429]*e^6) - 
      ((-1 + e^2)*(15*e^6*(4 + Sqrt[1 - e^2]*(-6 + p)) - 
         32*(107 + 44*Sqrt[1 - e^2]*(-6 + p)) - 
         6*e^4*(227 + 74*Sqrt[1 - e^2]*(-6 + p)) + 
         16*e^2*(274 + 103*Sqrt[1 - e^2]*(-6 + p)))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         2, 0, e])/(840*Sqrt[429]*e^6) + 
      ((-1 + e^2)*(e^4*(8856 - 7086*Sqrt[1 - e^2]*(-6 + p)) - 
         160*(4 + 123*Sqrt[1 - e^2]*(-6 + p)) + 
         e^6*(-1548 + 283*Sqrt[1 - e^2]*(-6 + p)) + 
         16*e^2*(-548 + 1513*Sqrt[1 - e^2]*(-6 + p)))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         3, 0, e])/(3360*Sqrt[429]*e^6) - 
      ((-1 + e^2)*(95616 + 15*e^8*(-8 + Sqrt[1 - e^2]*(-6 + p)) - 
         16*e^2*(9608 + 4443*Sqrt[1 - e^2]*(-6 + p)) - 
         e^6*(6104 + 5613*Sqrt[1 - e^2]*(-6 + p)) + 
         e^4*(67416 + 39086*Sqrt[1 - e^2]*(-6 + p)) + 37600*Sqrt[1 - e^2]*
          (-6 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[-6 + p, -6 + p, 4, 0, e])/(3360*Sqrt[429]*e^6) + 
      ((-1 + e^2)^2*(54640 - 92416*e^2 + 35829*e^4 - 1903*e^6 - 
         13825*(1 - e^2)^(3/2)*(-6 + p) + 546*(1 - e^2)^(5/2)*(-6 + p) + 
         719*(1 - e^2)^(7/2)*(-6 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 5, 0, e])/
       (1680*Sqrt[429]*e^6) + ((-1 + e^2)^3*(169360 + 
         15*e^6*(1 + 107*Sqrt[1 - e^2]*(-6 + p)) - 
         32*e^2*(1637 + 1651*Sqrt[1 - e^2]*(-6 + p)) + 
         e^4*(-14581 + 6731*Sqrt[1 - e^2]*(-6 + p)) + 44496*Sqrt[1 - e^2]*
          (-6 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[-6 + p, -6 + p, 6, 0, e])/(1680*Sqrt[429]*e^6) - 
      ((-1 + e^2)^4*(236112 - 206560*e^2 - 18387*e^4 - 43400*(1 - e^2)^(3/2)*
          (-6 + p) + 20664*(1 - e^2)^(5/2)*(-6 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         7, 0, e])/(1680*Sqrt[429]*e^6) + 
      ((1 - e^2)^5*(14096 + 4352*e^2 - 1563*e^4 + 1112*(1 - e^2)^(3/2)*
          (-6 + p) + 408*(1 - e^2)^(5/2)*(-6 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         8, 0, e])/(48*Sqrt[429]*e^6) - (Sqrt[11/39]*(-1 + e^2)^6*
        (-241 + 396*e^2 + 45*(1 - e^2)^(3/2)*(-6 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         9, 0, e])/(15*e^6) - (Sqrt[3/143]*(1 - e^2)^7*
        (205 - 42*e^2 - 3*(1 - e^2)^(3/2)*(-6 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         10, 0, e])/e^6 + (Sqrt[429]*(-1 + e^2)^8*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         11, 0, e])/e^6 + (3*Sqrt[33/13]*(-1 + e^2)^9*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         12, 0, e])/e^6)
 
hlmFourierMode[7, -5] = \[Epsilon]^5*
     (((-1/13*I)*(16 - 20*e^2 + 5*e^4)*v^5*Sqrt[1 - 4*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[-6 + p, e*(-5 + p)])/
       (Sqrt[66]*e^4) + ((I/1820)*(140*(1 + Sqrt[1 - e^2])^5 - 
         (-4848 + 7980*e^2 - 3715*e^4 + 450*e^6)*(-5 + p))*v^5*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[-5 + p, 
         e*(-5 + p)])/(Sqrt[66]*e^5) + 
      ((I/16380)*(9*Sqrt[1 - e^2]*(4848 - 4436*e^2 + 703*e^4) - 
         5*(-6560 + 11800*e^2 - 6118*e^4 + 801*e^6)*(-5 + p))*v^5*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, 
         -5 + p, 1, 0, e])/(Sqrt[66]*e^5) + 
      ((I/32760)*(43936 + e^4*(10666 - 19105*Sqrt[1 - e^2]*(-5 + p)) + 
         15*e^6*(12 + 157*Sqrt[1 - e^2]*(-5 + p)) + 
         12*e^2*(-4186 + 3205*Sqrt[1 - e^2]*(-5 + p)) - 22480*Sqrt[1 - e^2]*
          (-5 + p))*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, -5 + p, 2, 0, e])/
       (Sqrt[66]*e^5) - ((I/65520)*(397280 - 592056*e^2 + 240422*e^4 - 
         22896*e^6 + 61775*(1 - e^2)^(3/2)*(-5 + p) + 99750*(1 - e^2)^(5/2)*
          (-5 + p) + 17595*(1 - e^2)^(7/2)*(-5 + p))*v^5*
        Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-5 + p, -5 + p, 3, 0, e])/(Sqrt[66]*e^5) - 
      ((I/65520)*(1 - e^2)^(3/2)*(581600 - 556536*e^2 + 108606*e^4 - 
         2070*e^6 + 23135*(1 - e^2)^(3/2)*(-5 + p) + 1190*(1 - e^2)^(5/2)*
          (-5 + p) - 2133*(1 - e^2)^(7/2)*(-5 + p))*v^5*Sqrt[1 - 4*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, -5 + p, 4, 0, e])/
       (Sqrt[66]*e^5) + ((I/65520)*(605520 - 252124*e^2 + 9729*e^4 + 
         150500*(1 - e^2)^(3/2)*(-5 + p) + 20412*(1 - e^2)^(5/2)*(-5 + p))*
        ((-1 + e^(-2))*v^2)^(5/2)*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-5 + p, -5 + p, 5, 0, e])/Sqrt[66] + 
      ((I/65520)*(1 - e^2)^(7/2)*(1136432 - 316812*e^2 + 675*e^4 - 
         4660*(1 - e^2)^(3/2)*(-5 + p) + 5940*(1 - e^2)^(5/2)*(-5 + p))*v^5*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, 
         -5 + p, 6, 0, e])/(Sqrt[66]*e^5) - 
      ((I/2340)*(1 - e^2)^(9/2)*(36304 + 4761*e^2 + 3060*(1 - e^2)^(3/2)*
          (-5 + p))*v^5*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-5 + p, -5 + p, 7, 0, e])/(Sqrt[66]*e^5) + 
      ((I/468)*(1 - e^2)^(11/2)*(-4960 + 1215*e^2 + 204*(1 - e^2)^(3/2)*
          (-5 + p))*v^5*Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-5 + p, -5 + p, 8, 0, e])/(Sqrt[66]*e^5) + 
      (((17*I)/13)*Sqrt[11/6]*(1 - e^2)^(13/2)*v^5*Sqrt[1 - 4*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, -5 + p, 9, 0, e])/e^5 - 
      (((17*I)/13)*Sqrt[3/22]*(1 - e^2)^(15/2)*v^5*Sqrt[1 - 4*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-5 + p, -5 + p, 10, 0, e])/e^5)
 
hlmFourierMode[7, -4] = \[Epsilon]^6*
     ((Sqrt[3/22]*Sqrt[1 - e^2]*(8 - 8*e^2 + e^4)*(-4 + p)*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[-4 + p, e*(-4 + p)])/
       (182*e^4) + (Sqrt[1 - e^2]*(480*Sqrt[1 - e^2] - 
         8*e^2*(30*Sqrt[1 - e^2] + 137*(-4 + p)) + 936*(-4 + p) + 
         237*e^4*(-4 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[-4 + p, -4 + p, 1, 0, e])/(3640*Sqrt[66]*e^4) + 
      ((-1 + e^2)*(15*e^4*(-8 + Sqrt[1 - e^2]*(-4 + p)) + 
         4*e^2*(381 + 28*Sqrt[1 - e^2]*(-4 + p)) - 
         8*(261 + 43*Sqrt[1 - e^2]*(-4 + p)))*v^6*(-1 + 7*\[Nu] - 
         14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 2, 0, e])/
       (5460*Sqrt[66]*e^4) + 
      ((-1 + e^2)*(9*e^4*(-24 + 181*Sqrt[1 - e^2]*(-4 + p)) - 
         8*e^2*(336 + 1361*Sqrt[1 - e^2]*(-4 + p)) + 
         8*(888 + 1573*Sqrt[1 - e^2]*(-4 + p)))*v^6*(-1 + 7*\[Nu] - 
         14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 3, 0, e])/
       (21840*Sqrt[66]*e^4) - ((1 - e^2)*(54464 - 65072*e^2 + 17488*e^4 - 
         720*e^6 + 5285*(1 - e^2)^(3/2)*(-4 + p) + 3934*(1 - e^2)^(5/2)*
          (-4 + p) + 165*(1 - e^2)^(7/2)*(-4 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 
         4, 0, e])/(21840*Sqrt[66]*e^4) + 
      ((-1 + e^2)^2*(122 + 617*e^2 - 189*e^4 + 650*(1 - e^2)^(3/2)*(-4 + p) + 
         62*(1 - e^2)^(5/2)*(-4 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 5, 0, e])/
       (780*Sqrt[66]*e^4) + ((41634 - 13009*e^2 - 135*e^4 + 
         1130*(1 - e^2)^(3/2)*(-4 + p) + 570*(1 - e^2)^(5/2)*(-4 + p))*
        (v^2 - e^2*v^2)^3*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[-4 + p, -4 + p, 6, 0, e])/(5460*Sqrt[66]*e^4) - 
      ((-1 + e^2)^4*(2572 + 1773*e^2 + 630*(1 - e^2)^(3/2)*(-4 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 
         7, 0, e])/(780*Sqrt[66]*e^4) + 
      ((1 - e^2)^5*(-1348 + 303*e^2 + 42*(1 - e^2)^(3/2)*(-4 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 
         8, 0, e])/(156*Sqrt[66]*e^4) + (7*Sqrt[33/2]*(-1 + e^2)^6*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 
         9, 0, e])/(26*e^4) + (21*Sqrt[3/22]*(-1 + e^2)^7*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 
         10, 0, e])/(26*e^4))
 
hlmFourierMode[7, -3] = \[Epsilon]^5*
     (((-1/143*I)*(-4 + 3*e^2)*v^5*Sqrt[3/2 - 6*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[-4 + p, e*(-3 + p)])/e^2 - 
      ((I/40040)*(140*(1 + Sqrt[1 - e^2])^3 + (1052 - 1189*e^2 + 270*e^4)*
          (-3 + p))*v^5*Sqrt[6 - 24*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        BesselJ[-3 + p, e*(-3 + p)])/e^3 + 
      ((I/60060)*(-9468*Sqrt[1 - e^2] + e^2*(3447*Sqrt[1 - e^2] + 
           6810*(-3 + p)) - 5512*(-3 + p) - 1683*e^4*(-3 + p))*v^5*
        Sqrt[1 - 4*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-3 + p, 
         -3 + p, 1, 0, e])/(Sqrt[6]*e^3) + 
      ((I/120120)*(-3112 + 15*e^4*(76 + 107*Sqrt[1 - e^2]*(-3 + p)) - 
         e^2*(758 + 7263*Sqrt[1 - e^2]*(-3 + p)) + 6428*Sqrt[1 - e^2]*
          (-3 + p))*v^5*Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-3 + p, -3 + p, 2, 0, e])/
       (Sqrt[6]*e^3) + ((I/240240)*(82664 - 86438*e^2 + 17424*e^4 + 
         14175*(1 - e^2)^(3/2)*(-3 + p) + 7245*(1 - e^2)^(5/2)*(-3 + p))*v^5*
        Sqrt[(-1 + e^2)*(-1 + 4*\[Nu])]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-3 + p, -3 + p, 3, 0, e])/(Sqrt[6]*e^3) - 
      ((I/1441440)*(1 - e^2)^(3/2)*(-47112 + 16622*e^2 + 810*e^4 + 
         4865*(1 - e^2)^(3/2)*(-3 + p) + 2163*(1 - e^2)^(5/2)*(-3 + p))*v^5*
        Sqrt[6 - 24*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-3 + p, 
         -3 + p, 4, 0, e])/e^3 - ((I/41184)*(3452 - 747*e^2 + 
         260*(1 - e^2)^(3/2)*(-3 + p))*(v^2 - e^2*v^2)^(5/2)*
        Sqrt[6 - 24*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-3 + p, 
         -3 + p, 5, 0, e])/e^3 - ((I/288288)*(1 - e^2)^3*
        (3325*Sqrt[1 - e^2] + 567*(1 - e^2)^(3/2) - 780*(-1 + e^2)^2*
          (-3 + p))*v^5*Sqrt[6 - 24*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*
        PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/e^3 + 
      (((5*I)/88)*(1 - e^2)^(9/2)*v^5*Sqrt[6 - 24*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-3 + p, -3 + p, 7, 0, e])/e^3 - 
      (((5*I)/264)*(1 - e^2)^(11/2)*v^5*Sqrt[6 - 24*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-3 + p, -3 + p, 8, 0, e])/e^3)
 
hlmFourierMode[7, -2] = \[Epsilon]^6*
     ((5*Sqrt[3 - 3*e^2]*(-2 + e^2)*(-2 + p)*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*BesselJ[-2 + p, e*(-2 + p)])/(4004*e^2) - 
      (Sqrt[1 - e^2]*(120*Sqrt[1 - e^2] + (194 - 117*e^2)*(-2 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 
         1, 0, e])/(16016*Sqrt[3]*e^2) + 
      ((-1 + e^2)*(402 + e^2*(-60 + 51*Sqrt[1 - e^2]*(-2 + p)) - 
         44*Sqrt[1 - e^2]*(-2 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/
       (24024*Sqrt[3]*e^2) + 
      ((-1 + e^2)*(-408 + 27*e^2*(4 + 5*Sqrt[1 - e^2]*(-2 + p)) - 
         310*Sqrt[1 - e^2]*(-2 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/
       (13728*Sqrt[3]*e^2) - ((1 - e^2)*(-8152 + 5720*e^2 - 648*e^4 + 
         35*(1 - e^2)^(3/2)*(-2 + p) + 147*(1 - e^2)^(5/2)*(-2 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 
         4, 0, e])/(96096*Sqrt[3]*e^2) - 
      (5*(-1 + e^2)^2*(137 - 27*e^2 + 25*(1 - e^2)^(3/2)*(-2 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 
         5, 0, e])/(6864*Sqrt[3]*e^2) + 
      (5*(-959 + 189*e^2 + 75*(1 - e^2)^(3/2)*(-2 + p))*(v^2 - e^2*v^2)^3*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 
         6, 0, e])/(48048*Sqrt[3]*e^2) + (125*Sqrt[3]*(-1 + e^2)^4*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 
         7, 0, e])/(2288*e^2) + (125*(-1 + e^2)^5*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 
         8, 0, e])/(2288*Sqrt[3]*e^2))
 
hlmFourierMode[7, -1] = \[Epsilon]^5*(((-5*I)/858)*v^5*Sqrt[2 - 8*\[Nu]]*
       (1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[-2 + p, e*(-1 + p)] + 
      ((I/24024)*(140*(1 + Sqrt[1 - e^2]) + (223 - 90*e^2)*(-1 + p))*v^5*
        Sqrt[2 - 8*\[Nu]]*(1 - 4*\[Nu] + 3*\[Nu]^2)*BesselJ[-1 + p, 
         e*(-1 + p)])/e + ((I/216216)*(2007*Sqrt[1 - e^2] + 
         (826 - 441*e^2)*(-1 + p))*v^5*Sqrt[2 - 8*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 1, 0, e])/e + 
      ((I/216216)*(-710 + 81*e^2*(20 + 7*Sqrt[1 - e^2]*(-1 + p)) - 
         1337*Sqrt[1 - e^2]*(-1 + p))*v^5*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/
          e^2]*(1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 2, 0, 
         e])/Sqrt[2] - (((5*I)/61776)*(418 - 288*e^2 + 45*(1 - e^2)^(3/2)*
          (-1 + p))*v^5*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/
       Sqrt[2] + ((I/41184)*(1 - e^2)^(3/2)*(82 - 162*e^2 + 
         45*(1 - e^2)^(3/2)*(-1 + p))*v^5*Sqrt[2 - 8*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/e + 
      (((175*I)/6864)*(-1 + e^2)^2*v^5*Sqrt[((-1 + e^2)*(-1 + 4*\[Nu]))/e^2]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 5, 0, e])/
       Sqrt[2] - (((25*I)/4576)*(1 - e^2)^(7/2)*v^5*Sqrt[2 - 8*\[Nu]]*
        (1 - 4*\[Nu] + 3*\[Nu]^2)*PNEllipticJ[-1 + p, -1 + p, 6, 0, e])/e)
 
hlmFourierMode[7, 0] = \[Epsilon]^6*
     ((5*Sqrt[1 - e^2]*p*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        BesselJ[p, e*p])/(858*Sqrt[7]) + 
      (Sqrt[7 - 7*e^2]*p*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[p, p, 1, 0, e])/936 + (Sqrt[7]*(1 - e^2)^(3/2)*p*v^6*
        (1 - 7*\[Nu] + 14*\[Nu]^2 - 7*\[Nu]^3)*PNEllipticJ[p, p, 2, 0, e])/
       1716 - (25*Sqrt[7]*(1 - e^2)^(3/2)*p*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[p, p, 3, 0, e])/20592 + 
      (5*Sqrt[7]*(1 - e^2)^(5/2)*p*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[p, p, 4, 0, e])/6864)


(* ::Subsection:: *)
(*L=8*)


hlmFourierMode[8, -8] = \[Epsilon]^6*
     ((-2*Sqrt[10/17017]*Sqrt[1 - e^2]*(-16 + 24*e^2 - 10*e^4 + e^6)*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[-9 + p, e*(-8 + p)])/
       e^7 - ((35 - 980*(-1 + e^2) + 2450*(-1 + e^2)^2 - 980*(-1 + e^2)^3 + 
         35*(-1 + e^2)^4 + 28*(1 - e^2)^(5/2)*(70 + 199*(-8 + p)) + 
         14*(1 - e^2)^(3/2)*(140 + 233*(-8 + p)) + Sqrt[1 - e^2]*
          (280 + 341*(-8 + p)) + (1 - e^2)^(7/2)*(280 + 2266*(-8 + p)) + 
         175*(1 - e^2)^(9/2)*(-8 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*BesselJ[-8 + p, e*(-8 + p)])/(14*Sqrt[170170]*e^8) - 
      ((9*e^8*(1343 + 1033*Sqrt[1 - e^2]*(-8 + p)) - 
         768*e^2*(1194 + 1123*Sqrt[1 - e^2]*(-8 + p)) - 
         64*e^6*(2736 + 2243*Sqrt[1 - e^2]*(-8 + p)) + 
         128*(3267 + 3283*Sqrt[1 - e^2]*(-8 + p)) + 
         160*e^4*(4149 + 3644*Sqrt[1 - e^2]*(-8 + p)))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-8 + p, -8 + p, 
         1, 0, e])/(504*Sqrt[170170]*e^8) - 
      ((e^4*(937088 - 61128*Sqrt[1 - e^2]*(-8 + p)) + 
         e^8*(38957 - 18850*Sqrt[1 - e^2]*(-8 + p)) + 
         210*e^10*(-3 + 7*Sqrt[1 - e^2]*(-8 + p)) + 
         32*e^2*(-33340 + 173*Sqrt[1 - e^2]*(-8 + p)) + 
         64*(6598 + 203*Sqrt[1 - e^2]*(-8 + p)) + 
         4*e^6*(-82588 + 14995*Sqrt[1 - e^2]*(-8 + p)))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-8 + p, -8 + p, 
         2, 0, e])/(504*Sqrt[170170]*e^8) + 
      ((1602944 - 4027648*e^2 + 3524704*e^4 - 1244192*e^6 + 149059*e^8 - 
         2592*e^10 + 56875*(1 - e^2)^(3/2)*(-8 + p) + 448000*(1 - e^2)^(5/2)*
          (-8 + p) + 666070*(1 - e^2)^(7/2)*(-8 + p) + 228680*(1 - e^2)^(9/2)*
          (-8 + p) + 13815*(1 - e^2)^(11/2)*(-8 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-8 + p, -8 + p, 
         3, 0, e])/(1008*Sqrt[170170]*e^8) - 
      ((-1 + e^2)*(63*e^10*(-5 + 23*Sqrt[1 - e^2]*(-8 + p)) + 
         448*(12794 + 3275*Sqrt[1 - e^2]*(-8 + p)) + 
         e^8*(127395 + 27739*Sqrt[1 - e^2]*(-8 + p)) - 
         32*e^2*(366972 + 101909*Sqrt[1 - e^2]*(-8 + p)) - 
         4*e^6*(485000 + 148367*Sqrt[1 - e^2]*(-8 + p)) + 
         8*e^4*(988924 + 294771*Sqrt[1 - e^2]*(-8 + p)))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-8 + p, -8 + p, 
         4, 0, e])/(1008*Sqrt[170170]*e^8) - 
      ((-1 + e^2)^2*(9*e^8*(-3335 + 1416*Sqrt[1 - e^2]*(-8 + p)) + 
         896*(-3755 + 3196*Sqrt[1 - e^2]*(-8 + p)) + 
         160*e^4*(-36050 + 13883*Sqrt[1 - e^2]*(-8 + p)) - 
         8*e^6*(-140030 + 37581*Sqrt[1 - e^2]*(-8 + p)) - 
         64*e^2*(-132570 + 74953*Sqrt[1 - e^2]*(-8 + p)))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-8 + p, -8 + p, 
         5, 0, e])/(2016*Sqrt[170170]*e^8) - 
      ((-1 + e^2)^3*(45*e^8*(-7 + 40*Sqrt[1 - e^2]*(-8 + p)) + 
         152*e^6*(-474 + 517*Sqrt[1 - e^2]*(-8 + p)) - 
         64*e^4*(70895 + 46373*Sqrt[1 - e^2]*(-8 + p)) - 
         128*(248857 + 51568*Sqrt[1 - e^2]*(-8 + p)) + 
         64*e^2*(428326 + 148253*Sqrt[1 - e^2]*(-8 + p)))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-8 + p, -8 + p, 
         6, 0, e])/(2016*Sqrt[170170]*e^8) + 
      ((-1 + e^2)^4*(-1813952 + 1849272*e^2 - 239788*e^4 - 6057*e^6 + 
         222075*(1 - e^2)^(3/2)*(-8 + p) - 92330*(1 - e^2)^(5/2)*(-8 + p) + 
         5823*(1 - e^2)^(7/2)*(-8 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-8 + p, -8 + p, 7, 0, e])/
       (126*Sqrt[170170]*e^8) - ((1 - e^2)^5*(-3972352 - 150936*e^2 + 
         219388*e^4 + 29925*e^6 - 526575*(1 - e^2)^(3/2)*(-8 + p) - 
         51310*(1 - e^2)^(5/2)*(-8 + p) + 20685*(1 - e^2)^(7/2)*(-8 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-8 + p, -8 + p, 
         8, 0, e])/(126*Sqrt[170170]*e^8) + 
      (Sqrt[22/7735]*(-1 + e^2)^6*(89324 - 56218*e^2 - 13401*e^4 - 
         9415*(1 - e^2)^(3/2)*(-8 + p) + 4599*(1 - e^2)^(5/2)*(-8 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-8 + p, -8 + p, 
         9, 0, e])/(63*e^8) - (Sqrt[10/17017]*(1 - e^2)^7*
        (50956 + 18666*e^2 - 4077*e^4 + 2313*(1 - e^2)^(3/2)*(-8 + p) + 
         675*(1 - e^2)^(5/2)*(-8 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-8 + p, -8 + p, 10, 0, e])/(9*e^8) + 
      (2*Sqrt[1430/119]*(-1 + e^2)^8*(-62 + 117*e^2 + 9*(1 - e^2)^(3/2)*
          (-8 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[-8 + p, -8 + p, 11, 0, e])/(9*e^8) + 
      (2*Sqrt[110/1547]*(1 - e^2)^9*(322 - 57*e^2 - 3*(1 - e^2)^(3/2)*
          (-8 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[-8 + p, -8 + p, 12, 0, e])/e^8 - 
      (30*Sqrt[1430/119]*(-1 + e^2)^10*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-8 + p, -8 + p, 13, 0, e])/e^8 - 
      (6*Sqrt[1430/119]*(-1 + e^2)^11*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-8 + p, -8 + p, 14, 0, e])/e^8)
 
hlmFourierMode[8, -7] = 0
 
hlmFourierMode[8, -6] = \[Epsilon]^6*
     ((-2*Sqrt[1 - e^2]*(16 - 16*e^2 + 3*e^4)*v^6*(-1 + 7*\[Nu] - 
         14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[-7 + p, e*(-6 + p)])/
       (Sqrt[51051]*e^5) + ((140 - 2100*(-1 + e^2) + 2100*(-1 + e^2)^2 - 
         140*(-1 + e^2)^3 + 3*Sqrt[1 - e^2]*(280 + 341*(-6 + p)) + 
         5*(1 - e^2)^(3/2)*(560 + 1011*(-6 + p)) + (1 - e^2)^(5/2)*
          (840 + 3893*(-6 + p)) + 525*(1 - e^2)^(7/2)*(-6 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[-6 + p, e*(-6 + p)])/
       (140*Sqrt[51051]*e^6) + 
      ((-36*(-10496 + 17424*e^2 - 8004*e^4 + 853*e^6) - 
         Sqrt[1 - e^2]*(-324320 + 488336*e^2 - 203982*e^4 + 20331*e^6)*
          (-6 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[-6 + p, -6 + p, 1, 0, e])/(5040*Sqrt[51051]*e^6) - 
      ((-135392 + 256224*e^2 - 142578*e^4 + 20836*e^6 - 875*(1 - e^2)^(3/2)*
          (-6 + p) + 10983*(1 - e^2)^(5/2)*(-6 + p) + 17187*(1 - e^2)^(7/2)*
          (-6 + p) + 2625*(1 - e^2)^(9/2)*(-6 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         2, 0, e])/(2520*Sqrt[51051]*e^6) - 
      ((1656320 - 3562752*e^2 + 2517696*e^4 - 647056*e^6 + 44892*e^8 + 
         106925*(1 - e^2)^(3/2)*(-6 + p) + 489055*(1 - e^2)^(5/2)*(-6 + p) + 
         361707*(1 - e^2)^(7/2)*(-6 + p) + 41193*(1 - e^2)^(9/2)*(-6 + p))*
        v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, 
         -6 + p, 3, 0, e])/(10080*Sqrt[51051]*e^6) - 
      ((-1 + e^2)*(63*e^8*(-60 + 77*Sqrt[1 - e^2]*(-6 + p)) + 
         e^6*(300252 + 3235*Sqrt[1 - e^2]*(-6 + p)) - 
         32*(113640 + 15199*Sqrt[1 - e^2]*(-6 + p)) + 
         16*e^2*(353652 + 49873*Sqrt[1 - e^2]*(-6 + p)) - 
         6*e^4*(419304 + 53281*Sqrt[1 - e^2]*(-6 + p)))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         4, 0, e])/(10080*Sqrt[51051]*e^6) + 
      ((-1 + e^2)^2*(781840 - 629104*e^2 + 103143*e^4 - 2304*e^6 + 
         314825*(1 - e^2)^(3/2)*(-6 + p) + 227150*(1 - e^2)^(5/2)*(-6 + p) + 
         19449*(1 - e^2)^(7/2)*(-6 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 5, 0, e])/
       (5040*Sqrt[51051]*e^6) - 
      ((-1 + e^2)^3*(4584464 + 45*e^6*(-14 + 33*Sqrt[1 - e^2]*(-6 + p)) - 
         16*e^2*(174723 + 28520*Sqrt[1 - e^2]*(-6 + p)) + 
         e^4*(282159 + 77795*Sqrt[1 - e^2]*(-6 + p)) + 377040*Sqrt[1 - e^2]*
          (-6 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[-6 + p, -6 + p, 6, 0, e])/(5040*Sqrt[51051]*e^6) + 
      ((-1 + e^2)^4*(-729264 - 698592*e^2 + 54981*e^4 - 
         544600*(1 - e^2)^(3/2)*(-6 + p) + 7560*(1 - e^2)^(5/2)*(-6 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         7, 0, e])/(5040*Sqrt[51051]*e^6) - 
      ((1 - e^2)^5*(198160 - 25792*e^2 - 2403*e^4 + 2440*(1 - e^2)^(3/2)*
          (-6 + p) + 1128*(1 - e^2)^(5/2)*(-6 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         8, 0, e])/(144*Sqrt[51051]*e^6) + (5*Sqrt[11/4641]*(-1 + e^2)^6*
        (103 + 45*e^2 + 9*(1 - e^2)^(3/2)*(-6 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         9, 0, e])/(9*e^6) - ((1 - e^2)^7*(-773 + 153*e^2 + 
         15*(1 - e^2)^(3/2)*(-6 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 10, 0, e])/
       (Sqrt[51051]*e^6) - (5*Sqrt[143/357]*(-1 + e^2)^8*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         11, 0, e])/e^6 - (5*Sqrt[33/1547]*(-1 + e^2)^9*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-6 + p, -6 + p, 
         12, 0, e])/e^6)
 
hlmFourierMode[8, -5] = 0
 
hlmFourierMode[8, -4] = \[Epsilon]^6*
     ((-2*Sqrt[2/187]*Sqrt[1 - e^2]*(-2 + e^2)*v^6*(-1 + 7*\[Nu] - 
         14*\[Nu]^2 + 7*\[Nu]^3)*BesselJ[-5 + p, e*(-4 + p)])/(13*e^3) - 
      ((70 - 420*(-1 + e^2) + 70*(-1 + e^2)^2 + 8*(1 - e^2)^(3/2)*
          (35 + 82*(-4 + p)) + Sqrt[1 - e^2]*(280 + 341*(-4 + p)) + 
         175*(1 - e^2)^(5/2)*(-4 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*BesselJ[-4 + p, e*(-4 + p)])/(910*Sqrt[374]*e^4) - 
      ((9*e^4*(1006 + 553*Sqrt[1 - e^2]*(-4 + p)) - 
         8*e^2*(5904 + 3553*Sqrt[1 - e^2]*(-4 + p)) + 
         8*(5274 + 3749*Sqrt[1 - e^2]*(-4 + p)))*v^6*(-1 + 7*\[Nu] - 
         14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 1, 0, e])/
       (32760*Sqrt[374]*e^4) + ((-8896 + 9724*e^2 - 833*e^4 - 450*e^6 + 
         1225*(1 - e^2)^(3/2)*(-4 + p) + 3764*(1 - e^2)^(5/2)*(-4 + p) + 
         975*(1 - e^2)^(7/2)*(-4 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 2, 0, e])/
       (16380*Sqrt[374]*e^4) + ((191536 - 327568*e^2 + 160958*e^4 - 
         20376*e^6 + 20475*(1 - e^2)^(3/2)*(-4 + p) + 45710*(1 - e^2)^(5/2)*
          (-4 + p) + 10791*(1 - e^2)^(7/2)*(-4 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 
         3, 0, e])/(65520*Sqrt[374]*e^4) - 
      ((1 - e^2)*(-236336 + 236752*e^2 - 45126*e^4 - 90*e^6 - 
         8715*(1 - e^2)^(3/2)*(-4 + p) + 4690*(1 - e^2)^(5/2)*(-4 + p) + 
         2313*(1 - e^2)^(7/2)*(-4 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 4, 0, e])/
       (65520*Sqrt[374]*e^4) - ((-1 + e^2)^2*(299344 - 203748*e^2 + 
         23229*e^4 + 52500*(1 - e^2)^(3/2)*(-4 + p) + 13020*(1 - e^2)^(5/2)*
          (-4 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[-4 + p, -4 + p, 5, 0, e])/(65520*Sqrt[374]*e^4) + 
      ((-80336 + 23220*e^2 - 459*e^4 + 980*(1 - e^2)^(3/2)*(-4 + p) + 
         252*(1 - e^2)^(5/2)*(-4 + p))*(v^2 - e^2*v^2)^3*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 
         6, 0, e])/(13104*Sqrt[374]*e^4) + 
      ((-1 + e^2)^4*(3116 - 171*e^2 + 180*(1 - e^2)^(3/2)*(-4 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 
         7, 0, e])/(468*Sqrt[374]*e^4) + 
      ((1 - e^2)^5*(1132 - 207*e^2 - 60*(1 - e^2)^(3/2)*(-4 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 
         8, 0, e])/(468*Sqrt[374]*e^4) - (5*Sqrt[11/34]*(-1 + e^2)^6*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 
         9, 0, e])/(13*e^4) - (15*(-1 + e^2)^7*v^6*(-1 + 7*\[Nu] - 
         14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-4 + p, -4 + p, 10, 0, e])/
       (13*Sqrt[374]*e^4))
 
hlmFourierMode[8, -3] = 0
 
hlmFourierMode[8, -2] = \[Epsilon]^6*
     ((-2*Sqrt[5/17]*Sqrt[1 - e^2]*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*BesselJ[-3 + p, e*(-2 + p)])/(143*e) + 
      ((140 - 140*(-1 + e^2) + Sqrt[1 - e^2]*(280 + 341*(-2 + p)) + 
         175*(1 - e^2)^(3/2)*(-2 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*BesselJ[-2 + p, e*(-2 + p)])/(4004*Sqrt[85]*e^2) + 
      ((18576 - 10548*e^2 + 6545*Sqrt[1 - e^2]*(-2 + p) + 
         3897*(1 - e^2)^(3/2)*(-2 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/
       (144144*Sqrt[85]*e^2) - ((-1154 - 1196*e^2 + 1440*e^4 + 
         2135*(1 - e^2)^(3/2)*(-2 + p) + 1035*(1 - e^2)^(5/2)*(-2 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 
         2, 0, e])/(72072*Sqrt[85]*e^2) - 
      ((79808 - 97456*e^2 + 26748*e^4 + 11375*(1 - e^2)^(3/2)*(-2 + p) + 
         7875*(1 - e^2)^(5/2)*(-2 + p))*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/
       (288288*Sqrt[85]*e^2) + ((1 - e^2)*(-38960 + 9180*e^2 + 4860*e^4 + 
         3885*(1 - e^2)^(3/2)*(-2 + p) + 2961*(1 - e^2)^(5/2)*(-2 + p))*v^6*
        (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 
         4, 0, e])/(288288*Sqrt[85]*e^2) + 
      (7*Sqrt[5/17]*(-1 + e^2)^2*(227 - 72*e^2 + 15*(1 - e^2)^(3/2)*(-2 + p))*
        v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*PNEllipticJ[-2 + p, 
         -2 + p, 5, 0, e])/(20592*e^2) - 
      (Sqrt[5/17]*(-47 - 18*e^2 + 15*(1 - e^2)^(3/2)*(-2 + p))*
        (v^2 - e^2*v^2)^3*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/(6864*e^2) - 
      (105*Sqrt[5/17]*(-1 + e^2)^4*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[-2 + p, -2 + p, 7, 0, e])/(2288*e^2) - 
      (35*Sqrt[5/17]*(-1 + e^2)^5*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[-2 + p, -2 + p, 8, 0, e])/(2288*e^2))
 
hlmFourierMode[8, -1] = 0
 
hlmFourierMode[8, 0] = \[Epsilon]^6*
     ((-5*Sqrt[7/17]*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        BesselJ[p, e*p])/858 - (223*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[p, p, 1, 0, e])/(3432*Sqrt[119]) - 
      (5*(-71 + 162*e^2)*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[p, p, 2, 0, e])/(30888*Sqrt[119]) - 
      (5*Sqrt[7/17]*(-209 + 144*e^2)*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[p, p, 3, 0, e])/61776 - 
      (Sqrt[7/17]*(-1 + e^2)*(-41 + 81*e^2)*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[p, p, 4, 0, e])/20592 - 
      (175*Sqrt[7/17]*(-1 + e^2)^2*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 
         7*\[Nu]^3)*PNEllipticJ[p, p, 5, 0, e])/13728 - 
      (25*Sqrt[7/17]*(-1 + e^2)^3*v^6*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)*
        PNEllipticJ[p, p, 6, 0, e])/4576)


(* ::Section::Closed:: *)
(*Tail Part*)


(* ::Subsection:: *)
(*L=2*)


hlmTailFourierMode[2, -2] = 
    \[Epsilon]^3*((I*Sqrt[1 - e^2]*v^3*(3*lgxOx0p - Log[4] - 3*Log[v^2] + 
          2*Log[I*(-2 + p)*v^3])*PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/e^2 + 
       (I*(2 - e^2 + (1 - e^2)^(3/2)*(-2 + p))*v^3*(3*lgxOx0p - Log[4] - 
          3*Log[v^2] + 2*Log[I*(-2 + p)*v^3])*PNEllipticJ[-2 + p, -2 + p, 2, 
          0, e])/(e^2*(-2 + p)) - 
       ((I/2)*(-2 + 7*e^2 + 10*(1 - e^2)^(3/2)*(-2 + p))*v^3*
         (3*lgxOx0p - Log[4] - 3*Log[v^2] + 2*Log[I*(-2 + p)*v^3])*
         PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/(e^2*(-2 + p)) + 
       ((I/2)*(1 - e^2)*(-46 + 21*e^2 + 6*(1 - e^2)^(3/2)*(-2 + p))*v^3*
         (3*lgxOx0p - Log[4] - 3*Log[v^2] + 2*Log[I*(-2 + p)*v^3])*
         PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/(e^2*(-2 + p)) + 
       ((35*I)*(-1 + e^2)^2*v^3*(3*lgxOx0p - Log[4] - 3*Log[v^2] + 
          2*Log[I*(-2 + p)*v^3])*PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/
        (e^2*(-2 + p)) + ((15*I)*(-1 + e^2)^3*v^3*(3*lgxOx0p - Log[4] - 
          3*Log[v^2] + 2*Log[I*(-2 + p)*v^3])*PNEllipticJ[-2 + p, -2 + p, 6, 
          0, e])/(e^2*(-2 + p))) + \[Epsilon]^5*
      (((-6*I)*(-2 + e^2)*v^5*BesselJ[-2 + p, e*(-2 + p)]*
         (3*lgxOx0p - Log[4] - 3*Log[v^2] + 2*Log[I*(-2 + p)*v^3]))/
        (e^2*(-1 + e^2)) - ((I/42)*v^5*(504*Sqrt[1 - e^2] + 
          756*Sqrt[1 - e^2]*lgxOx0p + 252*Sqrt[1 - e^2]*(-2 + p) - 
          945*lgxOx0p*(-2 + p) + 1134*Sqrt[1 - e^2]*lgxOx0p*(-2 + p) + 
          333*(1 - e^2)^(3/2)*lgxOx0p*(-2 + p) - 1323*(-1 + e^2)*lgxOx0p*
           (-2 + p) - 126*Sqrt[1 - e^2]*lgxOx0p*(-2 + p)*\[Nu] - 
          12*(1 - e^2)^(3/2)*lgxOx0p*(-2 + p)*\[Nu] + 504*Sqrt[1 - e^2]*
           Log[2] - 756*(-2 + p)*Log[2] - 420*Sqrt[1 - e^2]*(-2 + p)*Log[2] - 
          84*(1 - e^2)^(3/2)*(-2 + p)*Log[2] + 2268*(-1 + e^2)*(-2 + p)*
           Log[2] + 56*(1 - e^2)^(3/2)*(-2 + p)*\[Nu]*Log[2] - 
          504*Sqrt[1 - e^2]*Log[4] + 693*(-2 + p)*Log[4] - 
          168*Sqrt[1 - e^2]*(-2 + p)*Log[4] - 69*(1 - e^2)^(3/2)*(-2 + p)*
           Log[4] - 693*(-1 + e^2)*(-2 + p)*Log[4] + 42*Sqrt[1 - e^2]*
           (-2 + p)*\[Nu]*Log[4] - 24*(1 - e^2)^(3/2)*(-2 + p)*\[Nu]*Log[4] + 
          3*(-252*Sqrt[1 - e^2] + (-2 + p)*(315 + 441*(-1 + e^2) + 
              42*Sqrt[1 - e^2]*(-9 + \[Nu]) + (1 - e^2)^(3/2)*(-111 + 
                4*\[Nu])))*Log[v^2] + (504*Sqrt[1 - e^2] + 
            (-2 + p)*(-630 - 882*(-1 + e^2) + (1 - e^2)^(3/2)*(222 - 
                8*\[Nu]) - 84*Sqrt[1 - e^2]*(-9 + \[Nu])))*
           Log[I*(-2 + p)*v^3])*PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/
        (e^2*(-2 - e^2*(-2 + p) + p)) + 
       ((6*I)*v^5*(3*lgxOx0p - Log[4] - 3*Log[v^2] + 2*Log[I*(-2 + p)*v^3])*
         PNEllipticJ[-2 + p, -2 + p, 1, 1, e])/(e^2*Sqrt[1 - e^2]) - 
       ((I/42)*v^5*(504*Sqrt[1 - e^2] + 504*(1 - e^2)^(3/2) - 
          756*Sqrt[1 - e^2]*lgxOx0p - 756*(1 - e^2)^(3/2)*lgxOx0p + 
          252*Sqrt[1 - e^2]*(-2 + p) + 252*(1 - e^2)^(3/2)*(-2 + p) + 
          504*(-1 + e^2)^2*(-2 + p) + 630*Sqrt[1 - e^2]*lgxOx0p*(-2 + p) + 
          2475*(1 - e^2)^(3/2)*lgxOx0p*(-2 + p) - 171*(1 - e^2)^(5/2)*lgxOx0p*
           (-2 + p) + 2268*(-1 + e^2)*lgxOx0p*(-2 + p) + 1512*(-1 + e^2)^2*
           lgxOx0p*(-2 + p) + 252*(-1 + e^2)^2*(-2 + p)^2 - 
          3150*(1 - e^2)^(3/2)*lgxOx0p*(-2 + p)^2 - 2646*(1 - e^2)^(5/2)*
           lgxOx0p*(-2 + p)^2 + 630*(-1 + e^2)*lgxOx0p*(-2 + p)^2 + 
          1050*(-1 + e^2)^2*lgxOx0p*(-2 + p)^2 + 201*(-1 + e^2)^3*lgxOx0p*
           (-2 + p)^2 - 390*(1 - e^2)^(3/2)*lgxOx0p*(-2 + p)*\[Nu] + 
          114*(1 - e^2)^(5/2)*lgxOx0p*(-2 + p)*\[Nu] - 378*(-1 + e^2)^2*
           lgxOx0p*(-2 + p)^2*\[Nu] - 204*(-1 + e^2)^3*lgxOx0p*(-2 + p)^2*
           \[Nu] + 504*Sqrt[1 - e^2]*Log[2] + 504*(1 - e^2)^(3/2)*Log[2] - 
          336*Sqrt[1 - e^2]*(-2 + p)*Log[2] - 672*(1 - e^2)^(3/2)*(-2 + p)*
           Log[2] + 4536*(-1 + e^2)*(-2 + p)*Log[2] - 1008*(-1 + e^2)^2*
           (-2 + p)*Log[2] - 84*(-2 + p)^2*Log[2] + 1778*Sqrt[1 - e^2]*
           (-2 + p)^2*Log[2] + 4018*(1 - e^2)^(3/2)*(-2 + p)^2*Log[2] + 
          1932*(1 - e^2)^(5/2)*(-2 + p)^2*Log[2] - 224*(-1 + e^2)*(-2 + p)^2*
           Log[2] - 616*(-1 + e^2)^2*(-2 + p)^2*Log[2] + 56*(1 - e^2)^(3/2)*
           (-2 + p)*\[Nu]*Log[2] + 56*(1 - e^2)^(5/2)*(-2 + p)*\[Nu]*Log[2] - 
          112*(-1 + e^2)*(-2 + p)^2*\[Nu]*Log[2] + 14*(-1 + e^2)^2*(-2 + p)^2*
           \[Nu]*Log[2] - 56*(-1 + e^2)^3*(-2 + p)^2*\[Nu]*Log[2] - 
          573*(1 - e^2)^(3/2)*(-2 + p)*Log[4] + 99*(1 - e^2)^(5/2)*(-2 + p)*
           Log[4] - 3024*(-1 + e^2)*(-2 + p)*Log[4] - 889*Sqrt[1 - e^2]*
           (-2 + p)^2*Log[4] - 959*(1 - e^2)^(3/2)*(-2 + p)^2*Log[4] - 
          84*(1 - e^2)^(5/2)*(-2 + p)^2*Log[4] - 224*(-1 + e^2)*(-2 + p)^2*
           Log[4] - 168*(-1 + e^2)^2*(-2 + p)^2*Log[4] - 
          109*(-1 + e^2)^3*(-2 + p)^2*Log[4] + 102*(1 - e^2)^(3/2)*(-2 + p)*
           \[Nu]*Log[4] - 66*(1 - e^2)^(5/2)*(-2 + p)*\[Nu]*Log[4] + 
          56*(-1 + e^2)*(-2 + p)^2*\[Nu]*Log[4] + 119*(-1 + e^2)^2*(-2 + p)^2*
           \[Nu]*Log[4] + 96*(-1 + e^2)^3*(-2 + p)^2*\[Nu]*Log[4] - 
          14*Sqrt[1 - e^2]*(-2 + p)*Log[64] + 28*(1 - e^2)^(3/2)*(-2 + p)*
           Log[64] - 14*(1 - e^2)^(5/2)*(-2 + p)*Log[64] + 
          14*(-2 + p)^2*Log[64] + 42*(-1 + e^2)*(-2 + p)^2*Log[64] + 
          42*(-1 + e^2)^2*(-2 + p)^2*Log[64] + 14*(-1 + e^2)^3*(-2 + p)^2*
           Log[64] - 3*Sqrt[1 - e^2]*(252*(-2 + e^2) - 
            (-2 + p)*(-978 + 252*Sqrt[1 - e^2] + e^4*(57 - 38*\[Nu]) + 
              9*e^2*(79 + 56*Sqrt[1 - e^2] - 6*\[Nu]) + 92*\[Nu]) + 
            Sqrt[1 - e^2]*(-2 + p)^2*(73 - 1932*Sqrt[1 - e^2] + 
              2*e^2*(-108 + 441*Sqrt[1 - e^2] - 5*\[Nu]) - 58*\[Nu] + 
              e^4*(-67 + 68*\[Nu])))*Log[v^2] + 2*Sqrt[1 - e^2]*
           (252*(-2 + e^2) - (-2 + p)*(-978 + 252*Sqrt[1 - e^2] + 
              e^4*(57 - 38*\[Nu]) + 9*e^2*(79 + 56*Sqrt[1 - e^2] - 6*\[Nu]) + 
              92*\[Nu]) + Sqrt[1 - e^2]*(-2 + p)^2*(73 - 1932*Sqrt[1 - e^2] + 
              2*e^2*(-108 + 441*Sqrt[1 - e^2] - 5*\[Nu]) - 58*\[Nu] + 
              e^4*(-67 + 68*\[Nu])))*Log[I*(-2 + p)*v^3])*
         PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/(e^2*(1 - e^2)^(3/2)*
         (-2 + p)^2) + ((6*I)*(2 - e^2 + (1 - e^2)^(3/2)*(-2 + p))*v^5*
         (3*lgxOx0p - Log[4] - 3*Log[v^2] + 2*Log[I*(-2 + p)*v^3])*
         PNEllipticJ[-2 + p, -2 + p, 2, 1, e])/
        (e^2*(-2 - e^2*(-2 + p) + p)) + 
       ((I/168)*v^5*(5040*Sqrt[1 - e^2] - 7056*(1 - e^2)^(3/2) - 
          7560*Sqrt[1 - e^2]*lgxOx0p + 10584*(1 - e^2)^(3/2)*lgxOx0p + 
          2520*Sqrt[1 - e^2]*(-2 + p) - 3528*(1 - e^2)^(3/2)*(-2 + p) + 
          10080*(-1 + e^2)^2*(-2 + p) + 6300*Sqrt[1 - e^2]*lgxOx0p*(-2 + p) + 
          9198*(1 - e^2)^(3/2)*lgxOx0p*(-2 + p) - 3366*(1 - e^2)^(5/2)*
           lgxOx0p*(-2 + p) + 54432*(-1 + e^2)^2*lgxOx0p*(-2 + p) + 
          5040*(-1 + e^2)^2*(-2 + p)^2 - 26460*(1 - e^2)^(5/2)*lgxOx0p*
           (-2 + p)^2 + 20580*(-1 + e^2)^2*lgxOx0p*(-2 + p)^2 - 
          7224*(-1 + e^2)^3*lgxOx0p*(-2 + p)^2 + 1932*(1 - e^2)^(3/2)*lgxOx0p*
           (-2 + p)*\[Nu] - 948*(1 - e^2)^(5/2)*lgxOx0p*(-2 + p)*\[Nu] - 
          5040*(-1 + e^2)^2*lgxOx0p*(-2 + p)^2*\[Nu] - 2352*(-1 + e^2)^3*
           lgxOx0p*(-2 + p)^2*\[Nu] + 5040*Sqrt[1 - e^2]*Log[2] - 
          7056*(1 - e^2)^(3/2)*Log[2] - 2688*Sqrt[1 - e^2]*(-2 + p)*Log[2] + 
          2016*(1 - e^2)^(3/2)*(-2 + p)*Log[2] + 2352*(1 - e^2)^(5/2)*
           (-2 + p)*Log[2] + 62496*(-1 + e^2)*(-2 + p)*Log[2] - 
          44352*(-1 + e^2)^2*(-2 + p)*Log[2] - 756*(-2 + p)^2*Log[2] + 
          4284*Sqrt[1 - e^2]*(-2 + p)^2*Log[2] + 5670*(1 - e^2)^(3/2)*
           (-2 + p)^2*Log[2] + 19278*(1 - e^2)^(5/2)*(-2 + p)^2*Log[2] - 
          2268*(-1 + e^2)*(-2 + p)^2*Log[2] - 10824*(-1 + e^2)^2*(-2 + p)^2*
           Log[2] + 672*(-1 + e^2)^3*(-2 + p)^2*Log[2] - 1540*(1 - e^2)^(3/2)*
           (-2 + p)*\[Nu]*Log[2] - 196*(1 - e^2)^(5/2)*(-2 + p)*\[Nu]*
           Log[2] + 1812*(-1 + e^2)^2*(-2 + p)^2*\[Nu]*Log[2] - 
          826*(-1 + e^2)^3*(-2 + p)^2*\[Nu]*Log[2] + 84*Sqrt[1 - e^2]*
           (-2 + p)*Log[4] - 5754*(1 - e^2)^(3/2)*(-2 + p)*Log[4] + 
          786*(1 - e^2)^(5/2)*(-2 + p)*Log[4] - 31248*(-1 + e^2)*(-2 + p)*
           Log[4] + 4032*(-1 + e^2)^2*(-2 + p)*Log[4] - 2142*Sqrt[1 - e^2]*
           (-2 + p)^2*Log[4] - 2835*(1 - e^2)^(3/2)*(-2 + p)^2*Log[4] - 
          819*(1 - e^2)^(5/2)*(-2 + p)^2*Log[4] - 2582*(-1 + e^2)^2*
           (-2 + p)^2*Log[4] + 1694*(-1 + e^2)^3*(-2 + p)^2*Log[4] + 
          126*(1 - e^2)^(3/2)*(-2 + p)*\[Nu]*Log[4] + 414*(1 - e^2)^(5/2)*
           (-2 + p)*\[Nu]*Log[4] + 774*(-1 + e^2)^2*(-2 + p)^2*\[Nu]*Log[4] + 
          1197*(-1 + e^2)^3*(-2 + p)^2*\[Nu]*Log[4] - 280*Sqrt[1 - e^2]*
           (-2 + p)*Log[64] + 560*(1 - e^2)^(3/2)*(-2 + p)*Log[64] - 
          280*(1 - e^2)^(5/2)*(-2 + p)*Log[64] + 126*(-2 + p)^2*Log[64] + 
          378*(-1 + e^2)*(-2 + p)^2*Log[64] + 378*(-1 + e^2)^2*(-2 + p)^2*
           Log[64] + 126*(-1 + e^2)^3*(-2 + p)^2*Log[64] - 
          6*Sqrt[1 - e^2]*(-252*(-2 + 7*e^2) + (-2 + p)*(2022 - 411*e^2 - 
              561*e^4 + 9072*(1 - e^2)^(3/2) + 164*\[Nu] - 6*e^2*\[Nu] - 
              158*e^4*\[Nu]) + 14*(1 - e^2)^(3/2)*(-2 + p)^2*
             (331 - 315*Sqrt[1 - e^2] - 32*\[Nu] - 2*e^2*(43 + 14*\[Nu])))*
           Log[v^2] + 4*Sqrt[1 - e^2]*(-252*(-2 + 7*e^2) + 
            (-2 + p)*(2022 - 411*e^2 - 561*e^4 + 9072*(1 - e^2)^(3/2) + 
              164*\[Nu] - 6*e^2*\[Nu] - 158*e^4*\[Nu]) + 14*(1 - e^2)^(3/2)*
             (-2 + p)^2*(331 - 315*Sqrt[1 - e^2] - 32*\[Nu] - 
              2*e^2*(43 + 14*\[Nu])))*Log[I*(-2 + p)*v^3])*
         PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/(e^2*(1 - e^2)^(3/2)*
         (-2 + p)^2) - ((3*I)*(-2 + 7*e^2 + 10*(1 - e^2)^(3/2)*(-2 + p))*v^5*
         (3*lgxOx0p - Log[4] - 3*Log[v^2] + 2*Log[I*(-2 + p)*v^3])*
         PNEllipticJ[-2 + p, -2 + p, 3, 1, e])/
        (e^2*(-2 - e^2*(-2 + p) + p)) + 
       ((I/840)*v^5*(126000*(1 - e^2)^(3/2) + 105840*(1 - e^2)^(5/2) - 
          189000*(1 - e^2)^(3/2)*lgxOx0p - 158760*(1 - e^2)^(5/2)*lgxOx0p + 
          63000*(1 - e^2)^(3/2)*(-2 + p) + 52920*(1 - e^2)^(5/2)*(-2 + p) + 
          30240*(-1 + e^2)^3*(-2 + p) + 162540*(1 - e^2)^(3/2)*lgxOx0p*
           (-2 + p) + 402990*(1 - e^2)^(5/2)*lgxOx0p*(-2 + p) + 
          18810*(1 - e^2)^(7/2)*lgxOx0p*(-2 + p) - 529200*(-1 + e^2)^2*
           lgxOx0p*(-2 + p) + 226800*(-1 + e^2)^3*lgxOx0p*(-2 + p) + 
          15120*(-1 + e^2)^3*(-2 + p)^2 + 45360*(1 - e^2)^(7/2)*lgxOx0p*
           (-2 + p)^2 + 164388*(-1 + e^2)^3*lgxOx0p*(-2 + p)^2 - 
          2520*(-1 + e^2)^4*lgxOx0p*(-2 + p)^2 - 68040*(1 - e^2)^(3/2)*
           lgxOx0p*(-2 + p)*\[Nu] - 22260*(1 - e^2)^(5/2)*lgxOx0p*(-2 + p)*
           \[Nu] + 26100*(1 - e^2)^(7/2)*lgxOx0p*(-2 + p)*\[Nu] - 
          10080*(-1 + e^2)^3*lgxOx0p*(-2 + p)^2*\[Nu] - 10080*(-1 + e^2)^4*
           lgxOx0p*(-2 + p)^2*\[Nu] + 126000*(1 - e^2)^(3/2)*Log[2] + 
          105840*(1 - e^2)^(5/2)*Log[2] - 11340*Sqrt[1 - e^2]*(-2 + p)*
           Log[2] - 85980*(1 - e^2)^(3/2)*(-2 + p)*Log[2] - 
          111180*(1 - e^2)^(5/2)*(-2 + p)*Log[2] - 19740*(1 - e^2)^(7/2)*
           (-2 + p)*Log[2] - 332640*(-1 + e^2)*(-2 + p)*Log[2] + 
          534240*(-1 + e^2)^2*(-2 + p)*Log[2] - 151200*(-1 + e^2)^3*(-2 + p)*
           Log[2] + 2520*(-2 + p)^2*Log[2] - 5334*Sqrt[1 - e^2]*(-2 + p)^2*
           Log[2] - 10374*(1 - e^2)^(3/2)*(-2 + p)^2*Log[2] - 
          6090*(1 - e^2)^(5/2)*(-2 + p)^2*Log[2] - 30618*(1 - e^2)^(7/2)*
           (-2 + p)^2*Log[2] + 7056*(-1 + e^2)*(-2 + p)^2*Log[2] + 
          6048*(-1 + e^2)^2*(-2 + p)^2*Log[2] - 24144*(-1 + e^2)^3*(-2 + p)^2*
           Log[2] + 4536*(-1 + e^2)^4*(-2 + p)^2*Log[2] + 
          31560*(1 - e^2)^(3/2)*(-2 + p)*\[Nu]*Log[2] + 20360*(1 - e^2)^(5/2)*
           (-2 + p)*\[Nu]*Log[2] + 11760*(1 - e^2)^(7/2)*(-2 + p)*\[Nu]*
           Log[2] + 4560*(-1 + e^2)^3*(-2 + p)^2*\[Nu]*Log[2] - 
          3360*(-1 + e^2)^4*(-2 + p)^2*\[Nu]*Log[2] - 1680*Sqrt[1 - e^2]*
           (-2 + p)*Log[4] + 2460*(1 - e^2)^(3/2)*(-2 + p)*Log[4] - 
          83990*(1 - e^2)^(5/2)*(-2 + p)*Log[4] + 2550*(1 - e^2)^(7/2)*
           (-2 + p)*Log[4] + 166320*(-1 + e^2)*(-2 + p)*Log[4] - 
          90720*(-1 + e^2)^2*(-2 + p)*Log[4] + 2667*Sqrt[1 - e^2]*(-2 + p)^2*
           Log[4] + 5187*(1 - e^2)^(3/2)*(-2 + p)^2*Log[4] + 
          3045*(1 - e^2)^(5/2)*(-2 + p)^2*Log[4] + 189*(1 - e^2)^(7/2)*
           (-2 + p)^2*Log[4] - 42220*(-1 + e^2)^3*(-2 + p)^2*Log[4] - 
          1680*(-1 + e^2)^4*(-2 + p)^2*Log[4] + 6900*(1 - e^2)^(3/2)*(-2 + p)*
           \[Nu]*Log[4] - 2760*(1 - e^2)^(5/2)*(-2 + p)*\[Nu]*Log[4] - 
          14580*(1 - e^2)^(7/2)*(-2 + p)*\[Nu]*Log[4] + 1080*(-1 + e^2)^3*
           (-2 + p)^2*\[Nu]*Log[4] + 5040*(-1 + e^2)^4*(-2 + p)^2*\[Nu]*
           Log[4] + 2450*Sqrt[1 - e^2]*(-2 + p)*Log[64] - 
          4550*(1 - e^2)^(3/2)*(-2 + p)*Log[64] + 1750*(1 - e^2)^(5/2)*
           (-2 + p)*Log[64] + 350*(1 - e^2)^(7/2)*(-2 + p)*Log[64] - 
          420*(-2 + p)^2*Log[64] - 1176*(-1 + e^2)*(-2 + p)^2*Log[64] - 
          1008*(-1 + e^2)^2*(-2 + p)^2*Log[64] - 168*(-1 + e^2)^3*(-2 + p)^2*
           Log[64] + 84*(-1 + e^2)^4*(-2 + p)^2*Log[64] + 
          6*(1 - e^2)^(3/2)*(-1260*(-46 + 21*e^2) - 14*(1 - e^2)^(3/2)*
             (-2 + p)^2*(-1987 + 540*Sqrt[1 - e^2] + 30*e^2*(1 + 4*\[Nu])) - 
            5*(-2 + p)*(19478 - 25200*Sqrt[1 - e^2] + e^2*(-14687 + 
                7560*Sqrt[1 - e^2] - 998*\[Nu]) - 2140*\[Nu] + 
              e^4*(627 + 870*\[Nu])))*Log[v^2] - 4*(1 - e^2)^(3/2)*
           (-1260*(-46 + 21*e^2) - 14*(1 - e^2)^(3/2)*(-2 + p)^2*
             (-1987 + 540*Sqrt[1 - e^2] + 30*e^2*(1 + 4*\[Nu])) - 
            5*(-2 + p)*(19478 - 25200*Sqrt[1 - e^2] + e^2*(-14687 + 
                7560*Sqrt[1 - e^2] - 998*\[Nu]) - 2140*\[Nu] + 
              e^4*(627 + 870*\[Nu])))*Log[I*(-2 + p)*v^3])*
         PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/(e^2*(1 - e^2)^(3/2)*
         (-2 + p)^2) + ((3*I)*(-46 + 21*e^2 + 6*(1 - e^2)^(3/2)*(-2 + p))*v^5*
         (3*lgxOx0p - Log[4] - 3*Log[v^2] + 2*Log[I*(-2 + p)*v^3])*
         PNEllipticJ[-2 + p, -2 + p, 4, 1, e])/(e^2*(-2 + p)) - 
       ((I/336)*v^5*(141120*(1 - e^2)^(5/2) - 211680*(1 - e^2)^(5/2)*
           lgxOx0p + 70560*(1 - e^2)^(5/2)*(-2 + p) + 453600*(1 - e^2)^(5/2)*
           lgxOx0p*(-2 + p) + 132888*(1 - e^2)^(7/2)*lgxOx0p*(-2 + p) + 
          284256*(-1 + e^2)^3*lgxOx0p*(-2 + p) - 22512*(-1 + e^2)^4*lgxOx0p*
           (-2 + p)^2 - 68040*(1 - e^2)^(5/2)*lgxOx0p*(-2 + p)*\[Nu] + 
          46536*(1 - e^2)^(7/2)*lgxOx0p*(-2 + p)*\[Nu] - 5040*(-1 + e^2)^4*
           lgxOx0p*(-2 + p)^2*\[Nu] + 141120*(1 - e^2)^(5/2)*Log[2] - 
          2520*Sqrt[1 - e^2]*(-2 + p)*Log[2] + 4536*(1 - e^2)^(3/2)*(-2 + p)*
           Log[2] - 118248*(1 - e^2)^(5/2)*(-2 + p)*Log[2] - 
          24024*(1 - e^2)^(7/2)*(-2 + p)*Log[2] - 60984*(-1 + e^2)*(-2 + p)*
           Log[2] + 71568*(-1 + e^2)^2*(-2 + p)*Log[2] - 206136*(-1 + e^2)^3*
           (-2 + p)*Log[2] + 168*(-2 + p)^2*Log[2] - 154*Sqrt[1 - e^2]*
           (-2 + p)^2*Log[2] - 546*(1 - e^2)^(3/2)*(-2 + p)^2*Log[2] - 
          518*(1 - e^2)^(5/2)*(-2 + p)^2*Log[2] - 126*(1 - e^2)^(7/2)*
           (-2 + p)^2*Log[2] + 336*(-1 + e^2)*(-2 + p)^2*Log[2] - 
          336*(-1 + e^2)^3*(-2 + p)^2*Log[2] - 168*(-1 + e^2)^4*(-2 + p)^2*
           Log[2] + 23616*(1 - e^2)^(5/2)*(-2 + p)*\[Nu]*Log[2] + 
          13328*(1 - e^2)^(7/2)*(-2 + p)*\[Nu]*Log[2] - 840*Sqrt[1 - e^2]*
           (-2 + p)*Log[4] + 672*(1 - e^2)^(3/2)*(-2 + p)*Log[4] - 
          91656*(1 - e^2)^(5/2)*(-2 + p)*Log[4] - 33544*(1 - e^2)^(7/2)*
           (-2 + p)*Log[4] + 30492*(-1 + e^2)*(-2 + p)*Log[4] - 
          35784*(-1 + e^2)^2*(-2 + p)*Log[4] + 8316*(-1 + e^2)^3*(-2 + p)*
           Log[4] + 77*Sqrt[1 - e^2]*(-2 + p)^2*Log[4] + 273*(1 - e^2)^(3/2)*
           (-2 + p)^2*Log[4] + 259*(1 - e^2)^(5/2)*(-2 + p)^2*Log[4] + 
          63*(1 - e^2)^(7/2)*(-2 + p)^2*Log[4] + 7504*(-1 + e^2)^4*(-2 + p)^2*
           Log[4] + 10872*(1 - e^2)^(5/2)*(-2 + p)*\[Nu]*Log[4] - 
          22176*(1 - e^2)^(7/2)*(-2 + p)*\[Nu]*Log[4] + 1680*(-1 + e^2)^4*
           (-2 + p)^2*\[Nu]*Log[4] + 700*Sqrt[1 - e^2]*(-2 + p)*Log[64] - 
          980*(1 - e^2)^(3/2)*(-2 + p)*Log[64] - 140*(1 - e^2)^(5/2)*(-2 + p)*
           Log[64] + 420*(1 - e^2)^(7/2)*(-2 + p)*Log[64] - 
          28*(-2 + p)^2*Log[64] - 56*(-1 + e^2)*(-2 + p)^2*Log[64] + 
          56*(-1 + e^2)^3*(-2 + p)^2*Log[64] + 28*(-1 + e^2)^4*(-2 + p)^2*
           Log[64] + 168*(1 - e^2)^(5/2)*(1260 + 2*(1 - e^2)^(3/2)*(-2 + p)^2*
             (67 + 15*\[Nu]) + (-2 + p)*(-3491 + 1692*Sqrt[1 - e^2] + 
              128*\[Nu] + e^2*(791 + 277*\[Nu])))*Log[v^2] - 
          112*(1 - e^2)^(5/2)*(1260 + 2*(1 - e^2)^(3/2)*(-2 + p)^2*
             (67 + 15*\[Nu]) + (-2 + p)*(-3491 + 1692*Sqrt[1 - e^2] + 
              128*\[Nu] + e^2*(791 + 277*\[Nu])))*Log[I*(-2 + p)*v^3])*
         PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/(e^2*(1 - e^2)^(3/2)*
         (-2 + p)^2) - ((210*I)*(-1 + e^2)*v^5*(3*lgxOx0p - Log[4] - 
          3*Log[v^2] + 2*Log[I*(-2 + p)*v^3])*PNEllipticJ[-2 + p, -2 + p, 5, 
          1, e])/(e^2*(-2 + p)) + ((I/336)*v^5*(-60480*(-1 + e^2)^3 + 
          90720*(-1 + e^2)^3*lgxOx0p - 30240*(-1 + e^2)^3*(-2 + p) - 
          90720*(1 - e^2)^(7/2)*lgxOx0p*(-2 + p) - 484512*(-1 + e^2)^3*
           lgxOx0p*(-2 + p) + 2520*(-1 + e^2)^4*lgxOx0p*(-2 + p) + 
          720*(1 - e^2)^(9/2)*lgxOx0p*(-2 + p)^2 - 2520*(-1 + e^2)^3*lgxOx0p*
           (-2 + p)*\[Nu] + 27720*(-1 + e^2)^4*lgxOx0p*(-2 + p)*\[Nu] - 
          2160*(1 - e^2)^(9/2)*lgxOx0p*(-2 + p)^2*\[Nu] - 
          60480*(-1 + e^2)^3*Log[2] - 378*(-2 + p)*Log[2] + 
          9576*Sqrt[1 - e^2]*(-2 + p)*Log[2] + 33264*(1 - e^2)^(3/2)*(-2 + p)*
           Log[2] + 9576*(1 - e^2)^(5/2)*(-2 + p)*Log[2] + 
          60480*(1 - e^2)^(7/2)*(-2 + p)*Log[2] + 2268*(-1 + e^2)^2*(-2 + p)*
           Log[2] + 51984*(-1 + e^2)^3*(-2 + p)*Log[2] - 10290*(-1 + e^2)^4*
           (-2 + p)*Log[2] - 9120*(-1 + e^2)^3*(-2 + p)*\[Nu]*Log[2] + 
          6720*(-1 + e^2)^4*(-2 + p)*\[Nu]*Log[2] - 336*(-2 + p)*Log[4] - 
          4788*Sqrt[1 - e^2]*(-2 + p)*Log[4] - 16632*(1 - e^2)^(3/2)*(-2 + p)*
           Log[4] - 4788*(1 - e^2)^(5/2)*(-2 + p)*Log[4] + 
          336*(-1 + e^2)^2*(-2 + p)*Log[4] + 136352*(-1 + e^2)^3*(-2 + p)*
           Log[4] + 4200*(-1 + e^2)^4*(-2 + p)*Log[4] - 240*(1 - e^2)^(9/2)*
           (-2 + p)^2*Log[4] + 5400*(-1 + e^2)^3*(-2 + p)*\[Nu]*Log[4] - 
          12600*(-1 + e^2)^4*(-2 + p)*\[Nu]*Log[4] + 720*(1 - e^2)^(9/2)*
           (-2 + p)^2*\[Nu]*Log[4] + 175*(-2 + p)*Log[64] - 
          490*(-1 + e^2)^2*(-2 + p)*Log[64] - 280*(-1 + e^2)^3*(-2 + p)*
           Log[64] + 35*(-1 + e^2)^4*(-2 + p)*Log[64] + 24*(1 - e^2)^3*
           (3780 + 30*(1 - e^2)^(3/2)*(-2 + p)^2*(-1 + 3*\[Nu]) + 
            7*(-2 + p)*(-2899 + 540*Sqrt[1 - e^2] - 180*\[Nu] + 
              15*e^2*(1 + 11*\[Nu])))*Log[v^2] - 16*(1 - e^2)^3*
           (3780 + 30*(1 - e^2)^(3/2)*(-2 + p)^2*(-1 + 3*\[Nu]) + 
            7*(-2 + p)*(-2899 + 540*Sqrt[1 - e^2] - 180*\[Nu] + 
              15*e^2*(1 + 11*\[Nu])))*Log[I*(-2 + p)*v^3])*
         PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/(e^2*(1 - e^2)*(-2 + p)^2) - 
       ((90*I)*(-1 + e^2)^2*v^5*(3*lgxOx0p - Log[4] - 3*Log[v^2] + 
          2*Log[I*(-2 + p)*v^3])*PNEllipticJ[-2 + p, -2 + p, 6, 1, e])/
        (e^2*(-2 + p)) - ((I/48)*v^5*(18576*(-1 + e^2)^4*lgxOx0p + 
          6480*(-1 + e^2)^4*lgxOx0p*\[Nu] + 36*Sqrt[1 - e^2]*Log[2] + 
          540*(1 - e^2)^(3/2)*Log[2] + 540*(1 - e^2)^(5/2)*Log[2] + 
          36*(1 - e^2)^(7/2)*Log[2] + 18*(-1 + e^2)*Log[2] + 
          54*(-1 + e^2)^2*Log[2] + 6*(-1 + e^2)^3*Log[2] - 
          30*(-1 + e^2)^4*Log[2] - 3*Log[4] - 18*Sqrt[1 - e^2]*Log[4] - 
          270*(1 - e^2)^(3/2)*Log[4] - 270*(1 - e^2)^(5/2)*Log[4] - 
          18*(1 - e^2)^(7/2)*Log[4] + 15*(-1 + e^2)*Log[4] + 
          15*(-1 + e^2)^2*Log[4] - 6192*(-1 + e^2)^4*Log[4] - 
          2160*(-1 + e^2)^4*\[Nu]*Log[4] + Log[64] - 8*(-1 + e^2)*Log[64] - 
          14*(-1 + e^2)^2*Log[64] - (-1 + e^2)^3*Log[64] + 
          5*(-1 + e^2)^4*Log[64] - 432*(-1 + e^2)^4*(43 + 15*\[Nu])*
           Log[v^2] + 288*(-1 + e^2)^4*(43 + 15*\[Nu])*Log[I*(-2 + p)*v^3])*
         PNEllipticJ[-2 + p, -2 + p, 7, 0, e])/
        (e^2*(-2 - e^2*(-2 + p) + p)) + ((5*I)*(-1 + e^2)^4*v^5*
         (-1 + 3*\[Nu])*(3*lgxOx0p - Log[4] - 3*Log[v^2] + 
          2*Log[I*(-2 + p)*v^3])*PNEllipticJ[-2 + p, -2 + p, 8, 0, e])/
        (e^2*(-2 + p))) + \[Epsilon]^6*
      (-1/88200*((-2 + e^2)*v^6*(515063 + 269640*lgxOx0p + 396900*lgxOx0p^2 + 
           29400*Pi^2 - 179760*Log[2] - 529200*lgxOx0p*Log[2] + 
           176400*Log[2]^2 + 396900*Log[v^2]^2 + 1680*(107 + 315*lgxOx0p - 
             210*Log[2])*Log[I*(-2 + p)*v^3] + 176400*Log[I*(-2 + p)*v^3]^2 - 
           2520*Log[v^2]*(107 + 315*lgxOx0p - 210*Log[2] + 
             210*Log[I*(-2 + p)*v^3]))*PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/
         e^2 + ((12*Sqrt[1 - e^2] + (2 - 7*e^2)*(-2 + p))*v^6*
         (515063 + 269640*lgxOx0p + 396900*lgxOx0p^2 + 29400*Pi^2 - 
          179760*Log[2] - 529200*lgxOx0p*Log[2] + 176400*Log[2]^2 + 
          396900*Log[v^2]^2 + 1680*(107 + 315*lgxOx0p - 210*Log[2])*
           Log[I*(-2 + p)*v^3] + 176400*Log[I*(-2 + p)*v^3]^2 - 
          2520*Log[v^2]*(107 + 315*lgxOx0p - 210*Log[2] + 
            210*Log[I*(-2 + p)*v^3]))*PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/
        (176400*e^2*(-2 + p)) + (Sqrt[1 - e^2]*
         (-4 + 3*e^2*(-8 + 7*Sqrt[1 - e^2]*(-2 + p)) - 46*Sqrt[1 - e^2]*
           (-2 + p))*v^6*(515063 + 269640*lgxOx0p + 396900*lgxOx0p^2 + 
          29400*Pi^2 - 179760*Log[2] - 529200*lgxOx0p*Log[2] + 
          176400*Log[2]^2 + 396900*Log[v^2]^2 + 1680*(107 + 315*lgxOx0p - 
            210*Log[2])*Log[I*(-2 + p)*v^3] + 176400*Log[I*(-2 + p)*v^3]^2 - 
          2520*Log[v^2]*(107 + 315*lgxOx0p - 210*Log[2] + 
            210*Log[I*(-2 + p)*v^3]))*PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/
        (176400*e^2*(-2 + p)) + ((1 - e^2)^(3/2)*
         (-17 + 5*Sqrt[1 - e^2]*(-2 + p))*v^6*(515063 + 269640*lgxOx0p + 
          396900*lgxOx0p^2 + 29400*Pi^2 - 179760*Log[2] - 
          529200*lgxOx0p*Log[2] + 176400*Log[2]^2 + 396900*Log[v^2]^2 + 
          1680*(107 + 315*lgxOx0p - 210*Log[2])*Log[I*(-2 + p)*v^3] + 
          176400*Log[I*(-2 + p)*v^3]^2 - 2520*Log[v^2]*(107 + 315*lgxOx0p - 
            210*Log[2] + 210*Log[I*(-2 + p)*v^3]))*PNEllipticJ[-2 + p, 
          -2 + p, 5, 0, e])/(12600*e^2*(-2 + p)) - 
       ((1 - e^2)^(3/2)*(-65 + 21*e^2 + 3*(1 - e^2)^(3/2)*(-2 + p))*v^6*
         (515063 + 269640*lgxOx0p + 396900*lgxOx0p^2 + 29400*Pi^2 - 
          179760*Log[2] - 529200*lgxOx0p*Log[2] + 176400*Log[2]^2 + 
          396900*Log[v^2]^2 + 1680*(107 + 315*lgxOx0p - 210*Log[2])*
           Log[I*(-2 + p)*v^3] + 176400*Log[I*(-2 + p)*v^3]^2 - 
          2520*Log[v^2]*(107 + 315*lgxOx0p - 210*Log[2] + 
            210*Log[I*(-2 + p)*v^3]))*PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/
        (17640*e^2*(-2 + p)) - ((1 - e^2)^(5/2)*v^6*
         (515063 + 269640*lgxOx0p + 396900*lgxOx0p^2 + 29400*Pi^2 - 
          179760*Log[2] - 529200*lgxOx0p*Log[2] + 176400*Log[2]^2 + 
          396900*Log[v^2]^2 + 1680*(107 + 315*lgxOx0p - 210*Log[2])*
           Log[I*(-2 + p)*v^3] + 176400*Log[I*(-2 + p)*v^3]^2 - 
          2520*Log[v^2]*(107 + 315*lgxOx0p - 210*Log[2] + 
            210*Log[I*(-2 + p)*v^3]))*PNEllipticJ[-2 + p, -2 + p, 7, 0, e])/
        (280*e^2*(-2 + p)) + ((1 - e^2)^(7/2)*v^6*(515063 + 269640*lgxOx0p + 
          396900*lgxOx0p^2 + 29400*Pi^2 - 179760*Log[2] - 
          529200*lgxOx0p*Log[2] + 176400*Log[2]^2 + 396900*Log[v^2]^2 + 
          1680*(107 + 315*lgxOx0p - 210*Log[2])*Log[I*(-2 + p)*v^3] + 
          176400*Log[I*(-2 + p)*v^3]^2 - 2520*Log[v^2]*(107 + 315*lgxOx0p - 
            210*Log[2] + 210*Log[I*(-2 + p)*v^3]))*PNEllipticJ[-2 + p, 
          -2 + p, 8, 0, e])/(840*e^2*(-2 + p)))
 
hlmTailFourierMode[2, -1] = 
    \[Epsilon]^4*(((-1 + e^2)*v^4*Sqrt[1 - 4*\[Nu]]*(-1 + 6*lgxOx0p - 
          Log[16] - 6*Log[v^2] + 4*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, 
          -1 + p, 2, 0, e])/(3*e) + 
       (Sqrt[1 - e^2]*(-6 + 5*Sqrt[1 - e^2]*(-1 + p))*v^4*Sqrt[1 - 4*\[Nu]]*
         (-1 + 6*lgxOx0p - 4*Log[2] - 6*Log[v^2] + 4*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/(6*e*(-1 + p)) + 
       ((14*Sqrt[1 - e^2] + 12*(1 - e^2)^(3/2) - 3*(-1 + e^2)^2*(-1 + p))*v^4*
         Sqrt[1 - 4*\[Nu]]*(-1 + 6*lgxOx0p - 4*Log[2] - 6*Log[v^2] + 
          4*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/
        (6*e*(-1 + p)) - (35*(1 - e^2)^(3/2)*v^4*Sqrt[1 - 4*\[Nu]]*
         (-1 + 6*lgxOx0p - 4*Log[2] - 6*Log[v^2] + 4*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 5, 0, e])/(6*e*(-1 + p)) + 
       (5*(1 - e^2)^(5/2)*v^4*Sqrt[1 - 4*\[Nu]]*(-1 + 6*lgxOx0p - 4*Log[2] - 
          6*Log[v^2] + 4*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 6, 
          0, e])/(2*e*(-1 + p))) + \[Epsilon]^6*
      ((3*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 6*lgxOx0p - 4*Log[2] - 6*Log[v^2] + 
          4*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 1, 0, e])/
        (2*e*Sqrt[1 - e^2]) + (v^6*Sqrt[1 - 4*\[Nu]]*(168*Sqrt[1 - e^2] + 
          1008*Sqrt[1 - e^2]*lgxOx0p + 196*(-1 + p) + 28*Sqrt[1 - e^2]*
           (-1 + p) + 66*(1 - e^2)^(3/2)*(-1 + p) - 168*(-1 + e^2)*(-1 + p) - 
          1176*lgxOx0p*(-1 + p) + 1848*Sqrt[1 - e^2]*lgxOx0p*(-1 + p) - 
          396*(1 - e^2)^(3/2)*lgxOx0p*(-1 + p) + 1008*(-1 + e^2)*lgxOx0p*
           (-1 + p) + 56*Sqrt[1 - e^2]*(-1 + p)*\[Nu] - 34*(1 - e^2)^(3/2)*
           (-1 + p)*\[Nu] - 336*Sqrt[1 - e^2]*lgxOx0p*(-1 + p)*\[Nu] + 
          204*(1 - e^2)^(3/2)*lgxOx0p*(-1 + p)*\[Nu] - 672*Sqrt[1 - e^2]*
           Log[2] + 784*(-1 + p)*Log[2] - 1232*Sqrt[1 - e^2]*(-1 + p)*
           Log[2] + 264*(1 - e^2)^(3/2)*(-1 + p)*Log[2] - 
          672*(-1 + e^2)*(-1 + p)*Log[2] + 168*Sqrt[1 - e^2]*(-1 + p)*\[Nu]*
           Log[2] - 108*(1 - e^2)^(3/2)*(-1 + p)*\[Nu]*Log[2] + 
          14*Sqrt[1 - e^2]*(-1 + p)*\[Nu]*Log[16] - 7*(1 - e^2)^(3/2)*
           (-1 + p)*\[Nu]*Log[16] - 12*(84*Sqrt[1 - e^2] + 
            (-1 + p)*(-98 + 84*(-1 + e^2) + Sqrt[1 - e^2]*(154 - 28*\[Nu]) + 
              (1 - e^2)^(3/2)*(-33 + 17*\[Nu])))*Log[v^2] + 
          8*(84*Sqrt[1 - e^2] + (-1 + p)*(-98 + 84*(-1 + e^2) + 
              Sqrt[1 - e^2]*(154 - 28*\[Nu]) + (1 - e^2)^(3/2)*(-33 + 
                17*\[Nu])))*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 
          2, 0, e])/(84*Sqrt[e^2 - e^4]*(-1 + p)) + 
       (v^6*Sqrt[1 - 4*\[Nu]]*(1 - 6*lgxOx0p + Log[16] + 6*Log[v^2] - 
          4*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 2, 1, e])/e + 
       (v^6*Sqrt[1 - 4*\[Nu]]*(5040 - 6048*lgxOx0p + 1680*(-1 + p) + 
          840*Sqrt[1 - e^2]*(-1 + p) + 552*(-1 + e^2)*(-1 + p) + 
          14112*lgxOx0p*(-1 + p) - 25200*Sqrt[1 - e^2]*lgxOx0p*(-1 + p) - 
          3312*(-1 + e^2)*lgxOx0p*(-1 + p) - 532*Sqrt[1 - e^2]*(-1 + p)^2 + 
          672*(1 - e^2)^(3/2)*(-1 + p)^2 + 1470*(-1 + e^2)*(-1 + p)^2 - 
          16968*Sqrt[1 - e^2]*lgxOx0p*(-1 + p)^2 - 4032*(1 - e^2)^(3/2)*
           lgxOx0p*(-1 + p)^2 - 8820*(-1 + e^2)*lgxOx0p*(-1 + p)^2 + 
          336*(-1 + p)*\[Nu] + 72*(-1 + e^2)*(-1 + p)*\[Nu] - 
          2016*lgxOx0p*(-1 + p)*\[Nu] - 432*(-1 + e^2)*lgxOx0p*(-1 + p)*
           \[Nu] - 560*Sqrt[1 - e^2]*(-1 + p)^2*\[Nu] + 532*(1 - e^2)^(3/2)*
           (-1 + p)^2*\[Nu] + 3360*Sqrt[1 - e^2]*lgxOx0p*(-1 + p)^2*\[Nu] - 
          3192*(1 - e^2)^(3/2)*lgxOx0p*(-1 + p)^2*\[Nu] + 4032*Log[2] - 
          9408*(-1 + p)*Log[2] + 16800*Sqrt[1 - e^2]*(-1 + p)*Log[2] + 
          2208*(-1 + e^2)*(-1 + p)*Log[2] + 11312*Sqrt[1 - e^2]*(-1 + p)^2*
           Log[2] + 2688*(1 - e^2)^(3/2)*(-1 + p)^2*Log[2] + 
          5880*(-1 + e^2)*(-1 + p)^2*Log[2] - 672*Sqrt[1 - e^2]*(-1 + p)*
           \[Nu]*Log[2] + 336*(1 - e^2)^(3/2)*(-1 + p)*\[Nu]*Log[2] - 
          384*(-1 + e^2)*(-1 + p)*\[Nu]*Log[2] - 1736*Sqrt[1 - e^2]*
           (-1 + p)^2*\[Nu]*Log[2] + 1876*(1 - e^2)^(3/2)*(-1 + p)^2*\[Nu]*
           Log[2] + 336*(-1 + p)*\[Nu]*Log[16] + 168*Sqrt[1 - e^2]*(-1 + p)*
           \[Nu]*Log[16] - 84*(1 - e^2)^(3/2)*(-1 + p)*\[Nu]*Log[16] + 
          168*(-1 + e^2)*(-1 + p)*\[Nu]*Log[16] - 126*Sqrt[1 - e^2]*
           (-1 + p)^2*\[Nu]*Log[16] + 63*(1 - e^2)^(3/2)*(-1 + p)^2*\[Nu]*
           Log[16] + 12*(504 + 12*(-1 + p)*(-121 + 175*Sqrt[1 - e^2] + 
              11*\[Nu] + e^2*(23 + 3*\[Nu])) - 7*Sqrt[1 - e^2]*(-1 + p)^2*
             (-250 + 105*Sqrt[1 - e^2] + 2*\[Nu] + e^2*(48 + 38*\[Nu])))*
           Log[v^2] - 8*(504 + 12*(-1 + p)*(-121 + 175*Sqrt[1 - e^2] + 
              11*\[Nu] + e^2*(23 + 3*\[Nu])) - 7*Sqrt[1 - e^2]*(-1 + p)^2*
             (-250 + 105*Sqrt[1 - e^2] + 2*\[Nu] + e^2*(48 + 38*\[Nu])))*
           Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/
        (336*Sqrt[e^2 - e^4]*(-1 + p)^2) + ((-6 + 5*Sqrt[1 - e^2]*(-1 + p))*
         v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 6*lgxOx0p - Log[16] - 6*Log[v^2] + 
          4*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 3, 1, e])/
        (2*e*Sqrt[1 - e^2]*(-1 + p)) + (v^6*Sqrt[1 - 4*\[Nu]]*
         (-29400 + 25200*(-1 + e^2) + 35280*lgxOx0p - 30240*(-1 + e^2)*
           lgxOx0p - 9800*(-1 + p) - 14700*Sqrt[1 - e^2]*(-1 + p) - 
          2520*(1 - e^2)^(3/2)*(-1 + p) - 3220*(-1 + e^2)*(-1 + p) + 
          6000*(-1 + e^2)^2*(-1 + p) - 82320*lgxOx0p*(-1 + p) + 
          88200*Sqrt[1 - e^2]*lgxOx0p*(-1 + p) + 45360*(1 - e^2)^(3/2)*
           lgxOx0p*(-1 + p) + 140280*(-1 + e^2)*lgxOx0p*(-1 + p) - 
          36000*(-1 + e^2)^2*lgxOx0p*(-1 + p) - 6678*(1 - e^2)^(3/2)*
           (-1 + p)^2 - 630*(1 - e^2)^(5/2)*(-1 + p)^2 + 1260*(-1 + e^2)^2*
           (-1 + p)^2 + 70308*(1 - e^2)^(3/2)*lgxOx0p*(-1 + p)^2 + 
          3780*(1 - e^2)^(5/2)*lgxOx0p*(-1 + p)^2 - 7560*(-1 + e^2)^2*lgxOx0p*
           (-1 + p)^2 - 1960*(-1 + p)*\[Nu] + 1260*(-1 + e^2)*(-1 + p)*
           \[Nu] + 2280*(-1 + e^2)^2*(-1 + p)*\[Nu] + 11760*lgxOx0p*(-1 + p)*
           \[Nu] - 7560*(-1 + e^2)*lgxOx0p*(-1 + p)*\[Nu] - 
          13680*(-1 + e^2)^2*lgxOx0p*(-1 + p)*\[Nu] - 280*(1 - e^2)^(3/2)*
           (-1 + p)^2*\[Nu] - 1470*(1 - e^2)^(5/2)*(-1 + p)^2*\[Nu] + 
          1680*(1 - e^2)^(3/2)*lgxOx0p*(-1 + p)^2*\[Nu] + 
          8820*(1 - e^2)^(5/2)*lgxOx0p*(-1 + p)^2*\[Nu] - 23520*Log[2] + 
          20160*(-1 + e^2)*Log[2] + 54880*(-1 + p)*Log[2] - 
          58800*Sqrt[1 - e^2]*(-1 + p)*Log[2] - 30240*(1 - e^2)^(3/2)*
           (-1 + p)*Log[2] - 93520*(-1 + e^2)*(-1 + p)*Log[2] + 
          24000*(-1 + e^2)^2*(-1 + p)*Log[2] - 46872*(1 - e^2)^(3/2)*
           (-1 + p)^2*Log[2] - 2520*(1 - e^2)^(5/2)*(-1 + p)^2*Log[2] + 
          5040*(-1 + e^2)^2*(-1 + p)^2*Log[2] + 5600*(-1 + p)*\[Nu]*Log[2] + 
          6720*Sqrt[1 - e^2]*(-1 + p)*\[Nu]*Log[2] - 3360*(1 - e^2)^(3/2)*
           (-1 + p)*\[Nu]*Log[2] + 11760*(-1 + e^2)*(-1 + p)*\[Nu]*Log[2] + 
          9120*(-1 + e^2)^2*(-1 + p)*\[Nu]*Log[2] - 840*Sqrt[1 - e^2]*
           (-1 + p)^2*\[Nu]*Log[2] - 868*(1 - e^2)^(3/2)*(-1 + p)^2*\[Nu]*
           Log[2] - 5796*(1 - e^2)^(5/2)*(-1 + p)^2*\[Nu]*Log[2] - 
          3360*(-1 + p)*\[Nu]*Log[16] - 1680*Sqrt[1 - e^2]*(-1 + p)*\[Nu]*
           Log[16] + 840*(1 - e^2)^(3/2)*(-1 + p)*\[Nu]*Log[16] - 
          1680*(-1 + e^2)*(-1 + p)*\[Nu]*Log[16] + 210*Sqrt[1 - e^2]*
           (-1 + p)^2*\[Nu]*Log[16] - 63*(1 - e^2)^(3/2)*(-1 + p)^2*\[Nu]*
           Log[16] - 21*(1 - e^2)^(5/2)*(-1 + p)^2*\[Nu]*Log[16] - 
          12*(-420*(-13 + 6*e^2) + 7*(1 - e^2)^(3/2)*(-1 + p)^2*
             (882 - 90*Sqrt[1 - e^2] + 125*\[Nu] - 15*e^2*(3 + 7*\[Nu])) - 
            10*(-1 + p)*(2155 - 1113*Sqrt[1 - e^2] + e^2*(-1769 + 
                378*Sqrt[1 - e^2] - 165*\[Nu]) - 47*\[Nu] + 6*e^4*(50 + 
                19*\[Nu])))*Log[v^2] + 8*(-420*(-13 + 6*e^2) + 
            7*(1 - e^2)^(3/2)*(-1 + p)^2*(882 - 90*Sqrt[1 - e^2] + 
              125*\[Nu] - 15*e^2*(3 + 7*\[Nu])) - 10*(-1 + p)*
             (2155 - 1113*Sqrt[1 - e^2] + e^2*(-1769 + 378*Sqrt[1 - e^2] - 
                165*\[Nu]) - 47*\[Nu] + 6*e^4*(50 + 19*\[Nu])))*
           Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/
        (840*Sqrt[e^2 - e^4]*(-1 + p)^2) + 
       ((26 - 12*e^2 - 3*(1 - e^2)^(3/2)*(-1 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
         (-1 + 6*lgxOx0p - Log[16] - 6*Log[v^2] + 4*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 4, 1, e])/(2*Sqrt[e^2 - e^4]*(-1 + p)) + 
       (v^6*Sqrt[1 - 4*\[Nu]]*(-4200*(-1 + e^2) + 5040*(-1 + e^2)*lgxOx0p + 
          1128*(1 - e^2)^(3/2)*(-1 + p) - 320*(-1 + e^2)*(-1 + p) - 
          2608*(-1 + e^2)^2*(-1 + p) - 6768*(1 - e^2)^(3/2)*lgxOx0p*
           (-1 + p) - 18240*(-1 + e^2)*lgxOx0p*(-1 + p) + 
          15648*(-1 + e^2)^2*lgxOx0p*(-1 + p) + 462*(1 - e^2)^(5/2)*
           (-1 + p)^2 - 2772*(1 - e^2)^(5/2)*lgxOx0p*(-1 + p)^2 - 
          280*(-1 + e^2)*(-1 + p)*\[Nu] - 764*(-1 + e^2)^2*(-1 + p)*\[Nu] + 
          1680*(-1 + e^2)*lgxOx0p*(-1 + p)*\[Nu] + 4584*(-1 + e^2)^2*lgxOx0p*
           (-1 + p)*\[Nu] + 160*(1 - e^2)^(5/2)*(-1 + p)^2*\[Nu] - 
          960*(1 - e^2)^(5/2)*lgxOx0p*(-1 + p)^2*\[Nu] - 
          3360*(-1 + e^2)*Log[2] + 4512*(1 - e^2)^(3/2)*(-1 + p)*Log[2] + 
          12160*(-1 + e^2)*(-1 + p)*Log[2] - 10432*(-1 + e^2)^2*(-1 + p)*
           Log[2] + 1848*(1 - e^2)^(5/2)*(-1 + p)^2*Log[2] - 
          960*(-1 + p)*\[Nu]*Log[2] - 480*Sqrt[1 - e^2]*(-1 + p)*\[Nu]*
           Log[2] + 144*(1 - e^2)^(3/2)*(-1 + p)*\[Nu]*Log[2] + 
          48*(1 - e^2)^(5/2)*(-1 + p)*\[Nu]*Log[2] - 1408*(-1 + e^2)*(-1 + p)*
           \[Nu]*Log[2] - 2960*(-1 + e^2)^2*(-1 + p)*\[Nu]*Log[2] + 
          8*Sqrt[1 - e^2]*(-1 + p)^2*\[Nu]*Log[2] + 636*(1 - e^2)^(5/2)*
           (-1 + p)^2*\[Nu]*Log[2] + 240*(-1 + p)*\[Nu]*Log[16] + 
          120*Sqrt[1 - e^2]*(-1 + p)*\[Nu]*Log[16] - 36*(1 - e^2)^(3/2)*
           (-1 + p)*\[Nu]*Log[16] - 12*(1 - e^2)^(5/2)*(-1 + p)*\[Nu]*
           Log[16] + 72*(-1 + e^2)*(-1 + p)*\[Nu]*Log[16] - 
          24*(-1 + e^2)^2*(-1 + p)*\[Nu]*Log[16] - 2*Sqrt[1 - e^2]*(-1 + p)^2*
           \[Nu]*Log[16] + (1 - e^2)^(5/2)*(-1 + p)^2*\[Nu]*Log[16] + 
          12*(1 - e^2)*(420 + (1 - e^2)^(3/2)*(-1 + p)^2*(231 + 80*\[Nu]) + 
            2*(-1 + p)*(-1412 + 282*Sqrt[1 - e^2] - 121*\[Nu] + 
              e^2*(652 + 191*\[Nu])))*Log[v^2] - 8*(1 - e^2)*
           (420 + (1 - e^2)^(3/2)*(-1 + p)^2*(231 + 80*\[Nu]) + 
            2*(-1 + p)*(-1412 + 282*Sqrt[1 - e^2] - 121*\[Nu] + 
              e^2*(652 + 191*\[Nu])))*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 5, 0, e])/(48*Sqrt[e^2 - e^4]*
         (-1 + p)^2) - (35*Sqrt[1 - e^2]*v^6*Sqrt[1 - 4*\[Nu]]*
         (-1 + 6*lgxOx0p - 4*Log[2] - 6*Log[v^2] + 4*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 5, 1, e])/(2*e*(-1 + p)) + 
       (v^6*Sqrt[1 - 4*\[Nu]]*(-6300*(-1 + e^2)^2 + 7560*(-1 + e^2)^2*
           lgxOx0p - 1260*(1 - e^2)^(5/2)*(-1 + p) + 13332*(-1 + e^2)^2*
           (-1 + p) - 3930*(-1 + e^2)^3*(-1 + p) + 7560*(1 - e^2)^(5/2)*
           lgxOx0p*(-1 + p) - 110232*(-1 + e^2)^2*lgxOx0p*(-1 + p) + 
          23580*(-1 + e^2)^3*lgxOx0p*(-1 + p) - 405*(1 - e^2)^(7/2)*
           (-1 + p)^2 + 2430*(1 - e^2)^(7/2)*lgxOx0p*(-1 + p)^2 + 
          3100*(-1 + e^2)^2*(-1 + p)*\[Nu] - 2010*(-1 + e^2)^3*(-1 + p)*
           \[Nu] - 18600*(-1 + e^2)^2*lgxOx0p*(-1 + p)*\[Nu] + 
          12060*(-1 + e^2)^3*lgxOx0p*(-1 + p)*\[Nu] - 240*(1 - e^2)^(7/2)*
           (-1 + p)^2*\[Nu] + 1440*(1 - e^2)^(7/2)*lgxOx0p*(-1 + p)^2*\[Nu] + 
          1008*Log[2] + 1008*(-1 + e^2)*Log[2] - 5040*(-1 + e^2)^2*Log[2] + 
          336*Sqrt[1 - e^2]*(-1 + p)*Log[2] - 336*(1 - e^2)^(3/2)*(-1 + p)*
           Log[2] - 5040*(1 - e^2)^(5/2)*(-1 + p)*Log[2] + 
          73488*(-1 + e^2)^2*(-1 + p)*Log[2] - 15720*(-1 + e^2)^3*(-1 + p)*
           Log[2] - 1620*(1 - e^2)^(7/2)*(-1 + p)^2*Log[2] + 
          1344*(-1 + p)*\[Nu]*Log[2] + 672*Sqrt[1 - e^2]*(-1 + p)*\[Nu]*
           Log[2] + 336*(1 - e^2)^(3/2)*(-1 + p)*\[Nu]*Log[2] - 
          336*(1 - e^2)^(5/2)*(-1 + p)*\[Nu]*Log[2] - 672*(-1 + e^2)*(-1 + p)*
           \[Nu]*Log[2] + 11728*(-1 + e^2)^2*(-1 + p)*\[Nu]*Log[2] - 
          8040*(-1 + e^2)^3*(-1 + p)*\[Nu]*Log[2] - 960*(1 - e^2)^(7/2)*
           (-1 + p)^2*\[Nu]*Log[2] - 84*Sqrt[1 - e^2]*(-1 + p)*Log[16] + 
          84*(1 - e^2)^(3/2)*(-1 + p)*Log[16] - 336*(-1 + p)*\[Nu]*Log[16] - 
          168*Sqrt[1 - e^2]*(-1 + p)*\[Nu]*Log[16] - 84*(1 - e^2)^(3/2)*
           (-1 + p)*\[Nu]*Log[16] + 84*(1 - e^2)^(5/2)*(-1 + p)*\[Nu]*
           Log[16] + 168*(-1 + e^2)*(-1 + p)*\[Nu]*Log[16] + 
          168*(-1 + e^2)^2*(-1 + p)*\[Nu]*Log[16] - 84*Log[4096] - 
          84*(-1 + e^2)*Log[4096] - 6*(-1 + e^2)^2*
           (1260 + 14*(-1 + p)*(-1593 + 90*Sqrt[1 - e^2] - 365*\[Nu]) + 
            15*(1 - e^2)^(3/2)*(-1 + p)^2*(27 + 16*\[Nu]) + 
            30*e^2*(-1 + p)*(131 + 67*\[Nu]))*Log[v^2] + 
          4*(-1 + e^2)^2*(1260 + 14*(-1 + p)*(-1593 + 90*Sqrt[1 - e^2] - 
              365*\[Nu]) + 15*(1 - e^2)^(3/2)*(-1 + p)^2*(27 + 16*\[Nu]) + 
            30*e^2*(-1 + p)*(131 + 67*\[Nu]))*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 6, 0, e])/(168*Sqrt[e^2 - e^4]*
         (-1 + p)^2) + (15*(1 - e^2)^(3/2)*v^6*Sqrt[1 - 4*\[Nu]]*
         (-1 + 6*lgxOx0p - 4*Log[2] - 6*Log[v^2] + 4*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 6, 1, e])/(2*e*(-1 + p)) + 
       (v^6*Sqrt[1 - 4*\[Nu]]*(-2388 + 7164*e^2 - 7164*e^4 + 2388*e^6 + 
          14328*lgxOx0p - 42984*e^2*lgxOx0p + 42984*e^4*lgxOx0p - 
          14328*e^6*lgxOx0p - 960*\[Nu] + 2880*e^2*\[Nu] - 2880*e^4*\[Nu] + 
          960*e^6*\[Nu] + 5760*lgxOx0p*\[Nu] - 17280*e^2*lgxOx0p*\[Nu] + 
          17280*e^4*lgxOx0p*\[Nu] - 5760*e^6*lgxOx0p*\[Nu] - 9552*Log[2] + 
          28656*e^2*Log[2] - 28656*e^4*Log[2] + 9552*e^6*Log[2] - 
          3904*\[Nu]*Log[2] + 11520*e^2*\[Nu]*Log[2] - 11464*e^4*\[Nu]*
           Log[2] + 3832*e^6*\[Nu]*Log[2] - 32*Sqrt[1 - e^2]*\[Nu]*Log[2] + 
          28*e^4*Sqrt[1 - e^2]*\[Nu]*Log[2] + 14*\[Nu]*Log[16] - 
          14*e^4*\[Nu]*Log[16] + 8*Sqrt[1 - e^2]*\[Nu]*Log[16] - 
          7*e^4*Sqrt[1 - e^2]*\[Nu]*Log[16] + \[Nu]*Log[256] + 
          e^6*\[Nu]*Log[256] + 72*(-1 + e^2)^3*(199 + 80*\[Nu])*Log[v^2] - 
          48*(-1 + e^2)^3*(199 + 80*\[Nu])*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 7, 0, e])/(32*e*Sqrt[1 - e^2]*
         (-1 + p)) - (5*(1 - e^2)^(7/2)*v^6*Sqrt[1 - 4*\[Nu]]*(27 + 16*\[Nu])*
         (-1 + 6*lgxOx0p - 4*Log[2] - 6*Log[v^2] + 4*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 8, 0, e])/(8*e*(-1 + p)))
 
hlmTailFourierMode[2, 0] = 
    \[Epsilon]^3*(((-I)*Sqrt[2/3]*v^3*(3*lgxOx0p - Log[4] - 3*Log[v^2] + 
          2*Log[I*p*v^3])*PNEllipticJ[p, p, 2, 0, e])/p + 
       ((5*I)*v^3*(3*lgxOx0p - Log[4] - 3*Log[v^2] + 2*Log[I*p*v^3])*
         PNEllipticJ[p, p, 3, 0, e])/(Sqrt[6]*p) + 
       (I*Sqrt[3/2]*(-1 + e^2)*v^3*(3*lgxOx0p - Log[4] - 3*Log[v^2] + 
          2*Log[I*p*v^3])*PNEllipticJ[p, p, 4, 0, e])/p) + 
     \[Epsilon]^6*(-1/44100*(v^6*(515063 + 269640*lgxOx0p + 
           396900*lgxOx0p^2 + 29400*Pi^2 - 179760*Log[2] - 
           529200*lgxOx0p*Log[2] + 176400*Log[2]^2 + 396900*Log[v^2]^2 + 
           1680*(107 + 315*lgxOx0p - 210*Log[2])*Log[I*p*v^3] + 
           176400*Log[I*p*v^3]^2 - 2520*Log[v^2]*(107 + 315*lgxOx0p - 
             210*Log[2] + 210*Log[I*p*v^3]))*PNEllipticJ[p, p, 2, 0, e])/
         Sqrt[6] + (v^6*(515063 + 269640*lgxOx0p + 396900*lgxOx0p^2 + 
          29400*Pi^2 - 179760*Log[2] - 529200*lgxOx0p*Log[2] + 
          176400*Log[2]^2 + 396900*Log[v^2]^2 + 1680*(107 + 315*lgxOx0p - 
            210*Log[2])*Log[I*p*v^3] + 176400*Log[I*p*v^3]^2 - 
          2520*Log[v^2]*(107 + 315*lgxOx0p - 210*Log[2] + 210*Log[I*p*v^3]))*
         PNEllipticJ[p, p, 3, 0, e])/(17640*Sqrt[6]) + 
       ((-1 + e^2)*v^6*(515063 + 269640*lgxOx0p + 396900*lgxOx0p^2 + 
          29400*Pi^2 - 179760*Log[2] - 529200*lgxOx0p*Log[2] + 
          176400*Log[2]^2 + 396900*Log[v^2]^2 + 1680*(107 + 315*lgxOx0p - 
            210*Log[2])*Log[I*p*v^3] + 176400*Log[I*p*v^3]^2 - 
          2520*Log[v^2]*(107 + 315*lgxOx0p - 210*Log[2] + 210*Log[I*p*v^3]))*
         PNEllipticJ[p, p, 4, 0, e])/(29400*Sqrt[6])) + 
     \[Epsilon]^5*(((I/21)*v^5*(-252 - 459*lgxOx0p - 171*e^2*lgxOx0p - 
          114*lgxOx0p*\[Nu] + 114*e^2*lgxOx0p*\[Nu] + 504*Log[2] + 
          56*e^2*\[Nu]*Log[2] - 99*Log[4] + 99*e^2*Log[4] + 66*\[Nu]*Log[4] - 
          66*e^2*\[Nu]*Log[4] - 14*\[Nu]*Log[16] - 14*e^2*Log[64] + 
          3*(153 + e^2*(57 - 38*\[Nu]) + 38*\[Nu])*Log[v^2] + 
          2*(-153 - 38*\[Nu] + 19*e^2*(-3 + 2*\[Nu]))*Log[I*p*v^3])*
         PNEllipticJ[p, p, 2, 0, e])/(Sqrt[6]*(-1 + e^2)*p) - 
       ((I/6)*v^5*(-180 - 729*lgxOx0p + 279*e^2*lgxOx0p - 66*lgxOx0p*\[Nu] + 
          66*e^2*lgxOx0p*\[Nu] + 396*Log[2] - 48*e^2*Log[2] - 
          50*\[Nu]*Log[2] + 82*e^2*\[Nu]*Log[2] + 45*Log[4] - 45*e^2*Log[4] + 
          63*\[Nu]*Log[4] - 63*e^2*\[Nu]*Log[4] - 8*\[Nu]*Log[16] - 
          8*e^2*Log[64] + (729 + 66*\[Nu] - 3*e^2*(93 + 22*\[Nu]))*Log[v^2] + 
          2*(-243 - 22*\[Nu] + e^2*(93 + 22*\[Nu]))*Log[I*p*v^3])*
         PNEllipticJ[p, p, 3, 0, e])/(Sqrt[6]*(-1 + e^2)*p) - 
       ((I/42)*v^5*(756 - 756*e^2 + 13545*lgxOx0p - 18648*e^2*lgxOx0p + 
          5103*e^4*lgxOx0p - 126*lgxOx0p*\[Nu] + 126*e^4*lgxOx0p*\[Nu] - 
          3036*Log[2] + 3120*e^2*Log[2] - 126*e^4*Log[2] + 932*\[Nu]*Log[2] - 
          1128*e^2*\[Nu]*Log[2] + 168*e^4*\[Nu]*Log[2] - 2997*Log[4] + 
          4572*e^2*Log[4] - 1575*e^4*Log[4] - 480*\[Nu]*Log[4] + 
          606*e^2*\[Nu]*Log[4] - 126*e^4*\[Nu]*Log[4] + 28*\[Nu]*Log[16] - 
          21*e^2*\[Nu]*Log[16] + 28*e^2*Log[64] - 21*e^4*Log[64] - 
          63*(-1 + e^2)*(-215 + 2*\[Nu] + e^2*(81 + 2*\[Nu]))*Log[v^2] + 
          42*(-1 + e^2)*(-215 + 2*\[Nu] + e^2*(81 + 2*\[Nu]))*Log[I*p*v^3])*
         PNEllipticJ[p, p, 4, 0, e])/(Sqrt[6]*(-1 + e^2)*p) - 
       ((I/6)*v^5*(-2340*lgxOx0p + 4680*e^2*lgxOx0p - 2340*e^4*lgxOx0p + 
          90*lgxOx0p*\[Nu] - 180*e^2*lgxOx0p*\[Nu] + 90*e^4*lgxOx0p*\[Nu] - 
          6*e^4*Log[2] - 4*\[Nu]*Log[2] + 780*Log[4] - 1560*e^2*Log[4] + 
          780*e^4*Log[4] - 30*\[Nu]*Log[4] + 60*e^2*\[Nu]*Log[4] - 
          30*e^4*\[Nu]*Log[4] + \[Nu]*Log[16] + e^4*Log[64] - 
          90*(-1 + e^2)^2*(-26 + \[Nu])*Log[v^2] + 60*(-1 + e^2)^2*
           (-26 + \[Nu])*Log[I*p*v^3])*PNEllipticJ[p, p, 5, 0, e])/
        (Sqrt[6]*(-1 + e^2)*p) - (((5*I)/7)*Sqrt[3/2]*(-1 + e^2)^2*v^5*
         (-26 + \[Nu])*(3*lgxOx0p - Log[4] - 3*Log[v^2] + 2*Log[I*p*v^3])*
         PNEllipticJ[p, p, 6, 0, e])/p)


(* ::Subsection::Closed:: *)
(*L=3*)


hlmTailFourierMode[3, -3] = 
    \[Epsilon]^4*(((-4 + 3*e^2)*v^4*Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - 
          10*Log[2] - 15*Log[v^2] + 10*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 1, 0, e])/(2*Sqrt[210]*e^3) + 
       (Sqrt[1 - e^2]*(-4 + e^2)*(1 + Sqrt[1 - e^2]*(-3 + p))*v^4*
         Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - 10*Log[2] - 15*Log[v^2] + 
          10*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 2, 0, e])/
        (Sqrt[210]*e^3*(-3 + p)) + ((-1 + e^2)*(32*Sqrt[1 - e^2] + 
          (-36 + e^2)*(-3 + p))*v^4*Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - 
          10*Log[2] - 15*Log[v^2] + 10*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 3, 0, e])/(4*Sqrt[210]*e^3*(-3 + p)) + 
       (Sqrt[1 - e^2]*(192 - 104*e^2 - 18*e^4 + 35*(1 - e^2)^(3/2)*(-3 + p) + 
          33*(1 - e^2)^(5/2)*(-3 + p))*v^4*Sqrt[1 - 4*\[Nu]]*
         (-7 + 15*lgxOx0p - 10*Log[2] - 15*Log[v^2] + 10*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 4, 0, e])/(4*Sqrt[210]*e^3*(-3 + p)) - 
       (Sqrt[7/30]*(1 - e^2)^(3/2)*(-28 + 53*e^2 + 20*(1 - e^2)^(3/2)*
           (-3 + p))*v^4*Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - 10*Log[2] - 
          15*Log[v^2] + 10*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 
          5, 0, e])/(4*e^3*(-3 + p)) + (Sqrt[5/42]*(1 - e^2)^(5/2)*
         (-236 + 75*e^2 + 12*(1 - e^2)^(3/2)*(-3 + p))*v^4*Sqrt[1 - 4*\[Nu]]*
         (-7 + 15*lgxOx0p - 10*Log[2] - 15*Log[v^2] + 10*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/(4*e^3*(-3 + p)) + 
       (3*Sqrt[105/2]*(1 - e^2)^(7/2)*v^4*Sqrt[1 - 4*\[Nu]]*
         (-7 + 15*lgxOx0p - Log[1024] - 15*Log[v^2] + 10*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 7, 0, e])/(e^3*(-3 + p)) - 
       (Sqrt[105/2]*(1 - e^2)^(9/2)*v^4*Sqrt[1 - 4*\[Nu]]*
         (-7 + 15*lgxOx0p - 10*Log[2] - 15*Log[v^2] + 10*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 8, 0, e])/(e^3*(-3 + p))) + 
     \[Epsilon]^6*((-3*Sqrt[3]*(-4 + e^2)*v^6*Sqrt[1 - 4*\[Nu]]*
         BesselJ[-3 + p, e*(-3 + p)]*(-7 + 15*lgxOx0p - 10*Log[2] - 
          15*Log[v^2] + 10*Log[I*(-3 + p)*v^3]))/(e^3*Sqrt[70 - 70*e^2]) - 
       (v^6*Sqrt[1 - 4*\[Nu]]*(-162 + 486*(-1 + e^2) - 810*lgxOx0p + 
          2430*(-1 + e^2)*lgxOx0p + 72*(-3 + p) + 3024*(1 - e^2)^(3/2)*
           (-3 + p) - 1637*(-1 + e^2)*(-3 + p) + 231*(-1 + e^2)^2*(-3 + p) - 
          540*lgxOx0p*(-3 + p) - 6480*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p) + 
          4665*(-1 + e^2)*lgxOx0p*(-3 + p) - 495*(-1 + e^2)^2*lgxOx0p*
           (-3 + p) + 343*(-1 + e^2)*(-3 + p)*\[Nu] - 21*(-1 + e^2)^2*
           (-3 + p)*\[Nu] - 735*(-1 + e^2)*lgxOx0p*(-3 + p)*\[Nu] + 
          45*(-1 + e^2)^2*lgxOx0p*(-3 + p)*\[Nu] + 540*Log[2] - 
          1620*(-1 + e^2)*Log[2] + 360*(-3 + p)*Log[2] + 4320*(1 - e^2)^(3/2)*
           (-3 + p)*Log[2] - 3110*(-1 + e^2)*(-3 + p)*Log[2] + 
          330*(-1 + e^2)^2*(-3 + p)*Log[2] + 490*(-1 + e^2)*(-3 + p)*\[Nu]*
           Log[2] - 30*(-1 + e^2)^2*(-3 + p)*\[Nu]*Log[2] - 
          15*(-216 + 162*e^2 - 380*(-3 + p) + 377*e^2*(-3 + p) - 
            33*e^4*(-3 + p) - 432*(1 - e^2)^(3/2)*(-3 + p) + 
            52*(-3 + p)*\[Nu] - 55*e^2*(-3 + p)*\[Nu] + 3*e^4*(-3 + p)*\[Nu])*
           Log[v^2] + 10*(-216 + 162*e^2 - 380*(-3 + p) + 377*e^2*(-3 + p) - 
            33*e^4*(-3 + p) - 432*(1 - e^2)^(3/2)*(-3 + p) + 
            52*(-3 + p)*\[Nu] - 55*e^2*(-3 + p)*\[Nu] + 3*e^4*(-3 + p)*\[Nu])*
           Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 1, 0, e])/
        (12*Sqrt[210]*e^3*(-3 - e^2*(-3 + p) + p)) - 
       (3*Sqrt[3/70]*(-4 + 3*e^2)*v^6*Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - 
          Log[1024] - 15*Log[v^2] + 10*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 1, 1, e])/(2*e^3*(-1 + e^2)) + 
       (v^6*Sqrt[1 - 4*\[Nu]]*(8262*Sqrt[1 - e^2] + 2754*(1 - e^2)^(3/2) - 
          7290*Sqrt[1 - e^2]*lgxOx0p - 2430*(1 - e^2)^(3/2)*lgxOx0p + 
          1701*(-3 + p) - 2160*Sqrt[1 - e^2]*(-3 + p) - 3933*(1 - e^2)^(3/2)*
           (-3 + p) + 273*(1 - e^2)^(5/2)*(-3 + p) - 3159*(-1 + e^2)*
           (-3 + p) - 648*(-1 + e^2)^2*(-3 + p) - 3645*lgxOx0p*(-3 + p) + 
          8100*Sqrt[1 - e^2]*lgxOx0p*(-3 + p) + 9585*(1 - e^2)^(3/2)*lgxOx0p*
           (-3 + p) - 585*(1 - e^2)^(5/2)*lgxOx0p*(-3 + p) - 
          3645*(-1 + e^2)*lgxOx0p*(-3 + p) + 4860*(-1 + e^2)^2*lgxOx0p*
           (-3 + p) + 6615*Sqrt[1 - e^2]*(-3 + p)^2 + 13230*(1 - e^2)^(3/2)*
           (-3 + p)^2 - 1701*(1 - e^2)^(5/2)*(-3 + p)^2 + 
          935*(-1 + e^2)*(-3 + p)^2 - 2148*(-1 + e^2)^2*(-3 + p)^2 - 
          315*(-1 + e^2)^3*(-3 + p)^2 - 14175*Sqrt[1 - e^2]*lgxOx0p*
           (-3 + p)^2 - 28350*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p)^2 + 
          3645*(1 - e^2)^(5/2)*lgxOx0p*(-3 + p)^2 - 5475*(-1 + e^2)*lgxOx0p*
           (-3 + p)^2 + 5760*(-1 + e^2)^2*lgxOx0p*(-3 + p)^2 + 
          675*(-1 + e^2)^3*lgxOx0p*(-3 + p)^2 + 378*Sqrt[1 - e^2]*(-3 + p)*
           \[Nu] + 819*(1 - e^2)^(3/2)*(-3 + p)*\[Nu] - 105*(1 - e^2)^(5/2)*
           (-3 + p)*\[Nu] - 810*Sqrt[1 - e^2]*lgxOx0p*(-3 + p)*\[Nu] - 
          1755*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p)*\[Nu] + 225*(1 - e^2)^(5/2)*
           lgxOx0p*(-3 + p)*\[Nu] - 742*(-1 + e^2)*(-3 + p)^2*\[Nu] + 
          651*(-1 + e^2)^2*(-3 + p)^2*\[Nu] + 189*(-1 + e^2)^3*(-3 + p)^2*
           \[Nu] + 1590*(-1 + e^2)*lgxOx0p*(-3 + p)^2*\[Nu] - 
          1395*(-1 + e^2)^2*lgxOx0p*(-3 + p)^2*\[Nu] - 405*(-1 + e^2)^3*
           lgxOx0p*(-3 + p)^2*\[Nu] + 4860*Sqrt[1 - e^2]*Log[2] + 
          1620*(1 - e^2)^(3/2)*Log[2] + 2430*(-3 + p)*Log[2] - 
          5400*Sqrt[1 - e^2]*(-3 + p)*Log[2] - 6390*(1 - e^2)^(3/2)*(-3 + p)*
           Log[2] + 390*(1 - e^2)^(5/2)*(-3 + p)*Log[2] + 
          2430*(-1 + e^2)*(-3 + p)*Log[2] - 3240*(-1 + e^2)^2*(-3 + p)*
           Log[2] + 9450*Sqrt[1 - e^2]*(-3 + p)^2*Log[2] + 
          18900*(1 - e^2)^(3/2)*(-3 + p)^2*Log[2] - 2430*(1 - e^2)^(5/2)*
           (-3 + p)^2*Log[2] + 3650*(-1 + e^2)*(-3 + p)^2*Log[2] - 
          3840*(-1 + e^2)^2*(-3 + p)^2*Log[2] - 450*(-1 + e^2)^3*(-3 + p)^2*
           Log[2] + 540*Sqrt[1 - e^2]*(-3 + p)*\[Nu]*Log[2] + 
          1170*(1 - e^2)^(3/2)*(-3 + p)*\[Nu]*Log[2] - 150*(1 - e^2)^(5/2)*
           (-3 + p)*\[Nu]*Log[2] - 1060*(-1 + e^2)*(-3 + p)^2*\[Nu]*Log[2] + 
          930*(-1 + e^2)^2*(-3 + p)^2*\[Nu]*Log[2] + 270*(-1 + e^2)^3*
           (-3 + p)^2*\[Nu]*Log[2] - 15*(162*Sqrt[1 - e^2]*(-4 + e^2) + 
            Sqrt[1 - e^2]*(-3 + p)^2*(-945 + 1890*(-1 + e^2) + 
              243*(-1 + e^2)^2 + Sqrt[1 - e^2]*(365 - 106*\[Nu]) + 
              (1 - e^2)^(3/2)*(384 - 93*\[Nu]) + 9*(1 - e^2)^(5/2)*(-5 + 
                3*\[Nu])) + 3*(-3 + p)*(-81 - 81*(-1 + e^2) + 
              108*(-1 + e^2)^2 + (1 - e^2)^(3/2)*(213 - 39*\[Nu]) - 
              18*Sqrt[1 - e^2]*(-10 + \[Nu]) + (1 - e^2)^(5/2)*(-13 + 
                5*\[Nu])))*Log[v^2] + 10*(162*Sqrt[1 - e^2]*(-4 + e^2) + 
            Sqrt[1 - e^2]*(-3 + p)^2*(-945 + 1890*(-1 + e^2) + 
              243*(-1 + e^2)^2 + Sqrt[1 - e^2]*(365 - 106*\[Nu]) + 
              (1 - e^2)^(3/2)*(384 - 93*\[Nu]) + 9*(1 - e^2)^(5/2)*(-5 + 
                3*\[Nu])) + 3*(-3 + p)*(-81 - 81*(-1 + e^2) + 
              108*(-1 + e^2)^2 + (1 - e^2)^(3/2)*(213 - 39*\[Nu]) - 
              18*Sqrt[1 - e^2]*(-10 + \[Nu]) + (1 - e^2)^(5/2)*(-13 + 
                5*\[Nu])))*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 
          2, 0, e])/(18*Sqrt[210]*e^3*(1 - e^2)*(-3 + p)^2) + 
       (3*Sqrt[3]*(-4 + e^2)*(1 + Sqrt[1 - e^2]*(-3 + p))*v^6*
         Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - 10*Log[2] - 15*Log[v^2] + 
          10*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 2, 1, e])/
        (e^3*Sqrt[70 - 70*e^2]*(-3 + p)) + 
       (v^6*Sqrt[1 - 4*\[Nu]]*(-176256*(-1 + e^2) + 155520*(-1 + e^2)*
           lgxOx0p + 22680*(-3 + p) + 251748*Sqrt[1 - e^2]*(-3 + p) + 
          21708*(1 - e^2)^(3/2)*(-3 + p) + 19872*(-1 + e^2)*(-3 + p) - 
          4536*(-1 + e^2)^2*(-3 + p) - 48600*lgxOx0p*(-3 + p) - 
          782460*Sqrt[1 - e^2]*lgxOx0p*(-3 + p) - 53460*(1 - e^2)^(3/2)*
           lgxOx0p*(-3 + p) - 116640*(-1 + e^2)*lgxOx0p*(-3 + p) + 
          9720*(-1 + e^2)^2*lgxOx0p*(-3 + p) + 60550*Sqrt[1 - e^2]*
           (-3 + p)^2 + 87624*(1 - e^2)^(3/2)*(-3 + p)^2 + 
          3906*(1 - e^2)^(5/2)*(-3 + p)^2 + 99225*(-1 + e^2)*(-3 + p)^2 + 
          210357*(-1 + e^2)^2*(-3 + p)^2 - 210750*Sqrt[1 - e^2]*lgxOx0p*
           (-3 + p)^2 - 190080*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p)^2 - 
          8370*(1 - e^2)^(5/2)*lgxOx0p*(-3 + p)^2 - 212625*(-1 + e^2)*lgxOx0p*
           (-3 + p)^2 - 450765*(-1 + e^2)^2*lgxOx0p*(-3 + p)^2 - 
          24192*(-1 + e^2)*(-3 + p)*\[Nu] - 4032*(-1 + e^2)^2*(-3 + p)*
           \[Nu] + 51840*(-1 + e^2)*lgxOx0p*(-3 + p)*\[Nu] + 
          8640*(-1 + e^2)^2*lgxOx0p*(-3 + p)*\[Nu] - 14840*Sqrt[1 - e^2]*
           (-3 + p)^2*\[Nu] - 1134*(1 - e^2)^(3/2)*(-3 + p)^2*\[Nu] - 
          1890*(1 - e^2)^(5/2)*(-3 + p)^2*\[Nu] + 31800*Sqrt[1 - e^2]*lgxOx0p*
           (-3 + p)^2*\[Nu] + 2430*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p)^2*\[Nu] + 
          4050*(1 - e^2)^(5/2)*lgxOx0p*(-3 + p)^2*\[Nu] - 
          103680*(-1 + e^2)*Log[2] + 32400*(-3 + p)*Log[2] + 
          521640*Sqrt[1 - e^2]*(-3 + p)*Log[2] + 35640*(1 - e^2)^(3/2)*
           (-3 + p)*Log[2] + 77760*(-1 + e^2)*(-3 + p)*Log[2] - 
          6480*(-1 + e^2)^2*(-3 + p)*Log[2] + 140500*Sqrt[1 - e^2]*(-3 + p)^2*
           Log[2] + 126720*(1 - e^2)^(3/2)*(-3 + p)^2*Log[2] + 
          5580*(1 - e^2)^(5/2)*(-3 + p)^2*Log[2] + 141750*(-1 + e^2)*
           (-3 + p)^2*Log[2] + 300510*(-1 + e^2)^2*(-3 + p)^2*Log[2] - 
          34560*(-1 + e^2)*(-3 + p)*\[Nu]*Log[2] - 5760*(-1 + e^2)^2*(-3 + p)*
           \[Nu]*Log[2] - 21200*Sqrt[1 - e^2]*(-3 + p)^2*\[Nu]*Log[2] - 
          1620*(1 - e^2)^(3/2)*(-3 + p)^2*\[Nu]*Log[2] - 2700*(1 - e^2)^(5/2)*
           (-3 + p)^2*\[Nu]*Log[2] - 15*(10368*(-1 + e^2) + 
            Sqrt[1 - e^2]*(-3 + p)^2*(-4*(6820 + 3969*Sqrt[1 - e^2] - 
                638*\[Nu]) + 9*e^2*(1532 + 3339*Sqrt[1 - e^2] - 78*\[Nu]) + 
              18*e^4*(-31 + 15*\[Nu])) + 36*(-3 + p)*(2*e^4*(9 + 8*\[Nu]) - 
              4*(-36 + 387*Sqrt[1 - e^2] + 20*\[Nu]) + e^2*(-252 + 
                99*Sqrt[1 - e^2] + 64*\[Nu])))*Log[v^2] + 
          10*(10368*(-1 + e^2) + Sqrt[1 - e^2]*(-3 + p)^2*
             (-4*(6820 + 3969*Sqrt[1 - e^2] - 638*\[Nu]) + 9*e^2*(1532 + 
                3339*Sqrt[1 - e^2] - 78*\[Nu]) + 18*e^4*(-31 + 15*\[Nu])) + 
            36*(-3 + p)*(2*e^4*(9 + 8*\[Nu]) - 4*(-36 + 387*Sqrt[1 - e^2] + 
                20*\[Nu]) + e^2*(-252 + 99*Sqrt[1 - e^2] + 64*\[Nu])))*
           Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 3, 0, e])/
        (144*Sqrt[210]*e^3*Sqrt[1 - e^2]*(-3 + p)^2) - 
       (3*Sqrt[3/70]*(32*Sqrt[1 - e^2] + (-36 + e^2)*(-3 + p))*v^6*
         Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - Log[1024] - 15*Log[v^2] + 
          10*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 3, 1, e])/
        (4*e^3*(-3 + p)) - (v^6*Sqrt[1 - 4*\[Nu]]*
         (963900 - 1927800*(-1 + e^2) - 247860*(-1 + e^2)^2 - 
          850500*lgxOx0p + 1701000*(-1 + e^2)*lgxOx0p + 218700*(-1 + e^2)^2*
           lgxOx0p - 119700*(-3 + p) + 1389150*Sqrt[1 - e^2]*(-3 + p) - 
          266490*(1 - e^2)^(3/2)*(-3 + p) - 413100*(1 - e^2)^(5/2)*(-3 + p) + 
          1406370*(-1 + e^2)*(-3 + p) - 216880*(-1 + e^2)^2*(-3 + p) + 
          34650*(-1 + e^2)^3*(-3 + p) + 661500*lgxOx0p*(-3 + p) - 
          2976750*Sqrt[1 - e^2]*lgxOx0p*(-3 + p) + 1178550*(1 - e^2)^(3/2)*
           lgxOx0p*(-3 + p) + 1458000*(1 - e^2)^(5/2)*lgxOx0p*(-3 + p) - 
          3823650*(-1 + e^2)*lgxOx0p*(-3 + p) + 360600*(-1 + e^2)^2*lgxOx0p*
           (-3 + p) - 74250*(-1 + e^2)^3*lgxOx0p*(-3 + p) + 
          232470*(1 - e^2)^(3/2)*(-3 + p)^2 - 203703*(1 - e^2)^(5/2)*
           (-3 + p)^2 + 13965*(1 - e^2)^(7/2)*(-3 + p)^2 + 
          912870*(-1 + e^2)^2*(-3 + p)^2 - 425250*(-1 + e^2)^3*(-3 + p)^2 - 
          295650*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p)^2 + 627435*(1 - e^2)^(5/2)*
           lgxOx0p*(-3 + p)^2 - 29925*(1 - e^2)^(7/2)*lgxOx0p*(-3 + p)^2 - 
          1956150*(-1 + e^2)^2*lgxOx0p*(-3 + p)^2 + 911250*(-1 + e^2)^3*
           lgxOx0p*(-3 + p)^2 + 44100*(-3 + p)*\[Nu] - 263130*(-1 + e^2)*
           (-3 + p)*\[Nu] - 85960*(-1 + e^2)^2*(-3 + p)*\[Nu] - 
          29610*(-1 + e^2)^3*(-3 + p)*\[Nu] - 94500*lgxOx0p*(-3 + p)*\[Nu] + 
          563850*(-1 + e^2)*lgxOx0p*(-3 + p)*\[Nu] + 184200*(-1 + e^2)^2*
           lgxOx0p*(-3 + p)*\[Nu] + 63450*(-1 + e^2)^3*lgxOx0p*(-3 + p)*
           \[Nu] + 107100*(1 - e^2)^(3/2)*(-3 + p)^2*\[Nu] + 
          46515*(1 - e^2)^(5/2)*(-3 + p)^2*\[Nu] - 33915*(1 - e^2)^(7/2)*
           (-3 + p)^2*\[Nu] - 229500*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p)^2*
           \[Nu] - 99675*(1 - e^2)^(5/2)*lgxOx0p*(-3 + p)^2*\[Nu] + 
          72675*(1 - e^2)^(7/2)*lgxOx0p*(-3 + p)^2*\[Nu] + 567000*Log[2] - 
          1134000*(-1 + e^2)*Log[2] - 145800*(-1 + e^2)^2*Log[2] - 
          441000*(-3 + p)*Log[2] + 1984500*Sqrt[1 - e^2]*(-3 + p)*Log[2] - 
          785700*(1 - e^2)^(3/2)*(-3 + p)*Log[2] - 972000*(1 - e^2)^(5/2)*
           (-3 + p)*Log[2] + 2549100*(-1 + e^2)*(-3 + p)*Log[2] - 
          240400*(-1 + e^2)^2*(-3 + p)*Log[2] + 49500*(-1 + e^2)^3*(-3 + p)*
           Log[2] + 197100*(1 - e^2)^(3/2)*(-3 + p)^2*Log[2] - 
          418290*(1 - e^2)^(5/2)*(-3 + p)^2*Log[2] + 19950*(1 - e^2)^(7/2)*
           (-3 + p)^2*Log[2] + 1304100*(-1 + e^2)^2*(-3 + p)^2*Log[2] - 
          607500*(-1 + e^2)^3*(-3 + p)^2*Log[2] + 63000*(-3 + p)*\[Nu]*
           Log[2] - 375900*(-1 + e^2)*(-3 + p)*\[Nu]*Log[2] - 
          122800*(-1 + e^2)^2*(-3 + p)*\[Nu]*Log[2] - 42300*(-1 + e^2)^3*
           (-3 + p)*\[Nu]*Log[2] + 153000*(1 - e^2)^(3/2)*(-3 + p)^2*\[Nu]*
           Log[2] + 66450*(1 - e^2)^(5/2)*(-3 + p)^2*\[Nu]*Log[2] - 
          48450*(1 - e^2)^(7/2)*(-3 + p)^2*\[Nu]*Log[2] - 
          15*(1620*(-96 + 52*e^2 + 9*e^4) + 3*(1 - e^2)^(3/2)*(-3 + p)^2*
             (e^2*(-12613 + 20250*Sqrt[1 - e^2] - 1015*\[Nu]) + 
              95*e^4*(-7 + 17*\[Nu]) - 12*(-559 + 5310*Sqrt[1 - e^2] + 
                475*\[Nu])) + 10*(-3 + p)*(e^4*(3889 + 9720*Sqrt[1 - e^2] - 
                41*\[Nu]) + 9*e^6*(-55 + 47*\[Nu]) - 4*(-8200 + 
                567*Sqrt[1 - e^2] + 896*\[Nu]) + e^2*(-31784 - 
                27297*Sqrt[1 - e^2] + 2572*\[Nu])))*Log[v^2] + 
          10*(1620*(-96 + 52*e^2 + 9*e^4) + 3*(1 - e^2)^(3/2)*(-3 + p)^2*
             (e^2*(-12613 + 20250*Sqrt[1 - e^2] - 1015*\[Nu]) + 
              95*e^4*(-7 + 17*\[Nu]) - 12*(-559 + 5310*Sqrt[1 - e^2] + 
                475*\[Nu])) + 10*(-3 + p)*(e^4*(3889 + 9720*Sqrt[1 - e^2] - 
                41*\[Nu]) + 9*e^6*(-55 + 47*\[Nu]) - 4*(-8200 + 
                567*Sqrt[1 - e^2] + 896*\[Nu]) + e^2*(-31784 - 
                27297*Sqrt[1 - e^2] + 2572*\[Nu])))*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 4, 0, e])/(360*Sqrt[210]*e^3*
         Sqrt[1 - e^2]*(-3 + p)^2) + (3*Sqrt[3]*(192 - 104*e^2 - 18*e^4 + 
          35*(1 - e^2)^(3/2)*(-3 + p) + 33*(1 - e^2)^(5/2)*(-3 + p))*v^6*
         Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - Log[1024] - 15*Log[v^2] + 
          10*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 4, 1, e])/
        (4*e^3*Sqrt[70 - 70*e^2]*(-3 + p)) - 
       (Sqrt[1 - e^2]*v^6*Sqrt[1 - 4*\[Nu]]*(-481950 - 1021734*(-1 + e^2) + 
          425250*lgxOx0p + 901530*(-1 + e^2)*lgxOx0p + 417060*(-3 + p) + 
          198450*Sqrt[1 - e^2]*(-3 + p) + 899262*(1 - e^2)^(3/2)*(-3 + p) - 
          27545*(-1 + e^2)*(-3 + p) - 56889*(-1 + e^2)^2*(-3 + p) - 
          1096200*lgxOx0p*(-3 + p) - 425250*Sqrt[1 - e^2]*lgxOx0p*(-3 + p) - 
          2412990*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p) - 370275*(-1 + e^2)*
           lgxOx0p*(-3 + p) + 121905*(-1 + e^2)^2*lgxOx0p*(-3 + p) + 
          146811*(1 - e^2)^(3/2)*(-3 + p)^2 + 49189*(1 - e^2)^(5/2)*
           (-3 + p)^2 - 238140*(-1 + e^2)^2*(-3 + p)^2 - 
          476595*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p)^2 - 105405*(1 - e^2)^(5/2)*
           lgxOx0p*(-3 + p)^2 + 510300*(-1 + e^2)^2*lgxOx0p*(-3 + p)^2 - 
          22050*(-3 + p)*\[Nu] - 174881*(-1 + e^2)*(-3 + p)*\[Nu] - 
          68859*(-1 + e^2)^2*(-3 + p)*\[Nu] + 47250*lgxOx0p*(-3 + p)*\[Nu] + 
          374745*(-1 + e^2)*lgxOx0p*(-3 + p)*\[Nu] + 147555*(-1 + e^2)^2*
           lgxOx0p*(-3 + p)*\[Nu] - 64680*(1 - e^2)^(3/2)*(-3 + p)^2*\[Nu] + 
          31948*(1 - e^2)^(5/2)*(-3 + p)^2*\[Nu] + 138600*(1 - e^2)^(3/2)*
           lgxOx0p*(-3 + p)^2*\[Nu] - 68460*(1 - e^2)^(5/2)*lgxOx0p*
           (-3 + p)^2*\[Nu] - 283500*Log[2] - 601020*(-1 + e^2)*Log[2] + 
          730800*(-3 + p)*Log[2] + 283500*Sqrt[1 - e^2]*(-3 + p)*Log[2] + 
          1608660*(1 - e^2)^(3/2)*(-3 + p)*Log[2] + 246850*(-1 + e^2)*
           (-3 + p)*Log[2] - 81270*(-1 + e^2)^2*(-3 + p)*Log[2] + 
          317730*(1 - e^2)^(3/2)*(-3 + p)^2*Log[2] + 70270*(1 - e^2)^(5/2)*
           (-3 + p)^2*Log[2] - 340200*(-1 + e^2)^2*(-3 + p)^2*Log[2] - 
          31500*(-3 + p)*\[Nu]*Log[2] - 249830*(-1 + e^2)*(-3 + p)*\[Nu]*
           Log[2] - 98370*(-1 + e^2)^2*(-3 + p)*\[Nu]*Log[2] - 
          92400*(1 - e^2)^(3/2)*(-3 + p)^2*\[Nu]*Log[2] + 
          45640*(1 - e^2)^(5/2)*(-3 + p)^2*\[Nu]*Log[2] + 
          15*(-1134*(-28 + 53*e^2) + (1 - e^2)^(3/2)*(-3 + p)^2*
             (-4*(-9700 + 8505*Sqrt[1 - e^2] + 1169*\[Nu]) - 
              e^2*(7027 + 4564*\[Nu])) - (-3 + p)*(9*e^4*(903 + 1093*\[Nu]) - 
              4*(10067 + 47304*Sqrt[1 - e^2] + 2999*\[Nu]) + e^2*(-40939 + 
                160866*Sqrt[1 - e^2] + 5309*\[Nu])))*Log[v^2] - 
          10*(-1134*(-28 + 53*e^2) + (1 - e^2)^(3/2)*(-3 + p)^2*
             (-4*(-9700 + 8505*Sqrt[1 - e^2] + 1169*\[Nu]) - 
              e^2*(7027 + 4564*\[Nu])) - (-3 + p)*(9*e^4*(903 + 1093*\[Nu]) - 
              4*(10067 + 47304*Sqrt[1 - e^2] + 2999*\[Nu]) + e^2*(-40939 + 
                160866*Sqrt[1 - e^2] + 5309*\[Nu])))*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 5, 0, e])/(72*Sqrt[210]*e^3*
         (-3 + p)^2) - (3*Sqrt[21/10]*Sqrt[1 - e^2]*(-28 + 53*e^2 + 
          20*(1 - e^2)^(3/2)*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
         (-7 + 15*lgxOx0p - Log[1024] - 15*Log[v^2] + 10*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 5, 1, e])/(4*e^3*(-3 + p)) - 
       ((1 - e^2)^(3/2)*v^6*Sqrt[1 - 4*\[Nu]]*(-15518790 + 
          7229250*(-1 + e^2) + 13693050*lgxOx0p - 6378750*(-1 + e^2)*
           lgxOx0p + 1376704*(-3 + p) - 13613670*Sqrt[1 - e^2]*(-3 + p) - 
          3487050*(1 - e^2)^(3/2)*(-3 + p) - 7234871*(-1 + e^2)*(-3 + p) - 
          138915*(-1 + e^2)^2*(-3 + p) - 9470580*lgxOx0p*(-3 + p) + 
          29172150*Sqrt[1 - e^2]*lgxOx0p*(-3 + p) + 8930250*(1 - e^2)^(3/2)*
           lgxOx0p*(-3 + p) + 18540795*(-1 + e^2)*lgxOx0p*(-3 + p) + 
          297675*(-1 + e^2)^2*lgxOx0p*(-3 + p) - 1600921*(1 - e^2)^(3/2)*
           (-3 + p)^2 + 5145*(1 - e^2)^(5/2)*(-3 + p)^2 + 
          476280*(-1 + e^2)^2*(-3 + p)^2 + 3916545*(1 - e^2)^(3/2)*lgxOx0p*
           (-3 + p)^2 - 11025*(1 - e^2)^(5/2)*lgxOx0p*(-3 + p)^2 - 
          1020600*(-1 + e^2)^2*lgxOx0p*(-3 + p)^2 - 2866010*(-3 + p)*\[Nu] - 
          24941*(-1 + e^2)*(-3 + p)*\[Nu] + 628425*(-1 + e^2)^2*(-3 + p)*
           \[Nu] + 6141450*lgxOx0p*(-3 + p)*\[Nu] + 53445*(-1 + e^2)*lgxOx0p*
           (-3 + p)*\[Nu] - 1346625*(-1 + e^2)^2*lgxOx0p*(-3 + p)*\[Nu] + 
          21560*(1 - e^2)^(3/2)*(-3 + p)^2*\[Nu] - 138180*(1 - e^2)^(5/2)*
           (-3 + p)^2*\[Nu] - 46200*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p)^2*
           \[Nu] + 296100*(1 - e^2)^(5/2)*lgxOx0p*(-3 + p)^2*\[Nu] - 
          9128700*Log[2] + 4252500*(-1 + e^2)*Log[2] + 6313720*(-3 + p)*
           Log[2] - 19448100*Sqrt[1 - e^2]*(-3 + p)*Log[2] - 
          5953500*(1 - e^2)^(3/2)*(-3 + p)*Log[2] - 12360530*(-1 + e^2)*
           (-3 + p)*Log[2] - 198450*(-1 + e^2)^2*(-3 + p)*Log[2] - 
          2611030*(1 - e^2)^(3/2)*(-3 + p)^2*Log[2] + 7350*(1 - e^2)^(5/2)*
           (-3 + p)^2*Log[2] + 680400*(-1 + e^2)^2*(-3 + p)^2*Log[2] - 
          4094300*(-3 + p)*\[Nu]*Log[2] - 35630*(-1 + e^2)*(-3 + p)*\[Nu]*
           Log[2] + 897750*(-1 + e^2)^2*(-3 + p)*\[Nu]*Log[2] + 
          30800*(1 - e^2)^(3/2)*(-3 + p)^2*\[Nu]*Log[2] - 
          197400*(1 - e^2)^(5/2)*(-3 + p)^2*\[Nu]*Log[2] - 
          15*(-5670*(-236 + 75*e^2) + (1 - e^2)^(3/2)*(-3 + p)^2*
             (260368 - 68040*Sqrt[1 - e^2] + 16660*\[Nu] - 105*e^2*(-7 + 
                188*\[Nu])) - 7*(-3 + p)*(e^2*(-170909 + 85050*
                 Sqrt[1 - e^2] - 26159*\[Nu]) + 135*e^4*(-21 + 95*\[Nu]) - 
              12*(-21995 + 30240*Sqrt[1 - e^2] + 3763*\[Nu])))*Log[v^2] + 
          10*(-5670*(-236 + 75*e^2) + (1 - e^2)^(3/2)*(-3 + p)^2*
             (260368 - 68040*Sqrt[1 - e^2] + 16660*\[Nu] - 105*e^2*(-7 + 
                188*\[Nu])) - 7*(-3 + p)*(e^2*(-170909 + 85050*
                 Sqrt[1 - e^2] - 26159*\[Nu]) + 135*e^4*(-21 + 95*\[Nu]) - 
              12*(-21995 + 30240*Sqrt[1 - e^2] + 3763*\[Nu])))*
           Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/
        (504*Sqrt[210]*e^3*(-3 + p)^2) + (3*Sqrt[15/14]*(1 - e^2)^(3/2)*
         (-236 + 75*e^2 + 12*(1 - e^2)^(3/2)*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
         (-7 + 15*lgxOx0p - Log[1024] - 15*Log[v^2] + 10*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 6, 1, e])/(4*e^3*(-3 + p)) - 
       ((1 - e^2)^(5/2)*v^6*Sqrt[1 - 4*\[Nu]]*(3470040 - 3061800*lgxOx0p - 
          2328193*(-3 + p) + 1837080*Sqrt[1 - e^2]*(-3 + p) + 
          602343*(-1 + e^2)*(-3 + p) + 6446985*lgxOx0p*(-3 + p) - 
          3936600*Sqrt[1 - e^2]*lgxOx0p*(-3 + p) - 1290735*(-1 + e^2)*lgxOx0p*
           (-3 + p) + 81396*(1 - e^2)^(3/2)*(-3 + p)^2 - 
          174420*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p)^2 + 497840*(-3 + p)*\[Nu] + 
          418068*(-1 + e^2)*(-3 + p)*\[Nu] - 1066800*lgxOx0p*(-3 + p)*\[Nu] - 
          895860*(-1 + e^2)*lgxOx0p*(-3 + p)*\[Nu] + 35280*(1 - e^2)^(3/2)*
           (-3 + p)^2*\[Nu] - 75600*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p)^2*
           \[Nu] + 2041200*Log[2] - 4297990*(-3 + p)*Log[2] + 
          2624400*Sqrt[1 - e^2]*(-3 + p)*Log[2] + 860490*(-1 + e^2)*(-3 + p)*
           Log[2] + 116280*(1 - e^2)^(3/2)*(-3 + p)^2*Log[2] + 
          711200*(-3 + p)*\[Nu]*Log[2] + 597240*(-1 + e^2)*(-3 + p)*\[Nu]*
           Log[2] + 50400*(1 - e^2)^(3/2)*(-3 + p)^2*\[Nu]*Log[2] + 
          15*(204120 + 36*(1 - e^2)^(3/2)*(-3 + p)^2*(323 + 140*\[Nu]) + 
            27*e^2*(-3 + p)*(3187 + 2212*\[Nu]) + 4*(-3 + p)*
             (-128962 + 65610*Sqrt[1 - e^2] + 2849*\[Nu]))*Log[v^2] - 
          10*(204120 + 36*(1 - e^2)^(3/2)*(-3 + p)^2*(323 + 140*\[Nu]) + 
            27*e^2*(-3 + p)*(3187 + 2212*\[Nu]) + 4*(-3 + p)*
             (-128962 + 65610*Sqrt[1 - e^2] + 2849*\[Nu]))*
           Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 7, 0, e])/
        (72*Sqrt[210]*e^3*(-3 + p)^2) + (27*Sqrt[105/2]*(1 - e^2)^(5/2)*v^6*
         Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - 10*Log[2] - 15*Log[v^2] + 
          10*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 7, 1, e])/
        (e^3*(-3 + p)) - ((1 - e^2)^(7/2)*v^6*Sqrt[1 - 4*\[Nu]]*
         (-1156680 + 1020600*lgxOx0p + 2306899*(-3 + p) - 
          476280*Sqrt[1 - e^2]*(-3 + p) - 8085*(-1 + e^2)*(-3 + p) - 
          5429355*lgxOx0p*(-3 + p) + 1020600*Sqrt[1 - e^2]*lgxOx0p*(-3 + p) + 
          17325*(-1 + e^2)*lgxOx0p*(-3 + p) - 2940*(1 - e^2)^(3/2)*
           (-3 + p)^2 + 6300*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p)^2 + 
          207760*(-3 + p)*\[Nu] - 191100*(-1 + e^2)*(-3 + p)*\[Nu] - 
          445200*lgxOx0p*(-3 + p)*\[Nu] + 409500*(-1 + e^2)*lgxOx0p*(-3 + p)*
           \[Nu] - 11760*(1 - e^2)^(3/2)*(-3 + p)^2*\[Nu] + 
          25200*(1 - e^2)^(3/2)*lgxOx0p*(-3 + p)^2*\[Nu] - 680400*Log[2] + 
          3619570*(-3 + p)*Log[2] - 680400*Sqrt[1 - e^2]*(-3 + p)*Log[2] - 
          11550*(-1 + e^2)*(-3 + p)*Log[2] - 4200*(1 - e^2)^(3/2)*(-3 + p)^2*
           Log[2] + 296800*(-3 + p)*\[Nu]*Log[2] - 273000*(-1 + e^2)*(-3 + p)*
           \[Nu]*Log[2] - 16800*(1 - e^2)^(3/2)*(-3 + p)^2*\[Nu]*Log[2] - 
          15*(68040 + 420*(1 - e^2)^(3/2)*(-3 + p)^2*(1 + 4*\[Nu]) + 
            (-3 + p)*(-363112 + 68040*Sqrt[1 - e^2] - 56980*\[Nu] + 
              105*e^2*(11 + 260*\[Nu])))*Log[v^2] + 
          10*(68040 + 420*(1 - e^2)^(3/2)*(-3 + p)^2*(1 + 4*\[Nu]) + 
            (-3 + p)*(-363112 + 68040*Sqrt[1 - e^2] - 56980*\[Nu] + 
              105*e^2*(11 + 260*\[Nu])))*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 8, 0, e])/(72*Sqrt[210]*e^3*
         (-3 + p)^2) - (9*Sqrt[105/2]*(1 - e^2)^(7/2)*v^6*Sqrt[1 - 4*\[Nu]]*
         (-7 + 15*lgxOx0p - 10*Log[2] - 15*Log[v^2] + 10*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 8, 1, e])/(e^3*(-3 + p)) - 
       ((1 - e^2)^(9/2)*v^6*Sqrt[1 - 4*\[Nu]]*(2689 + 1540*\[Nu])*
         (-7 + 15*lgxOx0p - 10*Log[2] - 15*Log[v^2] + 10*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 9, 0, e])/(2*Sqrt[210]*e^3*(-3 + p)) + 
       (Sqrt[105/2]*(1 - e^2)^(11/2)*v^6*Sqrt[1 - 4*\[Nu]]*(1 + 4*\[Nu])*
         (-7 + 15*lgxOx0p - 10*Log[2] - 15*Log[v^2] + 10*Log[I*(-3 + p)*v^3])*
         PNEllipticJ[-3 + p, -3 + p, 10, 0, e])/(2*e^3*(-3 + p)))
 
hlmTailFourierMode[3, -2] = \[Epsilon]^5*
     (((-1/12*I)*Sqrt[5/7]*Sqrt[1 - e^2]*(-2 + e^2)*v^5*(-1 + 3*\[Nu])*
        (-3 + 6*lgxOx0p - 4*Log[2] - 6*Log[v^2] + 4*Log[I*(-2 + p)*v^3])*
        PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/e^2 + 
      ((I/24)*Sqrt[5/7]*Sqrt[1 - e^2]*(12*Sqrt[1 - e^2] + 
         (2 - 7*e^2)*(-2 + p))*v^5*(-1 + 3*\[Nu])*(-3 + 6*lgxOx0p - 
         4*Log[2] - 6*Log[v^2] + 4*Log[I*(-2 + p)*v^3])*
        PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/(e^2*(-2 + p)) - 
      ((I/24)*Sqrt[5/7]*(-1 + e^2)*
        (-4 + 3*e^2*(-8 + 7*Sqrt[1 - e^2]*(-2 + p)) - 46*Sqrt[1 - e^2]*
          (-2 + p))*v^5*(-1 + 3*\[Nu])*(-3 + 6*lgxOx0p - 4*Log[2] - 
         6*Log[v^2] + 4*Log[I*(-2 + p)*v^3])*PNEllipticJ[-2 + p, -2 + p, 4, 
         0, e])/(e^2*(-2 + p)) + ((I/12)*Sqrt[35]*(-1 + e^2)^2*
        (-17 + 5*Sqrt[1 - e^2]*(-2 + p))*v^5*(-1 + 3*\[Nu])*
        (-3 + 6*lgxOx0p - 4*Log[2] - 6*Log[v^2] + 4*Log[I*(-2 + p)*v^3])*
        PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/(e^2*(-2 + p)) - 
      (((5*I)/12)*Sqrt[5/7]*(-1 + e^2)^2*(-65 + 21*e^2 + 
         3*(1 - e^2)^(3/2)*(-2 + p))*v^5*(-1 + 3*\[Nu])*
        (-3 + 6*lgxOx0p - 4*Log[2] - 6*Log[v^2] + 4*Log[I*(-2 + p)*v^3])*
        PNEllipticJ[-2 + p, -2 + p, 6, 0, e])/(e^2*(-2 + p)) + 
      (((15*I)/4)*Sqrt[35]*(-1 + e^2)^3*v^5*(-1 + 3*\[Nu])*
        (-3 + 6*lgxOx0p - 4*Log[2] - 6*Log[v^2] + 4*Log[I*(-2 + p)*v^3])*
        PNEllipticJ[-2 + p, -2 + p, 7, 0, e])/(e^2*(-2 + p)) + 
      (((5*I)/4)*Sqrt[35]*(-1 + e^2)^4*v^5*(-1 + 3*\[Nu])*
        (-3 + 6*lgxOx0p - 4*Log[2] - 6*Log[v^2] + 4*Log[I*(-2 + p)*v^3])*
        PNEllipticJ[-2 + p, -2 + p, 8, 0, e])/(e^2*(-2 + p)))
 
hlmTailFourierMode[3, -1] = 
    \[Epsilon]^4*((v^4*Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - 10*Log[2] - 
          15*Log[v^2] + 10*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 
          1, 0, e])/(10*Sqrt[14]*e) + 
       (Sqrt[1 - e^2]*(3 + Sqrt[1 - e^2]*(-1 + p))*v^4*Sqrt[1 - 4*\[Nu]]*
         (-7 + 15*lgxOx0p - 10*Log[2] - 15*Log[v^2] + 10*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 2, 0, e])/(15*Sqrt[14]*e*(-1 + p)) + 
       (5*(-1 + e^2)*v^4*Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - Log[1024] - 
          15*Log[v^2] + 10*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 
          3, 0, e])/(12*Sqrt[14]*e) + 
       (Sqrt[1 - e^2]*(-112 + 42*e^2 + 15*(1 - e^2)^(3/2)*(-1 + p))*v^4*
         Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - Log[1024] - 15*Log[v^2] + 
          10*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/
        (60*Sqrt[14]*e*(-1 + p)) + (5*Sqrt[7/2]*(1 - e^2)^(3/2)*v^4*
         Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - Log[1024] - 15*Log[v^2] + 
          10*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 5, 0, e])/
        (12*e*(-1 + p)) + ((1 - e^2)^(5/2)*v^4*Sqrt[1 - 4*\[Nu]]*
         (35 - 75*lgxOx0p + Log[1125899906842624] + 75*Log[v^2] - 
          50*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 6, 0, e])/
        (4*Sqrt[14]*e*(-1 + p))) + \[Epsilon]^6*
      ((3*v^6*Sqrt[1 - 4*\[Nu]]*BesselJ[-1 + p, e*(-1 + p)]*
         (7 - 15*lgxOx0p + Log[1024] + 15*Log[v^2] - 10*Log[I*(-1 + p)*v^3]))/
        (5*Sqrt[14]*Sqrt[e^2 - e^4]) + (v^6*Sqrt[1 - 4*\[Nu]]*
         (54 + 270*lgxOx0p - 149*(-1 + p) + 77*e^2*(-1 + p) + 
          705*lgxOx0p*(-1 + p) - 165*e^2*lgxOx0p*(-1 + p) + 
          7*(-1 + p)*\[Nu] - 7*e^2*(-1 + p)*\[Nu] - 15*lgxOx0p*(-1 + p)*
           \[Nu] + 15*e^2*lgxOx0p*(-1 + p)*\[Nu] - 180*Log[2] - 
          470*(-1 + p)*Log[2] + 110*e^2*(-1 + p)*Log[2] + 
          10*(-1 + p)*\[Nu]*Log[2] - 10*e^2*(-1 + p)*\[Nu]*Log[2] - 
          15*(18 + (-1 + p)*(47 + e^2*(-11 + \[Nu]) - \[Nu]))*Log[v^2] + 
          10*(18 + (-1 + p)*(47 + e^2*(-11 + \[Nu]) - \[Nu]))*
           Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 1, 0, e])/
        (60*Sqrt[14]*e*(-1 + e^2)*(-1 + p)) - 
       (3*v^6*Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - Log[1024] - 15*Log[v^2] + 
          10*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 1, 1, e])/
        (10*Sqrt[14]*e*(-1 + e^2)) + (v^6*Sqrt[1 - 4*\[Nu]]*
         (918*Sqrt[1 - e^2] - 810*Sqrt[1 - e^2]*lgxOx0p + 495*(-1 + p) + 
          72*e^2*(-1 + p) - 447*Sqrt[1 - e^2]*(-1 + p) - 
          273*e^2*Sqrt[1 - e^2]*(-1 + p) - 675*lgxOx0p*(-1 + p) - 
          540*e^2*lgxOx0p*(-1 + p) + 2115*Sqrt[1 - e^2]*lgxOx0p*(-1 + p) + 
          585*e^2*Sqrt[1 - e^2]*lgxOx0p*(-1 + p) + 418*(-1 + p)^2 - 
          523*e^2*(-1 + p)^2 + 105*e^4*(-1 + p)^2 + 1176*Sqrt[1 - e^2]*
           (-1 + p)^2 - 441*e^2*Sqrt[1 - e^2]*(-1 + p)^2 - 
          510*lgxOx0p*(-1 + p)^2 + 735*e^2*lgxOx0p*(-1 + p)^2 - 
          225*e^4*lgxOx0p*(-1 + p)^2 - 2520*Sqrt[1 - e^2]*lgxOx0p*
           (-1 + p)^2 + 945*e^2*Sqrt[1 - e^2]*lgxOx0p*(-1 + p)^2 + 
          21*Sqrt[1 - e^2]*(-1 + p)*\[Nu] + 105*e^2*Sqrt[1 - e^2]*(-1 + p)*
           \[Nu] - 45*Sqrt[1 - e^2]*lgxOx0p*(-1 + p)*\[Nu] - 
          225*e^2*Sqrt[1 - e^2]*lgxOx0p*(-1 + p)*\[Nu] + 7*(-1 + p)^2*\[Nu] + 
          56*e^2*(-1 + p)^2*\[Nu] - 63*e^4*(-1 + p)^2*\[Nu] - 
          15*lgxOx0p*(-1 + p)^2*\[Nu] - 120*e^2*lgxOx0p*(-1 + p)^2*\[Nu] + 
          135*e^4*lgxOx0p*(-1 + p)^2*\[Nu] + 540*Sqrt[1 - e^2]*Log[2] + 
          450*(-1 + p)*Log[2] + 360*e^2*(-1 + p)*Log[2] - 
          1410*Sqrt[1 - e^2]*(-1 + p)*Log[2] - 390*e^2*Sqrt[1 - e^2]*(-1 + p)*
           Log[2] + 340*(-1 + p)^2*Log[2] - 490*e^2*(-1 + p)^2*Log[2] + 
          150*e^4*(-1 + p)^2*Log[2] + 1680*Sqrt[1 - e^2]*(-1 + p)^2*Log[2] - 
          630*e^2*Sqrt[1 - e^2]*(-1 + p)^2*Log[2] + 30*Sqrt[1 - e^2]*(-1 + p)*
           \[Nu]*Log[2] + 150*e^2*Sqrt[1 - e^2]*(-1 + p)*\[Nu]*Log[2] + 
          10*(-1 + p)^2*\[Nu]*Log[2] + 80*e^2*(-1 + p)^2*\[Nu]*Log[2] - 
          90*e^4*(-1 + p)^2*\[Nu]*Log[2] - 15*(-54*Sqrt[1 - e^2] + 
            (-1 + p)^2*(-34 - 168*Sqrt[1 - e^2] + e^2*(49 + 
                63*Sqrt[1 - e^2] - 8*\[Nu]) - \[Nu] + 3*e^4*(-5 + 3*\[Nu])) - 
            3*(-1 + p)*(15 - 47*Sqrt[1 - e^2] + Sqrt[1 - e^2]*\[Nu] + 
              e^2*(12 - 13*Sqrt[1 - e^2] + 5*Sqrt[1 - e^2]*\[Nu])))*
           Log[v^2] + 10*(-54*Sqrt[1 - e^2] + (-1 + p)^2*
             (-34 - 168*Sqrt[1 - e^2] + e^2*(49 + 63*Sqrt[1 - e^2] - 
                8*\[Nu]) - \[Nu] + 3*e^4*(-5 + 3*\[Nu])) - 
            3*(-1 + p)*(15 - 47*Sqrt[1 - e^2] + Sqrt[1 - e^2]*\[Nu] + 
              e^2*(12 - 13*Sqrt[1 - e^2] + 5*Sqrt[1 - e^2]*\[Nu])))*
           Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 2, 0, e])/
        (90*Sqrt[14]*e*(-1 + e^2)*(-1 + p)^2) + 
       ((3 + Sqrt[1 - e^2]*(-1 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
         (-7 + 15*lgxOx0p - 10*Log[2] - 15*Log[v^2] + 10*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 2, 1, e])/(5*Sqrt[14]*e*Sqrt[1 - e^2]*
         (-1 + p)) + (v^6*Sqrt[1 - 4*\[Nu]]*(-7560 - 11916*Sqrt[1 - e^2] + 
          7560*(-1 + e^2) + 16200*lgxOx0p + 44820*Sqrt[1 - e^2]*lgxOx0p - 
          16200*(-1 + e^2)*lgxOx0p - 310*Sqrt[1 - e^2]*(-1 + p) - 
          4326*(1 - e^2)^(3/2)*(-1 + p) - 11025*(-1 + e^2)*(-1 + p) + 
          19950*Sqrt[1 - e^2]*lgxOx0p*(-1 + p) + 9270*(1 - e^2)^(3/2)*lgxOx0p*
           (-1 + p) + 23625*(-1 + e^2)*lgxOx0p*(-1 + p) + 
          1400*Sqrt[1 - e^2]*(-1 + p)*\[Nu] - 378*(1 - e^2)^(3/2)*(-1 + p)*
           \[Nu] - 3000*Sqrt[1 - e^2]*lgxOx0p*(-1 + p)*\[Nu] + 
          810*(1 - e^2)^(3/2)*lgxOx0p*(-1 + p)*\[Nu] - 10800*Log[2] - 
          29880*Sqrt[1 - e^2]*Log[2] + 10800*(-1 + e^2)*Log[2] - 
          13300*Sqrt[1 - e^2]*(-1 + p)*Log[2] - 6180*(1 - e^2)^(3/2)*(-1 + p)*
           Log[2] - 15750*(-1 + e^2)*(-1 + p)*Log[2] + 2000*Sqrt[1 - e^2]*
           (-1 + p)*\[Nu]*Log[2] - 540*(1 - e^2)^(3/2)*(-1 + p)*\[Nu]*
           Log[2] - 15*(1080 + 45*(-1 + e^2)*(-24 + 35*(-1 + p)) + 
            Sqrt[1 - e^2]*(2988 + (-1 + p)*(1330 - 200*\[Nu])) + 
            6*(1 - e^2)^(3/2)*(-1 + p)*(103 + 9*\[Nu]))*Log[v^2] + 
          10*(1080 + 45*(-1 + e^2)*(-24 + 35*(-1 + p)) + Sqrt[1 - e^2]*
             (2988 + (-1 + p)*(1330 - 200*\[Nu])) + 6*(1 - e^2)^(3/2)*
             (-1 + p)*(103 + 9*\[Nu]))*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/(720*Sqrt[14]*Sqrt[e^2 - e^4]*
         (-1 + p)) + (5*v^6*Sqrt[1 - 4*\[Nu]]*(7 - 15*lgxOx0p + Log[1024] + 
          15*Log[v^2] - 10*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 
          3, 1, e])/(4*Sqrt[14]*e) + (v^6*Sqrt[1 - 4*\[Nu]]*
         (21420 - 12852*(-1 + e^2) - 18900*lgxOx0p + 11340*(-1 + e^2)*
           lgxOx0p - 7980*(-1 + p) + 22050*Sqrt[1 - e^2]*(-1 + p) + 
          6372*(1 - e^2)^(3/2)*(-1 + p) - 70*(-1 + e^2)*(-1 + p) + 
          3150*(-1 + e^2)^2*(-1 + p) + 44100*lgxOx0p*(-1 + p) - 
          47250*Sqrt[1 - e^2]*lgxOx0p*(-1 + p) - 19440*(1 - e^2)^(3/2)*
           lgxOx0p*(-1 + p) - 16050*(-1 + e^2)*lgxOx0p*(-1 + p) - 
          6750*(-1 + e^2)^2*lgxOx0p*(-1 + p) + 7982*(1 - e^2)^(3/2)*
           (-1 + p)^2 + 4179*(1 - e^2)^(5/2)*(-1 + p)^2 - 
          1890*(-1 + e^2)^2*(-1 + p)^2 - 22890*(1 - e^2)^(3/2)*lgxOx0p*
           (-1 + p)^2 - 8955*(1 - e^2)^(5/2)*lgxOx0p*(-1 + p)^2 + 
          4050*(-1 + e^2)^2*lgxOx0p*(-1 + p)^2 + 2940*(-1 + p)*\[Nu] + 
          686*(-1 + e^2)*(-1 + p)*\[Nu] - 126*(-1 + e^2)^2*(-1 + p)*\[Nu] - 
          6300*lgxOx0p*(-1 + p)*\[Nu] - 1470*(-1 + e^2)*lgxOx0p*(-1 + p)*
           \[Nu] + 270*(-1 + e^2)^2*lgxOx0p*(-1 + p)*\[Nu] - 
          1204*(1 - e^2)^(3/2)*(-1 + p)^2*\[Nu] - 357*(1 - e^2)^(5/2)*
           (-1 + p)^2*\[Nu] + 2580*(1 - e^2)^(3/2)*lgxOx0p*(-1 + p)^2*\[Nu] + 
          765*(1 - e^2)^(5/2)*lgxOx0p*(-1 + p)^2*\[Nu] + 12600*Log[2] - 
          7560*(-1 + e^2)*Log[2] - 29400*(-1 + p)*Log[2] + 
          31500*Sqrt[1 - e^2]*(-1 + p)*Log[2] + 12960*(1 - e^2)^(3/2)*
           (-1 + p)*Log[2] + 10700*(-1 + e^2)*(-1 + p)*Log[2] + 
          4500*(-1 + e^2)^2*(-1 + p)*Log[2] + 15260*(1 - e^2)^(3/2)*
           (-1 + p)^2*Log[2] + 5970*(1 - e^2)^(5/2)*(-1 + p)^2*Log[2] - 
          2700*(-1 + e^2)^2*(-1 + p)^2*Log[2] + 4200*(-1 + p)*\[Nu]*Log[2] + 
          980*(-1 + e^2)*(-1 + p)*\[Nu]*Log[2] - 180*(-1 + e^2)^2*(-1 + p)*
           \[Nu]*Log[2] - 1720*(1 - e^2)^(3/2)*(-1 + p)^2*\[Nu]*Log[2] - 
          510*(1 - e^2)^(5/2)*(-1 + p)^2*\[Nu]*Log[2] - 
          15*(252*(-8 + 3*e^2) + 2*(-1 + p)*(1780 - 2223*Sqrt[1 - e^2] + 
              e^2*(-85 + 648*Sqrt[1 - e^2] - 67*\[Nu]) + 9*e^4*(-25 + 
                \[Nu]) - 152*\[Nu]) + (1 - e^2)^(3/2)*(-1 + p)^2*
             (-2123 + 270*Sqrt[1 - e^2] + e^2*(597 - 51*\[Nu]) + 223*\[Nu]))*
           Log[v^2] + 10*(252*(-8 + 3*e^2) + 2*(-1 + p)*
             (1780 - 2223*Sqrt[1 - e^2] + e^2*(-85 + 648*Sqrt[1 - e^2] - 
                67*\[Nu]) + 9*e^4*(-25 + \[Nu]) - 152*\[Nu]) + 
            (1 - e^2)^(3/2)*(-1 + p)^2*(-2123 + 270*Sqrt[1 - e^2] + 
              e^2*(597 - 51*\[Nu]) + 223*\[Nu]))*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/(360*Sqrt[14]*Sqrt[e^2 - e^4]*
         (-1 + p)^2) + ((-112 + 42*e^2 + 15*(1 - e^2)^(3/2)*(-1 + p))*v^6*
         Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - Log[1024] - 15*Log[v^2] + 
          10*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 4, 1, e])/
        (20*Sqrt[14]*Sqrt[e^2 - e^4]*(-1 + p)) - 
       (Sqrt[1 - e^2]*v^6*Sqrt[1 - 4*\[Nu]]*(53550 - 47250*lgxOx0p - 
          48300*(-1 + p) + 29610*Sqrt[1 - e^2]*(-1 + p) + 
          24927*(-1 + e^2)*(-1 + p) + 171000*lgxOx0p*(-1 + p) - 
          63450*Sqrt[1 - e^2]*lgxOx0p*(-1 + p) - 53415*(-1 + e^2)*lgxOx0p*
           (-1 + p) + 14021*(1 - e^2)^(3/2)*(-1 + p)^2 - 
          30045*(1 - e^2)^(3/2)*lgxOx0p*(-1 + p)^2 + 7350*(-1 + p)*\[Nu] - 
          2499*(-1 + e^2)*(-1 + p)*\[Nu] - 15750*lgxOx0p*(-1 + p)*\[Nu] + 
          5355*(-1 + e^2)*lgxOx0p*(-1 + p)*\[Nu] - 1960*(1 - e^2)^(3/2)*
           (-1 + p)^2*\[Nu] + 4200*(1 - e^2)^(3/2)*lgxOx0p*(-1 + p)^2*\[Nu] + 
          31500*Log[2] - 114000*(-1 + p)*Log[2] + 42300*Sqrt[1 - e^2]*
           (-1 + p)*Log[2] + 35610*(-1 + e^2)*(-1 + p)*Log[2] + 
          20030*(1 - e^2)^(3/2)*(-1 + p)^2*Log[2] + 10500*(-1 + p)*\[Nu]*
           Log[2] - 3570*(-1 + e^2)*(-1 + p)*\[Nu]*Log[2] - 
          2800*(1 - e^2)^(3/2)*(-1 + p)^2*\[Nu]*Log[2] - 
          15*(-3150 + (1 - e^2)^(3/2)*(-1 + p)^2*(-2003 + 280*\[Nu]) - 
            3*(-1 + p)*(-4987 + 1410*Sqrt[1 - e^2] + e^2*(1187 - 119*\[Nu]) + 
              469*\[Nu]))*Log[v^2] + 10*(-3150 + (1 - e^2)^(3/2)*(-1 + p)^2*
             (-2003 + 280*\[Nu]) - 3*(-1 + p)*(-4987 + 1410*Sqrt[1 - e^2] + 
              e^2*(1187 - 119*\[Nu]) + 469*\[Nu]))*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 5, 0, e])/(360*Sqrt[14]*e*(-1 + p)^2) + 
       (5*Sqrt[7/2]*Sqrt[1 - e^2]*v^6*Sqrt[1 - 4*\[Nu]]*(-7 + 15*lgxOx0p - 
          10*Log[2] - 15*Log[v^2] + 10*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 5, 1, e])/(4*e*(-1 + p)) + 
       ((1 - e^2)^(3/2)*v^6*Sqrt[1 - 4*\[Nu]]*(22950 - 20250*lgxOx0p - 
          121936*(-1 + p) + 9450*Sqrt[1 - e^2]*(-1 + p) + 
          24885*(-1 + e^2)*(-1 + p) + 290220*lgxOx0p*(-1 + p) - 
          20250*Sqrt[1 - e^2]*lgxOx0p*(-1 + p) - 53325*(-1 + e^2)*lgxOx0p*
           (-1 + p) + 5145*(1 - e^2)^(3/2)*(-1 + p)^2 - 11025*(1 - e^2)^(3/2)*
           lgxOx0p*(-1 + p)^2 + 15470*(-1 + p)*\[Nu] - 4095*(-1 + e^2)*
           (-1 + p)*\[Nu] - 33150*lgxOx0p*(-1 + p)*\[Nu] + 
          8775*(-1 + e^2)*lgxOx0p*(-1 + p)*\[Nu] - 840*(1 - e^2)^(3/2)*
           (-1 + p)^2*\[Nu] + 1800*(1 - e^2)^(3/2)*lgxOx0p*(-1 + p)^2*\[Nu] + 
          13500*Log[2] - 193480*(-1 + p)*Log[2] + 13500*Sqrt[1 - e^2]*
           (-1 + p)*Log[2] + 35550*(-1 + e^2)*(-1 + p)*Log[2] + 
          7350*(1 - e^2)^(3/2)*(-1 + p)^2*Log[2] + 22100*(-1 + p)*\[Nu]*
           Log[2] - 5850*(-1 + e^2)*(-1 + p)*\[Nu]*Log[2] - 
          1200*(1 - e^2)^(3/2)*(-1 + p)^2*\[Nu]*Log[2] - 
          15*(-1350 - 15*(1 - e^2)^(3/2)*(-1 + p)^2*(49 - 8*\[Nu]) + 
            (-1 + p)*(22903 - 1350*Sqrt[1 - e^2] - 2795*\[Nu] + 
              45*e^2*(-79 + 13*\[Nu])))*Log[v^2] + 
          10*(-1350 - 15*(1 - e^2)^(3/2)*(-1 + p)^2*(49 - 8*\[Nu]) + 
            (-1 + p)*(22903 - 1350*Sqrt[1 - e^2] - 2795*\[Nu] + 
              45*e^2*(-79 + 13*\[Nu])))*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 6, 0, e])/(360*Sqrt[14]*e*(-1 + p)^2) - 
       (3*(1 - e^2)^(3/2)*v^6*Sqrt[1 - 4*\[Nu]]*(-35 + 75*lgxOx0p - 
          Log[1125899906842624] - 75*Log[v^2] + 50*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 6, 1, e])/(4*Sqrt[14]*e*(-1 + p)) + 
       ((1 - e^2)^(5/2)*v^6*Sqrt[1 - 4*\[Nu]]*(-1907 + 280*\[Nu])*
         (-7 + 15*lgxOx0p - 10*Log[2] - 15*Log[v^2] + 10*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 7, 0, e])/(40*Sqrt[14]*e*(-1 + p)) - 
       (Sqrt[7/2]*(1 - e^2)^(7/2)*v^6*Sqrt[1 - 4*\[Nu]]*(-49 + 8*\[Nu])*
         (-7 + 15*lgxOx0p - 10*Log[2] - 15*Log[v^2] + 10*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 8, 0, e])/(24*e*(-1 + p)))
 
hlmTailFourierMode[3, 0] = \[Epsilon]^5*
     (((-1/2*I)*Sqrt[1 - e^2]*v^5*(-1 + 3*\[Nu])*(-3 + 6*lgxOx0p - 4*Log[2] - 
         6*Log[v^2] + 4*Log[I*p*v^3])*PNEllipticJ[p, p, 2, 0, e])/Sqrt[42] + 
      (((5*I)/4)*Sqrt[1 - e^2]*v^5*(-1 + 3*\[Nu])*(-3 + 6*lgxOx0p - 
         4*Log[2] - 6*Log[v^2] + 4*Log[I*p*v^3])*PNEllipticJ[p, p, 3, 0, e])/
       Sqrt[42] - (I/4)*Sqrt[3/14]*(1 - e^2)^(3/2)*v^5*(-1 + 3*\[Nu])*
       (-3 + 6*lgxOx0p - 4*Log[2] - 6*Log[v^2] + 4*Log[I*p*v^3])*
       PNEllipticJ[p, p, 4, 0, e])


(* ::Subsection::Closed:: *)
(*L=4*)


hlmTailFourierMode[4, -4] = \[Epsilon]^5*
     (((-1/6*I)*Sqrt[1 - e^2]*(-2 + e^2)*v^5*(-1 + 3*\[Nu])*
        (-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 20*Log[I*(-4 + p)*v^3])*
        PNEllipticJ[-4 + p, -4 + p, 1, 0, e])/(Sqrt[35]*e^4) + 
      ((I/36)*(3*(8 - 8*e^2 + e^4) + Sqrt[1 - e^2]*(32 - 28*e^2 + 3*e^4)*
          (-4 + p))*v^5*(-1 + 3*\[Nu])*(-21 + 30*lgxOx0p - 20*Log[2] - 
         30*Log[v^2] + 20*Log[I*(-4 + p)*v^3])*PNEllipticJ[-4 + p, -4 + p, 2, 
         0, e])/(Sqrt[35]*e^4*(-4 + p)) - 
      ((I/72)*Sqrt[1 - e^2]*(-144*Sqrt[1 - e^2] + 
         e^2*(72*Sqrt[1 - e^2] - 26*(-4 + p)) + 76*(-4 + p) - 
         15*e^4*(-4 + p))*v^5*(-1 + 3*\[Nu])*(-21 + 30*lgxOx0p - 20*Log[2] - 
         30*Log[v^2] + 20*Log[I*(-4 + p)*v^3])*PNEllipticJ[-4 + p, -4 + p, 3, 
         0, e])/(Sqrt[35]*e^4*(-4 + p)) - 
      ((I/72)*(496 + 3*e^6*(9 + Sqrt[1 - e^2]*(-4 + p)) + 
         e^4*(8 + 215*Sqrt[1 - e^2]*(-4 + p)) - 
         2*e^2*(248 + 307*Sqrt[1 - e^2]*(-4 + p)) + 396*Sqrt[1 - e^2]*
          (-4 + p))*v^5*(-1 + 3*\[Nu])*(-21 + 30*lgxOx0p - 20*Log[2] - 
         30*Log[v^2] + 20*Log[I*(-4 + p)*v^3])*PNEllipticJ[-4 + p, -4 + p, 4, 
         0, e])/(Sqrt[35]*e^4*(-4 + p)) - 
      ((I/144)*(1 - e^2)*(3352 - 4016*e^2 + 489*e^4 - 980*(1 - e^2)^(3/2)*
          (-4 + p) + 532*(1 - e^2)^(5/2)*(-4 + p))*v^5*(-1 + 3*\[Nu])*
        (-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 20*Log[I*(-4 + p)*v^3])*
        PNEllipticJ[-4 + p, -4 + p, 5, 0, e])/(Sqrt[35]*e^4*(-4 + p)) + 
      ((I/144)*(-1 + e^2)^2*(6648 + 1712*e^2 - 1395*e^4 + 
         1340*(1 - e^2)^(3/2)*(-4 + p) + 660*(1 - e^2)^(5/2)*(-4 + p))*v^5*
        (-1 + 3*\[Nu])*(-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 
         20*Log[I*(-4 + p)*v^3])*PNEllipticJ[-4 + p, -4 + p, 6, 0, e])/
       (Sqrt[35]*e^4*(-4 + p)) - ((I/18)*Sqrt[7/5]*(1 - e^2)^3*
        (-202 + 252*e^2 + 45*(1 - e^2)^(3/2)*(-4 + p))*v^5*(-1 + 3*\[Nu])*
        (-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 20*Log[I*(-4 + p)*v^3])*
        PNEllipticJ[-4 + p, -4 + p, 7, 0, e])/(e^4*(-4 + p)) + 
      ((I/18)*Sqrt[35]*(-1 + e^2)^4*(-122 + 30*e^2 + 3*(1 - e^2)^(3/2)*
          (-4 + p))*v^5*(-1 + 3*\[Nu])*(-21 + 30*lgxOx0p - 20*Log[2] - 
         30*Log[v^2] + 20*Log[I*(-4 + p)*v^3])*PNEllipticJ[-4 + p, -4 + p, 8, 
         0, e])/(e^4*(-4 + p)) - (((11*I)/2)*Sqrt[35]*(-1 + e^2)^5*v^5*
        (-1 + 3*\[Nu])*(-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 
         20*Log[I*(-4 + p)*v^3])*PNEllipticJ[-4 + p, -4 + p, 9, 0, e])/
       (e^4*(-4 + p)) - (((3*I)/2)*Sqrt[35]*(-1 + e^2)^6*v^5*(-1 + 3*\[Nu])*
        (-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 20*Log[I*(-4 + p)*v^3])*
        PNEllipticJ[-4 + p, -4 + p, 10, 0, e])/(e^4*(-4 + p)))
 
hlmTailFourierMode[4, -3] = \[Epsilon]^6*
     (-1/45*((-4 + e^2)*(-1 + e^2)*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         (-32 + 45*lgxOx0p - 30*Log[2] - 45*Log[v^2] + 
          30*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 2, 0, e])/
        (Sqrt[70]*e^3) - (Sqrt[1 - e^2]*(12 - 9*e^2 + 8*(1 - e^2)^(3/2)*
          (-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
        (-32 + 45*lgxOx0p - 30*Log[2] - 45*Log[v^2] + 30*Log[I*(-3 + p)*v^3])*
        PNEllipticJ[-3 + p, -3 + p, 3, 0, e])/(45*Sqrt[70]*e^3*(-3 + p)) - 
      (Sqrt[1 - e^2]*(40 + 26*e^2*(-3 + 2*Sqrt[1 - e^2]*(-3 + p)) + 
         3*e^4*(8 + 3*Sqrt[1 - e^2]*(-3 + p)) - 96*Sqrt[1 - e^2]*(-3 + p))*
        v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-32 + 45*lgxOx0p - 30*Log[2] - 
         45*Log[v^2] + 30*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 4, 
         0, e])/(90*Sqrt[70]*e^3*(-3 + p)) - 
      ((1 - e^2)^(3/2)*(-4*(272 + 49*Sqrt[1 - e^2]*(-3 + p)) + 
         e^2*(80 + 371*Sqrt[1 - e^2]*(-3 + p)))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-32 + 45*lgxOx0p - 30*Log[2] - 45*Log[v^2] + 
         30*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 5, 0, e])/
       (180*Sqrt[70]*e^3*(-3 + p)) - 
      ((1 - e^2)^(3/2)*(-216 + 2686*e^2 - 930*e^4 + 805*(1 - e^2)^(3/2)*
          (-3 + p) + 375*(1 - e^2)^(5/2)*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-32 + 45*lgxOx0p - 30*Log[2] - 45*Log[v^2] + 
         30*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/
       (180*Sqrt[70]*e^3*(-3 + p)) + (Sqrt[7/10]*(1 - e^2)^(5/2)*
        (-1348 + 1143*e^2 + 180*(1 - e^2)^(3/2)*(-3 + p))*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-32 + 45*lgxOx0p - 30*Log[2] - 
         45*Log[v^2] + 30*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 7, 
         0, e])/(180*e^3*(-3 + p)) - (Sqrt[7/10]*(1 - e^2)^(7/2)*
        (-524 + 129*e^2 + 12*(1 - e^2)^(3/2)*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-32 + 45*lgxOx0p - 30*Log[2] - 45*Log[v^2] + 
         30*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 8, 0, e])/
       (36*e^3*(-3 + p)) - (11*Sqrt[7/10]*(1 - e^2)^(9/2)*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-32 + 45*lgxOx0p - 30*Log[2] - 
         45*Log[v^2] + 30*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 9, 
         0, e])/(e^3*(-3 + p)) + (3*Sqrt[7/10]*(1 - e^2)^(11/2)*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-32 + 45*lgxOx0p - 30*Log[2] - 
         45*Log[v^2] + 30*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 
         10, 0, e])/(e^3*(-3 + p)))
 
hlmTailFourierMode[4, -2] = \[Epsilon]^5*
     (((-1/42*I)*Sqrt[1 - e^2]*v^5*(-1 + 3*\[Nu])*(-21 + 30*lgxOx0p - 
         20*Log[2] - 30*Log[v^2] + 20*Log[I*(-2 + p)*v^3])*
        PNEllipticJ[-2 + p, -2 + p, 1, 0, e])/(Sqrt[5]*e^2) + 
      ((I/252)*(3*e^2*(2 + Sqrt[1 - e^2]*(-2 + p)) - 
         2*(6 + 5*Sqrt[1 - e^2]*(-2 + p)))*v^5*(-1 + 3*\[Nu])*
        (-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 20*Log[I*(-2 + p)*v^3])*
        PNEllipticJ[-2 + p, -2 + p, 2, 0, e])/(Sqrt[5]*e^2*(-2 + p)) - 
      ((I/504)*Sqrt[1 - e^2]*(36*Sqrt[1 - e^2] + 7*(-8 + 3*e^2)*(-2 + p))*v^5*
        (-1 + 3*\[Nu])*(-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 
         20*Log[I*(-2 + p)*v^3])*PNEllipticJ[-2 + p, -2 + p, 3, 0, e])/
       (Sqrt[5]*e^2*(-2 + p)) + ((I/504)*(284 - 232*e^2 + 18*e^4 + 
         35*(1 - e^2)^(3/2)*(-2 + p) + 21*(1 - e^2)^(5/2)*(-2 + p))*v^5*
        (-1 + 3*\[Nu])*(-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 
         20*Log[I*(-2 + p)*v^3])*PNEllipticJ[-2 + p, -2 + p, 4, 0, e])/
       (Sqrt[5]*e^2*(-2 + p)) - ((I/72)*(1 - e^2)*(-8 + 33*e^2 + 
         20*(1 - e^2)^(3/2)*(-2 + p))*v^5*(-1 + 3*\[Nu])*
        (-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 20*Log[I*(-2 + p)*v^3])*
        PNEllipticJ[-2 + p, -2 + p, 5, 0, e])/(Sqrt[5]*e^2*(-2 + p)) + 
      ((I/504)*Sqrt[5]*(-1 + e^2)^2*(-224 + 63*e^2 + 12*(1 - e^2)^(3/2)*
          (-2 + p))*v^5*(-1 + 3*\[Nu])*(-21 + 30*lgxOx0p - 20*Log[2] - 
         30*Log[v^2] + 20*Log[I*(-2 + p)*v^3])*PNEllipticJ[-2 + p, -2 + p, 6, 
         0, e])/(e^2*(-2 + p)) - ((I/2)*Sqrt[5]*(-1 + e^2)^3*v^5*
        (-1 + 3*\[Nu])*(-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 
         20*Log[I*(-2 + p)*v^3])*PNEllipticJ[-2 + p, -2 + p, 7, 0, e])/
       (e^2*(-2 + p)) - ((I/6)*Sqrt[5]*(-1 + e^2)^4*v^5*(-1 + 3*\[Nu])*
        (-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 20*Log[I*(-2 + p)*v^3])*
        PNEllipticJ[-2 + p, -2 + p, 8, 0, e])/(e^2*(-2 + p)))
 
hlmTailFourierMode[4, -1] = \[Epsilon]^6*
     (-1/105*((-1 + e^2)*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         (-32 + 45*lgxOx0p - 30*Log[2] - 45*Log[v^2] + 
          30*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 2, 0, e])/
        (Sqrt[10]*e) + (Sqrt[1 - e^2]*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
        (-32 + 45*lgxOx0p - 30*Log[2] - 45*Log[v^2] + 30*Log[I*(-1 + p)*v^3])*
        PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/(35*Sqrt[10]*e*(-1 + p)) + 
      (Sqrt[1 - e^2]*(3*e^2*(-8 + 7*Sqrt[1 - e^2]*(-1 + p)) - 
         2*(9 + 28*Sqrt[1 - e^2]*(-1 + p)))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-32 + 45*lgxOx0p - 30*Log[2] - 45*Log[v^2] + 
         30*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/
       (630*Sqrt[10]*e*(-1 + p)) + 
      ((1 - e^2)^(3/2)*(-16 + 5*Sqrt[1 - e^2]*(-1 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-32 + 45*lgxOx0p - 30*Log[2] - 45*Log[v^2] + 
         30*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 5, 0, e])/
       (36*Sqrt[10]*e*(-1 + p)) + 
      ((220*(1 - e^2)^(3/2) + 102*(1 - e^2)^(5/2) + 15*(-1 + e^2)^3*(-1 + p))*
        v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-32 + 45*lgxOx0p - 30*Log[2] - 
         45*Log[v^2] + 30*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 6, 
         0, e])/(252*Sqrt[10]*e*(-1 + p)) - 
      (Sqrt[5/2]*(1 - e^2)^(5/2)*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
        (-32 + 45*lgxOx0p - 30*Log[2] - 45*Log[v^2] + 30*Log[I*(-1 + p)*v^3])*
        PNEllipticJ[-1 + p, -1 + p, 7, 0, e])/(4*e*(-1 + p)) + 
      (Sqrt[5/2]*(1 - e^2)^(7/2)*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
        (-32 + 45*lgxOx0p - 30*Log[2] - 45*Log[v^2] + 30*Log[I*(-1 + p)*v^3])*
        PNEllipticJ[-1 + p, -1 + p, 8, 0, e])/(12*e*(-1 + p)))
 
hlmTailFourierMode[4, 0] = \[Epsilon]^5*
     (((I/70)*v^5*(-1 + 3*\[Nu])*(-21 + 30*lgxOx0p - 20*Log[2] - 
         30*Log[v^2] + 20*Log[I*p*v^3])*PNEllipticJ[p, p, 2, 0, e])/
       (Sqrt[2]*p) + ((I/60)*(-8 + 3*e^2)*v^5*(-1 + 3*\[Nu])*
        (-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 20*Log[I*p*v^3])*
        PNEllipticJ[p, p, 4, 0, e])/(Sqrt[2]*p) - 
      (((5*I)/24)*(-1 + e^2)*v^5*(-1 + 3*\[Nu])*(-21 + 30*lgxOx0p - 
         20*Log[2] - 30*Log[v^2] + 20*Log[I*p*v^3])*PNEllipticJ[p, p, 5, 0, 
         e])/(Sqrt[2]*p) - (((5*I)/56)*(-1 + e^2)^2*v^5*(-1 + 3*\[Nu])*
        (-21 + 30*lgxOx0p - 20*Log[2] - 30*Log[v^2] + 20*Log[I*p*v^3])*
        PNEllipticJ[p, p, 6, 0, e])/(Sqrt[2]*p))


(* ::Subsection::Closed:: *)
(*L=5*)


hlmTailFourierMode[5, -5] = \[Epsilon]^6*
     (-1/280*((16 - 20*e^2 + 5*e^4)*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         (-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
          140*Log[I*(-5 + p)*v^3])*PNEllipticJ[-5 + p, -5 + p, 1, 0, e])/
        (Sqrt[66]*e^5) + ((-16*(12*Sqrt[1 - e^2] + 19*(-5 + p)) + 
         4*e^2*(36*Sqrt[1 - e^2] + 119*(-5 + p)) - 
         e^4*(12*Sqrt[1 - e^2] + 191*(-5 + p)) + 12*e^6*(-5 + p))*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 
         210*Log[v^2] + 140*Log[I*(-5 + p)*v^3])*PNEllipticJ[-5 + p, -5 + p, 
         2, 0, e])/(1680*Sqrt[66]*e^5*(-5 + p)) + 
      ((8*e^2*(207*Sqrt[1 - e^2] - 11*(-5 + p)) + 
         160*(-9*Sqrt[1 - e^2] + 2*(-5 + p)) - 14*e^4*(27*Sqrt[1 - e^2] + 
           22*(-5 + p)) + 111*e^6*(-5 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-5 + p)*v^3])*PNEllipticJ[-5 + p, -5 + p, 3, 0, e])/
       (3360*Sqrt[66]*e^5*(-5 + p)) + 
      (Sqrt[1 - e^2]*(6*e^6*(9 + Sqrt[1 - e^2]*(-5 + p)) + 
         16*(97 + 130*Sqrt[1 - e^2]*(-5 + p)) - 
         12*e^2*(61 + 177*Sqrt[1 - e^2]*(-5 + p)) + 
         e^4*(-335 + 388*Sqrt[1 - e^2]*(-5 + p)))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-5 + p)*v^3])*PNEllipticJ[-5 + p, -5 + p, 4, 0, e])/
       (1680*Sqrt[66]*e^5*(-5 + p)) + 
      ((1 - e^2)^(3/2)*(80*(488 + 39*Sqrt[1 - e^2]*(-5 + p)) - 
         12*e^2*(1884 + 653*Sqrt[1 - e^2]*(-5 + p)) + 
         e^4*(816 + 1111*Sqrt[1 - e^2]*(-5 + p)))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-5 + p)*v^3])*PNEllipticJ[-5 + p, -5 + p, 5, 0, e])/
       (6720*Sqrt[66]*e^5*(-5 + p)) - 
      ((1 - e^2)^(3/2)*(22880 + 33768*e^2 - 24218*e^4 - 90*e^6 + 
         23975*(1 - e^2)^(3/2)*(-5 + p) + 7406*(1 - e^2)^(5/2)*(-5 + p) - 
         2085*(1 - e^2)^(7/2)*(-5 + p))*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
        (-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-5 + p)*v^3])*PNEllipticJ[-5 + p, -5 + p, 6, 0, e])/
       (6720*Sqrt[66]*e^5*(-5 + p)) - 
      ((1 - e^2)^(5/2)*(223792 - 142972*e^2 - 28845*e^4 - 
         21980*(1 - e^2)^(3/2)*(-5 + p) + 24444*(1 - e^2)^(5/2)*(-5 + p))*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 
         210*Log[v^2] + 140*Log[I*(-5 + p)*v^3])*PNEllipticJ[-5 + p, -5 + p, 
         7, 0, e])/(6720*Sqrt[66]*e^5*(-5 + p)) + 
      ((1 - e^2)^(7/2)*(5296 + 7316*e^2 - 1821*e^4 + 1316*(1 - e^2)^(3/2)*
          (-5 + p) + 444*(1 - e^2)^(5/2)*(-5 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-5 + p)*v^3])*PNEllipticJ[-5 + p, -5 + p, 8, 0, e])/
       (192*Sqrt[66]*e^5*(-5 + p)) + (Sqrt[11/6]*(-1 + e^2)^4*
        (145*Sqrt[1 - e^2] + 1719*(1 - e^2)^(3/2) - 180*(-1 + e^2)^2*
          (-5 + p))*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
        (-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-5 + p)*v^3])*PNEllipticJ[-5 + p, -5 + p, 9, 0, e])/
       (240*e^5*(-5 + p)) + (Sqrt[3/22]*(1 - e^2)^(11/2)*
        (-880 + 177*e^2 + 12*(1 - e^2)^(3/2)*(-5 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-5 + p)*v^3])*PNEllipticJ[-5 + p, -5 + p, 10, 0, e])/
       (16*e^5*(-5 + p)) + (13*Sqrt[33/2]*(1 - e^2)^(13/2)*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 
         210*Log[v^2] + 140*Log[I*(-5 + p)*v^3])*PNEllipticJ[-5 + p, -5 + p, 
         11, 0, e])/(4*e^5*(-5 + p)) - (3*Sqrt[33/2]*(1 - e^2)^(15/2)*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 
         210*Log[v^2] + 140*Log[I*(-5 + p)*v^3])*PNEllipticJ[-5 + p, -5 + p, 
         12, 0, e])/(4*e^5*(-5 + p)))
 
hlmTailFourierMode[5, -3] = \[Epsilon]^6*
     (-1/168*((-4 + 3*e^2)*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
         (-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
          140*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 1, 0, e])/
        (Sqrt[330]*e^3) + ((-15*e^2*(4*Sqrt[1 - e^2] + 19*(-3 + p)) + 
         4*(60*Sqrt[1 - e^2] + 71*(-3 + p)) + 36*e^4*(-3 + p))*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 
         210*Log[v^2] + 140*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 
         2, 0, e])/(5040*Sqrt[330]*e^3*(-3 + p)) - 
      ((-1224*Sqrt[1 - e^2] + 18*e^2*(41*Sqrt[1 - e^2] - 46*(-3 + p)) + 
         904*(-3 + p) + 99*e^4*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
        (-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 3, 0, e])/
       (10080*Sqrt[330]*e^3*(-3 + p)) - 
      (Sqrt[1 - e^2]*(6*e^4*(3 + 13*Sqrt[1 - e^2]*(-3 + p)) + 
         4*(665 + 387*Sqrt[1 - e^2]*(-3 + p)) - 
         e^2*(1061 + 996*Sqrt[1 - e^2]*(-3 + p)))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 4, 0, e])/
       (5040*Sqrt[330]*e^3*(-3 + p)) + 
      ((1 - e^2)^(3/2)*(-23728 + e^2*(6480 + 581*Sqrt[1 - e^2]*(-3 + p)) + 
         6244*Sqrt[1 - e^2]*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
        (-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 5, 0, e])/
       (20160*Sqrt[330]*e^3*(-3 + p)) + 
      ((1 - e^2)^(3/2)*(68424 - 18254*e^2 - 2430*e^4 + 6755*(1 - e^2)^(3/2)*
          (-3 + p) + 2625*(1 - e^2)^(5/2)*(-3 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 6, 0, e])/
       (20160*Sqrt[330]*e^3*(-3 + p)) - 
      ((1 - e^2)^(5/2)*(-4028 + 8073*e^2 + 1980*(1 - e^2)^(3/2)*(-3 + p))*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 
         210*Log[v^2] + 140*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 
         7, 0, e])/(2880*Sqrt[330]*e^3*(-3 + p)) + 
      ((1 - e^2)^(7/2)*(-5044 + 1119*e^2 + 132*(1 - e^2)^(3/2)*(-3 + p))*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 
         210*Log[v^2] + 140*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 
         8, 0, e])/(576*Sqrt[330]*e^3*(-3 + p)) + 
      (11*Sqrt[11/30]*(1 - e^2)^(9/2)*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
        (-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 9, 0, e])/
       (16*e^3*(-3 + p)) - (Sqrt[33/10]*(1 - e^2)^(11/2)*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 
         210*Log[v^2] + 140*Log[I*(-3 + p)*v^3])*PNEllipticJ[-3 + p, -3 + p, 
         10, 0, e])/(16*e^3*(-3 + p)))
 
hlmTailFourierMode[5, -1] = \[Epsilon]^6*
     (-1/168*(v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 
          140*Log[2] - 210*Log[v^2] + 140*Log[I*(-1 + p)*v^3])*
         PNEllipticJ[-1 + p, -1 + p, 1, 0, e])/(Sqrt[385]*e) + 
      ((-60*Sqrt[1 - e^2] + (-47 + 12*e^2)*(-1 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 2, 0, e])/
       (5040*Sqrt[385]*e*(-1 + p)) - 
      ((162*Sqrt[1 - e^2] + 35*(-8 + 3*e^2)*(-1 + p))*v^6*Sqrt[1 - 4*\[Nu]]*
        (-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 3, 0, e])/
       (10080*Sqrt[385]*e*(-1 + p)) - 
      (Sqrt[1 - e^2]*(-701 + 6*e^2*(27 + 7*Sqrt[1 - e^2]*(-1 + p)) - 
         112*Sqrt[1 - e^2]*(-1 + p))*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
        (-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 4, 0, e])/
       (5040*Sqrt[385]*e*(-1 + p)) - (Sqrt[35/11]*(-1 + e^2)^2*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 
         210*Log[v^2] + 140*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 
         5, 0, e])/(576*e) + ((1 - e^2)^(3/2)*(-274 + 54*e^2 + 
         15*(1 - e^2)^(3/2)*(-1 + p))*v^6*Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*
        (-181 + 210*lgxOx0p - 140*Log[2] - 210*Log[v^2] + 
         140*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 6, 0, e])/
       (576*Sqrt[385]*e*(-1 + p)) + (Sqrt[35/11]*(1 - e^2)^(5/2)*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 
         210*Log[v^2] + 140*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 
         7, 0, e])/(64*e*(-1 + p)) - (Sqrt[35/11]*(1 - e^2)^(7/2)*v^6*
        Sqrt[1 - 4*\[Nu]]*(-1 + 2*\[Nu])*(-181 + 210*lgxOx0p - 140*Log[2] - 
         210*Log[v^2] + 140*Log[I*(-1 + p)*v^3])*PNEllipticJ[-1 + p, -1 + p, 
         8, 0, e])/(192*e*(-1 + p)))


==> anc/supp_quasiKeplerialExpansionResults.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Results of Quasi-Keplerian Expansions*)


(* ::Text:: *)
(*Here are all the 4PN quasi-Keplerian (excluding the non-local part) results in modified harmonic (MH), ADM and EOB coordinates.*)
(*Symbols:*)
(*	L: Lagrangian*)
(*	H: Hamiltonian*)
(*	\[Epsilon]: Post-Newtonian order: 1/c*)
(*	\[Eta]: Symmetric mass ratio :=m1*m2/(m1+m2)^2*)
(*	r: radial coordinate*)
(*	v: orbit velocity*)
(*	vr: radial velocity d r/d t*)
(*	vf: azimuthal velocity: r d \[Phi]/d t*)
(*	\[ScriptCapitalE]: orbital conserved energy*)
(*	J: orbital angular momentum*)
(*	u: inverse of the radial coordinate: 1/r*)
(*	\[Chi]: eccentric anomaly*)
(*	\[Zeta]: relativistic anomaly*)
(*	\[Psi]: true anomaly*)
(*	l: mean anomaly*)
(*	ar: Ellipse semimajor axis: r = ar(1 - er Cos[\[Chi]])*)
(*	P: orbital period*)
(*	n: orbital frequency: 2\[Pi]/P*)
(*	er: raidal eccentricity*)
(*	ef: angular eccentricity: \[Psi]=2ArcTan[((1+ef)/(1-ef))^(1/2) Tan[\[Chi]/2]]*)
(*	et: time eccentricity*)
(*	k: periastron advance*)
(*	\[CapitalPhi]: angular advance \[CapitalPhi]:=2\[Pi](1+k)*)
(*	aM:=2\[Pi] (\[Phi]-Subscript[\[Phi], 0])/\[CapitalPhi]*)
(*	\[Omega]:=(1+k)n*)
(*	x\[Omega]:=\[Omega]^(2/3)*)
(*	W:=\[Phi]-\[Lambda]=\[Phi]-(1+k)l*)


(* Lagrangian *)
LByrv\[Ellipsis]MH=1/r+v^2/2+(\[Epsilon]^2 (-4+r^2 v^4 (1-3 \[Eta])+4 r (vr^2 \[Eta]+v^2 (3+\[Eta]))))/(8 r^2)+1/(16 r^3) \[Epsilon]^4 (8+60 \[Eta]+r (v^2 (28-54 \[Eta]+8 \[Eta]^2)+2 vr^2 (4+41 \[Eta]+12 \[Eta]^2))+r^3 (-28 av vr \[Eta]+v^6 (1-7 \[Eta]+13 \[Eta]^2))-2 r^2 (vr^2 \[Eta] (ar-3 vr^2 \[Eta])+v^4 (-7+10 \[Eta]+9 \[Eta]^2)+v^2 \[Eta] (-7 ar+2 vr^2 (-1+5 \[Eta]))))+1/(40320 r^4) \[Epsilon]^6 (-48 (315+18469 \[Eta])-105 r^4 (16 av vr^3 \[Eta] (-10+39 \[Eta])-48 av v^2 vr \[Eta] (-37+70 \[Eta])+3 v^8 (-5+59 \[Eta]-238 \[Eta]^2+323 \[Eta]^3))+18 r (v^2 (2800+12384 \[Eta]+1435 \[Pi]^2 \[Eta]-3920 \[Eta]^2+1120 \[Eta]^3)+vr^2 (3360-47792 \[Eta]-4305 \[Pi]^2 \[Eta]+20720 \[Eta]^2+7840 \[Eta]^3))+840 r^3 (3 v^6 (11-55 \[Eta]+40 \[Eta]^2+65 \[Eta]^3)-3 v^2 vr^2 \[Eta] (ar (3+\[Eta])+vr^2 (3-28 \[Eta]+33 \[Eta]^2))+3 v^4 \[Eta] (ar (14-56 \[Eta])+vr^2 (10-48 \[Eta]+75 \[Eta]^2))+vr \[Eta] (470 av (-1+4 \[Eta])+3 vr^3 (ar-5 ar \[Eta]+5 vr^2 \[Eta]^2)))-280 r^2 (v^4 (-405-318 \[Eta]-3702 \[Eta]^2+324 \[Eta]^3)+vr^2 \[Eta] (-12 ar (-34+97 \[Eta])+vr^2 (109+1036 \[Eta]-288 \[Eta]^2))+3 v^2 (-4 ar \[Eta] (203+298 \[Eta])+vr^2 (-12+328 \[Eta]+2287 \[Eta]^2+324 \[Eta]^3))))+1/(1612800 r^5) \[Epsilon]^8 (32 (18900+(3394354+165375 \[Pi]^2) \[Eta]-70 (-55111+7920 \[Pi]^2) \[Eta]^2)+420 r^5 (327360 av v^4 vr \[Eta]^2+4416 av vr^5 \[Eta]^2+160 av v^2 vr^3 \[Eta] (42+361 \[Eta]^2)+15 v^10 (7-121 \[Eta]+785 \[Eta]^2-2254 \[Eta]^3+2415 \[Eta]^4))+32 r (v^2 (47250+(2039993-300825 \[Pi]^2) \[Eta]+50 (-52907+11088 \[Pi]^2) \[Eta]^2-6300 \[Eta]^3+25200 \[Eta]^4)+3 vr^2 (37800+(-2115084+484925 \[Pi]^2) \[Eta]-40 (-32293+18480 \[Pi]^2) \[Eta]^2+388500 \[Eta]^3+126000 \[Eta]^4))-1400 r^4 (3 v^8 (-225+1595 \[Eta]-8751 \[Eta]^2-986 \[Eta]^3+6783 \[Eta]^4)+vr^3 \[Eta] (-21628 av-45 vr^5 (-1+7 \[Eta]-14 \[Eta]^2+7 \[Eta]^3))-12 v^2 vr \[Eta] (2 av \[Eta] (11497+5628 \[Eta])+3 ar vr^3 (19+85 \[Eta]^2)-3 vr^5 (10+62 \[Eta]-45 \[Eta]^2+85 \[Eta]^3))-18 v^4 vr^2 \[Eta] (490 ar \[Eta]+vr^2 (-17-88 \[Eta]-772 \[Eta]^2+693 \[Eta]^3))+12 v^6 \[Eta] (-7 ar (31+323 \[Eta]^2)+vr^2 (22+696 \[Eta]-1021 \[Eta]^2+1995 \[Eta]^3)))+8 r^3 (210 v^6 (3450+4744 \[Eta]+47335 \[Eta]^2+8985 \[Eta]^3+11700 \[Eta]^4)+vr \[Eta] (20 av (39496-12915 \[Pi]^2) \[Eta]+63 vr^5 (-5531-38960 \[Eta]+8320 \[Eta]^2+4800 \[Eta]^3))-35 v^2 vr^2 \[Eta] (-62040 ar \[Eta]+vr^2 (61183-184740 \[Eta]+115920 \[Eta]^2+77760 \[Eta]^3))+105 v^4 (73135 ar \[Eta]+vr^2 (360-36273 \[Eta]-220450 \[Eta]^2+7650 \[Eta]^3+68280 \[Eta]^4)))+r^2 (-5 v^4 (-1834560+(2667248-41895 \[Pi]^2) \[Eta]+24 (-42404+12915 \[Pi]^2) \[Eta]^2-5715360 \[Eta]^3+1209600 \[Eta]^4)+5 vr^4 \[Eta] (1575 \[Pi]^2 (-431+328 \[Eta])+16 (-2291277-1885570 \[Eta]+231210 \[Eta]^2+146160 \[Eta]^3))-2 v^2 (-16 ar \[Eta] (1834552-33075 \[Pi]^2+617400 \[Eta]^2)+3 vr^2 (-470400-(28116416+234675 \[Pi]^2) \[Eta]-40 (464708+12915 \[Pi]^2) \[Eta]^2+16850400 \[Eta]^3+6316800 \[Eta]^4))));

(* rDot^2 *)
vr2ByuEJ\[Ellipsis]MH=2 u-J^2 u^2+2 \[ScriptCapitalE]+\[Epsilon]^2 (u^2 (J^2 \[ScriptCapitalE] (2-6 \[Eta])+5 (-2+\[Eta]))+J^2 u^3 (8-3 \[Eta])+3 \[ScriptCapitalE]^2 (-1+3 \[Eta])+2 u \[ScriptCapitalE] (-6+7 \[Eta]))+\[Epsilon]^4 (-(1/4) J^4 u^5 (-15+\[Eta]) \[Eta]+6 u \[ScriptCapitalE]^2 (3-16 \[Eta]+7 \[Eta]^2)-3/4 J^2 u^4 (44-25 \[Eta]+8 \[Eta]^2)+\[ScriptCapitalE]^3 (4-19 \[Eta]+16 \[Eta]^2)+u^2 \[ScriptCapitalE] (36-127 \[Eta]+36 \[Eta]^2-3 J^2 \[ScriptCapitalE] (1-5 \[Eta]+5 \[Eta]^2))-1/2 u^3 (-52+81 \[Eta]-20 \[Eta]^2+2 J^2 \[ScriptCapitalE] (16-61 \[Eta]+19 \[Eta]^2)))+1/3360 \[Epsilon]^6 (420 J^6 u^7 \[Eta] (23-73 \[Eta]+13 \[Eta]^2)-420 J^4 u^6 \[Eta] (11-358 \[Eta]+64 \[Eta]^2)+6720 u \[ScriptCapitalE]^3 (-12+93 \[Eta]-171 \[Eta]^2+35 \[Eta]^3)+840 \[ScriptCapitalE]^4 (-20+128 \[Eta]-211 \[Eta]^2+56 \[Eta]^3)-3 J^2 u^5 (-107520+(259344+1435 \[Pi]^2+19880 J^2 \[ScriptCapitalE]) \[Eta]-280 (82+241 J^2 \[ScriptCapitalE]) \[Eta]^2+280 (8+27 J^2 \[ScriptCapitalE]) \[Eta]^3)-560 u^2 \[ScriptCapitalE]^2 (324-3476 \[Eta]+4017 \[Eta]^2-684 \[Eta]^3+6 J^2 \[ScriptCapitalE] (-4+27 \[Eta]-50 \[Eta]^2+20 \[Eta]^3))-4 u^3 \[ScriptCapitalE] (63840-41 (16132+105 \[Pi]^2) \[Eta]+400260 \[Eta]^2-62160 \[Eta]^3+1260 J^2 \[ScriptCapitalE] (-16+96 \[Eta]-133 \[Eta]^2+32 \[Eta]^3))-4 u^4 (42000-(241364+4305 \[Pi]^2) \[Eta]+93450 \[Eta]^2-13440 \[Eta]^3+630 J^2 \[ScriptCapitalE] (-88+629 \[Eta]-184 \[Eta]^2+40 \[Eta]^3)))+1/806400 \[Epsilon]^8 (-63000 J^8 u^9 \[Eta] (-31+161 \[Eta]-186 \[Eta]^2+33 \[Eta]^3)+4200 J^6 u^8 \[Eta] (5929+29528 \[Eta]-30480 \[Eta]^2+5184 \[Eta]^3)+2419200 \[ScriptCapitalE]^5 (2-16 \[Eta]+39 \[Eta]^2-28 \[Eta]^3+2 \[Eta]^4)+403200 u \[ScriptCapitalE]^4 (60-600 \[Eta]+1755 \[Eta]^2-1431 \[Eta]^3+140 \[Eta]^4)-16 J^2 u^6 (11340000+(-141370576-1433775 \[Pi]^2+6419700 J^2 \[ScriptCapitalE]) \[Eta]+15 (5546306+169365 \[Pi]^2+1588440 J^2 \[ScriptCapitalE]) \[Eta]^2-12600 (-833+3308 J^2 \[ScriptCapitalE]) \[Eta]^3+201600 (-16+33 J^2 \[ScriptCapitalE]) \[Eta]^4)-32 u^3 \[ScriptCapitalE]^2 (-2872800+(77690432-349650 \[Pi]^2) \[Eta]-5 (36255124+142065 \[Pi]^2) \[Eta]^2+60732000 \[Eta]^3-6048000 \[Eta]^4+12600 J^2 \[ScriptCapitalE] (64-504 \[Eta]+1136 \[Eta]^2-693 \[Eta]^3+112 \[Eta]^4))-64 u^4 \[ScriptCapitalE] (-1663200+(53659663+1191750 \[Pi]^2) \[Eta]-45 (1579108+47005 \[Pi]^2) \[Eta]^2+15636600 \[Eta]^3-1335600 \[Eta]^4+1575 J^2 \[ScriptCapitalE] (792-9226 \[Eta]+20665 \[Eta]^2-1800 \[Eta]^3+120 \[Eta]^4))-13440 u^2 \[ScriptCapitalE]^3 (15 J^2 \[ScriptCapitalE] (20-168 \[Eta]+447 \[Eta]^2-390 \[Eta]^3+60 \[Eta]^4)-8 (540-7367 \[Eta]+26770 \[Eta]^2-15135 \[Eta]^3+1560 \[Eta]^4))-16 u^5 (6300 J^4 \[ScriptCapitalE]^2 \[Eta] (-414+2453 \[Eta]-3448 \[Eta]^2+414 \[Eta]^3)+J^2 \[ScriptCapitalE] (9676800+14 (-14901562+60975 \[Pi]^2) \[Eta]+5 (36310336+142065 \[Pi]^2) \[Eta]^2+11667600 \[Eta]^3-4536000 \[Eta]^4)-10 (413280-2 (4070462+263235 \[Pi]^2) \[Eta]+(7749310+593145 \[Pi]^2) \[Eta]^2-1096200 \[Eta]^3+50400 \[Eta]^4))+3 J^4 u^7 \[Eta] (1575 \[Pi]^2 (903+328 \[Eta])+16 (-13719599+1410350 \[Eta]+7348950 \[Eta]^2-1373400 \[Eta]^3+2100 J^2 \[ScriptCapitalE] (-157+889 \[Eta]-1214 \[Eta]^2+193 \[Eta]^3))));
(* r^2phiDot^2 *)
vf2ByuEJ\[Ellipsis]MH=J^2 u^2+2 J^2 u^2 \[Epsilon]^2 (2 u (-2+\[Eta])+\[ScriptCapitalE] (-1+3 \[Eta]))-1/2 J^2 u^2 \[Epsilon]^4 (2 J^2 u^3 \[Eta] (3+2 \[Eta])+u^2 (-68+35 \[Eta]-28 \[Eta]^2)-6 \[ScriptCapitalE]^2 (1-5 \[Eta]+5 \[Eta]^2)-8 u \[ScriptCapitalE] (4-17 \[Eta]+7 \[Eta]^2))+\[Epsilon]^6 (3/4 J^6 u^7 \[Eta] (-3+8 \[Eta]+2 \[Eta]^2)-1/6 J^4 u^5 \[Eta] (6 \[ScriptCapitalE] (-11+31 \[Eta]+18 \[Eta]^2)+u (-83+69 \[Eta]+108 \[Eta]^2))+1/1680 J^2 u^2 (1680 \[ScriptCapitalE]^3 (-4+27 \[Eta]-50 \[Eta]^2+20 \[Eta]^3)+3360 u \[ScriptCapitalE]^2 (-12+80 \[Eta]-135 \[Eta]^2+42 \[Eta]^3)+1120 u^2 \[ScriptCapitalE] (-102+655 \[Eta]-318 \[Eta]^2+168 \[Eta]^3)+u^3 (-174720+140788 \[Eta]-4305 \[Pi]^2 \[Eta]-57120 \[Eta]^2+80640 \[Eta]^3)))+1/201600 J^2 u^2 \[Epsilon]^8 (-126000 J^6 u^7 \[Eta] (3-14 \[Eta]+11 \[Eta]^2+2 \[Eta]^3)+420 J^4 u^5 \[Eta] (360 \[ScriptCapitalE] (17-89 \[Eta]+94 \[Eta]^2+22 \[Eta]^3)+u (-31579-83240 \[Eta]+20160 \[Eta]^2+10560 \[Eta]^3))+8 (6300 \[ScriptCapitalE]^4 (20-168 \[Eta]+447 \[Eta]^2-390 \[Eta]^3+60 \[Eta]^4)+50400 u \[ScriptCapitalE]^3 (16-140 \[Eta]+380 \[Eta]^2-335 \[Eta]^3+70 \[Eta]^4)+420 u^2 \[ScriptCapitalE]^2 (6120-60181 \[Eta]+147430 \[Eta]^2-69600 \[Eta]^3+23520 \[Eta]^4)+u^4 (6526800+(-55349706+820575 \[Pi]^2) \[Eta]-5 (3468811+157185 \[Pi]^2) \[Eta]^2-2091600 \[Eta]^3+4158000 \[Eta]^4)+u^3 \[ScriptCapitalE] (5241600-28 (3136318+10575 \[Pi]^2) \[Eta]+5 (2198396+12915 \[Pi]^2) \[Eta]^2-17488800 \[Eta]^3+10886400 \[Eta]^4))-3 J^2 u^3 \[Eta] (33600 \[ScriptCapitalE]^2 (54-287 \[Eta]+268 \[Eta]^2+144 \[Eta]^3)+560 u \[ScriptCapitalE] (-11751-53980 \[Eta]+9000 \[Eta]^2+21600 \[Eta]^3)+u^2 (1575 \[Pi]^2 (-313+492 \[Eta])+8 (-9978287-6584750 \[Eta]+121800 \[Eta]^2+924000 \[Eta]^3))));
arByEJ\[Ellipsis]MH=-(1/(2 \[ScriptCapitalE]))+1/4 \[Epsilon]^2 (-7+\[Eta])+\[Epsilon]^4 ((-4+7 \[Eta])/J^2-1/8 \[ScriptCapitalE] (1+\[Eta]^2))-(\[Epsilon]^6 (107520+(-352048+8610 \[Pi]^2) \[Eta]+30240 \[Eta]^2+J^2 \[ScriptCapitalE] (26880+(-215408+4305 \[Pi]^2) \[Eta]+47040 \[Eta]^2)-210 J^4 \[ScriptCapitalE]^2 (1-\[Eta]+\[Eta]^3)))/(3360 J^4)+1/(403200 J^6) \[Epsilon]^8 (-4 (32256000+(-110337344+360675 \[Pi]^2) \[Eta]+20 (1675616+157185 \[Pi]^2) \[Eta]^2-1108800 \[Eta]^3)+9 J^4 \[ScriptCapitalE]^2 (-179200+(6721856-112175 \[Pi]^2) \[Eta]+20 (-215408+4305 \[Pi]^2) \[Eta]^2+940800 \[Eta]^3)+6 J^2 \[ScriptCapitalE] (-10752000+7 (9094144+91275 \[Pi]^2) \[Eta]-40 (737096+80745 \[Pi]^2) \[Eta]^2+2419200 \[Eta]^3)-12600 J^6 \[ScriptCapitalE]^3 (1-2 \[Eta]+\[Eta]^4));
PByEJ\[Ellipsis]MH=\[Pi]/(Sqrt[2] (-\[ScriptCapitalE])^(3/2))-(\[Pi] \[Epsilon]^2 (-15+\[Eta]))/(4 Sqrt[2] Sqrt[-\[ScriptCapitalE]])+\[Epsilon]^4 (-((3 \[Pi] (-5+2 \[Eta]))/J)-(3 \[Pi] Sqrt[-\[ScriptCapitalE]] (35+30 \[Eta]+3 \[Eta]^2))/(32 Sqrt[2]))+(\[Pi] \[Epsilon]^6 (80640+8 (-13952+123 \[Pi]^2) \[Eta]+11520 \[Eta]^2+2304 J^2 \[ScriptCapitalE] (5-5 \[Eta]+4 \[Eta]^2)+15 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (21-105 \[Eta]+15 \[Eta]^2+5 \[Eta]^3)))/(768 J^3)-1/(737280 J^5) \[Pi] \[Epsilon]^8 (64 (-10704960+(21664288-445305 \[Pi]^2) \[Eta]+60 (-104672+2337 \[Pi]^2) \[Eta]^2+8640 \[Eta]^3)+315 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (99-420 \[Eta]+210 \[Eta]^2+60 \[Eta]^3+35 \[Eta]^4)+45 (1+2 J^2 \[ScriptCapitalE])^2 (18432 \[Eta]^2 (-5+4 \[Eta])+7 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (99-420 \[Eta]+210 \[Eta]^2+60 \[Eta]^3+35 \[Eta]^4))-10 (1+2 J^2 \[ScriptCapitalE]) (-8 (-1814400+(5202688-106707 \[Pi]^2) \[Eta]+240 (-12512+123 \[Pi]^2) \[Eta]^2+193536 \[Eta]^3)+63 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (99-420 \[Eta]+210 \[Eta]^2+60 \[Eta]^3+35 \[Eta]^4)));
nByEJ\[Ellipsis]MH=2 Sqrt[2] (-\[ScriptCapitalE])^(3/2)+((-\[ScriptCapitalE])^(5/2) \[Epsilon]^2 (-15+\[Eta]))/Sqrt[2]-(\[ScriptCapitalE]^3 \[Epsilon]^4 (192 (-5+2 \[Eta])+Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (555+30 \[Eta]+11 \[Eta]^2)))/(16 J)+(\[ScriptCapitalE]^3 \[Epsilon]^6 (80640+8 (-13952+123 \[Pi]^2) \[Eta]+11520 \[Eta]^2+5760 J^2 \[ScriptCapitalE] (17-9 \[Eta]+2 \[Eta]^2)+45 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (-653-111 \[Eta]-7 \[Eta]^2+3 \[Eta]^3)))/(192 J^3)-1/(46080 J^5) \[ScriptCapitalE]^3 \[Epsilon]^8 (1658880 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (5-2 \[Eta])^2+138240 J^4 \[ScriptCapitalE]^2 (-1125+550 \[Eta]-175 \[Eta]^2+38 \[Eta]^3)+40 J^2 \[ScriptCapitalE] (-5443200+(10467328-150987 \[Pi]^2) \[Eta]+24 (-164992+1353 \[Pi]^2) \[Eta]^2+311040 \[Eta]^3)+12 (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+135 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (232881+65300 \[Eta]+4070 \[Eta]^2-460 \[Eta]^3+241 \[Eta]^4));
er2ByEJ\[Ellipsis]MH=1+2 J^2 \[ScriptCapitalE]+\[ScriptCapitalE] \[Epsilon]^2 (2 (-6+\[Eta])+5 J^2 \[ScriptCapitalE] (-3+\[Eta]))+\[ScriptCapitalE] \[Epsilon]^4 ((8 (-4+7 \[Eta]))/J^2+\[ScriptCapitalE] (30+74 \[Eta]+\[Eta]^2)+J^2 \[ScriptCapitalE]^2 (80-45 \[Eta]+4 \[Eta]^2))+1/(420 J^4) \[ScriptCapitalE] \[Epsilon]^6 (-20 J^2 \[ScriptCapitalE] (1008+(-21130+861 \[Pi]^2) \[Eta]+2268 \[Eta]^2)-2 (53760+(-176024+4305 \[Pi]^2) \[Eta]+15120 \[Eta]^2)+J^4 \[ScriptCapitalE]^2 (1680-(90632+4305 \[Pi]^2) \[Eta]+33600 \[Eta]^2)+105 J^6 \[ScriptCapitalE]^3 (-1488+1120 \[Eta]-195 \[Eta]^2+4 \[Eta]^3))+1/(50400 J^6) \[ScriptCapitalE] \[Epsilon]^8 (-4 (32256000+(-110337344+360675 \[Pi]^2) \[Eta]+20 (1675616+157185 \[Pi]^2) \[Eta]^2-1108800 \[Eta]^3)-25200 J^8 \[ScriptCapitalE]^4 (-3216+2976 \[Eta]-760 \[Eta]^2+45 \[Eta]^3)+9 J^6 \[ScriptCapitalE]^3 (-3444000+7 (701248+74175 \[Pi]^2) \[Eta]-20 (101132+4305 \[Pi]^2) \[Eta]^2+112000 \[Eta]^3)+12 J^2 \[ScriptCapitalE] (-5913600+(33315376+1215375 \[Pi]^2) \[Eta]-10 (1409152+335895 \[Pi]^2) \[Eta]^2+1159200 \[Eta]^3)+J^4 \[ScriptCapitalE]^2 (30643200+(-250185728+25507125 \[Pi]^2) \[Eta]-80 (-1453556+378945 \[Pi]^2) \[Eta]^2+6854400 \[Eta]^3));
ef2ByEJ\[Ellipsis]MH=1+2 J^2 \[ScriptCapitalE]+\[ScriptCapitalE] \[Epsilon]^2 (-12+J^2 \[ScriptCapitalE] (-15+\[Eta]))+(\[ScriptCapitalE] \[Epsilon]^4 (-416+91 \[Eta]+15 \[Eta]^2+4 J^4 \[ScriptCapitalE]^2 (160-31 \[Eta]+3 \[Eta]^2)+4 J^2 \[ScriptCapitalE] (-20+17 \[Eta]+9 \[Eta]^2)))/(8 J^2)+1/(6720 J^4) \[ScriptCapitalE] \[Epsilon]^6 (-2956800+(5627206-81795 \[Pi]^2) \[Eta]+14490 \[Eta]^2+7350 \[Eta]^3+4 J^4 \[ScriptCapitalE]^2 (584640+(17482+4305 \[Pi]^2) \[Eta]+7350 \[Eta]^2-8190 \[Eta]^3)-3360 J^6 \[ScriptCapitalE]^3 (744-248 \[Eta]+31 \[Eta]^2+3 \[Eta]^3)-28 J^2 \[ScriptCapitalE] (36960+7 (-48716+615 \[Pi]^2) \[Eta]-225 \[Eta]^2+150 \[Eta]^3))+1/(3225600 J^6) \[ScriptCapitalE] \[Epsilon]^8 (-14824857600+(35793568793-1653667575 \[Pi]^2) \[Eta]+45 (-416339139+32023880 \[Pi]^2) \[Eta]^2+52570350 \[Eta]^3+1006425 \[Eta]^4-24 J^6 \[ScriptCapitalE]^3 (367852800+(96534708+3794175 \[Pi]^2) \[Eta]+64207960 \[Eta]^2+8836800 \[Eta]^3-970200 \[Eta]^4)+25200 J^8 \[ScriptCapitalE]^4 (205824-98049 \[Eta]+16147 \[Eta]^2+634 \[Eta]^3+307 \[Eta]^4)+60 J^4 \[ScriptCapitalE]^2 (134615040-3 (128590914+8199485 \[Pi]^2) \[Eta]+50 (-8884717+509124 \[Pi]^2) \[Eta]^2-5745180 \[Eta]^3+67830 \[Eta]^4)-2 J^2 \[ScriptCapitalE] (4167475200+(-21271757732+1860150075 \[Pi]^2) \[Eta]-1440 (-17631107+1264480 \[Pi]^2) \[Eta]^2+9147600 \[Eta]^3+2192400 \[Eta]^4));
et2ByEJ\[Ellipsis]MH=1+2 J^2 \[ScriptCapitalE]+\[ScriptCapitalE] \[Epsilon]^2 (4+J^2 \[ScriptCapitalE] (17-7 \[Eta])-4 \[Eta])+(\[ScriptCapitalE] \[Epsilon]^4 (12 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (5-2 \[Eta])-6 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta])+4 (-4+7 \[Eta])+2 J^2 \[ScriptCapitalE] (3+18 \[Eta]+5 \[Eta]^2)+J^4 \[ScriptCapitalE]^2 (112-47 \[Eta]+16 \[Eta]^2)))/J^2-1/(1680 J^4) \[ScriptCapitalE] \[Epsilon]^6 (-5040 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (265-193 \[Eta]+46 \[Eta]^2)-35 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+70 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (16380+(-19964+123 \[Pi]^2) \[Eta]+3240 \[Eta]^2)+4 (53760+(-176024+4305 \[Pi]^2) \[Eta]+15120 \[Eta]^2)+6 J^2 \[ScriptCapitalE] (73920+(-260272+4305 \[Pi]^2) \[Eta]+61040 \[Eta]^2)+2100 J^6 \[ScriptCapitalE]^3 (-528+200 \[Eta]-77 \[Eta]^2+24 \[Eta]^3)+1120 J^4 \[ScriptCapitalE]^2 (42-830 \[Eta]+321 \[Eta]^2+30 \[Eta]^3))+1/(806400 J^6) \[ScriptCapitalE] \[Epsilon]^8 (-32 (32256000+(-110337344+360675 \[Pi]^2) \[Eta]+20 (1675616+157185 \[Pi]^2) \[Eta]^2-1108800 \[Eta]^3)-302400 Sqrt[2] J^7 (-\[ScriptCapitalE])^(7/2) (18795-15344 \[Eta]+6303 \[Eta]^2-1262 \[Eta]^3)-105 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)-700 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-9334440+(15442048-179031 \[Pi]^2) \[Eta]+84 (-83098+615 \[Pi]^2) \[Eta]^2+851472 \[Eta]^3)+140 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (-37091520+(81513856-1538535 \[Pi]^2) \[Eta]+30 (-1149440+16359 \[Pi]^2) \[Eta]^2+2030400 \[Eta]^3)+16 J^2 \[ScriptCapitalE] (-135475200+(566691232-2162475 \[Pi]^2) \[Eta]-20 (12622216+682605 \[Pi]^2) \[Eta]^2+17640000 \[Eta]^3)+8 J^4 \[ScriptCapitalE]^2 (-361872000+(1159316864-11177775 \[Pi]^2) \[Eta]-1400 (422864+4185 \[Pi]^2) \[Eta]^2+95961600 \[Eta]^3)+1612800 J^8 \[ScriptCapitalE]^4 (1828-563 \[Eta]+237 \[Eta]^2-84 \[Eta]^3+25 \[Eta]^4)+80640 J^6 \[ScriptCapitalE]^3 (-30670+64112 \[Eta]-28565 \[Eta]^2+6845 \[Eta]^3+350 \[Eta]^4));

erByEJef\[Ellipsis]MH=ef (1+\[ScriptCapitalE] \[Epsilon]^2 \[Eta]+(\[ScriptCapitalE] \[Epsilon]^4 (160+(357+2 J^2 \[ScriptCapitalE]) \[Eta]-3 (5+2 J^2 \[ScriptCapitalE]) \[Eta]^2))/(16 J^2)+1/(4480 J^4) \[ScriptCapitalE] \[Epsilon]^6 (412160+(1854-18655 \[Pi]^2) \[Eta]-166110 \[Eta]^2-2450 \[Eta]^3+280 J^4 \[ScriptCapitalE]^2 \[Eta] (-1+3 \[Eta]+3 \[Eta]^2)-10 J^2 \[ScriptCapitalE] (4928+(-45506+1435 \[Pi]^2) \[Eta]+11312 \[Eta]^2-210 \[Eta]^3))+1/(6451200 J^6) \[ScriptCapitalE] \[Epsilon]^8 (6567321600+3 (-2515736243+520444925 \[Pi]^2) \[Eta]-5 (-2031221467+449172360 \[Pi]^2) \[Eta]^2+231282450 \[Eta]^3-1006425 \[Eta]^4-12600 J^6 \[ScriptCapitalE]^3 \[Eta] (-17+71 \[Eta]-30 \[Eta]^2+55 \[Eta]^3)+36 J^4 \[ScriptCapitalE]^2 (8601600+(46951949+1113525 \[Pi]^2) \[Eta]+(9047485-57400 \[Pi]^2) \[Eta]^2+4462150 \[Eta]^3+70525 \[Eta]^4)+2 J^2 \[ScriptCapitalE] (406425600+(2862961141+604340100 \[Pi]^2) \[Eta]+(3874869805-812133000 \[Pi]^2) \[Eta]^2+281398950 \[Eta]^3+5687325 \[Eta]^4)));
erByEJet\[Ellipsis]MH=et (1+\[ScriptCapitalE] \[Epsilon]^2 (-8+3 \[Eta])+(\[ScriptCapitalE] \[Epsilon]^4 (-8+14 \[Eta]+3 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta])+J^2 \[ScriptCapitalE] (28-29 \[Eta]+3 \[Eta]^2)))/J^2+1/(3360 J^4) \[ScriptCapitalE] \[Epsilon]^6 (2520 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (65-69 \[Eta]+6 \[Eta]^2)-35 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)-4 (53760+(-176024+4305 \[Pi]^2) \[Eta]+15120 \[Eta]^2)+2 J^2 \[ScriptCapitalE] (127680-(102112+4305 \[Pi]^2) \[Eta]+35280 \[Eta]^2)+3360 J^4 \[ScriptCapitalE]^2 (-96+121 \[Eta]-40 \[Eta]^2+\[Eta]^3))+1/(1612800 J^6) \[ScriptCapitalE] \[Epsilon]^8 (-32 (32256000+(-110337344+360675 \[Pi]^2) \[Eta]+20 (1675616+157185 \[Pi]^2) \[Eta]^2-1108800 \[Eta]^3)+151200 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-1775+2232 \[Eta]-619 \[Eta]^2+6 \[Eta]^3)-403200 J^6 \[ScriptCapitalE]^3 (-1312+1876 \[Eta]-866 \[Eta]^2+105 \[Eta]^3)+350 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (794880-(162944+81615 \[Pi]^2) \[Eta]+108 (-5408+123 \[Pi]^2) \[Eta]^2+86400 \[Eta]^3)+48 J^2 \[ScriptCapitalE] (16128000+(-32364832+2619225 \[Pi]^2) \[Eta]+(8700320-3832500 \[Pi]^2) \[Eta]^2+302400 \[Eta]^3)+105 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+24 J^4 \[ScriptCapitalE]^2 (-24729600+(6556288+1643775 \[Pi]^2) \[Eta]-80 (97072+4305 \[Pi]^2) \[Eta]^2+470400 \[Eta]^3)));
efByEJer\[Ellipsis]MH=er (1-\[ScriptCapitalE] \[Epsilon]^2 \[Eta]+(\[ScriptCapitalE] \[Epsilon]^4 (-160-(357+2 J^2 \[ScriptCapitalE]) \[Eta]+(15+22 J^2 \[ScriptCapitalE]) \[Eta]^2))/(16 J^2)+1/(4480 J^4) \[ScriptCapitalE] \[Epsilon]^6 (-412160+(-1854+18655 \[Pi]^2) \[Eta]+166110 \[Eta]^2+2450 \[Eta]^3-280 J^4 \[ScriptCapitalE]^2 \[Eta] (-1-\[Eta]+31 \[Eta]^2)+10 J^2 \[ScriptCapitalE] (4928+(-36546+1435 \[Pi]^2) \[Eta]+31304 \[Eta]^2-1050 \[Eta]^3))+1/(6451200 J^6) \[ScriptCapitalE] \[Epsilon]^8 (-6567321600+(7547208729-1561334775 \[Pi]^2) \[Eta]+5 (-2031221467+449172360 \[Pi]^2) \[Eta]^2-231282450 \[Eta]^3+1006425 \[Eta]^4+12600 J^6 \[ScriptCapitalE]^3 \[Eta] (-17+15 \[Eta]-78 \[Eta]^2+1407 \[Eta]^3)+36 J^4 \[ScriptCapitalE]^2 (-8601600-(50446349+1113525 \[Pi]^2) \[Eta]-95 (-227757+11480 \[Pi]^2) \[Eta]^2-28547750 \[Eta]^3+727475 \[Eta]^4)-2 J^2 \[ScriptCapitalE] (83865600+(830026741+604340100 \[Pi]^2) \[Eta]-35 (-66480647+22436280 \[Pi]^2) \[Eta]^2+655543350 \[Eta]^3+6380325 \[Eta]^4)));
efByEJet\[Ellipsis]MH=et (1+2 \[ScriptCapitalE] \[Epsilon]^2 (-4+\[Eta])+(\[ScriptCapitalE] \[Epsilon]^4 (-288-133 \[Eta]+15 \[Eta]^2+48 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta])+2 J^2 \[ScriptCapitalE] (224-169 \[Eta]+11 \[Eta]^2)))/(16 J^2)+1/(13440 J^4) \[ScriptCapitalE] \[Epsilon]^6 (10080 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (-65+49 \[Eta]+2 \[Eta]^2)-140 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+840 J^4 \[ScriptCapitalE]^2 (-1536+1505 \[Eta]-357 \[Eta]^2+3 \[Eta]^3)+7 (-299520+(401546-1845 \[Pi]^2) \[Eta]+36630 \[Eta]^2+1050 \[Eta]^3)+2 J^2 \[ScriptCapitalE] (1122240+(95042+4305 \[Pi]^2) \[Eta]+16380 \[Eta]^2+3150 \[Eta]^3))+1/(6451200 J^6) \[ScriptCapitalE] \[Epsilon]^8 (604800 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-1775+1732 \[Eta]-295 \[Eta]^2+46 \[Eta]^3)+1400 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (1486080+(1586656-81615 \[Pi]^2) \[Eta]+12 (-161288+1599 \[Pi]^2) \[Eta]^2+181440 \[Eta]^3)+420 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+12600 J^6 \[ScriptCapitalE]^3 (167936-193041 \[Eta]+70319 \[Eta]^2-5614 \[Eta]^3+31 \[Eta]^4)-12 J^4 \[ScriptCapitalE]^2 (421478400+(-49412057+3966375 \[Pi]^2) \[Eta]+(57633095-516600 \[Pi]^2) \[Eta]^2+10648050 \[Eta]^3+85575 \[Eta]^4)+7 (-1528012800+(3095769823-229643025 \[Pi]^2) \[Eta]+5 (-412733837+52670520 \[Pi]^2) \[Eta]^2-12765150 \[Eta]^3+143775 \[Eta]^4)-2 J^2 \[ScriptCapitalE] (-4096512000+23 (195044051+20015100 \[Pi]^2) \[Eta]+(4160111125-474175800 \[Pi]^2) \[Eta]^2+181430550 \[Eta]^3+1088325 \[Eta]^4)));
etByEJer\[Ellipsis]MH=er (1+\[ScriptCapitalE] \[Epsilon]^2 (8-3 \[Eta])+(\[ScriptCapitalE] \[Epsilon]^4 (8+3 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (5-2 \[Eta])-14 \[Eta]+J^2 \[ScriptCapitalE] (36-19 \[Eta]+6 \[Eta]^2)))/J^2+1/(3360 J^4) \[ScriptCapitalE] \[Epsilon]^6 (2520 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (255-179 \[Eta]+42 \[Eta]^2)+35 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+4 (53760+(-176024+4305 \[Pi]^2) \[Eta]+15120 \[Eta]^2)+2 J^2 \[ScriptCapitalE] (87360+(-354848+4305 \[Pi]^2) \[Eta]+105840 \[Eta]^2)-3360 J^4 \[ScriptCapitalE]^2 (-160+65 \[Eta]-34 \[Eta]^2+10 \[Eta]^3))+1/(1612800 J^6) \[ScriptCapitalE] \[Epsilon]^8 (32 (32256000+(-110337344+360675 \[Pi]^2) \[Eta]+20 (1675616+157185 \[Pi]^2) \[Eta]^2-1108800 \[Eta]^3)-151200 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-15215+12744 \[Eta]-5403 \[Eta]^2+1062 \[Eta]^3)-105 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+350 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (-8052480+(15832960-176079 \[Pi]^2) \[Eta]+36 (-180064+1353 \[Pi]^2) \[Eta]^2+501120 \[Eta]^3)-48 J^2 \[ScriptCapitalE] (-20428800-37 (-2722144+3675 \[Pi]^2) \[Eta]-20 (2490392+139965 \[Pi]^2) \[Eta]^2+3931200 \[Eta]^3)-24 J^4 \[ScriptCapitalE]^2 (14112000+(60551808-1111425 \[Pi]^2) \[Eta]+160 (-300248+4305 \[Pi]^2) \[Eta]^2+11760000 \[Eta]^3)+403200 J^6 \[ScriptCapitalE]^3 (2848-844 \[Eta]+426 \[Eta]^2-211 \[Eta]^3+60 \[Eta]^4)));
etByEJef\[Ellipsis]MH=ef (1-2 \[ScriptCapitalE] \[Epsilon]^2 (-4+\[Eta])+(\[ScriptCapitalE] \[Epsilon]^4 (288+133 \[Eta]-15 \[Eta]^2-48 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta])+6 J^2 \[ScriptCapitalE] (96-29 \[Eta]+7 \[Eta]^2)))/(16 J^2)+1/(13440 J^4) \[ScriptCapitalE] \[Epsilon]^6 (10080 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (255-159 \[Eta]+34 \[Eta]^2)+140 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+7 (299520+(-401546+1845 \[Pi]^2) \[Eta]-36630 \[Eta]^2-1050 \[Eta]^3)-840 J^4 \[ScriptCapitalE]^2 (-2560+449 \[Eta]-189 \[Eta]^2+43 \[Eta]^3)+2 J^2 \[ScriptCapitalE] (813120+(314878-4305 \[Pi]^2) \[Eta]-340620 \[Eta]^2+22050 \[Eta]^3))+1/(6451200 J^6) \[ScriptCapitalE] \[Epsilon]^8 (-604800 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-15215+10684 \[Eta]-3903 \[Eta]^2+702 \[Eta]^3)-420 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+1400 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (-8743680+(14083360-176079 \[Pi]^2) \[Eta]+348 (-14744+123 \[Pi]^2) \[Eta]^2+406080 \[Eta]^3)+36 J^4 \[ScriptCapitalE]^2 (19712000+(156405261-514675 \[Pi]^2) \[Eta]+5 (-12723911+57400 \[Pi]^2) \[Eta]^2+26761350 \[Eta]^3-1189475 \[Eta]^4)+12600 J^6 \[ScriptCapitalE]^3 (364544-24047 \[Eta]+13913 \[Eta]^2-5058 \[Eta]^3+1065 \[Eta]^4)-7 (-1528012800+(3095769823-229643025 \[Pi]^2) \[Eta]+5 (-412733837+52670520 \[Pi]^2) \[Eta]^2-12765150 \[Eta]^3+143775 \[Eta]^4)+2 J^2 \[ScriptCapitalE] (4999680000+(-7355056907+509940900 \[Pi]^2) \[Eta]+(5987903245-486574200 \[Pi]^2) \[Eta]^2+349086150 \[Eta]^3+10979325 \[Eta]^4)));

lBy\[Chi]\[Zeta]EJ\[Ellipsis]MH=\[Chi]-Sqrt[1+2 J^2 \[ScriptCapitalE]] Sin[\[Chi]]+(\[ScriptCapitalE] \[Epsilon]^2 (9+\[Eta]+(1+2 J^2 \[ScriptCapitalE]) (-17+7 \[Eta])) Sin[\[Chi]])/(4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+1/(53760 J^4 (1+2 J^2 \[ScriptCapitalE])^(5/2)) \[ScriptCapitalE] \[Epsilon]^6 (-3729600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Zeta]-1915200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta]+6704320 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Zeta] \[Eta]-68880 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Zeta] \[Eta]+1108800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]-443520 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Zeta] \[Eta]^2-362880 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^2+3729600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Chi]+1915200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Chi]-6704320 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Eta] \[Chi]+68880 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Eta] \[Chi]-1108800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] \[Chi]+443520 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Eta]^2 \[Chi]+362880 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 \[Chi]-48 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 (-35 \[Eta] (-135-6 \[Eta]+\[Eta]^2)+35 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] (297-175 \[Eta]+23 \[Eta]^2)+(1+2 J^2 \[ScriptCapitalE]) (22400+(36931-1435 \[Pi]^2) \[Eta]-18410 \[Eta]^2-385 \[Eta]^3)) Sin[\[Zeta]]-3360 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] (232-83 \[Eta]+5 \[Eta]^2) Sin[2 \[Zeta]]-12880 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[3 \[Zeta]]+40880 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[3 \[Zeta]]-7280 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Sin[3 \[Zeta]]+76545 Sin[\[Chi]]-314685 (1+2 J^2 \[ScriptCapitalE]) Sin[\[Chi]]+1672650 (1+2 J^2 \[ScriptCapitalE])^2 Sin[\[Chi]]-907200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 Sin[\[Chi]]-78330 (1+2 J^2 \[ScriptCapitalE])^3 Sin[\[Chi]]-1108800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 Sin[\[Chi]]+3218565 (1+2 J^2 \[ScriptCapitalE])^4 Sin[\[Chi]]-3628800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 Sin[\[Chi]]-1134105 (1+2 J^2 \[ScriptCapitalE])^5 Sin[\[Chi]]+25515 \[Eta] Sin[\[Chi]]+8505 (1+2 J^2 \[ScriptCapitalE]) \[Eta] Sin[\[Chi]]-2642290 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]+262080 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]-5916206 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]+206640 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]+5051200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]-68880 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]-2888585 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]+2499840 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]+147525 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]+68880 (\[Pi]+2 J^2 \[Pi] \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]+2835 \[Eta]^2 Sin[\[Chi]]-7455 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^2 Sin[\[Chi]]-108150 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]-201600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]+1263255 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]-645120 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]-80955 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]+105 \[Eta]^3 Sin[\[Chi]]-1365 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^3 Sin[\[Chi]]+14490 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3 Sin[\[Chi]]-73395 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Sin[\[Chi]]+42735 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Sin[\[Chi]]-101850 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2 Sin[\[Chi]]+40320 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2 Sin[\[Chi]]+17430 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3 Sin[\[Chi]])-(\[ScriptCapitalE] \[Epsilon]^8 (-2903040000 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta]+20939990400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta]+5806080000 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta]+6078240000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta]-2903040000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta]+2041200000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta]+2322432000 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]-42125189120 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]+935491200 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]-4644864000 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]-20002662400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]+360771600 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]+2322432000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]-967680000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]-464486400 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^2+13184841600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^2-309960000 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^2+928972800 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]^2+8979667200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]^2-86788800 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]^2-464486400 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]^2+456624000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]^2-3628800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^3-524966400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]^3-148780800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]^3+2903040000 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Chi]-20939990400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Chi]-5806080000 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Chi]-6078240000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Chi]+2903040000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Chi]-2041200000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Chi]-2322432000 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] \[Chi]+42125189120 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] \[Chi]-935491200 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] \[Chi]+4644864000 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] \[Chi]+20002662400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] \[Chi]-360771600 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] \[Chi]-2322432000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] \[Chi]+967680000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] \[Chi]+464486400 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 \[Chi]-13184841600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 \[Chi]+309960000 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 \[Chi]-928972800 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 \[Chi]-8979667200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 \[Chi]+86788800 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 \[Chi]+464486400 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 \[Chi]-456624000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 \[Chi]+3628800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^3 \[Chi]+524966400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^3 \[Chi]+148780800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^3 \[Chi]-8 (1+2 J^2 \[ScriptCapitalE])^2 (-6300 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-15+\[Eta]) \[Eta] (9+\[Eta])^2+360 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE]) (-201600+(-524879+12915 \[Pi]^2) \[Eta]+(154799+1435 \[Pi]^2) \[Eta]^2+18795 \[Eta]^3+525 \[Eta]^4)+6300 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] (192 (75-35 \[Eta]+2 \[Eta]^2)+Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-10493+5071 \[Eta]-2710 \[Eta]^2+451 \[Eta]^3))+20 (1+2 J^2 \[ScriptCapitalE])^2 (60480 \[Eta] (75-35 \[Eta]+2 \[Eta]^2)+Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-41126400+(56702651-9260580 \[Pi]^2) \[Eta]+5 (-8238761+1958418 \[Pi]^2) \[Eta]^2+918855 \[Eta]^3+21735 \[Eta]^4))-7 (1+2 J^2 \[ScriptCapitalE])^3 (345600 \[Eta] (75-35 \[Eta]+2 \[Eta]^2)+Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (23040000+(83415856-1702125 \[Pi]^2) \[Eta]+40 (-1552057+31365 \[Pi]^2) \[Eta]^2+16128000 \[Eta]^3+536400 \[Eta]^4))) Sin[\[Zeta]]-8 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) (-50400 \[Eta] (2088-515 \[Eta]-38 \[Eta]^2+5 \[Eta]^3)+4200 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] (-35408+21461 \[Eta]-6666 \[Eta]^2+333 \[Eta]^3)+(1+2 J^2 \[ScriptCapitalE]) (-19152000+(42907904-31875375 \[Pi]^2) \[Eta]+720 (-342306+39235 \[Pi]^2) \[Eta]^2+5947200 \[Eta]^3-2268000 \[Eta]^4)) Sin[2 \[Zeta]]+20865600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[3 \[Zeta]]-126172672 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[3 \[Zeta]]+11377800 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[3 \[Zeta]]+13801200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta] Sin[3 \[Zeta]]-63907200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[3 \[Zeta]]+325643200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[3 \[Zeta]]+4132800 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[3 \[Zeta]]-50509200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^2 Sin[3 \[Zeta]]+4435200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Sin[3 \[Zeta]]-21436800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Sin[3 \[Zeta]]+33079200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Sin[3 \[Zeta]]+12902400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^4 Sin[3 \[Zeta]]-6627600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^4 Sin[3 \[Zeta]]+1310400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^4 Sin[3 \[Zeta]]+66393600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] Sin[4 \[Zeta]]-37212000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 Sin[4 \[Zeta]]+1713600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^3 Sin[4 \[Zeta]]+1360800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^4 Sin[4 \[Zeta]]+781200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta] Sin[5 \[Zeta]]-4057200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^2 Sin[5 \[Zeta]]+4687200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Sin[5 \[Zeta]]-831600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^4 Sin[5 \[Zeta]]+51667875 Sin[\[Chi]]-324933525 (1+2 J^2 \[ScriptCapitalE]) Sin[\[Chi]]+1231991775 (1+2 J^2 \[ScriptCapitalE])^2 Sin[\[Chi]]-244944000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 Sin[\[Chi]]-5068398825 (1+2 J^2 \[ScriptCapitalE])^3 Sin[\[Chi]]+2558304000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 Sin[\[Chi]]-14573640375 (1+2 J^2 \[ScriptCapitalE])^4 Sin[\[Chi]]+19186070400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 Sin[\[Chi]]+8507253825 (1+2 J^2 \[ScriptCapitalE])^5 Sin[\[Chi]]+1729728000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 Sin[\[Chi]]-7550116875 (1+2 J^2 \[ScriptCapitalE])^6 Sin[\[Chi]]+5830272000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 Sin[\[Chi]]+1211104125 (1+2 J^2 \[ScriptCapitalE])^7 Sin[\[Chi]]+22963500 \[Eta] Sin[\[Chi]]-32148900 (1+2 J^2 \[ScriptCapitalE]) \[Eta] Sin[\[Chi]]-1271535300 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]+43545600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]+10910863980 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]-261424800 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]-3614284800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]+37195200 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]+33258355140 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]+186480000 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]-34983173120 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]+828038400 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]+8398036948 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]-146916000 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]-20487040000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]+431029200 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]+5223528660 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta] Sin[\[Chi]]-4054579200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta] Sin[\[Chi]]-17343900 (1+2 J^2 \[ScriptCapitalE])^7 \[Eta] Sin[\[Chi]]+37195200 (\[Pi]+2 J^2 \[Pi] \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]+3827250 \[Eta]^2 Sin[\[Chi]]-3657150 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^2 Sin[\[Chi]]+4132800 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^2 Sin[\[Chi]]+94325610 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]-12398400 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]-102278400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]+4132800 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]-8432516970 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]-1327032000 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]+11521238400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]-285163200 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]-6501364730 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]-274276800 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]+9485145600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]-115718400 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]-2217034050 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^2 Sin[\[Chi]]+1698278400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^2 Sin[\[Chi]]+56652750 (1+2 J^2 \[ScriptCapitalE])^7 \[Eta]^2 Sin[\[Chi]]+283500 \[Eta]^3 Sin[\[Chi]]-1404900 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^3 Sin[\[Chi]]-296100 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3 Sin[\[Chi]]+1209600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3 Sin[\[Chi]]-122125500 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Sin[\[Chi]]+127008000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Sin[\[Chi]]+50620500 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Sin[\[Chi]]-411264000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Sin[\[Chi]]+635411700 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Sin[\[Chi]]-396748800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Sin[\[Chi]]-23543100 (1+2 J^2 \[ScriptCapitalE])^7 \[Eta]^3 Sin[\[Chi]]+7875 \[Eta]^4 Sin[\[Chi]]-105525 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^4 Sin[\[Chi]]+770175 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^4 Sin[\[Chi]]-5769225 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^4 Sin[\[Chi]]+25085025 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^4 Sin[\[Chi]]-33612075 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^4 Sin[\[Chi]]+12541725 (1+2 J^2 \[ScriptCapitalE])^7 \[Eta]^4 Sin[\[Chi]]-158540550 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2 Sin[\[Chi]]+18748800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2 Sin[\[Chi]]+28759500 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3 Sin[\[Chi]]+2419200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3 Sin[\[Chi]]+1082025 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^4 Sin[\[Chi]]))/(25804800 J^6 (1+2 J^2 \[ScriptCapitalE])^(7/2))+1/(64 J^2) \[ScriptCapitalE] \[Epsilon]^4 (192 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta]) (\[Zeta]-\[Chi])+16 Sqrt[2] J Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] (-15+\[Eta]) \[Eta] Sin[\[Zeta]]-1/(1+2 J^2 \[ScriptCapitalE])^(3/2) ((9+\[Eta])^2+(1+2 J^2 \[ScriptCapitalE]) (-99+18 \[Eta]-19 \[Eta]^2)+(1+2 J^2 \[ScriptCapitalE])^3 (607-138 \[Eta]+79 \[Eta]^2)+(1+2 J^2 \[ScriptCapitalE])^2 (-1101+998 \[Eta]-61 \[Eta]^2-192 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta]))) Sin[\[Chi]]);
\[CapitalPhi]ByEJ\[Ellipsis]MH=2 \[Pi]+(6 \[Pi] \[Epsilon]^2)/J^2-(3 \[Pi] \[Epsilon]^4 (-30+8 \[Eta]+(1+2 J^2 \[ScriptCapitalE]) (-5+2 \[Eta])))/(2 J^4)+1/(64 J^6) \[Pi] \[Epsilon]^6 (24 (1+2 J^2 \[ScriptCapitalE])^2 (5-5 \[Eta]+4 \[Eta]^2)+4 (6750+(-6542+123 \[Pi]^2) \[Eta]+84 \[Eta]^2)+(1+2 J^2 \[ScriptCapitalE]) (9840+(-13712+123 \[Pi]^2) \[Eta]+1248 \[Eta]^2))-1/(36864 J^8) \[Pi] \[Epsilon]^8 (6912 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 (-5+4 \[Eta])+8 (-20139840+(29348128-577227 \[Pi]^2) \[Eta]+30 (-125984+3075 \[Pi]^2) \[Eta]^2-20736 \[Eta]^3)+12 (1+2 J^2 \[ScriptCapitalE]) (-7741440+(16177088-332439 \[Pi]^2) \[Eta]+840 (-6176+123 \[Pi]^2) \[Eta]^2+70272 \[Eta]^3)+3 (1+2 J^2 \[ScriptCapitalE])^2 (-1814400+(5202688-106707 \[Pi]^2) \[Eta]+240 (-12800+123 \[Pi]^2) \[Eta]^2+248832 \[Eta]^3));
aMBy\[Zeta]EJ\[Ellipsis]MH=\[Zeta]+(Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Epsilon]^2 \[Eta] Sin[\[Zeta]])/(2 J^2)-1/(16 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]]) \[Epsilon]^4 (-80-160 J^2 \[ScriptCapitalE]-227 \[Eta]-468 J^2 \[ScriptCapitalE] \[Eta]-64 J^4 \[ScriptCapitalE]^2 \[Eta]+13 \[Eta]^2+44 J^2 \[ScriptCapitalE] \[Eta]^2+32 J^4 \[ScriptCapitalE]^2 \[Eta]^2+2 (1+2 J^2 \[ScriptCapitalE])^(3/2) (-2-38 \[Eta]+5 \[Eta]^2) Cos[\[Zeta]]+(1+2 J^2 \[ScriptCapitalE])^2 \[Eta] (-1+3 \[Eta]) Cos[2 \[Zeta]]) Sin[\[Zeta]]+1/(26880 J^6 (1+2 J^2 \[ScriptCapitalE])^(3/2)) \[Epsilon]^6 (151200 (1+2 J^2 \[ScriptCapitalE])+1713600 (1+2 J^2 \[ScriptCapitalE])^2+178080 (1+2 J^2 \[ScriptCapitalE])^3-8505 \[Eta]+466620 (1+2 J^2 \[ScriptCapitalE]) \[Eta]+637572 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]+1510008 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]-25830 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]+6615 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]-34440 (\[Pi]+2 J^2 \[Pi] \[ScriptCapitalE])^2 \[Eta]-1890 \[Eta]^2+25200 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^2-693840 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2-19740 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2-105 \[Eta]^3-420 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^3-19740 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3+9975 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3-426720 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2+9520 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3+2 (1+2 J^2 \[ScriptCapitalE])^(3/2) ((1+2 J^2 \[ScriptCapitalE]) (58800+(742144-30135 \[Pi]^2) \[Eta]-143640 \[Eta]^2-14280 \[Eta]^3)-420 (-18-344 \[Eta]+7 \[Eta]^2+5 \[Eta]^3)+70 (1+2 J^2 \[ScriptCapitalE])^2 (12+2188 \[Eta]-1449 \[Eta]^2+135 \[Eta]^3)) Cos[\[Zeta]]+2 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] (-315 (-9+26 \[Eta]+3 \[Eta]^2)+105 (1+2 J^2 \[ScriptCapitalE])^2 (15-54 \[Eta]+31 \[Eta]^2)-(1+2 J^2 \[ScriptCapitalE]) (-105858+4305 \[Pi]^2+40320 \[Eta]+4970 \[Eta]^2)) Cos[2 \[Zeta]]+22960 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] Cos[3 \[Zeta]]-14700 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 Cos[3 \[Zeta]]+420 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^3 Cos[3 \[Zeta]]+210 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Cos[4 \[Zeta]]-1050 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Cos[4 \[Zeta]]+1050 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Cos[4 \[Zeta]]) Sin[\[Zeta]]-(\[Epsilon]^8 (244944000 (1+2 J^2 \[ScriptCapitalE])-7511616000 (1+2 J^2 \[ScriptCapitalE])^2-60432825600 (1+2 J^2 \[ScriptCapitalE])^3-14962752000 (1+2 J^2 \[ScriptCapitalE])^4-171158400 (1+2 J^2 \[ScriptCapitalE])^5-27556200 \[Eta]+893365200 (1+2 J^2 \[ScriptCapitalE]) \[Eta]-8481754080 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]+24962774784 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]-5392951200 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]-37001850488 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]-3889187400 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]-8947913616 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]+45331650 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]+491400 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]+111585600 (\[Pi]+2 J^2 \[Pi] \[ScriptCapitalE])^2 \[Eta]-9185400 \[Eta]^2+127537200 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^2-12398400 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^2-18408681600 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2+8493886800 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2-1087966680 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2+5702709600 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2+4611972240 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2-55792800 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2+7522200 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^2-1020600 \[Eta]^3+4158000 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^3+132300000 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3-3366178200 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3-2202908400 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3-37346400 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3-37800 \[Eta]^4+75600 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^4+6501600 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^4+46872000 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^4-3250800 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^4+18937800 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^4+2552957280 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2+926856000 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3-97788600 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^4+3 (1+2 J^2 \[ScriptCapitalE])^(5/2) (1680 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] (-112582+174635 \[Eta]-109270 \[Eta]^2+6675 \[Eta]^3)+480 (-665280+3 (-3103952+90405 \[Pi]^2) \[Eta]+41 (27136+735 \[Pi]^2) \[Eta]^2+210840 \[Eta]^3+18480 \[Eta]^4)+8 (1+2 J^2 \[ScriptCapitalE]) (-250790400-(2011478176+187940025 \[Pi]^2) \[Eta]+3080 (-498002+109665 \[Pi]^2) \[Eta]^2+59673600 \[Eta]^3+2041200 \[Eta]^4)-(1+2 J^2 \[ScriptCapitalE])^2 (155433600+(10434028352+297081225 \[Pi]^2) \[Eta]-160 (-15322544+2730105 \[Pi]^2) \[Eta]^2+359049600 \[Eta]^3+68443200 \[Eta]^4)) Cos[\[Zeta]]+4 (1+2 J^2 \[ScriptCapitalE])^2 (28350 \[Eta] (9+\[Eta])^2 (-1+3 \[Eta])+4725 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] (-65+595 \[Eta]-1676 \[Eta]^2+863 \[Eta]^3)-2 (1+2 J^2 \[ScriptCapitalE])^2 (12096000+(2125437746+188839875 \[Pi]^2) \[Eta]-90 (-34106831+3011330 \[Pi]^2) \[Eta]^2-159701850 \[Eta]^3+2844450 \[Eta]^4)+540 (1+2 J^2 \[ScriptCapitalE]) \[Eta] (-986742+362022 \[Eta]+75810 \[Eta]^2+6230 \[Eta]^3+4305 \[Pi]^2 (9+\[Eta]))-180 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] (-315 \[Pi]^2 (-95+41 \[Eta])+2 (2658861+906935 \[Eta]+163485 \[Eta]^2+60795 \[Eta]^3))) Cos[2 \[Zeta]]-1814400 (1+2 J^2 \[ScriptCapitalE])^(9/2) Cos[3 \[Zeta]]-297561600 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] Cos[3 \[Zeta]]-4657465920 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] Cos[3 \[Zeta]]-251541675 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] Cos[3 \[Zeta]]-49578480 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] Cos[3 \[Zeta]]+157449600 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 Cos[3 \[Zeta]]-6323412480 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 Cos[3 \[Zeta]]+274881600 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 Cos[3 \[Zeta]]+195085800 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 Cos[3 \[Zeta]]+15724800 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^3 Cos[3 \[Zeta]]+645321600 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^3 Cos[3 \[Zeta]]-56523600 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^3 Cos[3 \[Zeta]]-604800 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^4 Cos[3 \[Zeta]]-40824000 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^4 Cos[3 \[Zeta]]-6615000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^4 Cos[3 \[Zeta]]-3402000 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Cos[4 \[Zeta]]-492126336 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Cos[4 \[Zeta]]-12218850 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Cos[4 \[Zeta]]-1020600 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta] Cos[4 \[Zeta]]+16632000 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Cos[4 \[Zeta]]-547781760 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Cos[4 \[Zeta]]+9298800 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Cos[4 \[Zeta]]+5707800 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^2 Cos[4 \[Zeta]]-15120000 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Cos[4 \[Zeta]]+96465600 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Cos[4 \[Zeta]]-8694000 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Cos[4 \[Zeta]]-20412000 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^4 Cos[4 \[Zeta]]+4725000 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^4 Cos[4 \[Zeta]]-1890000 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^4 Cos[4 \[Zeta]]+8562960 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] Cos[5 \[Zeta]]+37585800 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 Cos[5 \[Zeta]]+6073200 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^3 Cos[5 \[Zeta]]-2835000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^4 Cos[5 \[Zeta]]-94500 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta] Cos[6 \[Zeta]]+661500 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^2 Cos[6 \[Zeta]]-1323000 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Cos[6 \[Zeta]]+661500 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^4 Cos[6 \[Zeta]]) Sin[\[Zeta]])/(77414400 J^8 (1+2 J^2 \[ScriptCapitalE])^(5/2));
\[Zeta]By\[Psi]EJer\[Ellipsis]MH=\[Psi]+(er \[ScriptCapitalE] \[Epsilon]^2 ((-1+er^2)^3 \[Epsilon]^6 (-6567321600+(7547208729-1561334775 \[Pi]^2) \[Eta]+5 (-2031221467+449172360 \[Pi]^2) \[Eta]^2-231282450 \[Eta]^3+1006425 \[Eta]^4)+12600 J^6 \[Eta] (512+64 \[ScriptCapitalE] \[Epsilon]^2 (1-11 \[Eta])+32 \[ScriptCapitalE]^2 \[Epsilon]^4 (-1-\[Eta]+31 \[Eta]^2)+\[ScriptCapitalE]^3 \[Epsilon]^6 (17-15 \[Eta]+78 \[Eta]^2-1407 \[Eta]^3)+er^6 (-512+64 \[ScriptCapitalE] \[Epsilon]^2 (-1+3 \[Eta])-32 \[ScriptCapitalE]^2 \[Epsilon]^4 (-1+3 \[Eta]+3 \[Eta]^2)+\[ScriptCapitalE]^3 \[Epsilon]^6 (-17+71 \[Eta]-30 \[Eta]^2+55 \[Eta]^3))+er^4 (1536-64 \[ScriptCapitalE] \[Epsilon]^2 (-3+17 \[Eta])+32 \[ScriptCapitalE]^2 \[Epsilon]^4 (-3+5 \[Eta]+17 \[Eta]^2)-\[ScriptCapitalE]^3 \[Epsilon]^6 (-51+157 \[Eta]+102 \[Eta]^2+285 \[Eta]^3))+er^2 (-1536+64 \[ScriptCapitalE] \[Epsilon]^2 (-3+25 \[Eta])-32 \[ScriptCapitalE]^2 \[Epsilon]^4 (-3+\[Eta]+45 \[Eta]^2)+\[ScriptCapitalE]^3 \[Epsilon]^6 (-51+101 \[Eta]+54 \[Eta]^2+741 \[Eta]^3)))-36 (-1+er^2) J^4 \[Epsilon]^2 (-11200 (-160-357 \[Eta]+15 \[Eta]^2)-400 \[ScriptCapitalE] \[Epsilon]^2 (4928+(-36546+1435 \[Pi]^2) \[Eta]+31304 \[Eta]^2-1050 \[Eta]^3)+\[ScriptCapitalE]^2 \[Epsilon]^4 (8601600+(50446349+1113525 \[Pi]^2) \[Eta]+95 (-227757+11480 \[Pi]^2) \[Eta]^2+28547750 \[Eta]^3-727475 \[Eta]^4)+2 er^2 (11200 (-160-357 \[Eta]+15 \[Eta]^2)+400 \[ScriptCapitalE] \[Epsilon]^2 (4928+(-41026+1435 \[Pi]^2) \[Eta]+21308 \[Eta]^2-630 \[Eta]^3)+\[ScriptCapitalE]^2 \[Epsilon]^4 (-8601600-(48699149+1113525 \[Pi]^2) \[Eta]+(9654715-516600 \[Pi]^2) \[Eta]^2-9007950 \[Eta]^3+13475 \[Eta]^4))+er^4 (-11200 (-160-357 \[Eta]+15 \[Eta]^2)-400 \[ScriptCapitalE] \[Epsilon]^2 (4928+(-45506+1435 \[Pi]^2) \[Eta]+11312 \[Eta]^2-210 \[Eta]^3)+\[ScriptCapitalE]^2 \[Epsilon]^4 (8601600+(46951949+1113525 \[Pi]^2) \[Eta]+(9047485-57400 \[Pi]^2) \[Eta]^2+4462150 \[Eta]^3+70525 \[Eta]^4)))-2 (-1+er^2)^2 J^2 \[Epsilon]^4 (720 (-412160+(-1854+18655 \[Pi]^2) \[Eta]+166110 \[Eta]^2+2450 \[Eta]^3)-\[ScriptCapitalE] \[Epsilon]^2 (83865600+(830026741+604340100 \[Pi]^2) \[Eta]-35 (-66480647+22436280 \[Pi]^2) \[Eta]^2+655543350 \[Eta]^3+6380325 \[Eta]^4)+er^2 (-720 (-412160+(-1854+18655 \[Pi]^2) \[Eta]+166110 \[Eta]^2+2450 \[Eta]^3)+\[ScriptCapitalE] \[Epsilon]^2 (406425600+(2862961141+604340100 \[Pi]^2) \[Eta]+(3874869805-812133000 \[Pi]^2) \[Eta]^2+281398950 \[Eta]^3+5687325 \[Eta]^4)))) Sin[\[Psi]])/(6451200 (-1+er^2)^4 J^6)+1/(35840 (-1+er^2)^4 J^4) er^2 \[ScriptCapitalE]^2 \[Epsilon]^4 (8960 (-1+er^2)^2 J^4 \[Eta]^2-1120 (-1+er^2) J^2 \[Epsilon]^2 \[Eta] (160+(357+2 J^2 \[ScriptCapitalE]) \[Eta]-(15+22 J^2 \[ScriptCapitalE]) \[Eta]^2+er^2 (-160-(357+2 J^2 \[ScriptCapitalE]) \[Eta]+3 (5+2 J^2 \[ScriptCapitalE]) \[Eta]^2))+\[Epsilon]^4 (896000-2240 (-2521+78 J^2 \[ScriptCapitalE]) \[Eta]+(4300131+1265420 J^2 \[ScriptCapitalE]-980 J^4 \[ScriptCapitalE]^2-5740 \[Pi]^2 (13+10 J^2 \[ScriptCapitalE])) \[Eta]^2-70 (14847+25772 J^2 \[ScriptCapitalE]+60 J^4 \[ScriptCapitalE]^2) \[Eta]^3+35 (-55+1860 J^2 \[ScriptCapitalE]+1476 J^4 \[ScriptCapitalE]^2) \[Eta]^4+er^4 (896000-2240 (-2521+78 J^2 \[ScriptCapitalE]) \[Eta]+(4300131+1803020 J^2 \[ScriptCapitalE]-980 J^4 \[ScriptCapitalE]^2-5740 \[Pi]^2 (13+10 J^2 \[ScriptCapitalE])) \[Eta]^2+70 (-14847-8636 J^2 \[ScriptCapitalE]+36 J^4 \[ScriptCapitalE]^2) \[Eta]^3+35 (-55+420 J^2 \[ScriptCapitalE]+132 J^4 \[ScriptCapitalE]^2) \[Eta]^4)-2 er^2 (896000-2240 (-2521+78 J^2 \[ScriptCapitalE]) \[Eta]+(4300131+1534220 J^2 \[ScriptCapitalE]-980 J^4 \[ScriptCapitalE]^2-5740 \[Pi]^2 (13+10 J^2 \[ScriptCapitalE])) \[Eta]^2-70 (14847+17204 J^2 \[ScriptCapitalE]+12 J^4 \[ScriptCapitalE]^2) \[Eta]^3+35 (-55+1140 J^2 \[ScriptCapitalE]+356 J^4 \[ScriptCapitalE]^2) \[Eta]^4))) Sin[2 \[Psi]]+1/(192 (-1+er^2)^4 J^2) er^3 \[ScriptCapitalE]^3 \[Epsilon]^6 \[Eta]^2 (-16 (-1+er^2) J^2 \[Eta]+3 \[Epsilon]^2 (160+(357+2 J^2 \[ScriptCapitalE]) \[Eta]-(15+22 J^2 \[ScriptCapitalE]) \[Eta]^2+er^2 (-160-(357+2 J^2 \[ScriptCapitalE]) \[Eta]+3 (5+2 J^2 \[ScriptCapitalE]) \[Eta]^2))) Sin[3 \[Psi]]+(er^4 \[ScriptCapitalE]^4 \[Epsilon]^8 \[Eta]^4 Sin[4 \[Psi]])/(32 (-1+er^2)^4);

xnByEJ\[Ellipsis]MH=-2 \[ScriptCapitalE]+1/3 \[ScriptCapitalE]^2 \[Epsilon]^2 (-15+\[Eta])-(\[ScriptCapitalE]^2 \[Epsilon]^4 (36 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (5-2 \[Eta])+J \[ScriptCapitalE] (180+15 \[Eta]+4 \[Eta]^2)))/(9 J)+1/(648 J^3) \[ScriptCapitalE]^2 \[Epsilon]^6 (216 Sqrt[2] J^2 (-\[ScriptCapitalE])^(3/2) (435-235 \[Eta]+58 \[Eta]^2)-9 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+10 J^3 \[ScriptCapitalE]^2 (-5076-1080 \[Eta]-45 \[Eta]^2+28 \[Eta]^3))-1/(311040 J^5) \[ScriptCapitalE]^2 \[Epsilon]^8 (-6220800 J^3 \[ScriptCapitalE]^2 (5-2 \[Eta])^2-4320 Sqrt[2] J^4 (-\[ScriptCapitalE])^(5/2) (-61875+30000 \[Eta]-10535 \[Eta]^2+2558 \[Eta]^3)+90 Sqrt[2] J^2 (-\[ScriptCapitalE])^(3/2) (-4838400+(9589888-143607 \[Pi]^2) \[Eta]+20 (-190880+1599 \[Pi]^2) \[Eta]^2+305280 \[Eta]^3)-27 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+640 J^5 \[ScriptCapitalE]^3 (156168+50760 \[Eta]+2970 \[Eta]^2-255 \[Eta]^3+200 \[Eta]^4));
kp1ByEJ\[Ellipsis]MH=1+(3 \[Epsilon]^2)/J^2+(\[Epsilon]^4 (105-30 \[Eta]-6 J^2 \[ScriptCapitalE] (-5+2 \[Eta])))/(4 J^4)+1/(128 J^6) \[Epsilon]^6 (96 J^4 \[ScriptCapitalE]^2 (5-5 \[Eta]+4 \[Eta]^2)+5 (7392+(-8000+123 \[Pi]^2) \[Eta]+336 \[Eta]^2)+2 J^2 \[ScriptCapitalE] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2))-1/(73728 J^8) \[Epsilon]^8 (55296 J^6 \[ScriptCapitalE]^3 \[Eta]^2 (-5+4 \[Eta])+7 (-37065600+(63502592-1275315 \[Pi]^2) \[Eta]+2400 (-6056+123 \[Pi]^2) \[Eta]^2+207360 \[Eta]^3)+12 J^4 \[ScriptCapitalE]^2 (-1814400+(5202688-106707 \[Pi]^2) \[Eta]+240 (-12944+123 \[Pi]^2) \[Eta]^2+276480 \[Eta]^3)+12 J^2 \[ScriptCapitalE] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3));
\[Omega]ByEJ\[Ellipsis]MH=2 Sqrt[2] (-\[ScriptCapitalE])^(3/2)+(Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Epsilon]^2 (-12+J^2 \[ScriptCapitalE] (-15+\[Eta])))/(Sqrt[2] J^2)-1/(16 J^4) \[ScriptCapitalE] \[Epsilon]^4 (120 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (7-2 \[Eta])+120 Sqrt[2] J^2 (-\[ScriptCapitalE])^(3/2) (-5+\[Eta])+192 J^3 \[ScriptCapitalE]^2 (-5+2 \[Eta])+Sqrt[2] J^4 (-\[ScriptCapitalE])^(5/2) (555+30 \[Eta]+11 \[Eta]^2))+1/(192 J^6) \[ScriptCapitalE] \[Epsilon]^6 (5760 J^5 \[ScriptCapitalE]^3 (17-9 \[Eta]+2 \[Eta]^2)-36 Sqrt[2] J^4 (-\[ScriptCapitalE])^(5/2) (895-150 \[Eta]+51 \[Eta]^2)-15 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (7392+(-8000+123 \[Pi]^2) \[Eta]+336 \[Eta]^2)+8 J^3 \[ScriptCapitalE]^2 (14400+(-15680+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+6 Sqrt[2] J^2 (-\[ScriptCapitalE])^(3/2) (16380+(-16172+123 \[Pi]^2) \[Eta]+1560 \[Eta]^2)+45 Sqrt[2] J^6 (-\[ScriptCapitalE])^(7/2) (653+111 \[Eta]+7 \[Eta]^2-3 \[Eta]^3))+1/(184320 J^8) \[ScriptCapitalE] \[Epsilon]^8 (-552960 J^7 \[ScriptCapitalE]^4 (-1125+550 \[Eta]-175 \[Eta]^2+38 \[Eta]^3)+8640 Sqrt[2] J^6 (-\[ScriptCapitalE])^(5/2) \[ScriptCapitalE] (3255-14465 \[Eta]+2297 \[Eta]^2+249 \[Eta]^3)+35 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (-37065600+(63502592-1275315 \[Pi]^2) \[Eta]+2400 (-6056+123 \[Pi]^2) \[Eta]^2+207360 \[Eta]^3)-160 J^5 \[ScriptCapitalE]^3 (-7724160+(11815168-150987 \[Pi]^2) \[Eta]+24 (-177088+1353 \[Pi]^2) \[Eta]^2+311040 \[Eta]^3)+60 Sqrt[2] J^4 (-\[ScriptCapitalE])^(5/2) (-8240400+(11115328-150987 \[Pi]^2) \[Eta]+24 (-165502+1353 \[Pi]^2) \[Eta]^2+326880 \[Eta]^3)-48 J^3 \[ScriptCapitalE]^2 (-28183680+(48401024-830625 \[Pi]^2) \[Eta]+1920 (-7733+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+60 Sqrt[2] J^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (-23950080+(45200384-882285 \[Pi]^2) \[Eta]+540 (-26384+451 \[Pi]^2) \[Eta]^2+423360 \[Eta]^3)-540 Sqrt[2] J^8 (-\[ScriptCapitalE])^(9/2) (232881+65300 \[Eta]+4070 \[Eta]^2-460 \[Eta]^3+241 \[Eta]^4));
x\[Omega]ByEJ\[Ellipsis]MH=-2 \[ScriptCapitalE]+1/3 \[ScriptCapitalE] \[Epsilon]^2 (-(12/J^2)+\[ScriptCapitalE] (-15+\[Eta]))-(\[ScriptCapitalE] \[Epsilon]^4 (297-90 \[Eta]+36 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (-5+2 \[Eta])-6 J^2 \[ScriptCapitalE] (-30+7 \[Eta])+J^4 \[ScriptCapitalE]^2 (180+15 \[Eta]+4 \[Eta]^2)))/(9 J^4)+1/(2592 J^6) \[ScriptCapitalE] \[Epsilon]^6 (-2880 J^4 \[ScriptCapitalE]^2 (63-12 \[Eta]+5 \[Eta]^2)-864 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (435-235 \[Eta]+58 \[Eta]^2)+36 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (12960+(-15104+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)-54 J^2 \[ScriptCapitalE] (13560+(-15224+123 \[Pi]^2) \[Eta]+1520 \[Eta]^2)-27 (33856+5 (-7808+123 \[Pi]^2) \[Eta]+1680 \[Eta]^2)+40 J^6 \[ScriptCapitalE]^3 (-5076-1080 \[Eta]-45 \[Eta]^2+28 \[Eta]^3))+1/(2488320 J^8) \[ScriptCapitalE] \[Epsilon]^8 (34560 Sqrt[2] J^7 (-\[ScriptCapitalE])^(7/2) (61875-30000 \[Eta]+10535 \[Eta]^2-2558 \[Eta]^3)+76800 J^6 \[ScriptCapitalE]^3 (7479-12582 \[Eta]+2070 \[Eta]^2+208 \[Eta]^3)+648 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (-8108160-3 (-4966016+90105 \[Pi]^2) \[Eta]+640 (-7493+123 \[Pi]^2) \[Eta]^2+134400 \[Eta]^3)+720 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-6186240+(10407808-143607 \[Pi]^2) \[Eta]+4 (-1001632+7995 \[Pi]^2) \[Eta]^2+305280 \[Eta]^3)+540 J^4 \[ScriptCapitalE]^2 (-5558400+(8923648-136227 \[Pi]^2) \[Eta]+256 (-14219+123 \[Pi]^2) \[Eta]^2+309760 \[Eta]^3)+540 J^2 \[ScriptCapitalE] (-20081280+(40933504-833577 \[Pi]^2) \[Eta]+40 (-344864+6027 \[Pi]^2) \[Eta]^2+416640 \[Eta]^3)+45 (-233315712+(417745664-8572965 \[Pi]^2) \[Eta]+480 (-208504+4305 \[Pi]^2) \[Eta]^2+1451520 \[Eta]^3)-5120 J^8 \[ScriptCapitalE]^4 (156168+50760 \[Eta]+2970 \[Eta]^2-255 \[Eta]^3+200 \[Eta]^4));

EByx\[Omega]et\[Ellipsis]MH=-(x\[Omega]/2)+(x\[Omega]^2 \[Epsilon]^2 (-9+et^2 (-15+\[Eta])-\[Eta]))/(24 (-1+et^2))+1/(48 (-1+et^2)^2) x\[Omega]^3 \[Epsilon]^4 (201-120 Sqrt[1-et^2]+3 (-35+16 Sqrt[1-et^2]) \[Eta]+\[Eta]^2+et^4 (-15+15 \[Eta]+\[Eta]^2)-2 et^2 (-57-60 Sqrt[1-et^2]+3 (21+8 Sqrt[1-et^2]) \[Eta]+\[Eta]^2))+1/(10368 (-1+et^2)^3) x\[Omega]^4 \[Epsilon]^6 (405 (-167+32 Sqrt[1-et^2])+9 (54957-20512 Sqrt[1-et^2]+246 (-6+Sqrt[1-et^2]) \[Pi]^2) \[Eta]+54 (-507+352 Sqrt[1-et^2]) \[Eta]^2-35 \[Eta]^3-3 et^2 (27 (3767+2240 Sqrt[1-et^2])+3 (-53913-25216 Sqrt[1-et^2]+123 (3+2 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+6 (7733+96 Sqrt[1-et^2]) \[Eta]^2-35 \[Eta]^3)+5 et^6 (999+1215 \[Eta]+90 \[Eta]^2+7 \[Eta]^3)-3 et^4 (-27 (103+160 Sqrt[1-et^2])-9 (-547+736 Sqrt[1-et^2]) \[Eta]+30 (271+192 Sqrt[1-et^2]) \[Eta]^2+35 \[Eta]^3))-1/(69672960 (-1+et^2)^4) x\[Omega]^5 \[Epsilon]^8 (-56 (4860 (-8623+12592 Sqrt[1-et^2])-9 (1971500-4045376 Sqrt[1-et^2]+15 (-14551+41662 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+180 (947457-449008 Sqrt[1-et^2]+246 (-138+61 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+2520 (-667+624 Sqrt[1-et^2]) \[Eta]^3-1540 \[Eta]^4)+4480 et^6 (243 (207+340 Sqrt[1-et^2])-27 (1373+3216 Sqrt[1-et^2]) \[Eta]+27 (523+592 Sqrt[1-et^2]) \[Eta]^2+126 (205+192 Sqrt[1-et^2]) \[Eta]^3-77 \[Eta]^4)+7840 et^8 (-10773+945 \[Eta]+945 \[Eta]^2+150 \[Eta]^3+11 \[Eta]^4)+105 et^4 (-5184 (1669+5600 Sqrt[1-et^2])-3 (-64 (342021+481648 Sqrt[1-et^2])+(479529+521292 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+192 (-412059-366736 Sqrt[1-et^2]+123 (39+29 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+384 (60335+15552 Sqrt[1-et^2]) \[Eta]^3+4928 \[Eta]^4)-4 et^2 (272160 (11657+10232 Sqrt[1-et^2])+9 (-32 (43344717+14987812 Sqrt[1-et^2])+105 (373767+63499 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-2520 (-4 (868221+60260 Sqrt[1-et^2])+123 (711+64 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+6720 (-85193+24084 Sqrt[1-et^2]) \[Eta]^3+86240 \[Eta]^4));
JByx\[Omega]et\[Ellipsis]MH=Sqrt[(1-et^2)/x\[Omega]]-(Sqrt[(1-et^2)/x\[Omega]] x\[Omega] \[Epsilon]^2 (9+\[Eta]+et^2 (-9+5 \[Eta])))/(6 (-1+et^2))+1/(24 Sqrt[1-et^2] ((1-et^2)/x\[Omega])^(3/2)) \[Epsilon]^4 (-60+141 Sqrt[1-et^2]+(24-81 Sqrt[1-et^2]) \[Eta]+Sqrt[1-et^2] \[Eta]^2+et^4 (120+33 Sqrt[1-et^2]-(48+73 Sqrt[1-et^2]) \[Eta]+5 Sqrt[1-et^2] \[Eta]^2)-2 et^2 (30-60 Sqrt[1-et^2]+(-12+61 Sqrt[1-et^2]) \[Eta]+9 Sqrt[1-et^2] \[Eta]^2))-1/(362880 (1-et^2)^(7/2)) Sqrt[(1-et^2)/x\[Omega]] x\[Omega]^3 \[Epsilon]^6 (280 et^6 (6480+351 Sqrt[1-et^2]-27 (224+283 Sqrt[1-et^2]) \[Eta]+36 (-12+71 Sqrt[1-et^2]) \[Eta]^2+25 Sqrt[1-et^2] \[Eta]^3)-70 (1620 (-4+31 Sqrt[1-et^2])+9 (10256-37812 Sqrt[1-et^2]+123 (-1+9 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+216 (-44+75 Sqrt[1-et^2]) \[Eta]^2+28 Sqrt[1-et^2] \[Eta]^3)-420 et^4 (54 (620+167 Sqrt[1-et^2])-3 (20216+8226 Sqrt[1-et^2]-123 \[Pi]^2) \[Eta]+48 (198+335 Sqrt[1-et^2]) \[Eta]^2+254 Sqrt[1-et^2] \[Eta]^3)-3 et^2 (7560 (-520+1213 Sqrt[1-et^2])+3 (1924160-5982696 Sqrt[1-et^2]+4305 (-2+21 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+6720 (-171+596 Sqrt[1-et^2]) \[Eta]^2+26600 Sqrt[1-et^2] \[Eta]^3))-1/(348364800 (1-et^2)^(9/2)) Sqrt[(1-et^2)/x\[Omega]] x\[Omega]^4 \[Epsilon]^8 (11200 et^8 (243 (560+173 Sqrt[1-et^2])+27 (11232+6991 Sqrt[1-et^2]) \[Eta]-27 (-160+8889 Sqrt[1-et^2]) \[Eta]^2+54 (-512+217 Sqrt[1-et^2]) \[Eta]^3+175 Sqrt[1-et^2] \[Eta]^4)+560 (4860 (-3896+1061 Sqrt[1-et^2])-9 (3059488-1578148 Sqrt[1-et^2]+15 (-20831+1466 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+180 (234872-590907 Sqrt[1-et^2]+123 (-61+171 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+360 (-2184+2399 Sqrt[1-et^2]) \[Eta]^3+1100 Sqrt[1-et^2] \[Eta]^4)+280 et^6 (77760 (-615+97 Sqrt[1-et^2])-9 (-19101440+5542176 Sqrt[1-et^2]+622095 \[Pi]^2) \[Eta]+1440 (-114944+26541 Sqrt[1-et^2]+1230 \[Pi]^2) \[Eta]^2+5760 (5628+2321 Sqrt[1-et^2]) \[Eta]^3+106400 Sqrt[1-et^2] \[Eta]^4)+20 et^2 (-1088640 (962+4145 Sqrt[1-et^2])-27 (179570048-916253056 Sqrt[1-et^2]+24045 (-259+677 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-216 (-21877520+74052208 Sqrt[1-et^2]+105 (3444+2507 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+241920 (-2039+4786 Sqrt[1-et^2]) \[Eta]^3+172480 Sqrt[1-et^2] \[Eta]^4)+3 et^4 (-14515200 (-997+2903 Sqrt[1-et^2])-9 (-128 (17608640+88059799 Sqrt[1-et^2])+3675 (33964+29695 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-2880 (34 (244720+698141 Sqrt[1-et^2])+105 (-2009+247 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+403200 (1272+36131 Sqrt[1-et^2]) \[Eta]^3+60636800 Sqrt[1-et^2] \[Eta]^4));

EByx\[Omega]ef\[Ellipsis]MH=-(x\[Omega]/2)+(x\[Omega]^2 \[Epsilon]^2 (-9+ef^2 (-15+\[Eta])-\[Eta]))/(24 (-1+ef^2))+1/(48 (-1+ef^2)^2) x\[Omega]^3 \[Epsilon]^4 (201-120 Sqrt[1-ef^2]+3 (-35+16 Sqrt[1-ef^2]) \[Eta]+\[Eta]^2+ef^4 (-15+15 \[Eta]+\[Eta]^2)-2 ef^2 (135-60 Sqrt[1-ef^2]+3 (5+8 Sqrt[1-ef^2]) \[Eta]+\[Eta]^2))-1/(10368 (-1+ef^2)^3) x\[Omega]^4 \[Epsilon]^6 (405 (167-32 Sqrt[1-ef^2])-9 (54957-20512 Sqrt[1-ef^2]+246 (-6+Sqrt[1-ef^2]) \[Pi]^2) \[Eta]-54 (-507+352 Sqrt[1-ef^2]) \[Eta]^2+35 \[Eta]^3+3 ef^2 (675 (-177+64 Sqrt[1-ef^2])+3 (9351-25792 Sqrt[1-ef^2]+123 (3+2 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+6 (1445+672 Sqrt[1-ef^2]) \[Eta]^2-35 \[Eta]^3)-5 ef^6 (999+1215 \[Eta]+90 \[Eta]^2+7 \[Eta]^3)+3 ef^4 (405 (215-96 Sqrt[1-ef^2])+9 (-309+1760 Sqrt[1-ef^2]) \[Eta]+6 (119+384 Sqrt[1-ef^2]) \[Eta]^2+35 \[Eta]^3))-1/(69672960 (-1+ef^2)^4) x\[Omega]^5 \[Epsilon]^8 (-56 (4860 (-8623+12592 Sqrt[1-ef^2])-9 (1971500-4045376 Sqrt[1-ef^2]+15 (-14551+41662 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+180 (947457-449008 Sqrt[1-ef^2]+246 (-138+61 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+2520 (-667+624 Sqrt[1-ef^2]) \[Eta]^3-1540 \[Eta]^4)+4480 ef^6 (1215 (723-380 Sqrt[1-ef^2])+27 (-2849+9885 Sqrt[1-ef^2]) \[Eta]+27 (-1861+967 Sqrt[1-ef^2]) \[Eta]^2+117 (-1+42 Sqrt[1-ef^2]) \[Eta]^3-77 \[Eta]^4)+7840 ef^8 (-10773+945 \[Eta]+945 \[Eta]^2+150 \[Eta]^3+11 \[Eta]^4)-4 ef^2 (-272160 (423+6008 Sqrt[1-ef^2])+9 (32 (47469423-7862512 Sqrt[1-ef^2])+3675 (-7539+2489 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]-2520 (-4 (210633+97304 Sqrt[1-ef^2])+123 (243+100 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+6720 (-19457+5184 Sqrt[1-ef^2]) \[Eta]^3+86240 \[Eta]^4)+3 ef^4 (-181440 (14597+1920 Sqrt[1-ef^2])+3 (-64 (10314723+14261170 Sqrt[1-ef^2])+105 (194397+15164 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+6720 (63507-35698 Sqrt[1-ef^2]+123 (3+11 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+13440 (3173+5094 Sqrt[1-ef^2]) \[Eta]^3+172480 \[Eta]^4));
JByx\[Omega]ef\[Ellipsis]MH=Sqrt[(1-ef^2)/x\[Omega]]+(Sqrt[(1-ef^2)/x\[Omega]] x\[Omega] \[Epsilon]^2 (-9+ef^2 (-15+\[Eta])-\[Eta]))/(6 (-1+ef^2))-1/(96 (-1+ef^2)^2) Sqrt[(1-ef^2)/x\[Omega]] x\[Omega]^2 \[Epsilon]^4 (-4 (141-60 Sqrt[1-ef^2]+3 (-27+8 Sqrt[1-ef^2]) \[Eta]+\[Eta]^2)+ef^4 (60-63 \[Eta]+5 \[Eta]^2)+4 ef^2 (-60 Sqrt[1-ef^2]+3 (21+8 Sqrt[1-ef^2]) \[Eta]+11 \[Eta]^2))+1/(725760 (1-ef^2)^(7/2)) Sqrt[(1-ef^2)/x\[Omega]] x\[Omega]^3 \[Epsilon]^6 (140 (1620 (-4+31 Sqrt[1-ef^2])+9 (10256-37812 Sqrt[1-ef^2]+123 (-1+9 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+216 (-44+75 Sqrt[1-ef^2]) \[Eta]^2+28 Sqrt[1-ef^2] \[Eta]^3)+70 ef^6 (216 (540-37 Sqrt[1-ef^2])-297 (160+33 Sqrt[1-ef^2]) \[Eta]-9 (768+71 Sqrt[1-ef^2]) \[Eta]^2+673 Sqrt[1-ef^2] \[Eta]^3)+3 ef^4 (-15120 (380+81 Sqrt[1-ef^2])+(6525120+211212 Sqrt[1-ef^2]-12915 (4+3 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]-420 (288+31 Sqrt[1-ef^2]) \[Eta]^2+26600 Sqrt[1-ef^2] \[Eta]^3)-6 ef^2 (7560 (-220+403 Sqrt[1-ef^2])+24 (202580+758427 Sqrt[1-ef^2]) \[Eta]-12915 (4+27 Sqrt[1-ef^2]) \[Pi]^2 \[Eta]-6720 (54+133 Sqrt[1-ef^2]) \[Eta]^2+54880 Sqrt[1-ef^2] \[Eta]^3))-1/(348364800 (1-ef^2)^(9/2)) Sqrt[(1-ef^2)/x\[Omega]] x\[Omega]^4 \[Epsilon]^8 (560 (4860 (-3896+1061 Sqrt[1-ef^2])-9 (3059488-1578148 Sqrt[1-ef^2]+15 (-20831+1466 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+180 (234872-590907 Sqrt[1-ef^2]+123 (-61+171 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+360 (-2184+2399 Sqrt[1-ef^2]) \[Eta]^3+1100 Sqrt[1-ef^2] \[Eta]^4)+175 ef^8 (-492480 (-120+7 Sqrt[1-ef^2])+27 (-1282560+19687 Sqrt[1-ef^2]) \[Eta]-27 (65024+15761 Sqrt[1-ef^2]) \[Eta]^2+6 (-198144+37673 Sqrt[1-ef^2]) \[Eta]^3+63541 Sqrt[1-ef^2] \[Eta]^4)-ef^6 (21772800 (1585+757 Sqrt[1-ef^2])+9 (16 (-434470400+78245967 Sqrt[1-ef^2])+525 (15164+79803 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]-6300 (503296-944499 Sqrt[1-ef^2]+246 (-88+3 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+63000 (17664+11159 Sqrt[1-ef^2]) \[Eta]^3+5355700 Sqrt[1-ef^2] \[Eta]^4)+20 ef^2 (3265920 (113+697 Sqrt[1-ef^2])-27 (16 (-9407776+36688261 Sqrt[1-ef^2])+105 (56813+231937 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+216 (-8 (1296120+10751557 Sqrt[1-ef^2])+105 (3034+66063 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+6720 (-4824+41801 Sqrt[1-ef^2]) \[Eta]^3+9039520 Sqrt[1-ef^2] \[Eta]^4)+3 ef^4 (-14515200 (-629+290 Sqrt[1-ef^2])-9 (64 (70814240+255153047 Sqrt[1-ef^2])+525 (-121208+314179 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+2880 (2112880-15889166 Sqrt[1-ef^2]+105 (-533+11103 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+33600 (23904+13405 Sqrt[1-ef^2]) \[Eta]^3+10455200 Sqrt[1-ef^2] \[Eta]^4));

x\[Omega]Bynet\[Ellipsis]MH=n^(2/3)-(2 n^(4/3) \[Epsilon]^2)/(-1+et^2)+(n^2 \[Epsilon]^4 (72+et^2 (51-26 \[Eta])-28 \[Eta]))/(6 (-1+et^2)^2)+1/(192 (1-et^2)^(7/2)) n^(8/3) \[Epsilon]^6 (640 (3+25 Sqrt[1-et^2])+12 (-8 (8+255 Sqrt[1-et^2])+41 Sqrt[1-et^2] \[Pi]^2) \[Eta]+896 Sqrt[1-et^2] \[Eta]^2+16 et^4 (-240+156 Sqrt[1-et^2]+(96-110 Sqrt[1-et^2]) \[Eta]+65 Sqrt[1-et^2] \[Eta]^2)+et^2 (384 (5+69 Sqrt[1-et^2])-128 (6+211 Sqrt[1-et^2]) \[Eta]+123 Sqrt[1-et^2] \[Pi]^2 \[Eta]+5120 Sqrt[1-et^2] \[Eta]^2))-1/(11612160 (1-et^2)^(9/2)) n^(10/3) \[Epsilon]^8 (8960 et^6 (-1080 (-99+7 Sqrt[1-et^2])+27 (-3712+71 Sqrt[1-et^2]) \[Eta]-945 (-32+5 Sqrt[1-et^2]) \[Eta]^2+6422 Sqrt[1-et^2] \[Eta]^3)+280 (-55296 (135+481 Sqrt[1-et^2])+(384 (20112+144851 Sqrt[1-et^2])-9 (3936+126727 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+288 (-8 (456+6679 Sqrt[1-et^2])+1353 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+100352 Sqrt[1-et^2] \[Eta]^3)+105 et^4 (-176256 (-320+347 Sqrt[1-et^2])+1536 (-36560+56627 Sqrt[1-et^2]) \[Eta]-9 (-20992+72961 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+96 (89856-511376 Sqrt[1-et^2]+3321 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+8018944 Sqrt[1-et^2] \[Eta]^3)+12 et^2 (-1451520 (275+1129 Sqrt[1-et^2])+384 (1005200+8076791 Sqrt[1-et^2]) \[Eta]-315 (2624+162965 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+13440 (-5472-99422 Sqrt[1-et^2]+1845 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+59745280 Sqrt[1-et^2] \[Eta]^3));
nByx\[Omega]et\[Ellipsis]MH=x\[Omega]^(3/2)+(3 x\[Omega]^(5/2) \[Epsilon]^2)/(-1+et^2)+1/(4 (1-et^2)^(5/2)) x\[Omega]^(7/2) \[Epsilon]^4 (30-18 Sqrt[1-et^2]+4 (-3+7 Sqrt[1-et^2]) \[Eta]-6 et^4 (-5+2 \[Eta])+6 Sqrt[1-et^2] Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (-5+2 \[Eta])-et^2 (60+51 Sqrt[1-et^2]-2 (12+13 Sqrt[1-et^2]) \[Eta]+6 Sqrt[1-et^2] Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (-5+2 \[Eta])))-1/(384 (1-et^2)^(7/2)) x\[Omega]^(9/2) \[Epsilon]^6 (-192 et^6 (30-29 \[Eta]+11 \[Eta]^2)-2 et^4 (-288 (5+13 Sqrt[1-et^2])+(-5888+2640 Sqrt[1-et^2]+123 \[Pi]^2) \[Eta]-24 (48+65 Sqrt[1-et^2]) \[Eta]^2+96 Sqrt[1-et^2] Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (30-29 \[Eta]+11 \[Eta]^2))+et^2 (288 (-20+89 Sqrt[1-et^2])-64 (521+837 Sqrt[1-et^2]) \[Eta]+123 (4+3 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+192 (9+80 Sqrt[1-et^2]) \[Eta]^2+2 Sqrt[1-et^2] Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (4320+(6368-123 \[Pi]^2) \[Eta]+96 \[Eta]^2))+2 (-288 (-15+Sqrt[1-et^2])+(8000-21936 Sqrt[1-et^2]+123 (-1+6 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+192 (-5+7 Sqrt[1-et^2]) \[Eta]^2+Sqrt[1-et^2] Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (-1440+(-9152+123 \[Pi]^2) \[Eta]+960 \[Eta]^2)))+1/(7741440 (1-et^2)^(9/2)) x\[Omega]^(11/2) \[Epsilon]^8 (-161280 et^8 (-360+111 \[Eta]-403 \[Eta]^2+286 \[Eta]^3)-140 et^6 (17280 (-261+268 Sqrt[1-et^2])-3 (-9179392+1146816 Sqrt[1-et^2]+159843 \[Pi]^2) \[Eta]+864 (-19304+1118 Sqrt[1-et^2]+205 \[Pi]^2) \[Eta]^2-128 (-8172+3211 Sqrt[1-et^2]) \[Eta]^3+1152 Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (-360 (10+Sqrt[1-et^2])+3 (960+37 Sqrt[1-et^2]) \[Eta]-(576+403 Sqrt[1-et^2]) \[Eta]^2+286 Sqrt[1-et^2] \[Eta]^3))+56 (51840 (-241+415 Sqrt[1-et^2])+3 (4296064-20410240 Sqrt[1-et^2]+15 (34774+26777 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+1440 (15288-32488 Sqrt[1-et^2]+123 (-5+11 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+10240 (-45+49 Sqrt[1-et^2]) \[Eta]^3+6 Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (8640 (-350+41 Sqrt[1-et^2])+64 (37800+38917 Sqrt[1-et^2]) \[Eta]-290325 Sqrt[1-et^2] \[Pi]^2 \[Eta]+720 (-672-6312 Sqrt[1-et^2]+205 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+76800 Sqrt[1-et^2] \[Eta]^3))-21 et^4 (-17280 (8992+1225 Sqrt[1-et^2])+3 (-512 (13727+100045 Sqrt[1-et^2])+105 (2552+10423 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-1440 (-16 (3907+6779 Sqrt[1-et^2])+1107 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-5120 (3771+7831 Sqrt[1-et^2]) \[Eta]^3+20 Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (17280 (300+37 Sqrt[1-et^2])+(-4147200+7083904 Sqrt[1-et^2]-159843 Sqrt[1-et^2] \[Pi]^2) \[Eta]+96 (8640-52804 Sqrt[1-et^2]+615 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+458496 Sqrt[1-et^2] \[Eta]^3))+12 et^2 (-3265920 (83+86 Sqrt[1-et^2])+384 (587832+3485351 Sqrt[1-et^2]) \[Eta]-315 (36477+137381 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+3360 (-8 (5402+33795 Sqrt[1-et^2])+1845 (1+4 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+35840 (-435+1667 Sqrt[1-et^2]) \[Eta]^3+7 Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (155520 (200+7 Sqrt[1-et^2])+(-24883200+25669888 Sqrt[1-et^2]+362085 Sqrt[1-et^2] \[Pi]^2) \[Eta]-480 (-10368+16544 Sqrt[1-et^2]+615 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+2534400 Sqrt[1-et^2] \[Eta]^3)));
aMBy\[Psi]EJ\[Ellipsis]MH=\[Psi]+1/(6451200 J^8) \[Epsilon]^4 (5 \[Epsilon]^4 (53948160+75 (8907166+528857 \[Pi]^2) \[Eta]-112 (-1867358+678825 \[Pi]^2) \[Eta]^2+18146520 \[Eta]^3+337680 \[Eta]^4)-8400 J^6 \[ScriptCapitalE] (192 (-1-19 \[Eta]+3 \[Eta]^2)-32 \[ScriptCapitalE] \[Epsilon]^2 (3+506 \[Eta]-357 \[Eta]^2+36 \[Eta]^3)+\[ScriptCapitalE]^2 \[Epsilon]^4 \[Eta] (-20549+28384 \[Eta]-19788 \[Eta]^2+1416 \[Eta]^3))+8 J^4 (-100800 (-1-19 \[Eta]+3 \[Eta]^2)+60 \[ScriptCapitalE] \[Epsilon]^2 (60480+(991904-30135 \[Pi]^2) \[Eta]-428400 \[Eta]^2+8400 \[Eta]^3)+\[ScriptCapitalE]^2 \[Epsilon]^4 (9676800+(575062507+13327125 \[Pi]^2) \[Eta]-450 (161608+47369 \[Pi]^2) \[Eta]^2+84186900 \[Eta]^3+516600 \[Eta]^4))+2 J^2 (-360 \[Epsilon]^2 (-22400+(-331568+10045 \[Pi]^2) \[Eta]+111720 \[Eta]^2+1400 \[Eta]^3)+\[ScriptCapitalE] \[Epsilon]^4 (249177600+7 (561166922+34464075 \[Pi]^2) \[Eta]-80 (-13109288+5262075 \[Pi]^2) \[Eta]^2+254356200 \[Eta]^3+5216400 \[Eta]^4))) Sin[2 \[Psi]]+(\[Epsilon]^4 \[Eta] (\[Epsilon]^4 (10085693546+8385214410 \[Eta]+381811500 \[Eta]^2+21933450 \[Eta]^3-525 \[Pi]^2 (-1367959+1991112 \[Eta]))-151200 J^8 \[ScriptCapitalE]^2 (64 (-1+3 \[Eta])-16 \[ScriptCapitalE] \[Epsilon]^2 (14-49 \[Eta]+26 \[Eta]^2)+\[ScriptCapitalE]^2 \[Epsilon]^4 (-11+293 \[Eta]-1216 \[Eta]^2+613 \[Eta]^3))+72 J^6 \[ScriptCapitalE] (-134400 (-1+3 \[Eta])-480 \[ScriptCapitalE] \[Epsilon]^2 (-36196+1435 \[Pi]^2+29225 \[Eta]-2660 \[Eta]^2)+\[ScriptCapitalE]^2 \[Epsilon]^4 (518175 \[Pi]^2+8 (23029841+317885 \[Eta]+6004950 \[Eta]^2-166425 \[Eta]^3)))-20 J^4 (120960 (-1+3 \[Eta])+864 \[ScriptCapitalE] \[Epsilon]^2 (-71867+2870 \[Pi]^2+56035 \[Eta]-2275 \[Eta]^2)+\[ScriptCapitalE]^2 \[Epsilon]^4 (105 \[Pi]^2 (-1465429+1982256 \[Eta])-4 (617386717+457755723 \[Eta]+64256850 \[Eta]^2+855225 \[Eta]^3)))+2 J^2 \[Epsilon]^2 (-525 \[Pi]^2 (11808+\[ScriptCapitalE] \[Epsilon]^2 (-2824505+3973368 \[Eta]))+8 (540 (36161-28525 \[Eta]+525 \[Eta]^2)+\[ScriptCapitalE] \[Epsilon]^2 (2596348823+2190928725 \[Eta]+156136050 \[Eta]^2+5674725 \[Eta]^3)))) Sin[3 \[Psi]])/(77414400 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])-1/(10321920 J^8) (1+2 J^2 \[ScriptCapitalE]) (-53760 J^2 (1+2 J^2 \[ScriptCapitalE]) \[Epsilon]^6 \[Eta] (82-57 \[Eta]+15 \[Eta]^2)+\[Epsilon]^8 (-120960-(331792064+16769445 \[Pi]^2) \[Eta]+16 (-23096113+1067850 \[Pi]^2) \[Eta]^2-796320 \[Eta]^3-2474640 \[Eta]^4+1344 J^4 \[ScriptCapitalE]^2 \[Eta] (-11536+33755 \[Eta]-20850 \[Eta]^2+2595 \[Eta]^3)-2 J^2 \[ScriptCapitalE] (120960+5 (63166144+3353889 \[Pi]^2) \[Eta]-32 (-11555669+533925 \[Pi]^2) \[Eta]^2+5705280 \[Eta]^3+1199520 \[Eta]^4))) Sin[4 \[Psi]]-1/(8601600 J^8) (1+2 J^2 \[ScriptCapitalE])^(3/2) \[Epsilon]^6 \[Eta] (4200 J^4 \[ScriptCapitalE] (-16 (1-5 \[Eta]+5 \[Eta]^2)+\[ScriptCapitalE] \[Epsilon]^2 (-49+267 \[Eta]-390 \[Eta]^2+215 \[Eta]^3))+\[Epsilon]^2 (1575 \[Pi]^2 (-431+328 \[Eta])-2 (13790401+12777185 \[Eta]-828450 \[Eta]^2+321825 \[Eta]^3))+2 J^2 (-16800 (1-5 \[Eta]+5 \[Eta]^2)+\[ScriptCapitalE] \[Epsilon]^2 (1575 \[Pi]^2 (-431+328 \[Eta])-4 (6860813+6549505 \[Eta]-521850 \[Eta]^2+78225 \[Eta]^3)))) Sin[5 \[Psi]]-((1+2 J^2 \[ScriptCapitalE])^3 \[Epsilon]^8 \[Eta] (3398+15215 \[Eta]+910 \[Eta]^2+375 \[Eta]^3) Sin[6 \[Psi]])/(61440 J^8)-(5 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Epsilon]^8 \[Eta] (-1+7 \[Eta]-14 \[Eta]^2+7 \[Eta]^3) Sin[7 \[Psi]])/(8192 J^8);
f4\[Phi]\[Ellipsis]MH=1/(8 J^4)+\[ScriptCapitalE]/(4 J^2)+(19 \[Eta])/(8 J^4)+(19 \[ScriptCapitalE] \[Eta])/(4 J^2)-(3 \[Eta]^2)/(8 J^4)-(3 \[ScriptCapitalE] \[Eta]^2)/(4 J^2);
f6\[Phi]\[Ellipsis]MH=5/(2 J^6)+(9 \[ScriptCapitalE])/(2 J^4)+\[ScriptCapitalE]^2/(8 J^2)+(20723 \[Eta])/(560 J^6)-(287 \[Pi]^2 \[Eta])/(256 J^6)+(30997 \[ScriptCapitalE] \[Eta])/(420 J^4)-(287 \[Pi]^2 \[ScriptCapitalE] \[Eta])/(128 J^4)+(253 \[ScriptCapitalE]^2 \[Eta])/(12 J^2)-(399 \[Eta]^2)/(32 J^6)-(255 \[ScriptCapitalE] \[Eta]^2)/(8 J^4)-(119 \[ScriptCapitalE]^2 \[Eta]^2)/(8 J^2)-(5 \[Eta]^3)/(32 J^6)+(5 \[ScriptCapitalE] \[Eta]^3)/(8 J^4)+(3 \[ScriptCapitalE]^2 \[Eta]^3)/(2 J^2);
f8\[Phi]\[Ellipsis]MH=669/(16 J^8)+(309 \[ScriptCapitalE])/(4 J^6)+(12 \[ScriptCapitalE]^2)/J^4+(22267915 \[Eta])/(43008 J^8)+(377755 \[Pi]^2 \[Eta])/(12288 J^8)+(280583461 \[ScriptCapitalE] \[Eta])/(230400 J^6)+(459521 \[Pi]^2 \[ScriptCapitalE] \[Eta])/(6144 J^6)+(575062507 \[ScriptCapitalE]^2 \[Eta])/(806400 J^4)+(25385 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta])/(1536 J^4)+(20549 \[ScriptCapitalE]^3 \[Eta])/(768 J^2)+(933679 \[Eta]^2)/(5760 J^8)-(15085 \[Pi]^2 \[Eta]^2)/(256 J^8)+(1638661 \[ScriptCapitalE] \[Eta]^2)/(5040 J^6)-(16705 \[Pi]^2 \[ScriptCapitalE] \[Eta]^2)/(128 J^6)-(20201 \[ScriptCapitalE]^2 \[Eta]^2)/(224 J^4)-(6767 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta]^2)/(256 J^4)-(887 \[ScriptCapitalE]^3 \[Eta]^2)/(24 J^2)+(7201 \[Eta]^3)/(512 J^8)+(20187 \[ScriptCapitalE] \[Eta]^3)/(256 J^6)+(13363 \[ScriptCapitalE]^2 \[Eta]^3)/(128 J^4)+(1649 \[ScriptCapitalE]^3 \[Eta]^3)/(64 J^2)+(67 \[Eta]^4)/(256 J^8)+(207 \[ScriptCapitalE] \[Eta]^4)/(128 J^6)+(41 \[ScriptCapitalE]^2 \[Eta]^4)/(64 J^4)-(59 \[ScriptCapitalE]^3 \[Eta]^4)/(32 J^2);

g4\[Phi]\[Ellipsis]MH=\[Eta]/(32 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(\[ScriptCapitalE] \[Eta])/(8 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(\[ScriptCapitalE]^2 \[Eta])/(8 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(3 \[Eta]^2)/(32 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(3 \[ScriptCapitalE] \[Eta]^2)/(8 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(3 \[ScriptCapitalE]^2 \[Eta]^2)/(8 Sqrt[1+2 J^2 \[ScriptCapitalE]]);
g6\[Phi]\[Ellipsis]MH=(36161 \[Eta])/(8960 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(41 \[Pi]^2 \[Eta])/(256 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(71867 \[ScriptCapitalE] \[Eta])/(4480 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(41 \[Pi]^2 \[ScriptCapitalE] \[Eta])/(64 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(9049 \[ScriptCapitalE]^2 \[Eta])/(560 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(41 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta])/(64 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(7 \[ScriptCapitalE]^3 \[Eta])/(16 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(815 \[Eta]^2)/(256 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(1601 \[ScriptCapitalE] \[Eta]^2)/(128 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(835 \[ScriptCapitalE]^2 \[Eta]^2)/(64 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(49 \[ScriptCapitalE]^3 \[Eta]^2)/(32 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(15 \[Eta]^3)/(256 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(65 \[ScriptCapitalE] \[Eta]^3)/(128 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(19 \[ScriptCapitalE]^2 \[Eta]^3)/(16 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(13 \[ScriptCapitalE]^3 \[Eta]^3)/(16 Sqrt[1+2 J^2 \[ScriptCapitalE]]);
g8\[Phi]\[Ellipsis]MH=(5042846773 \[Eta])/(38707200 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(1367959 \[Pi]^2 \[Eta])/(147456 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(2596348823 \[ScriptCapitalE] \[Eta])/(4838400 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(2824505 \[Pi]^2 \[ScriptCapitalE] \[Eta])/(73728 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(617386717 \[ScriptCapitalE]^2 \[Eta])/(967680 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(1465429 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta])/(36864 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(23029841 \[ScriptCapitalE]^3 \[Eta])/(134400 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(987 \[Pi]^2 \[ScriptCapitalE]^3 \[Eta])/(2048 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(11 \[ScriptCapitalE]^4 \[Eta])/(512 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(93169049 \[Eta]^2)/(860160 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(82963 \[Pi]^2 \[Eta]^2)/(6144 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(9737461 \[ScriptCapitalE] \[Eta]^2)/(21504 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(165557 \[Pi]^2 \[ScriptCapitalE] \[Eta]^2)/(3072 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(50861747 \[ScriptCapitalE]^2 \[Eta]^2)/(107520 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(41297 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta]^2)/(768 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(63577 \[ScriptCapitalE]^3 \[Eta]^2)/(26880 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(293 \[ScriptCapitalE]^4 \[Eta]^2)/(512 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(60605 \[Eta]^3)/(12288 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(49567 \[ScriptCapitalE] \[Eta]^3)/(1536 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(101995 \[ScriptCapitalE]^2 \[Eta]^3)/(1536 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(5719 \[ScriptCapitalE]^3 \[Eta]^3)/(128 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(19 \[ScriptCapitalE]^4 \[Eta]^3)/(8 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(2321 \[Eta]^4)/(8192 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(1201 \[ScriptCapitalE] \[Eta]^4)/(1024 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(905 \[ScriptCapitalE]^2 \[Eta]^4)/(1024 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(317 \[ScriptCapitalE]^3 \[Eta]^4)/(256 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(613 \[ScriptCapitalE]^4 \[Eta]^4)/(512 Sqrt[1+2 J^2 \[ScriptCapitalE]]);

i6\[Phi]\[Ellipsis]MH=(41 \[Eta])/(96 J^6)+(41 \[ScriptCapitalE] \[Eta])/(24 J^4)+(41 \[ScriptCapitalE]^2 \[Eta])/(24 J^2)-(19 \[Eta]^2)/(64 J^6)-(19 \[ScriptCapitalE] \[Eta]^2)/(16 J^4)-(19 \[ScriptCapitalE]^2 \[Eta]^2)/(16 J^2)+(5 \[Eta]^3)/(64 J^6)+(5 \[ScriptCapitalE] \[Eta]^3)/(16 J^4)+(5 \[ScriptCapitalE]^2 \[Eta]^3)/(16 J^2);
i8\[Phi]\[Ellipsis]MH=3/(256 J^8)+(3 \[ScriptCapitalE])/(64 J^6)+(3 \[ScriptCapitalE]^2)/(64 J^4)+(5184251 \[Eta])/(161280 J^8)+(159709 \[Pi]^2 \[Eta])/(98304 J^8)+(5059553 \[ScriptCapitalE] \[Eta])/(40320 J^6)+(159709 \[Pi]^2 \[ScriptCapitalE] \[Eta])/(24576 J^6)+(4995419 \[ScriptCapitalE]^2 \[Eta])/(40320 J^4)+(159709 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta])/(24576 J^4)+(721 \[ScriptCapitalE]^3 \[Eta])/(240 J^2)+(23096113 \[Eta]^2)/(645120 J^8)-(1695 \[Pi]^2 \[Eta]^2)/(1024 J^8)+(46207451 \[ScriptCapitalE] \[Eta]^2)/(322560 J^6)-(1695 \[Pi]^2 \[ScriptCapitalE] \[Eta]^2)/(256 J^6)+(22402483 \[ScriptCapitalE]^2 \[Eta]^2)/(161280 J^4)-(1695 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta]^2)/(256 J^4)-(6751 \[ScriptCapitalE]^3 \[Eta]^2)/(768 J^2)+(79 \[Eta]^3)/(1024 J^8)+(645 \[ScriptCapitalE] \[Eta]^3)/(512 J^6)+(1261 \[ScriptCapitalE]^2 \[Eta]^3)/(256 J^4)+(695 \[ScriptCapitalE]^3 \[Eta]^3)/(128 J^2)+(491 \[Eta]^4)/(2048 J^8)+(729 \[ScriptCapitalE] \[Eta]^4)/(1024 J^6)+(65 \[ScriptCapitalE]^2 \[Eta]^4)/(512 J^4)-(173 \[ScriptCapitalE]^3 \[Eta]^4)/(256 J^2);

h6\[Phi]\[Ellipsis]MH=(Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(256 J^6)+(\[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(64 J^4)+(\[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(64 J^2)-(5 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(256 J^6)-(5 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(64 J^4)-(5 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(64 J^2)+(5 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(256 J^6)+(5 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(64 J^4)+(5 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(64 J^2);
h8\[Phi]\[Ellipsis]MH=(13790401 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(4300800 J^8)+(1293 \[Pi]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(16384 J^8)+(27512027 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(2150400 J^6)+(1293 \[Pi]^2 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(4096 J^6)+(13747351 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(1075200 J^4)+(1293 \[Pi]^2 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(4096 J^4)+(49 \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(1024 J^2)+(2555437 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(860160 J^8)-(123 \[Pi]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(2048 J^8)+(5175239 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(430080 J^6)-(123 \[Pi]^2 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(512 J^6)+(2591767 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(215040 J^4)-(123 \[Pi]^2 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(512 J^4)-(267 \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(1024 J^2)-(789 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(4096 J^8)-(1783 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(2048 J^6)-(799 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(1024 J^4)+(195 \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(512 J^2)+(613 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(8192 J^8)+(911 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(4096 J^6)+(83 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(2048 J^4)-(215 \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(1024 J^2);

k8\[Phi]\[Ellipsis]MH=-((1699 \[Eta])/(30720 J^8))-(1699 \[ScriptCapitalE] \[Eta])/(5120 J^6)-(1699 \[ScriptCapitalE]^2 \[Eta])/(2560 J^4)-(1699 \[ScriptCapitalE]^3 \[Eta])/(3840 J^2)-(3043 \[Eta]^2)/(12288 J^8)-(3043 \[ScriptCapitalE] \[Eta]^2)/(2048 J^6)-(3043 \[ScriptCapitalE]^2 \[Eta]^2)/(1024 J^4)-(3043 \[ScriptCapitalE]^3 \[Eta]^2)/(1536 J^2)-(91 \[Eta]^3)/(6144 J^8)-(91 \[ScriptCapitalE] \[Eta]^3)/(1024 J^6)-(91 \[ScriptCapitalE]^2 \[Eta]^3)/(512 J^4)-(91 \[ScriptCapitalE]^3 \[Eta]^3)/(768 J^2)-(25 \[Eta]^4)/(4096 J^8)-(75 \[ScriptCapitalE] \[Eta]^4)/(2048 J^6)-(75 \[ScriptCapitalE]^2 \[Eta]^4)/(1024 J^4)-(25 \[ScriptCapitalE]^3 \[Eta]^4)/(512 J^2);
j8\[Phi]\[Ellipsis]MH=(5 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(8192 J^8)+(15 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(4096 J^6)+(15 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(2048 J^4)+(5 \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(1024 J^2)-(35 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(8192 J^8)-(105 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(4096 J^6)-(105 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(2048 J^4)-(35 \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(1024 J^2)+(35 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(4096 J^8)+(105 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(2048 J^6)+(105 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(1024 J^4)+(35 \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(512 J^2)-(35 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(8192 J^8)-(105 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(4096 J^6)-(105 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(2048 J^4)-(35 \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(1024 J^2);

lBy\[Chi]\[Psi]etEJ\[Ellipsis]MH=\[Chi]-(18 \[ScriptCapitalE]^3 \[Epsilon]^8 (5-2 \[Eta])^2 (\[Chi]-\[Psi]))/J^2+1/(7680 Sqrt[2] J^5) (-\[ScriptCapitalE])^(3/2) \[Epsilon]^8 (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3) (\[Chi]-\[Psi])+1/(16 Sqrt[2] J) 3 (-\[ScriptCapitalE])^(3/2) \[Epsilon]^4 (32 (-5+2 \[Eta])-8 \[ScriptCapitalE] \[Epsilon]^2 (95-55 \[Eta]+18 \[Eta]^2)+\[ScriptCapitalE]^2 \[Epsilon]^4 (-3375+1600 \[Eta]-755 \[Eta]^2+246 \[Eta]^3)) (\[Chi]-\[Psi])+1/(2304 Sqrt[2] J^3) (-\[ScriptCapitalE])^(3/2) \[Epsilon]^6 (-48 (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+\[ScriptCapitalE] \[Epsilon]^2 (-3628800+(7835008-128847 \[Pi]^2) \[Eta]+36 (-98144+861 \[Pi]^2) \[Eta]^2+293760 \[Eta]^3)) (\[Chi]-\[Psi])-et Sin[\[Chi]]+(\[ScriptCapitalE] \[Epsilon]^4 (4838400 J^3 \[ScriptCapitalE]^2 \[Epsilon]^4 \[Eta] (75-35 \[Eta]+2 \[Eta]^2)+19353600 J^5 \[ScriptCapitalE]^3 \[Epsilon]^4 \[Eta] (75-35 \[Eta]+2 \[Eta]^2)+19353600 J^7 \[ScriptCapitalE]^4 \[Epsilon]^4 \[Eta] (75-35 \[Eta]+2 \[Eta]^2)-Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[Epsilon]^4 (814464000+3 (-353415396+56215775 \[Pi]^2) \[Eta]-100 (-8669641+1896426 \[Pi]^2) \[Eta]^2+57619800 \[Eta]^3+850500 \[Eta]^4)+100800 Sqrt[2] J^8 (-\[ScriptCapitalE])^(5/2) \[Eta] (32 (-15+\[Eta])-8 \[ScriptCapitalE] \[Epsilon]^2 (297-175 \[Eta]+23 \[Eta]^2)+\[ScriptCapitalE]^2 \[Epsilon]^4 (-10493+5071 \[Eta]-2710 \[Eta]^2+451 \[Eta]^3))-2 Sqrt[2] J^2 Sqrt[-\[ScriptCapitalE]] \[Epsilon]^2 (-1440 (-22400+(-43651+1435 \[Pi]^2) \[Eta]+20965 \[Eta]^2-385 \[Eta]^3)+\[ScriptCapitalE] \[Epsilon]^2 (1717632000+(-1655129024+330029175 \[Pi]^2) \[Eta]-280 (-4931281+1321380 \[Pi]^2) \[Eta]^2+239929200 \[Eta]^3+504000 \[Eta]^4))+8 Sqrt[2] J^6 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (403200 (-15+\[Eta]) \[Eta]+1440 \[ScriptCapitalE] \[Epsilon]^2 (-22400+(-59716+1435 \[Pi]^2) \[Eta]+33425 \[Eta]^2-2030 \[Eta]^3)+7 \[ScriptCapitalE]^2 \[Epsilon]^4 (-23040000+(-106286656+1702125 \[Pi]^2) \[Eta]-40 (-1668967+31365 \[Pi]^2) \[Eta]^2-21902400 \[Eta]^3+1008000 \[Eta]^4))+4 Sqrt[2] J^4 Sqrt[-\[ScriptCapitalE]] (201600 (-15+\[Eta]) \[Eta]+1440 \[ScriptCapitalE] \[Epsilon]^2 (-44800+(-92972+2870 \[Pi]^2) \[Eta]+48265 \[Eta]^2-1610 \[Eta]^3)+\[ScriptCapitalE]^2 \[Epsilon]^4 (-1064448000-(75363356+149466975 \[Pi]^2) \[Eta]+20 (-3862021+8578080 \[Pi]^2) \[Eta]^2-318572100 \[Eta]^3+4554900 \[Eta]^4))) Sin[\[Psi]])/(3225600 J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))+1/(1612800 Sqrt[2] J^5) Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Epsilon]^6 (-403200 J^2 (1+2 J^2 \[ScriptCapitalE]) \[Eta] (116-49 \[Eta]+3 \[Eta]^2)+\[Epsilon]^2 (-19152000-(164672896+31875375 \[Pi]^2) \[Eta]+42000 (-307+648 \[Pi]^2) \[Eta]^2-44654400 \[Eta]^3-882000 \[Eta]^4+67200 J^4 \[ScriptCapitalE]^2 \[Eta] (-8852+6125 \[Eta]-1989 \[Eta]^2+108 \[Eta]^3)+2 J^2 \[ScriptCapitalE] (-19152000-(208151296+31875375 \[Pi]^2) \[Eta]+42000 (1363+648 \[Pi]^2) \[Eta]^2-80287200 \[Eta]^3+1234800 \[Eta]^4))) Sin[2 \[Psi]]+1/(1612800 Sqrt[2] J^5) \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Epsilon]^6 \[Eta] (4200 J^4 \[ScriptCapitalE] (-16 (23-73 \[Eta]+13 \[Eta]^2)+\[ScriptCapitalE] \[Epsilon]^2 (-1643+6013 \[Eta]-3938 \[Eta]^2+789 \[Eta]^3))-\[Epsilon]^2 (1575 \[Pi]^2 (903+328 \[Eta])+2 (-5719117+1508875 \[Eta]+5566050 \[Eta]^2+196875 \[Eta]^3))-2 J^2 (16800 (23-73 \[Eta]+13 \[Eta]^2)+\[ScriptCapitalE] \[Epsilon]^2 (-12321284+4692500 \[Eta]+14712600 \[Eta]^2-598500 \[Eta]^3+1575 \[Pi]^2 (903+328 \[Eta])))) Sin[3 \[Psi]]+(Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])^2 \[Epsilon]^8 \[Eta] (-3952+2491 \[Eta]-978 \[Eta]^2+75 \[Eta]^3) Sin[4 \[Psi]])/(768 Sqrt[2] J^5)+(Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Epsilon]^8 \[Eta] (-31+161 \[Eta]-186 \[Eta]^2+33 \[Eta]^3) Sin[5 \[Psi]])/(512 Sqrt[2] J^5);
g4t\[Ellipsis]MH=-((15 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/J)+(6 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/J;
g6t\[Ellipsis]MH=-((105 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/J^3)-(285 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2)/(2 Sqrt[2] J)+(436 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(3 J^3)-(41 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(16 Sqrt[2] J^3)+(165 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(2 Sqrt[2] J)-(15 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/J^3-(27 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(Sqrt[2] J);
g8t\[Ellipsis]MH=-((9009 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/(4 Sqrt[2] J^5))-(1575 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2)/(Sqrt[2] J^3)+(450 \[ScriptCapitalE]^3)/J^2-(10125 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3)/(16 Sqrt[2] J)+(293413 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(60 Sqrt[2] J^5)-(51439 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(512 Sqrt[2] J^5)+(61211 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(18 Sqrt[2] J^3)-(42949 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(768 Sqrt[2] J^3)-(360 \[ScriptCapitalE]^3 \[Eta])/J^2+(150 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/J-(7013 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(4 Sqrt[2] J^5)+(123 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(4 Sqrt[2] J^5)-(3067 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(2 Sqrt[2] J^3)+(861 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(64 Sqrt[2] J^3)+(72 \[ScriptCapitalE]^3 \[Eta]^2)/J^2-(2265 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(16 Sqrt[2] J)+(105 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^3)/(2 Sqrt[2] J^5)+(255 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^3)/(2 Sqrt[2] J^3)+(369 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^3)/(8 Sqrt[2] J);

f4t\[Ellipsis]MH=-((15 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(2 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2)))-(15 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(1+2 J^2 \[ScriptCapitalE])^(3/2)-(15 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(2 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(Sqrt[2] J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(1+2 J^2 \[ScriptCapitalE])^(3/2);
f6t\[Ellipsis]MH=-((20 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/(J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2)))-(80 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2)/(J (1+2 J^2 \[ScriptCapitalE])^(3/2))-(80 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3)/(1+2 J^2 \[ScriptCapitalE])^(3/2)-(43651 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(560 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(41 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(16 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(23243 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(70 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(41 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(4 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))-(14929 J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(35 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))+(41 J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(4 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))-(297 J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta])/(2 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))+(599 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(16 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(1379 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(8 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(955 J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(4 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))+(175 J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta]^2)/(2 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))-(11 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^3)/(16 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(23 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^3)/(4 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))-(29 J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^3)/(2 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))-(23 J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta]^3)/(2 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2));
f8t\[Ellipsis]MH=-((505 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/(Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2)))-(1065 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2)/(J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(1320 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3)/(J (1+2 J^2 \[ScriptCapitalE])^(3/2))-(400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4)/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(29451283 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(44800 Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(321233 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(3072 Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(25861391 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(12600 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(628627 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(1536 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(225 \[ScriptCapitalE]^3 \[Eta])/(2 J^2 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(18840839 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(100800 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))-(284699 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(768 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(450 \[ScriptCapitalE]^4 \[Eta])/(1+2 J^2 \[ScriptCapitalE])^(3/2)-(1660729 J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta])/(450 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))+(7565 J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta])/(128 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))+(450 J^2 \[ScriptCapitalE]^5 \[Eta])/(1+2 J^2 \[ScriptCapitalE])^(3/2)-(10493 J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^5 \[Eta])/(16 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))-(8669641 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(16128 Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(15051 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(128 Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(4931281 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(2880 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(7341 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(16 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(105 \[ScriptCapitalE]^3 \[Eta]^2)/(2 J^2 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(3862021 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(20160 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(851 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(2 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))-(210 \[ScriptCapitalE]^4 \[Eta]^2)/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(1668967 J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta]^2)/(720 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))-(697 J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta]^2)/(16 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))-(210 J^2 \[ScriptCapitalE]^5 \[Eta]^2)/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(5071 J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^5 \[Eta]^2)/(16 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))-(4573 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^3)/(128 Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(9521 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^3)/(32 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(3 \[ScriptCapitalE]^3 \[Eta]^3)/(J^2 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(50567 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^3)/(64 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(12 \[ScriptCapitalE]^4 \[Eta]^3)/(1+2 J^2 \[ScriptCapitalE])^(3/2)-(1521 J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta]^3)/(2 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))+(12 J^2 \[ScriptCapitalE]^5 \[Eta]^3)/(1+2 J^2 \[ScriptCapitalE])^(3/2)-(1355 J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^5 \[Eta]^3)/(8 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))-(135 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^4)/(256 Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(5 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^4)/(8 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(723 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^4)/(64 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(35 J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta]^4)/(Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))+(451 J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^5 \[Eta]^4)/(16 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2));
i6t\[Ellipsis]MH=-((29 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(Sqrt[2] J^3))-(29 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/J+(49 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(4 Sqrt[2] J^3)+(49 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(2 Sqrt[2] J)-(3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^3)/(4 Sqrt[2] J^3)-(3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^3)/(2 Sqrt[2] J);
i8t\[Ellipsis]MH=-((95 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/(8 Sqrt[2] J^5))-(95 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2)/(4 Sqrt[2] J^3)-(1286507 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(12600 Sqrt[2] J^5)-(60715 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(3072 Sqrt[2] J^5)-(813091 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(3150 Sqrt[2] J^3)-(60715 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(1536 Sqrt[2] J^3)-(2213 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(6 Sqrt[2] J)-(1535 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(192 Sqrt[2] J^5)+(135 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(8 Sqrt[2] J^5)+(6815 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(96 Sqrt[2] J^3)+(135 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(4 Sqrt[2] J^3)+(6125 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(24 Sqrt[2] J)-(443 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^3)/(16 Sqrt[2] J^5)-(1593 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^3)/(16 Sqrt[2] J^3)-(663 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^3)/(8 Sqrt[2] J)-(35 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^4)/(64 Sqrt[2] J^5)+(49 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^4)/(32 Sqrt[2] J^3)+(9 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^4)/(2 Sqrt[2] J);
h6t\[Ellipsis]MH=-((23 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta])/(48 Sqrt[2] J^3))-(23 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta])/(24 Sqrt[2] J)+(73 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^2)/(48 Sqrt[2] J^3)+(73 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^2)/(24 Sqrt[2] J)-(13 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^3)/(48 Sqrt[2] J^3)-(13 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^3)/(24 Sqrt[2] J);
h8t\[Ellipsis]MH=(5719117 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta])/(806400 Sqrt[2] J^5)-(903 \[Pi]^2 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta])/(1024 Sqrt[2] J^5)+(3080321 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta])/(201600 Sqrt[2] J^3)-(903 \[Pi]^2 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta])/(512 Sqrt[2] J^3)-(1643 \[ScriptCapitalE]^3 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta])/(384 Sqrt[2] J)-(60355 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^2)/(32256 Sqrt[2] J^5)-(41 \[Pi]^2 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^2)/(128 Sqrt[2] J^5)-(46925 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^2)/(8064 Sqrt[2] J^3)-(41 \[Pi]^2 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^2)/(64 Sqrt[2] J^3)+(6013 \[ScriptCapitalE]^3 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^2)/(384 Sqrt[2] J)-(1767 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^3)/(256 Sqrt[2] J^5)-(3503 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^3)/(192 Sqrt[2] J^3)-(1969 \[ScriptCapitalE]^3 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^3)/(192 Sqrt[2] J)-(125 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^4)/(512 Sqrt[2] J^5)+(95 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^4)/(128 Sqrt[2] J^3)+(263 \[ScriptCapitalE]^3 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^4)/(128 Sqrt[2] J);
k8t\[Ellipsis]MH=-((247 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(48 Sqrt[2] J^5))-(247 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(12 Sqrt[2] J^3)-(247 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(12 Sqrt[2] J)+(2491 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(768 Sqrt[2] J^5)+(2491 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(192 Sqrt[2] J^3)+(2491 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(192 Sqrt[2] J)-(163 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^3)/(128 Sqrt[2] J^5)-(163 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^3)/(32 Sqrt[2] J^3)-(163 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^3)/(32 Sqrt[2] J)+(25 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^4)/(256 Sqrt[2] J^5)+(25 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^4)/(64 Sqrt[2] J^3)+(25 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^4)/(64 Sqrt[2] J);
j8t\[Ellipsis]MH=-((31 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(512 Sqrt[2] J^5))-(31 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(128 Sqrt[2] J^3)-(31 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(128 Sqrt[2] J)+(161 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(512 Sqrt[2] J^5)+(161 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(128 Sqrt[2] J^3)+(161 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(128 Sqrt[2] J)-(93 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(256 Sqrt[2] J^5)-(93 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(64 Sqrt[2] J^3)-(93 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(64 Sqrt[2] J)+(33 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(512 Sqrt[2] J^5)+(33 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(128 Sqrt[2] J^3)+(33 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(128 Sqrt[2] J);




(* Hamiltonian *)
HByPR\[Ellipsis]ADM=P^2/2-1/R+\[Epsilon]^2 (-(P^4/8)+1/(2 R^2)-(3 P^2)/(2 R)+(3 P^4 \[Eta])/8-(P^2 \[Eta])/(2 R)-(PR^2 \[Eta])/(2 R))+\[Epsilon]^4 (P^6/16-1/(4 R^3)+(5 P^2)/(2 R^2)+(5 P^4)/(8 R)-(5 P^6 \[Eta])/16-(3 \[Eta])/(4 R^3)+(4 P^2 \[Eta])/R^2+(3 PR^2 \[Eta])/(2 R^2)-(5 P^4 \[Eta])/(2 R)+(5 P^6 \[Eta]^2)/16-(3 P^4 \[Eta]^2)/(8 R)-(P^2 PR^2 \[Eta]^2)/(4 R)-(3 PR^4 \[Eta]^2)/(8 R))+\[Epsilon]^6 (-((5 P^8)/128)+1/(8 R^4)-(25 P^2)/(8 R^3)-(27 P^4)/(16 R^2)-(7 P^6)/(16 R)+(35 P^8 \[Eta])/128+(109 \[Eta])/(12 R^4)-(21 \[Pi]^2 \[Eta])/(32 R^4)-(335 P^2 \[Eta])/(48 R^3)+(P^2 \[Pi]^2 \[Eta])/(64 R^3)-(85 PR^2 \[Eta])/(16 R^3)-(3 \[Pi]^2 PR^2 \[Eta])/(64 R^3)+(17 P^4 \[Eta])/(2 R^2)+(17 P^2 PR^2 \[Eta])/(16 R^2)+(5 PR^4 \[Eta])/(12 R^2)+(21 P^6 \[Eta])/(8 R)-(35 P^8 \[Eta]^2)/64-(23 P^2 \[Eta]^2)/(8 R^3)-(7 PR^2 \[Eta]^2)/(4 R^3)+(109 P^4 \[Eta]^2)/(16 R^2)+(15 P^2 PR^2 \[Eta]^2)/(8 R^2)+(43 PR^4 \[Eta]^2)/(12 R^2)-(53 P^6 \[Eta]^2)/(16 R)+(P^4 PR^2 \[Eta]^2)/(8 R)+(3 P^2 PR^4 \[Eta]^2)/(16 R)+(35 P^8 \[Eta]^3)/128-(5 P^6 \[Eta]^3)/(16 R)-(3 P^4 PR^2 \[Eta]^3)/(16 R)-(3 P^2 PR^4 \[Eta]^3)/(16 R)-(5 PR^6 \[Eta]^3)/(16 R))+\[Epsilon]^8 ((7 P^10)/256-1/(16 R^5)+(105 P^2)/(32 R^4)+(105 P^4)/(32 R^3)+(13 P^6)/(8 R^2)+(45 P^8)/(128 R)-(63 P^10 \[Eta])/256-(169199 \[Eta])/(2400 R^5)+(6237 \[Pi]^2 \[Eta])/(1024 R^5)+(185761 P^2 \[Eta])/(19200 R^4)-(21837 P^2 \[Pi]^2 \[Eta])/(8192 R^4)+(3401779 PR^2 \[Eta])/(57600 R^4)-(28691 \[Pi]^2 PR^2 \[Eta])/(24576 R^4)-(589189 P^4 \[Eta])/(19200 R^3)+(2749 P^4 \[Pi]^2 \[Eta])/(8192 R^3)+(63347 P^2 PR^2 \[Eta])/(1600 R^3)-(1059 P^2 \[Pi]^2 PR^2 \[Eta])/(1024 R^3)-(23533 PR^4 \[Eta])/(1280 R^3)+(375 \[Pi]^2 PR^4 \[Eta])/(8192 R^3)-(791 P^6 \[Eta])/(64 R^2)+(49 P^4 PR^2 \[Eta])/(16 R^2)-(889 P^2 PR^4 \[Eta])/(192 R^2)+(369 PR^6 \[Eta])/(160 R^2)-(45 P^8 \[Eta])/(16 R)+(189 P^10 \[Eta]^2)/256-(1256 \[Eta]^2)/(45 R^5)+(7403 \[Pi]^2 \[Eta]^2)/(3072 R^5)+(672811 P^2 \[Eta]^2)/(19200 R^4)-(158177 P^2 \[Pi]^2 \[Eta]^2)/(49152 R^4)-(21827 PR^2 \[Eta]^2)/(3840 R^4)+(110099 \[Pi]^2 PR^2 \[Eta]^2)/(49152 R^4)-(1189789 P^4 \[Eta]^2)/(28800 R^3)+(18491 P^4 \[Pi]^2 \[Eta]^2)/(16384 R^3)-(127 P^2 PR^2 \[Eta]^2)/(3 R^3)-(4035 P^2 \[Pi]^2 PR^2 \[Eta]^2)/(2048 R^3)+(57563 PR^4 \[Eta]^2)/(1920 R^3)-(38655 \[Pi]^2 PR^4 \[Eta]^2)/(16384 R^3)+(4857 P^6 \[Eta]^2)/(256 R^2)-(545 P^4 PR^2 \[Eta]^2)/(64 R^2)+(9475 P^2 PR^4 \[Eta]^2)/(768 R^2)-(1151 PR^6 \[Eta]^2)/(128 R^2)+(423 P^8 \[Eta]^2)/(64 R)-(3 P^6 PR^2 \[Eta]^2)/(32 R)-(9 P^4 PR^4 \[Eta]^2)/(64 R)-(105 P^10 \[Eta]^3)/128-(553 P^4 \[Eta]^3)/(128 R^3)-(225 P^2 PR^2 \[Eta]^3)/(64 R^3)-(381 PR^4 \[Eta]^3)/(128 R^3)+(2335 P^6 \[Eta]^3)/(256 R^2)+(1135 P^4 PR^2 \[Eta]^3)/(256 R^2)-(1649 P^2 PR^4 \[Eta]^3)/(768 R^2)+(10353 PR^6 \[Eta]^3)/(1280 R^2)-(1013 P^8 \[Eta]^3)/(256 R)+(23 P^6 PR^2 \[Eta]^3)/(64 R)+(69 P^4 PR^4 \[Eta]^3)/(128 R)-(5 P^2 PR^6 \[Eta]^3)/(64 R)+(35 PR^8 \[Eta]^3)/(256 R)+(63 P^10 \[Eta]^4)/256-(35 P^8 \[Eta]^4)/(128 R)-(5 P^6 PR^2 \[Eta]^4)/(32 R)-(9 P^4 PR^4 \[Eta]^4)/(64 R)-(5 P^2 PR^6 \[Eta]^4)/(32 R)-(35 PR^8 \[Eta]^4)/(128 R));

arByEJ\[Ellipsis]ADM=-(1/(2 \[ScriptCapitalE]))+1/4 \[Epsilon]^2 (-7+\[Eta])-(\[Epsilon]^4 (34-22 \[Eta]+J^2 \[ScriptCapitalE] (1+10 \[Eta]+\[Eta]^2)))/(8 J^2)+(\[Epsilon]^6 (J^2 \[ScriptCapitalE] (-864+(2212+3 \[Pi]^2) \[Eta]-432 \[Eta]^2)-24 (134+(-281+5 \[Pi]^2) \[Eta]+16 \[Eta]^2)+6 J^4 \[ScriptCapitalE]^2 (1-3 \[Eta]-2 \[Eta]^2+\[Eta]^3)))/(96 J^4)+1/(921600 J^6) \[Epsilon]^8 (6 (-51187200-6 (-18365728+415175 \[Pi]^2) \[Eta]+(-34446144+1442225 \[Pi]^2) \[Eta]^2+576000 \[Eta]^3)+4 J^2 \[ScriptCapitalE] (-39600000+(82674816-2641500 \[Pi]^2) \[Eta]+(-45421472+3363525 \[Pi]^2) \[Eta]^2+2520000 \[Eta]^3)+J^4 \[ScriptCapitalE]^2 (-4147200+6 (-6345248+213375 \[Pi]^2) \[Eta]+(19038208+4030875 \[Pi]^2) \[Eta]^2+4262400 \[Eta]^3)-28800 J^6 \[ScriptCapitalE]^3 (1-4 \[Eta]+2 \[Eta]^2-11 \[Eta]^3+\[Eta]^4));
VR2ByuEJ\[Ellipsis]ADM=2 u-J^2 u^2+2 \[ScriptCapitalE]+\[Epsilon]^2 (u^2 (J^2 \[ScriptCapitalE] (2-6 \[Eta])+5 (-2+\[Eta]))+J^2 u^3 (8-3 \[Eta])+3 \[ScriptCapitalE]^2 (-1+3 \[Eta])+2 u \[ScriptCapitalE] (-6+7 \[Eta]))+\[Epsilon]^4 (-(1/4) J^4 u^5 \[Eta] (4+\[Eta])-3 J^2 u^4 (11-11 \[Eta]+2 \[Eta]^2)+6 u \[ScriptCapitalE]^2 (3-16 \[Eta]+7 \[Eta]^2)+\[ScriptCapitalE]^3 (4-19 \[Eta]+16 \[Eta]^2)+u^2 \[ScriptCapitalE] (37-122 \[Eta]+36 \[Eta]^2-3 J^2 \[ScriptCapitalE] (1-5 \[Eta]+5 \[Eta]^2))-1/2 u^3 (-53+83 \[Eta]-20 \[Eta]^2+2 J^2 \[ScriptCapitalE] (16-73 \[Eta]+19 \[Eta]^2)))+1/96 \[Epsilon]^6 (156 J^6 u^7 \[Eta]^3-24 J^4 u^6 \[Eta] (-71-2 \[Eta]+32 \[Eta]^2)+192 u \[ScriptCapitalE]^3 (-12+93 \[Eta]-171 \[Eta]^2+35 \[Eta]^3)+24 \[ScriptCapitalE]^4 (-20+128 \[Eta]-211 \[Eta]^2+56 \[Eta]^3)+J^2 u^5 (9024+(-21908+3 \[Pi]^2+288 J^2 \[ScriptCapitalE]) \[Eta]+(7872-816 J^2 \[ScriptCapitalE]) \[Eta]^2-24 (8+27 J^2 \[ScriptCapitalE]) \[Eta]^3)-48 u^2 \[ScriptCapitalE]^2 (111-1034 \[Eta]+1268 \[Eta]^2-228 \[Eta]^3+2 J^2 \[ScriptCapitalE] (-4+27 \[Eta]-50 \[Eta]^2+20 \[Eta]^3))-4 u^3 \[ScriptCapitalE] (1896-14252 \[Eta]+3 \[Pi]^2 \[Eta]+10848 \[Eta]^2-1776 \[Eta]^3+36 J^2 \[ScriptCapitalE] (-16+116 \[Eta]-201 \[Eta]^2+32 \[Eta]^3))-2 u^4 (2400-9524 \[Eta]-57 \[Pi]^2 \[Eta]+5292 \[Eta]^2-768 \[Eta]^3+36 J^2 \[ScriptCapitalE] (-88+619 \[Eta]-402 \[Eta]^2+40 \[Eta]^3)))+1/1843200 \[Epsilon]^8 (-72000 J^8 u^9 \[Eta]^3 (-25+66 \[Eta])+4800 J^6 u^8 \[Eta] (-2064+12924 \[Eta]-20033 \[Eta]^2+10368 \[Eta]^3)+5529600 \[ScriptCapitalE]^5 (2-16 \[Eta]+39 \[Eta]^2-28 \[Eta]^3+2 \[Eta]^4)+921600 u \[ScriptCapitalE]^4 (60-600 \[Eta]+1755 \[Eta]^2-1431 \[Eta]^3+140 \[Eta]^4)+J^2 u^6 (-384537600+2 (445052512+26462175 \[Pi]^2-9043200 J^2 \[ScriptCapitalE]) \[Eta]+(150371025 \[Pi]^2-64 (27087917+479250 J^2 \[ScriptCapitalE])) \[Eta]^2+115200 (74+2431 J^2 \[ScriptCapitalE]) \[Eta]^3-7372800 (-16+33 J^2 \[ScriptCapitalE]) \[Eta]^4)+3 J^4 u^7 \[Eta] (-225 \[Pi]^2 (10802+59407 \[Eta])+64 (-159657+275140 \[Eta]-150 (-12073+432 J^2 \[ScriptCapitalE]) \[Eta]^2+1200 (-654+193 J^2 \[ScriptCapitalE]) \[Eta]^3))-48 u^3 \[ScriptCapitalE]^2 (-4550400+90 (505504+6765 \[Pi]^2) \[Eta]+(-174712192+2928375 \[Pi]^2) \[Eta]^2+88329600 \[Eta]^3-9216000 \[Eta]^4+19200 J^2 \[ScriptCapitalE] (64-612 \[Eta]+1760 \[Eta]^2-1497 \[Eta]^3+112 \[Eta]^4))-4 u^4 \[ScriptCapitalE] (-60998400+(230683456+23491950 \[Pi]^2) \[Eta]+3 (-500509568+22213575 \[Pi]^2) \[Eta]^2+561484800 \[Eta]^3-48844800 \[Eta]^4+57600 J^2 \[ScriptCapitalE] (792-7845 \[Eta]+20376 \[Eta]^2-9578 \[Eta]^3+120 \[Eta]^4))-153600 u^2 \[ScriptCapitalE]^3 (3 J^2 \[ScriptCapitalE] (20-168 \[Eta]+447 \[Eta]^2-390 \[Eta]^3+60 \[Eta]^4)-4 (222-2649 \[Eta]+8571 \[Eta]^2-5821 \[Eta]^3+624 \[Eta]^4))-4 u^5 (345600 J^4 \[ScriptCapitalE]^2 \[Eta] (8-41 \[Eta]+34 \[Eta]^2+69 \[Eta]^3)+5 (-6981120+(-25527616+4716930 \[Pi]^2) \[Eta]+(-84315776+6986145 \[Pi]^2) \[Eta]^2+20928000 \[Eta]^3-921600 \[Eta]^4)-J^2 \[ScriptCapitalE] (-86630400+(693514176+6680250 \[Pi]^2) \[Eta]+(-1186100096+35539875 \[Pi]^2) \[Eta]^2+260985600 \[Eta]^3+41472000 \[Eta]^4)));
VF2ByuEJ\[Ellipsis]ADM=J^2 u^2+2 J^2 u^2 \[Epsilon]^2 (2 u (-2+\[Eta])+\[ScriptCapitalE] (-1+3 \[Eta]))+J^2 u^2 \[Epsilon]^4 (J^2 u^3 (1-2 \[Eta]) \[Eta]+3 \[ScriptCapitalE]^2 (1-5 \[Eta]+5 \[Eta]^2)+4 u \[ScriptCapitalE] (4-18 \[Eta]+7 \[Eta]^2)+u^2 (33-38 \[Eta]+14 \[Eta]^2))+1/48 J^2 u^2 \[Epsilon]^6 (72 J^4 u^5 \[Eta]^3-12 J^2 u^4 \[Eta] (61-130 \[Eta]+72 \[Eta]^2)+48 \[ScriptCapitalE]^3 (-4+27 \[Eta]-50 \[Eta]^2+20 \[Eta]^3)+96 u \[ScriptCapitalE]^2 (-12+85 \[Eta]-150 \[Eta]^2+42 \[Eta]^3)+24 u^2 \[ScriptCapitalE] (-132+857 \[Eta]-770 \[Eta]^2+224 \[Eta]^3)+u^3 (-4512+(10588+3 \[Pi]^2-144 J^2 \[ScriptCapitalE]) \[Eta]+48 (-157+13 J^2 \[ScriptCapitalE]) \[Eta]^2-288 (-8+3 J^2 \[ScriptCapitalE]) \[Eta]^3))+1/921600 J^2 u^2 \[Epsilon]^8 (-288000 J^6 u^7 \[Eta]^3 (-3+4 \[Eta])+230400 \[ScriptCapitalE]^4 (20-168 \[Eta]+447 \[Eta]^2-390 \[Eta]^3+60 \[Eta]^4)+1843200 u \[ScriptCapitalE]^3 (16-149 \[Eta]+426 \[Eta]^2-380 \[Eta]^3+70 \[Eta]^4)+76800 u^2 \[ScriptCapitalE]^2 (1188-11679 \[Eta]+32538 \[Eta]^2-21722 \[Eta]^3+4704 \[Eta]^4)+4 u^3 \[ScriptCapitalE] (43315200-6 (58560224+118725 \[Pi]^2) \[Eta]+(610695808+658575 \[Pi]^2) \[Eta]^2-415200000 \[Eta]^3+99532800 \[Eta]^4)+u^4 (192268800-6 (101282144+2343075 \[Pi]^2) \[Eta]+(758638144-5657775 \[Pi]^2) \[Eta]^2-595737600 \[Eta]^3+152064000 \[Eta]^4)+4800 J^4 u^5 \[Eta] (1584 \[ScriptCapitalE] \[Eta]^2 (-1+2 \[Eta])+u (-3396+10803 \[Eta]-10625 \[Eta]^2+4224 \[Eta]^3))-24 J^2 u^3 \[Eta] (57600 \[ScriptCapitalE]^2 (-4+25 \[Eta]-56 \[Eta]^2+48 \[Eta]^3)+800 u \[ScriptCapitalE] (-2628+14151 \[Eta]-21620 \[Eta]^2+8640 \[Eta]^3)+u^2 (-225 \[Pi]^2 (722+1297 \[Eta])+32 (67491+277625 \[Eta]-421775 \[Eta]^2+132000 \[Eta]^3))));
PByEJ\[Ellipsis]ADM=\[Pi]/(Sqrt[2] (-\[ScriptCapitalE])^(3/2))-(\[Pi] \[Epsilon]^2 (-15+\[Eta]))/(4 Sqrt[2] Sqrt[-\[ScriptCapitalE]])+\[Epsilon]^4 (-((3 \[Pi] (-5+2 \[Eta]))/J)-(3 \[Pi] Sqrt[-\[ScriptCapitalE]] (35+30 \[Eta]+3 \[Eta]^2))/(32 Sqrt[2]))+1/(768 J^3) \[Pi] \[Epsilon]^6 (80640+8 (-13952+123 \[Pi]^2) \[Eta]+11520 \[Eta]^2+2304 J^2 \[ScriptCapitalE] (5-5 \[Eta]+4 \[Eta]^2)+15 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (21-105 \[Eta]+15 \[Eta]^2+5 \[Eta]^3))-1/(737280 J^5) \[Pi] \[Epsilon]^8 (64 (-10704960+(21664288-445305 \[Pi]^2) \[Eta]+60 (-104672+2337 \[Pi]^2) \[Eta]^2+8640 \[Eta]^3)+315 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (99-420 \[Eta]+210 \[Eta]^2+60 \[Eta]^3+35 \[Eta]^4)+45 (1+2 J^2 \[ScriptCapitalE])^2 (18432 \[Eta]^2 (-5+4 \[Eta])+7 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (99-420 \[Eta]+210 \[Eta]^2+60 \[Eta]^3+35 \[Eta]^4))-10 (1+2 J^2 \[ScriptCapitalE]) (-8 (-1814400+(5202688-106707 \[Pi]^2) \[Eta]+240 (-12512+123 \[Pi]^2) \[Eta]^2+193536 \[Eta]^3)+63 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (99-420 \[Eta]+210 \[Eta]^2+60 \[Eta]^3+35 \[Eta]^4)));
nByEJ\[Ellipsis]ADM=2 Sqrt[2] (-\[ScriptCapitalE])^(3/2)+((-\[ScriptCapitalE])^(5/2) \[Epsilon]^2 (-15+\[Eta]))/Sqrt[2]-(\[ScriptCapitalE]^3 \[Epsilon]^4 (192 (-5+2 \[Eta])+Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (555+30 \[Eta]+11 \[Eta]^2)))/(16 J)+1/(192 J^3) \[ScriptCapitalE]^3 \[Epsilon]^6 (80640+8 (-13952+123 \[Pi]^2) \[Eta]+11520 \[Eta]^2+5760 J^2 \[ScriptCapitalE] (17-9 \[Eta]+2 \[Eta]^2)+45 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (-653-111 \[Eta]-7 \[Eta]^2+3 \[Eta]^3))-1/(46080 J^5) \[ScriptCapitalE]^3 \[Epsilon]^8 (1658880 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (5-2 \[Eta])^2+138240 J^4 \[ScriptCapitalE]^2 (-1125+550 \[Eta]-175 \[Eta]^2+38 \[Eta]^3)+40 J^2 \[ScriptCapitalE] (-5443200+(10467328-150987 \[Pi]^2) \[Eta]+24 (-164992+1353 \[Pi]^2) \[Eta]^2+311040 \[Eta]^3)+12 (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+135 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (232881+65300 \[Eta]+4070 \[Eta]^2-460 \[Eta]^3+241 \[Eta]^4));

er2ByEJ\[Ellipsis]ADM=1/(230400 J^6) (12 \[ScriptCapitalE] \[Epsilon]^8 (-51187200-6 (-18365728+415175 \[Pi]^2) \[Eta]+(-34446144+1442225 \[Pi]^2) \[Eta]^2+576000 \[Eta]^3)+J^4 \[ScriptCapitalE] \[Epsilon]^4 (460800 (-17+11 \[Eta])-19200 \[ScriptCapitalE] \[Epsilon]^2 (588+(-8212+177 \[Pi]^2) \[Eta]+480 \[Eta]^2)+\[ScriptCapitalE]^2 \[Epsilon]^4 (154828800+6 (-238943648+1453275 \[Pi]^2) \[Eta]+(276075584+34996575 \[Pi]^2) \[Eta]^2-2707200 \[Eta]^3))+2 J^6 (115200+230400 \[ScriptCapitalE] \[Epsilon]^2 (-6+\[Eta])+115200 \[ScriptCapitalE]^2 \[Epsilon]^4 (26+\[Eta]+\[Eta]^2)+9600 \[ScriptCapitalE]^3 \[Epsilon]^6 (384+(172+3 \[Pi]^2) \[Eta]+108 \[Eta]^2)+\[ScriptCapitalE]^4 \[Epsilon]^8 (-87552000+6 (-8124448+160575 \[Pi]^2) \[Eta]+(38809408+4117275 \[Pi]^2) \[Eta]^2-1310400 \[Eta]^3))-57600 J^8 \[ScriptCapitalE] (-8-20 \[ScriptCapitalE] \[Epsilon]^2 (-3+\[Eta])-4 \[ScriptCapitalE]^2 \[Epsilon]^4 (80-55 \[Eta]+4 \[Eta]^2)+\[ScriptCapitalE]^3 \[Epsilon]^6 (1488-1556 \[Eta]+319 \[Eta]^2-4 \[Eta]^3)+\[ScriptCapitalE]^4 \[Epsilon]^8 (-6432+9036 \[Eta]-3240 \[Eta]^2+221 \[Eta]^3))+2 J^2 \[ScriptCapitalE] \[Epsilon]^6 (-230400 (134+(-281+5 \[Pi]^2) \[Eta]+16 \[Eta]^2)+\[ScriptCapitalE] \[Epsilon]^2 (-166579200-6 (-60875296+3097575 \[Pi]^2) \[Eta]+(-288257984+24130125 \[Pi]^2) \[Eta]^2+7891200 \[Eta]^3)));
ef2ByEJ\[Ellipsis]ADM=1+2 J^2 \[ScriptCapitalE]+\[ScriptCapitalE] \[Epsilon]^2 (-12+J^2 \[ScriptCapitalE] (-15+\[Eta]))+1/(8 J^2) \[ScriptCapitalE] \[Epsilon]^4 (-408+232 \[Eta]+15 \[Eta]^2+4 J^4 \[ScriptCapitalE]^2 (160-30 \[Eta]+3 \[Eta]^2)+4 J^2 \[ScriptCapitalE] (-16+88 \[Eta]+9 \[Eta]^2))-1/(192 J^4) \[ScriptCapitalE] \[Epsilon]^6 (3 (27776+(-65436+1325 \[Pi]^2) \[Eta]+3440 \[Eta]^2-70 \[Eta]^3)+288 J^6 \[ScriptCapitalE]^3 (248-80 \[Eta]+13 \[Eta]^2+\[Eta]^3)+12 J^2 \[ScriptCapitalE] (2456+(-26860+581 \[Pi]^2) \[Eta]+2689 \[Eta]^2+10 \[Eta]^3)+4 J^4 \[ScriptCapitalE]^2 (-16032+(2764+3 \[Pi]^2) \[Eta]+4536 \[Eta]^2+234 \[Eta]^3))+1/(7372800 J^6) \[ScriptCapitalE] \[Epsilon]^8 (-33533337600+(103173396416-2712160050 \[Pi]^2) \[Eta]+(-45489430272+860961825 \[Pi]^2) \[Eta]^2+1000096200 \[Eta]^3+2300400 \[Eta]^4+28800 J^8 \[ScriptCapitalE]^4 (411648-190464 \[Eta]+43296 \[Eta]^2+2441 \[Eta]^3+614 \[Eta]^4)+4 J^4 \[ScriptCapitalE]^2 (4479897600-90 (94697568+3178235 \[Pi]^2) \[Eta]+(-14865824512+178464375 \[Pi]^2) \[Eta]^2+1211166000 \[Eta]^3+2325600 \[Eta]^4)-2 J^2 \[ScriptCapitalE] (9570816000+(-70136820416+2520137850 \[Pi]^2) \[Eta]+(60219368192-1052061525 \[Pi]^2) \[Eta]^2-2090973600 \[Eta]^3+5011200 \[Eta]^4)+8 J^6 \[ScriptCapitalE]^3 (-2455603200-150 (604960+13521 \[Pi]^2) \[Eta]-(111502592+2843325 \[Pi]^2) \[Eta]^2+169034400 \[Eta]^3+6652800 \[Eta]^4));
et2ByEJ\[Ellipsis]ADM=1+2 J^2 \[ScriptCapitalE]+\[ScriptCapitalE] \[Epsilon]^2 (4+J^2 \[ScriptCapitalE] (17-7 \[Eta])-4 \[Eta])+1/J^2 \[ScriptCapitalE] \[Epsilon]^4 (-17+12 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (5-2 \[Eta])+11 \[Eta]-6 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta])+2 J^2 \[ScriptCapitalE] (2+\[Eta]+5 \[Eta]^2)+J^4 \[ScriptCapitalE]^2 (112-47 \[Eta]+16 \[Eta]^2))-1/(48 J^4) \[ScriptCapitalE] \[Epsilon]^6 (48 (134+(-281+5 \[Pi]^2) \[Eta]+16 \[Eta]^2)-144 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (265-193 \[Eta]+46 \[Eta]^2)-Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+2 J^2 \[ScriptCapitalE] (6732+(-12508+117 \[Pi]^2) \[Eta]+2004 \[Eta]^2)+2 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (16380+(-19964+123 \[Pi]^2) \[Eta]+3240 \[Eta]^2)+48 J^4 \[ScriptCapitalE]^2 (46-135 \[Eta]+42 \[Eta]^2+20 \[Eta]^3)+60 J^6 \[ScriptCapitalE]^3 (-528+200 \[Eta]-77 \[Eta]^2+24 \[Eta]^3))+1/(115200 J^6) \[ScriptCapitalE] \[Epsilon]^8 (-43200 Sqrt[2] J^7 (-\[ScriptCapitalE])^(7/2) (18795-15344 \[Eta]+6303 \[Eta]^2-1262 \[Eta]^3)-15 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+3 (-51187200-6 (-18365728+415175 \[Pi]^2) \[Eta]+(-34446144+1442225 \[Pi]^2) \[Eta]^2+576000 \[Eta]^3)-100 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-9265320+(16589440-179031 \[Pi]^2) \[Eta]+12 (-620854+4305 \[Pi]^2) \[Eta]^2+851472 \[Eta]^3)+20 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (-36918720+(84382336-1538535 \[Pi]^2) \[Eta]+30 (-1188608+16359 \[Pi]^2) \[Eta]^2+2030400 \[Eta]^3)+J^2 \[ScriptCapitalE] (-324777600+(765039936-16500150 \[Pi]^2) \[Eta]+(-348347776+13645725 \[Pi]^2) \[Eta]^2+15062400 \[Eta]^3)+2 J^4 \[ScriptCapitalE]^2 (-215107200-6 (-58544128+595725 \[Pi]^2) \[Eta]+(-159273712+4409175 \[Pi]^2) \[Eta]^2+19425600 \[Eta]^3)+230400 J^8 \[ScriptCapitalE]^4 (1828-563 \[Eta]+237 \[Eta]^2-84 \[Eta]^3+25 \[Eta]^4)+14400 J^6 \[ScriptCapitalE]^3 (-25500+25804 \[Eta]-7267 \[Eta]^2+1236 \[Eta]^3+280 \[Eta]^4));

lBy\[Chi]\[Zeta]EJ\[Ellipsis]ADM=\[Chi]-Sqrt[1+2 J^2 \[ScriptCapitalE]] Sin[\[Chi]]+(\[ScriptCapitalE] \[Epsilon]^2 (9+\[Eta]+(1+2 J^2 \[ScriptCapitalE]) (-17+7 \[Eta])) Sin[\[Chi]])/(4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(\[ScriptCapitalE] \[Epsilon]^6 (-106560 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Zeta]-54720 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta]+191552 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Zeta] \[Eta]-1968 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Zeta] \[Eta]+31680 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]-12672 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Zeta] \[Eta]^2-10368 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^2+106560 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Chi]+54720 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Chi]-191552 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Eta] \[Chi]+1968 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Eta] \[Chi]-31680 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] \[Chi]+12672 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Eta]^2 \[Chi]+10368 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 \[Chi]-16 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 (-3 \[Eta] (36+13 \[Eta]+\[Eta]^2)+3 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] (-64-4 \[Eta]+23 \[Eta]^2)+(1+2 J^2 \[ScriptCapitalE]) (1728+(-3128+3 \[Pi]^2) \[Eta]+363 \[Eta]^2-33 \[Eta]^3)) Sin[\[Zeta]]-96 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] (23+8 \[Eta]+5 \[Eta]^2) Sin[2 \[Zeta]]-208 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Sin[3 \[Zeta]]+2187 Sin[\[Chi]]-8991 (1+2 J^2 \[ScriptCapitalE]) Sin[\[Chi]]+48654 (1+2 J^2 \[ScriptCapitalE])^2 Sin[\[Chi]]-25920 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 Sin[\[Chi]]-318 (1+2 J^2 \[ScriptCapitalE])^3 Sin[\[Chi]]-31680 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 Sin[\[Chi]]+93783 (1+2 J^2 \[ScriptCapitalE])^4 Sin[\[Chi]]-103680 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 Sin[\[Chi]]-32403 (1+2 J^2 \[ScriptCapitalE])^5 Sin[\[Chi]]+729 \[Eta] Sin[\[Chi]]+243 (1+2 J^2 \[ScriptCapitalE]) \[Eta] Sin[\[Chi]]-60710 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]+7488 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]-131002 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]+1872 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]+144320 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]-1968 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]-29283 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]+71424 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]+4215 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]+1968 (\[Pi]+2 J^2 \[Pi] \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]+81 \[Eta]^2 Sin[\[Chi]]-213 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^2 Sin[\[Chi]]+1518 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]-5760 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]+14493 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]-18432 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]-2313 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]+3 \[Eta]^3 Sin[\[Chi]]-39 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^3 Sin[\[Chi]]+414 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3 Sin[\[Chi]]-2097 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Sin[\[Chi]]+1221 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Sin[\[Chi]]-1278 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2 Sin[\[Chi]]+1152 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2 Sin[\[Chi]]+498 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3 Sin[\[Chi]]))/(1536 J^4 (1+2 J^2 \[ScriptCapitalE])^(5/2))-(\[ScriptCapitalE] \[Epsilon]^8 (-829440000 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta]+5982854400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta]+1658880000 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta]+1736640000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta]-829440000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta]+583200000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta]+663552000 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]-12035768320 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]+267283200 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]-1327104000 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]-5715046400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]+103077600 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]+663552000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]-276480000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]-132710400 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^2+3767097600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^2-88560000 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^2+265420800 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]^2+2565619200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]^2-24796800 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]^2-132710400 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]^2+130464000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]^2-1036800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^3-149990400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]^3-42508800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]^3+829440000 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Chi]-5982854400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Chi]-1658880000 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Chi]-1736640000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Chi]+829440000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Chi]-583200000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Chi]-663552000 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] \[Chi]+12035768320 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] \[Chi]-267283200 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] \[Chi]+1327104000 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] \[Chi]+5715046400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] \[Chi]-103077600 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] \[Chi]-663552000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] \[Chi]+276480000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] \[Chi]+132710400 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 \[Chi]-3767097600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 \[Chi]+88560000 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 \[Chi]-265420800 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 \[Chi]-2565619200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 \[Chi]+24796800 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 \[Chi]+132710400 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 \[Chi]-130464000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 \[Chi]+1036800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^3 \[Chi]+149990400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^3 \[Chi]+42508800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^3 \[Chi]-(1+2 J^2 \[ScriptCapitalE])^2 (-14400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] \[Eta] (4+\[Eta]) (9+\[Eta])^2+9600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE]) (-15552-9 (-3368+3 \[Pi]^2) \[Eta]+(497-3 \[Pi]^2) \[Eta]^2-102 \[Eta]^3+45 \[Eta]^4)+7200 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] (384 (-20+3 \[Eta]+2 \[Eta]^2)+Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (4672+912 \[Eta]-303 \[Eta]^2+902 \[Eta]^3))+32 (1+2 J^2 \[ScriptCapitalE])^2 (86400 \[Eta] (-20+3 \[Eta]+2 \[Eta]^2)+Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-53164800+(209869672-7589100 \[Pi]^2) \[Eta]+45 (-2268746+58515 \[Pi]^2) \[Eta]^2+1265400 \[Eta]^3+31050 \[Eta]^4))-(1+2 J^2 \[ScriptCapitalE])^3 (5529600 \[Eta] (-20+3 \[Eta]+2 \[Eta]^2)+Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (331776000+450 (-2091680+7131 \[Pi]^2) \[Eta]+(454587392+2468925 \[Pi]^2) \[Eta]^2-62424000 \[Eta]^3+8582400 \[Eta]^4))) Sin[\[Zeta]]-16 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) (-7200 \[Eta] (207+95 \[Eta]+53 \[Eta]^2+5 \[Eta]^3)+300 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] (-8904+13215 \[Eta]+2152 \[Eta]^2+666 \[Eta]^3)+(1+2 J^2 \[ScriptCapitalE]) (-1857600+(15234256-1072425 \[Pi]^2) \[Eta]+(-41516032+3149175 \[Pi]^2) \[Eta]^2+2804400 \[Eta]^3-324000 \[Eta]^4)) Sin[2 \[Zeta]]+57519552 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[3 \[Zeta]]-2430450 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[3 \[Zeta]]+114031360 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[3 \[Zeta]]-13366575 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[3 \[Zeta]]+3369600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Sin[3 \[Zeta]]-27153600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Sin[3 \[Zeta]]+3020400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Sin[3 \[Zeta]]+3686400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^4 Sin[3 \[Zeta]]-1893600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^4 Sin[3 \[Zeta]]+374400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^4 Sin[3 \[Zeta]]-1238400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] Sin[4 \[Zeta]]+7927200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 Sin[4 \[Zeta]]-5865600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^3 Sin[4 \[Zeta]]+388800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^4 Sin[4 \[Zeta]]+90000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Sin[5 \[Zeta]]-237600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^4 Sin[5 \[Zeta]]+14762250 Sin[\[Chi]]-92838150 (1+2 J^2 \[ScriptCapitalE]) Sin[\[Chi]]+354330450 (1+2 J^2 \[ScriptCapitalE])^2 Sin[\[Chi]]-69984000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 Sin[\[Chi]]-1477144350 (1+2 J^2 \[ScriptCapitalE])^3 Sin[\[Chi]]+730944000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 Sin[\[Chi]]-4288025250 (1+2 J^2 \[ScriptCapitalE])^4 Sin[\[Chi]]+5509382400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 Sin[\[Chi]]+2405530350 (1+2 J^2 \[ScriptCapitalE])^5 Sin[\[Chi]]+466560000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 Sin[\[Chi]]-2176616250 (1+2 J^2 \[ScriptCapitalE])^6 Sin[\[Chi]]+1665792000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 Sin[\[Chi]]+346029750 (1+2 J^2 \[ScriptCapitalE])^7 Sin[\[Chi]]+6561000 \[Eta] Sin[\[Chi]]-9185400 (1+2 J^2 \[ScriptCapitalE]) \[Eta] Sin[\[Chi]]-323119800 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]+12441600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]+2595214440 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]-52920000 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]-1032652800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]+10627200 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]+6900300600 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]-158752800 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]-9536235520 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]+236582400 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]+560696088 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]-38095200 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]-6312396800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]+123151200 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]+853147800 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta] Sin[\[Chi]]-1158451200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta] Sin[\[Chi]]-4955400 (1+2 J^2 \[ScriptCapitalE])^7 \[Eta] Sin[\[Chi]]+10627200 (\[Pi]+2 J^2 \[Pi] \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]+1093500 \[Eta]^2 Sin[\[Chi]]-1044900 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^2 Sin[\[Chi]]+1180800 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^2 Sin[\[Chi]]+6434700 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]-1123200 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]-29222400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]+1180800 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]-2196609932 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]+75711600 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]+3103776000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]-81475200 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]-851440492 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]+62684400 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]+2898048000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]-33062400 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]-244993500 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^2 Sin[\[Chi]]+485222400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^2 Sin[\[Chi]]+16186500 (1+2 J^2 \[ScriptCapitalE])^7 \[Eta]^2 Sin[\[Chi]]+81000 \[Eta]^3 Sin[\[Chi]]-401400 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^3 Sin[\[Chi]]+405000 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3 Sin[\[Chi]]+345600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3 Sin[\[Chi]]-21241800 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Sin[\[Chi]]+36288000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Sin[\[Chi]]+14923800 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Sin[\[Chi]]-117504000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Sin[\[Chi]]+66720600 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Sin[\[Chi]]-113356800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Sin[\[Chi]]-6726600 (1+2 J^2 \[ScriptCapitalE])^7 \[Eta]^3 Sin[\[Chi]]+2250 \[Eta]^4 Sin[\[Chi]]-30150 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^4 Sin[\[Chi]]+220050 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^4 Sin[\[Chi]]-1648350 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^4 Sin[\[Chi]]+7167150 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^4 Sin[\[Chi]]-9603450 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^4 Sin[\[Chi]]+3583350 (1+2 J^2 \[ScriptCapitalE])^7 \[Eta]^4 Sin[\[Chi]]-36455700 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2 Sin[\[Chi]]+5356800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2 Sin[\[Chi]]+1535400 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3 Sin[\[Chi]]+691200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3 Sin[\[Chi]]+309150 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^4 Sin[\[Chi]]))/(7372800 J^6 (1+2 J^2 \[ScriptCapitalE])^(7/2))+1/(64 J^2) \[ScriptCapitalE] \[Epsilon]^4 (192 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta]) (\[Zeta]-\[Chi])+16 Sqrt[2] J Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta] (4+\[Eta]) Sin[\[Zeta]]-1/(1+2 J^2 \[ScriptCapitalE])^(3/2) ((9+\[Eta])^2+(1+2 J^2 \[ScriptCapitalE]) (-99+18 \[Eta]-19 \[Eta]^2)+(1+2 J^2 \[ScriptCapitalE])^3 (607-138 \[Eta]+79 \[Eta]^2)+(1+2 J^2 \[ScriptCapitalE])^2 (-1133+454 \[Eta]-61 \[Eta]^2-192 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta]))) Sin[\[Chi]]);

\[CapitalPhi]ByEJ\[Ellipsis]ADM=2 \[Pi]+(6 \[Pi] \[Epsilon]^2)/J^2-(3 \[Pi] \[Epsilon]^4 (-30+8 \[Eta]+(1+2 J^2 \[ScriptCapitalE]) (-5+2 \[Eta])))/(2 J^4)+1/(64 J^6) \[Pi] \[Epsilon]^6 (24 (1+2 J^2 \[ScriptCapitalE])^2 (5-5 \[Eta]+4 \[Eta]^2)+4 (6750+(-6542+123 \[Pi]^2) \[Eta]+84 \[Eta]^2)+(1+2 J^2 \[ScriptCapitalE]) (9840+(-13712+123 \[Pi]^2) \[Eta]+1248 \[Eta]^2))-1/(36864 J^8) \[Pi] \[Epsilon]^8 (6912 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 (-5+4 \[Eta])+8 (-20139840+(29348128-577227 \[Pi]^2) \[Eta]+30 (-125984+3075 \[Pi]^2) \[Eta]^2-20736 \[Eta]^3)+12 (1+2 J^2 \[ScriptCapitalE]) (-7741440+(16177088-332439 \[Pi]^2) \[Eta]+840 (-6176+123 \[Pi]^2) \[Eta]^2+70272 \[Eta]^3)+3 (1+2 J^2 \[ScriptCapitalE])^2 (-1814400+(5202688-106707 \[Pi]^2) \[Eta]+240 (-12800+123 \[Pi]^2) \[Eta]^2+248832 \[Eta]^3));

aMBy\[Zeta]EJ\[Ellipsis]ADM=\[Zeta]+(Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Epsilon]^2 \[Eta] Sin[\[Zeta]])/(2 J^2)-1/(16 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]]) \[Epsilon]^4 (-68-136 J^2 \[ScriptCapitalE]-20 \[Eta]-32 J^2 \[ScriptCapitalE] \[Eta]-20 J^4 \[ScriptCapitalE]^2 \[Eta]+13 \[Eta]^2+44 J^2 \[ScriptCapitalE] \[Eta]^2+32 J^4 \[ScriptCapitalE]^2 \[Eta]^2+2 (1+2 J^2 \[ScriptCapitalE])^(3/2) \[Eta] (-2+5 \[Eta]) Cos[\[Zeta]]+3 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2 Cos[2 \[Zeta]]) Sin[\[Zeta]]+(\[Epsilon]^6 (3672 (1+2 J^2 \[ScriptCapitalE])+43920 (1+2 J^2 \[ScriptCapitalE])^2+3864 (1+2 J^2 \[ScriptCapitalE])^3-243 \[Eta]+2676 (1+2 J^2 \[ScriptCapitalE]) \[Eta]-72026 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]-6324 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]+18 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]+21 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]+2040 (\[Pi]+2 J^2 \[Pi] \[ScriptCapitalE])^2 \[Eta]-54 \[Eta]^2-456 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^2-2004 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2-168 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2-3 \[Eta]^3-12 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^3-564 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3+285 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3-1734 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2+272 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3+6 (1+2 J^2 \[ScriptCapitalE])^(3/2) (-4 \[Eta] (-18+43 \[Eta]+5 \[Eta]^2)+2 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] (-17-42 \[Eta]+45 \[Eta]^2)+(1+2 J^2 \[ScriptCapitalE]) (256+(-832+49 \[Pi]^2) \[Eta]+8 \[Eta]^2-136 \[Eta]^3)) Cos[\[Zeta]]+2 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] (-27 \[Eta] (9+\[Eta])+3 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] (-9+31 \[Eta])+(1+2 J^2 \[ScriptCapitalE]) (220+3 \[Pi]^2+414 \[Eta]-142 \[Eta]^2)) Cos[2 \[Zeta]]+60 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] Cos[3 \[Zeta]]+336 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 Cos[3 \[Zeta]]+12 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^3 Cos[3 \[Zeta]]+30 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Cos[4 \[Zeta]]) Sin[\[Zeta]])/(768 J^6 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(\[Epsilon]^8 (237945600 (1+2 J^2 \[ScriptCapitalE])-7595596800 (1+2 J^2 \[ScriptCapitalE])^2-63243763200 (1+2 J^2 \[ScriptCapitalE])^3-14463360000 (1+2 J^2 \[ScriptCapitalE])^4-146361600 (1+2 J^2 \[ScriptCapitalE])^5-31492800 \[Eta]+325814400 (1+2 J^2 \[ScriptCapitalE]) \[Eta]+7416792000 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]+150541603584 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]-4080776400 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]+76573764032 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]-2407651800 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]+3660151104 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]-47259450 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]+129600 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]-264384000 (\[Pi]+2 J^2 \[Pi] \[ScriptCapitalE])^2 \[Eta]-10497600 \[Eta]^2-7171200 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^2-57715200 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^2-43306854912 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2+1007217000 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2-42131274816 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2-3374100 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2-3785715072 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2-97368075 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2+1036800 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^2-1166400 \[Eta]^3-3715200 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^3+66916800 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3+727416000 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3+116121600 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3-11210400 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3-43200 \[Eta]^4+86400 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^4+7430400 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^4+53568000 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^4-3715200 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^4+21643200 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^4+2366121600 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2+383788800 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3-111758400 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^4+12 (1+2 J^2 \[ScriptCapitalE])^(5/2) (1200 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] (13644-32225 \[Eta]+5326 \[Eta]^2+2670 \[Eta]^3)-14400 (2304+7 (-848+63 \[Pi]^2) \[Eta]+(-4112+49 \[Pi]^2) \[Eta]^2-920 \[Eta]^3-176 \[Eta]^4)+8 (1+2 J^2 \[ScriptCapitalE]) (-46108800-144 (-2912914+93125 \[Pi]^2) \[Eta]+(-329037008+4532325 \[Pi]^2) \[Eta]^2+13536000 \[Eta]^3+583200 \[Eta]^4)-(1+2 J^2 \[ScriptCapitalE])^2 (18547200+120 (-10994744+278295 \[Pi]^2) \[Eta]+(1403806496+7448775 \[Pi]^2) \[Eta]^2-134740800 \[Eta]^3+19555200 \[Eta]^4)) Cos[\[Zeta]]+4 (1+2 J^2 \[ScriptCapitalE])^2 (97200 \[Eta]^2 (9+\[Eta])^2+2700 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 (36-325 \[Eta]+1726 \[Eta]^2)+(1+2 J^2 \[ScriptCapitalE])^2 (-11059200+(2465257408-51683250 \[Pi]^2) \[Eta]+(-3724937184+66454425 \[Pi]^2) \[Eta]^2+308952000 \[Eta]^3-6501600 \[Eta]^4)+21600 (1+2 J^2 \[ScriptCapitalE]) \[Eta] (-3 \[Pi]^2 (9+\[Eta])+2 (-990-515 \[Eta]+306 \[Eta]^2+89 \[Eta]^3))-6 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] (-225 \[Pi]^2 (-3086+2687 \[Eta])+32 (-1871088+3699481 \[Eta]-833850 \[Eta]^2+130275 \[Eta]^3))) Cos[2 \[Zeta]]-31104000 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] Cos[3 \[Zeta]]+2027666688 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] Cos[3 \[Zeta]]-21207600 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] Cos[3 \[Zeta]]+48643200 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] Cos[3 \[Zeta]]-177638400 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 Cos[3 \[Zeta]]-4592615040 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 Cos[3 \[Zeta]]+108227700 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 Cos[3 \[Zeta]]-156348000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 Cos[3 \[Zeta]]-25574400 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^3 Cos[3 \[Zeta]]+664070400 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^3 Cos[3 \[Zeta]]+102830400 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^3 Cos[3 \[Zeta]]-691200 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^4 Cos[3 \[Zeta]]-46656000 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^4 Cos[3 \[Zeta]]-7560000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^4 Cos[3 \[Zeta]]+223394112 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Cos[4 \[Zeta]]-303750 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Cos[4 \[Zeta]]-661782528 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Cos[4 \[Zeta]]+15655275 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Cos[4 \[Zeta]]-19440000 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Cos[4 \[Zeta]]+170812800 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Cos[4 \[Zeta]]-2484000 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Cos[4 \[Zeta]]-23328000 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^4 Cos[4 \[Zeta]]+5400000 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^4 Cos[4 \[Zeta]]-2160000 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^4 Cos[4 \[Zeta]]+10627200 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] Cos[5 \[Zeta]]-41436000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 Cos[5 \[Zeta]]+29908800 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^3 Cos[5 \[Zeta]]-3240000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^4 Cos[5 \[Zeta]]-378000 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Cos[6 \[Zeta]]+756000 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^4 Cos[6 \[Zeta]]) Sin[\[Zeta]])/(88473600 J^8 (1+2 J^2 \[ScriptCapitalE])^(5/2));
\[Zeta]By\[Psi]EJer\[Ellipsis]ADM=\[Psi]+(er \[ScriptCapitalE] \[Epsilon]^2 ((-1+er^2)^3 \[Epsilon]^6 (-13877452800+(60858759104-1755596850 \[Pi]^2) \[Eta]+(-32262110976+307147425 \[Pi]^2) \[Eta]^2+778912200 \[Eta]^3+2300400 \[Eta]^4)+14400 J^6 \[Eta] (1024-128 \[ScriptCapitalE] \[Epsilon]^2 (20+11 \[Eta])+64 \[ScriptCapitalE]^2 \[Epsilon]^4 (136+34 \[Eta]+31 \[Eta]^2)-\[ScriptCapitalE]^3 \[Epsilon]^6 (29696+3040 \[Eta]+4137 \[Eta]^2+2814 \[Eta]^3)+er^4 (3072-128 \[ScriptCapitalE] \[Epsilon]^2 (60+17 \[Eta])+64 \[ScriptCapitalE]^2 \[Epsilon]^4 (408-58 \[Eta]+17 \[Eta]^2)+\[ScriptCapitalE]^3 \[Epsilon]^6 (-89088+38496 \[Eta]+4613 \[Eta]^2-570 \[Eta]^3))+er^6 (-1024+128 \[ScriptCapitalE] \[Epsilon]^2 (20+3 \[Eta])-64 \[ScriptCapitalE]^2 \[Epsilon]^4 (136-46 \[Eta]+3 \[Eta]^2)+\[ScriptCapitalE]^3 \[Epsilon]^6 (29696-20768 \[Eta]+425 \[Eta]^2+110 \[Eta]^3))+er^2 (-3072+640 \[ScriptCapitalE] \[Epsilon]^2 (12+5 \[Eta])-64 \[ScriptCapitalE]^2 \[Epsilon]^4 (408+22 \[Eta]+45 \[Eta]^2)+\[ScriptCapitalE]^3 \[Epsilon]^6 (89088-14688 \[Eta]-901 \[Eta]^2+1482 \[Eta]^3)))-4 (-1+er^2) J^4 \[Epsilon]^2 (-230400 (-136+56 \[Eta]+15 \[Eta]^2)+19200 \[ScriptCapitalE] \[Epsilon]^2 (-2256+(-10228+15 \[Pi]^2) \[Eta]+2406 \[Eta]^2+450 \[Eta]^3)+\[ScriptCapitalE]^2 \[Epsilon]^4 (176947200+6 (-56725984+1982625 \[Pi]^2) \[Eta]+(1113945856+34888725 \[Pi]^2) \[Eta]^2-167808600 \[Eta]^3-14965200 \[Eta]^4)+2 er^2 (230400 (-136+56 \[Eta]+15 \[Eta]^2)-19200 \[ScriptCapitalE] \[Epsilon]^2 (-2256+(-8596+15 \[Pi]^2) \[Eta]+1734 \[Eta]^2+270 \[Eta]^3)+\[ScriptCapitalE]^2 \[Epsilon]^4 (-176947200-6 (-77001184+1982625 \[Pi]^2) \[Eta]-(894989056+35176725 \[Pi]^2) \[Eta]^2+90394200 \[Eta]^3+277200 \[Eta]^4))+er^4 (-230400 (-136+56 \[Eta]+15 \[Eta]^2)+19200 \[ScriptCapitalE] \[Epsilon]^2 (-2256+(-6964+15 \[Pi]^2) \[Eta]+1062 \[Eta]^2+90 \[Eta]^3)+\[ScriptCapitalE]^2 \[Epsilon]^4 (176947200+6 (-97276384+1982625 \[Pi]^2) \[Eta]+(793536256+35464725 \[Pi]^2) \[Eta]^2-61363800 \[Eta]^3+1450800 \[Eta]^4)))-8 (-1+er^2)^2 J^2 \[Epsilon]^4 (-14400 (10624+(-29468+685 \[Pi]^2) \[Eta]+1392 \[Eta]^2-70 \[Eta]^3)-\[ScriptCapitalE] \[Epsilon]^2 (25804800+90 (-52971488+1786885 \[Pi]^2) \[Eta]+(4392024832+15380475 \[Pi]^2) \[Eta]^2-193980150 \[Eta]^3+3645900 \[Eta]^4)+er^2 (14400 (10624+(-29468+685 \[Pi]^2) \[Eta]+1392 \[Eta]^2-70 \[Eta]^3)+\[ScriptCapitalE] \[Epsilon]^2 (158976000+90 (-50790368+1786885 \[Pi]^2) \[Eta]+(3536549632+35108475 \[Pi]^2) \[Eta]^2-141794550 \[Eta]^3+3249900 \[Eta]^4)))) Sin[\[Psi]])/(14745600 (-1+er^2)^4 J^6)+(er^2 \[ScriptCapitalE]^2 \[Epsilon]^4 (768 (-1+er^2)^2 J^4 \[Eta]^2-96 (-1+er^2) J^2 \[Epsilon]^2 \[Eta] (136-8 (7+5 J^2 \[ScriptCapitalE]) \[Eta]-(15+22 J^2 \[ScriptCapitalE]) \[Eta]^2+er^2 (-136+8 (7+5 J^2 \[ScriptCapitalE]) \[Eta]+3 (5+2 J^2 \[ScriptCapitalE]) \[Eta]^2))+\[Epsilon]^4 (55488-1152 (-71+44 J^2 \[ScriptCapitalE]) \[Eta]+4 (15 \[Pi]^2 (137+2 J^2 \[ScriptCapitalE])+8 (-11139-2698 J^2 \[ScriptCapitalE]+558 J^4 \[ScriptCapitalE]^2)) \[Eta]^2+48 (453+630 J^2 \[ScriptCapitalE]+178 J^4 \[ScriptCapitalE]^2) \[Eta]^3+3 (-55+1860 J^2 \[ScriptCapitalE]+1476 J^4 \[ScriptCapitalE]^2) \[Eta]^4+er^4 (55488-1152 (-71+44 J^2 \[ScriptCapitalE]) \[Eta]+4 (15 \[Pi]^2 (137+2 J^2 \[ScriptCapitalE])+8 (-11139-1474 J^2 \[ScriptCapitalE]+558 J^4 \[ScriptCapitalE]^2)) \[Eta]^2-48 (-453-294 J^2 \[ScriptCapitalE]+62 J^4 \[ScriptCapitalE]^2) \[Eta]^3+3 (-55+420 J^2 \[ScriptCapitalE]+132 J^4 \[ScriptCapitalE]^2) \[Eta]^4)-2 er^2 (55488-1152 (-71+44 J^2 \[ScriptCapitalE]) \[Eta]+4 (15 \[Pi]^2 (137+2 J^2 \[ScriptCapitalE])+8 (-11139-2086 J^2 \[ScriptCapitalE]+558 J^4 \[ScriptCapitalE]^2)) \[Eta]^2+48 (453+462 J^2 \[ScriptCapitalE]+58 J^4 \[ScriptCapitalE]^2) \[Eta]^3+3 (-55+1140 J^2 \[ScriptCapitalE]+356 J^4 \[ScriptCapitalE]^2) \[Eta]^4))) Sin[2 \[Psi]])/(3072 (-1+er^2)^4 J^4)+1/(192 (-1+er^2)^4 J^2) er^3 \[ScriptCapitalE]^3 \[Epsilon]^6 \[Eta]^2 (-16 (-1+er^2) J^2 \[Eta]+3 \[Epsilon]^2 (136-8 (7+5 J^2 \[ScriptCapitalE]) \[Eta]-(15+22 J^2 \[ScriptCapitalE]) \[Eta]^2+er^2 (-136+8 (7+5 J^2 \[ScriptCapitalE]) \[Eta]+3 (5+2 J^2 \[ScriptCapitalE]) \[Eta]^2))) Sin[3 \[Psi]]+(er^4 \[ScriptCapitalE]^4 \[Epsilon]^8 \[Eta]^4 Sin[4 \[Psi]])/(32 (-1+er^2)^4);
xnByEJ\[Ellipsis]ADM=-2 \[ScriptCapitalE]+1/3 \[ScriptCapitalE]^2 \[Epsilon]^2 (-15+\[Eta])-(\[ScriptCapitalE]^2 \[Epsilon]^4 (36 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (5-2 \[Eta])+J \[ScriptCapitalE] (180+15 \[Eta]+4 \[Eta]^2)))/(9 J)+1/(648 J^3) \[ScriptCapitalE]^2 \[Epsilon]^6 (216 Sqrt[2] J^2 (-\[ScriptCapitalE])^(3/2) (435-235 \[Eta]+58 \[Eta]^2)-9 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+10 J^3 \[ScriptCapitalE]^2 (-5076-1080 \[Eta]-45 \[Eta]^2+28 \[Eta]^3))-1/(311040 J^5) \[ScriptCapitalE]^2 \[Epsilon]^8 (-6220800 J^3 \[ScriptCapitalE]^2 (5-2 \[Eta])^2-4320 Sqrt[2] J^4 (-\[ScriptCapitalE])^(5/2) (-61875+30000 \[Eta]-10535 \[Eta]^2+2558 \[Eta]^3)+90 Sqrt[2] J^2 (-\[ScriptCapitalE])^(3/2) (-4838400+(9589888-143607 \[Pi]^2) \[Eta]+20 (-190880+1599 \[Pi]^2) \[Eta]^2+305280 \[Eta]^3)-27 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+640 J^5 \[ScriptCapitalE]^3 (156168+50760 \[Eta]+2970 \[Eta]^2-255 \[Eta]^3+200 \[Eta]^4));
kp1ByEJ\[Ellipsis]ADM=1+(3 \[Epsilon]^2)/J^2+(\[Epsilon]^4 (105-30 \[Eta]-6 J^2 \[ScriptCapitalE] (-5+2 \[Eta])))/(4 J^4)+1/(128 J^6) \[Epsilon]^6 (96 J^4 \[ScriptCapitalE]^2 (5-5 \[Eta]+4 \[Eta]^2)+5 (7392+(-8000+123 \[Pi]^2) \[Eta]+336 \[Eta]^2)+2 J^2 \[ScriptCapitalE] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2))-1/(73728 J^8) \[Epsilon]^8 (55296 J^6 \[ScriptCapitalE]^3 \[Eta]^2 (-5+4 \[Eta])+7 (-37065600+(63502592-1275315 \[Pi]^2) \[Eta]+2400 (-6056+123 \[Pi]^2) \[Eta]^2+207360 \[Eta]^3)+12 J^4 \[ScriptCapitalE]^2 (-1814400+(5202688-106707 \[Pi]^2) \[Eta]+240 (-12944+123 \[Pi]^2) \[Eta]^2+276480 \[Eta]^3)+12 J^2 \[ScriptCapitalE] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3));
\[Omega]ByEJ\[Ellipsis]ADM=2 Sqrt[2] (-\[ScriptCapitalE])^(3/2)+(Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Epsilon]^2 (-12+J^2 \[ScriptCapitalE] (-15+\[Eta])))/(Sqrt[2] J^2)-1/(16 J^4) \[ScriptCapitalE] \[Epsilon]^4 (120 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (7-2 \[Eta])+120 Sqrt[2] J^2 (-\[ScriptCapitalE])^(3/2) (-5+\[Eta])+192 J^3 \[ScriptCapitalE]^2 (-5+2 \[Eta])+Sqrt[2] J^4 (-\[ScriptCapitalE])^(5/2) (555+30 \[Eta]+11 \[Eta]^2))+1/(192 J^6) \[ScriptCapitalE] \[Epsilon]^6 (5760 J^5 \[ScriptCapitalE]^3 (17-9 \[Eta]+2 \[Eta]^2)-36 Sqrt[2] J^4 (-\[ScriptCapitalE])^(5/2) (895-150 \[Eta]+51 \[Eta]^2)-15 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (7392+(-8000+123 \[Pi]^2) \[Eta]+336 \[Eta]^2)+8 J^3 \[ScriptCapitalE]^2 (14400+(-15680+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+6 Sqrt[2] J^2 (-\[ScriptCapitalE])^(3/2) (16380+(-16172+123 \[Pi]^2) \[Eta]+1560 \[Eta]^2)+45 Sqrt[2] J^6 (-\[ScriptCapitalE])^(7/2) (653+111 \[Eta]+7 \[Eta]^2-3 \[Eta]^3))+1/(184320 J^8) \[ScriptCapitalE] \[Epsilon]^8 (-552960 J^7 \[ScriptCapitalE]^4 (-1125+550 \[Eta]-175 \[Eta]^2+38 \[Eta]^3)+8640 Sqrt[2] J^6 (-\[ScriptCapitalE])^(5/2) \[ScriptCapitalE] (3255-14465 \[Eta]+2297 \[Eta]^2+249 \[Eta]^3)+35 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (-37065600+(63502592-1275315 \[Pi]^2) \[Eta]+2400 (-6056+123 \[Pi]^2) \[Eta]^2+207360 \[Eta]^3)-160 J^5 \[ScriptCapitalE]^3 (-7724160+(11815168-150987 \[Pi]^2) \[Eta]+24 (-177088+1353 \[Pi]^2) \[Eta]^2+311040 \[Eta]^3)+60 Sqrt[2] J^4 (-\[ScriptCapitalE])^(5/2) (-8240400+(11115328-150987 \[Pi]^2) \[Eta]+24 (-165502+1353 \[Pi]^2) \[Eta]^2+326880 \[Eta]^3)-48 J^3 \[ScriptCapitalE]^2 (-28183680+(48401024-830625 \[Pi]^2) \[Eta]+1920 (-7733+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+60 Sqrt[2] J^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (-23950080+(45200384-882285 \[Pi]^2) \[Eta]+540 (-26384+451 \[Pi]^2) \[Eta]^2+423360 \[Eta]^3)-540 Sqrt[2] J^8 (-\[ScriptCapitalE])^(9/2) (232881+65300 \[Eta]+4070 \[Eta]^2-460 \[Eta]^3+241 \[Eta]^4));
x\[Omega]ByEJ\[Ellipsis]ADM=-2 \[ScriptCapitalE]+1/3 \[ScriptCapitalE] \[Epsilon]^2 (-(12/J^2)+\[ScriptCapitalE] (-15+\[Eta]))-1/(9 J^4) \[ScriptCapitalE] \[Epsilon]^4 (297-90 \[Eta]+36 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (-5+2 \[Eta])-6 J^2 \[ScriptCapitalE] (-30+7 \[Eta])+J^4 \[ScriptCapitalE]^2 (180+15 \[Eta]+4 \[Eta]^2))+1/(2592 J^6) \[ScriptCapitalE] \[Epsilon]^6 (-2880 J^4 \[ScriptCapitalE]^2 (63-12 \[Eta]+5 \[Eta]^2)-864 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (435-235 \[Eta]+58 \[Eta]^2)+36 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (12960+(-15104+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)-54 J^2 \[ScriptCapitalE] (13560+(-15224+123 \[Pi]^2) \[Eta]+1520 \[Eta]^2)-27 (33856+5 (-7808+123 \[Pi]^2) \[Eta]+1680 \[Eta]^2)+40 J^6 \[ScriptCapitalE]^3 (-5076-1080 \[Eta]-45 \[Eta]^2+28 \[Eta]^3))+1/(2488320 J^8) \[ScriptCapitalE] \[Epsilon]^8 (34560 Sqrt[2] J^7 (-\[ScriptCapitalE])^(7/2) (61875-30000 \[Eta]+10535 \[Eta]^2-2558 \[Eta]^3)+76800 J^6 \[ScriptCapitalE]^3 (7479-12582 \[Eta]+2070 \[Eta]^2+208 \[Eta]^3)+648 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (-8108160-3 (-4966016+90105 \[Pi]^2) \[Eta]+640 (-7493+123 \[Pi]^2) \[Eta]^2+134400 \[Eta]^3)+720 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-6186240+(10407808-143607 \[Pi]^2) \[Eta]+4 (-1001632+7995 \[Pi]^2) \[Eta]^2+305280 \[Eta]^3)+540 J^4 \[ScriptCapitalE]^2 (-5558400+(8923648-136227 \[Pi]^2) \[Eta]+256 (-14219+123 \[Pi]^2) \[Eta]^2+309760 \[Eta]^3)+540 J^2 \[ScriptCapitalE] (-20081280+(40933504-833577 \[Pi]^2) \[Eta]+40 (-344864+6027 \[Pi]^2) \[Eta]^2+416640 \[Eta]^3)+45 (-233315712+(417745664-8572965 \[Pi]^2) \[Eta]+480 (-208504+4305 \[Pi]^2) \[Eta]^2+1451520 \[Eta]^3)-5120 J^8 \[ScriptCapitalE]^4 (156168+50760 \[Eta]+2970 \[Eta]^2-255 \[Eta]^3+200 \[Eta]^4));
EByx\[Omega]et\[Ellipsis]ADM=-(x\[Omega]/2)+(x\[Omega]^2 \[Epsilon]^2 (-9+et^2 (-15+\[Eta])-\[Eta]))/(24 (-1+et^2))+1/(48 (-1+et^2)^2) x\[Omega]^3 \[Epsilon]^4 (201-120 Sqrt[1-et^2]+3 (-35+16 Sqrt[1-et^2]) \[Eta]+\[Eta]^2+et^4 (-15+15 \[Eta]+\[Eta]^2)-2 et^2 (-57-60 Sqrt[1-et^2]+3 (21+8 Sqrt[1-et^2]) \[Eta]+\[Eta]^2))+1/(10368 (-1+et^2)^3) x\[Omega]^4 \[Epsilon]^6 (405 (-167+32 Sqrt[1-et^2])+9 (54957-20512 Sqrt[1-et^2]+246 (-6+Sqrt[1-et^2]) \[Pi]^2) \[Eta]+54 (-507+352 Sqrt[1-et^2]) \[Eta]^2-35 \[Eta]^3-3 et^2 (189 (529+320 Sqrt[1-et^2])+3 (-63705-25216 Sqrt[1-et^2]+123 (3+2 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+6 (7733+96 Sqrt[1-et^2]) \[Eta]^2-35 \[Eta]^3)+5 et^6 (999+1215 \[Eta]+90 \[Eta]^2+7 \[Eta]^3)-3 et^4 (-27 (103+160 Sqrt[1-et^2])-9 (-547+736 Sqrt[1-et^2]) \[Eta]+30 (271+192 Sqrt[1-et^2]) \[Eta]^2+35 \[Eta]^3))-(x\[Omega]^5 \[Epsilon]^8 (-8 (4860 (-8623+12592 Sqrt[1-et^2])-9 (1971500-4045376 Sqrt[1-et^2]+15 (-14551+41662 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+180 (947457-449008 Sqrt[1-et^2]+246 (-138+61 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+2520 (-667+624 Sqrt[1-et^2]) \[Eta]^3-1540 \[Eta]^4)+640 et^6 (243 (207+340 Sqrt[1-et^2])-27 (1373+3216 Sqrt[1-et^2]) \[Eta]+27 (523+592 Sqrt[1-et^2]) \[Eta]^2+126 (205+192 Sqrt[1-et^2]) \[Eta]^3-77 \[Eta]^4)+1120 et^8 (-10773+945 \[Eta]+945 \[Eta]^2+150 \[Eta]^3+11 \[Eta]^4)+15 et^4 (-5184 (1429+5520 Sqrt[1-et^2])-3 (-64 (497541+517504 Sqrt[1-et^2])+(479529+521292 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+192 (-540219-381424 Sqrt[1-et^2]+123 (39+29 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+384 (60335+15552 Sqrt[1-et^2]) \[Eta]^3+4928 \[Eta]^4)-4 et^2 (38880 (11249+10272 Sqrt[1-et^2])+9 (-224 (1017645+293068 Sqrt[1-et^2])+15 (422151+63499 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-360 (-4 (982989+52916 Sqrt[1-et^2])+123 (711+64 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+960 (-85193+24084 Sqrt[1-et^2]) \[Eta]^3+12320 \[Eta]^4)))/(9953280 (-1+et^2)^4);
JByx\[Omega]et\[Ellipsis]ADM=Sqrt[(1-et^2)/x\[Omega]]-(Sqrt[(1-et^2)/x\[Omega]] x\[Omega] \[Epsilon]^2 (9+\[Eta]+et^2 (-9+5 \[Eta])))/(6 (-1+et^2))+(\[Epsilon]^4 (-60+141 Sqrt[1-et^2]+(24-81 Sqrt[1-et^2]) \[Eta]+Sqrt[1-et^2] \[Eta]^2+et^4 (120+33 Sqrt[1-et^2]-(48+73 Sqrt[1-et^2]) \[Eta]+5 Sqrt[1-et^2] \[Eta]^2)-2 et^2 (30-63 Sqrt[1-et^2]+2 (-6+5 Sqrt[1-et^2]) \[Eta]+9 Sqrt[1-et^2] \[Eta]^2)))/(24 Sqrt[1-et^2] ((1-et^2)/x\[Omega])^(3/2))-(Sqrt[(1-et^2)/x\[Omega]] x\[Omega]^3 \[Epsilon]^6 (8 et^6 (6480+351 Sqrt[1-et^2]-27 (224+283 Sqrt[1-et^2]) \[Eta]+36 (-12+71 Sqrt[1-et^2]) \[Eta]^2+25 Sqrt[1-et^2] \[Eta]^3)-2 (1620 (-4+31 Sqrt[1-et^2])+9 (10256-37812 Sqrt[1-et^2]+123 (-1+9 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+216 (-44+75 Sqrt[1-et^2]) \[Eta]^2+28 Sqrt[1-et^2] \[Eta]^3)-12 et^4 (54 (620+169 Sqrt[1-et^2])-3 (20216+5520 Sqrt[1-et^2]-123 \[Pi]^2) \[Eta]+96 (99+109 Sqrt[1-et^2]) \[Eta]^2+254 Sqrt[1-et^2] \[Eta]^3)-3 et^2 (216 (-520+1227 Sqrt[1-et^2])+192 (859-2385 Sqrt[1-et^2]) \[Eta]+9 (-82+357 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+96 (-342+787 Sqrt[1-et^2]) \[Eta]^2+760 Sqrt[1-et^2] \[Eta]^3)))/(10368 (1-et^2)^(7/2))-(Sqrt[(1-et^2)/x\[Omega]] x\[Omega]^4 \[Epsilon]^8 (1600 et^8 (243 (560+173 Sqrt[1-et^2])+27 (11232+6991 Sqrt[1-et^2]) \[Eta]-27 (-160+8889 Sqrt[1-et^2]) \[Eta]^2+54 (-512+217 Sqrt[1-et^2]) \[Eta]^3+175 Sqrt[1-et^2] \[Eta]^4)+80 (4860 (-3896+1061 Sqrt[1-et^2])-9 (3059488-1578148 Sqrt[1-et^2]+15 (-20831+1466 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+180 (234872-590907 Sqrt[1-et^2]+123 (-61+171 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+360 (-2184+2399 Sqrt[1-et^2]) \[Eta]^3+1100 Sqrt[1-et^2] \[Eta]^4)+200 et^6 (7776 (-1190+199 Sqrt[1-et^2])-9 (-4393984+984912 Sqrt[1-et^2]+124419 \[Pi]^2) \[Eta]+36 (-978304+247515 Sqrt[1-et^2]+9840 \[Pi]^2) \[Eta]^2+144 (45024+8083 Sqrt[1-et^2]) \[Eta]^3+21280 Sqrt[1-et^2] \[Eta]^4)+2 et^2 (-9331200 (177+670 Sqrt[1-et^2])-270 (64 (550226-2221375 Sqrt[1-et^2])+15 (-59311+259508 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+27 (289196800-924397552 Sqrt[1-et^2]+75 (-55104+285181 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+43200 (-16312+30467 Sqrt[1-et^2]) \[Eta]^3+246400 Sqrt[1-et^2] \[Eta]^4)+3 et^4 (-2073600 (-1037+2900 Sqrt[1-et^2])-9 (-256 (1855360+5376781 Sqrt[1-et^2])+525 (33964+23587 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+18 (-32 (6922400+14488691 Sqrt[1-et^2])+75 (64288+84773 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+57600 (1272+23321 Sqrt[1-et^2]) \[Eta]^3+8662400 Sqrt[1-et^2] \[Eta]^4)))/(49766400 (1-et^2)^(9/2));
EByx\[Omega]ef\[Ellipsis]ADM=-(x\[Omega]/2)+(x\[Omega]^2 \[Epsilon]^2 (-9+ef^2 (-15+\[Eta])-\[Eta]))/(24 (-1+ef^2))+1/(48 (-1+ef^2)^2) x\[Omega]^3 \[Epsilon]^4 (201-120 Sqrt[1-ef^2]+3 (-35+16 Sqrt[1-ef^2]) \[Eta]+\[Eta]^2+ef^4 (-15+15 \[Eta]+\[Eta]^2)-2 ef^2 (135-60 Sqrt[1-ef^2]+3 (5+8 Sqrt[1-ef^2]) \[Eta]+\[Eta]^2))-1/(10368 (-1+ef^2)^3) x\[Omega]^4 \[Epsilon]^6 (405 (167-32 Sqrt[1-ef^2])-9 (54957-20512 Sqrt[1-ef^2]+246 (-6+Sqrt[1-ef^2]) \[Pi]^2) \[Eta]-54 (-507+352 Sqrt[1-ef^2]) \[Eta]^2+35 \[Eta]^3+3 ef^2 (27 (-4361+1600 Sqrt[1-ef^2])+3 (19431-25792 Sqrt[1-ef^2]+123 (3+2 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+6 (1445+672 Sqrt[1-ef^2]) \[Eta]^2-35 \[Eta]^3)-5 ef^6 (999+1215 \[Eta]+90 \[Eta]^2+7 \[Eta]^3)+3 ef^4 (405 (215-96 Sqrt[1-ef^2])+45 (-57+352 Sqrt[1-ef^2]) \[Eta]+6 (119+384 Sqrt[1-ef^2]) \[Eta]^2+35 \[Eta]^3))-(x\[Omega]^5 \[Epsilon]^8 (-8 (4860 (-8623+12592 Sqrt[1-ef^2])-9 (1971500-4045376 Sqrt[1-ef^2]+15 (-14551+41662 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+180 (947457-449008 Sqrt[1-ef^2]+246 (-138+61 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+2520 (-667+624 Sqrt[1-ef^2]) \[Eta]^3-1540 \[Eta]^4)+640 ef^6 (1215 (723-380 Sqrt[1-ef^2])+135 (-505+1968 Sqrt[1-ef^2]) \[Eta]+27 (-1714+985 Sqrt[1-ef^2]) \[Eta]^2+117 (-1+42 Sqrt[1-ef^2]) \[Eta]^3-77 \[Eta]^4)+1120 ef^8 (-10773+945 \[Eta]+945 \[Eta]^2+150 \[Eta]^3+11 \[Eta]^4)+15 ef^4 (-5184 (13813+2000 Sqrt[1-ef^2])+3 (-64 (2751+444128 Sqrt[1-ef^2])+(655767+45492 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+192 (99543-20686 Sqrt[1-ef^2]+123 (3+11 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+384 (3173+5094 Sqrt[1-ef^2]) \[Eta]^3+4928 \[Eta]^4)-4 ef^2 (-38880 (271+6048 Sqrt[1-ef^2])+9 (232513440-38897792 Sqrt[1-ef^2]+105 (-48063+12445 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]-360 (-418596-419456 Sqrt[1-ef^2]+123 (243+100 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+960 (-19457+5184 Sqrt[1-ef^2]) \[Eta]^3+12320 \[Eta]^4)))/(9953280 (-1+ef^2)^4);
JByx\[Omega]ef\[Ellipsis]ADM=Sqrt[(1-ef^2)/x\[Omega]]+(Sqrt[(1-ef^2)/x\[Omega]] x\[Omega] \[Epsilon]^2 (-9+ef^2 (-15+\[Eta])-\[Eta]))/(6 (-1+ef^2))-1/(96 (-1+ef^2)^2) Sqrt[(1-ef^2)/x\[Omega]] x\[Omega]^2 \[Epsilon]^4 (5 ef^4 (12-12 \[Eta]+\[Eta]^2)-4 (141-60 Sqrt[1-ef^2]+3 (-27+8 Sqrt[1-ef^2]) \[Eta]+\[Eta]^2)+4 ef^2 (6-60 Sqrt[1-ef^2]+24 (7+Sqrt[1-ef^2]) \[Eta]+11 \[Eta]^2))+(Sqrt[(1-ef^2)/x\[Omega]] x\[Omega]^3 \[Epsilon]^6 (4 (1620 (-4+31 Sqrt[1-ef^2])+9 (10256-37812 Sqrt[1-ef^2]+123 (-1+9 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+216 (-44+75 Sqrt[1-ef^2]) \[Eta]^2+28 Sqrt[1-ef^2] \[Eta]^3)+2 ef^6 (216 (540-37 Sqrt[1-ef^2])-1080 (44+9 Sqrt[1-ef^2]) \[Eta]+18 (-384+41 Sqrt[1-ef^2]) \[Eta]^2+673 Sqrt[1-ef^2] \[Eta]^3)+3 ef^4 (-432 (380+67 Sqrt[1-ef^2])+3 (62144+11892 Sqrt[1-ef^2]+(-492+9 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+12 (-288+3299 Sqrt[1-ef^2]) \[Eta]^2+760 Sqrt[1-ef^2] \[Eta]^3)-6 ef^2 (11880 (-4+7 Sqrt[1-ef^2])+24 (5788+20067 Sqrt[1-ef^2]) \[Eta]-9 (164+1863 Sqrt[1-ef^2]) \[Pi]^2 \[Eta]-24 (432+2225 Sqrt[1-ef^2]) \[Eta]^2+1568 Sqrt[1-ef^2] \[Eta]^3)))/(20736 (1-ef^2)^(7/2))-(Sqrt[(1-ef^2)/x\[Omega]] x\[Omega]^4 \[Epsilon]^8 (1280 (4860 (-3896+1061 Sqrt[1-ef^2])-9 (3059488-1578148 Sqrt[1-ef^2]+15 (-20831+1466 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+180 (234872-590907 Sqrt[1-ef^2]+123 (-61+171 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+360 (-2184+2399 Sqrt[1-ef^2]) \[Eta]^3+1100 Sqrt[1-ef^2] \[Eta]^4)+200 ef^8 (-984960 (-120+7 Sqrt[1-ef^2])+17280 (-3936+35 Sqrt[1-ef^2]) \[Eta]+1728 (-2320+431 Sqrt[1-ef^2]) \[Eta]^2+3 (-792576+260825 Sqrt[1-ef^2]) \[Eta]^3+127082 Sqrt[1-ef^2] \[Eta]^4)+6 ef^4 (-8294400 (-1178+463 Sqrt[1-ef^2])+90 (-32 (20111552+48949703 Sqrt[1-ef^2])+15 (484832+1590935 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+9 (256 (5027200-14638053 Sqrt[1-ef^2])+75 (-272896+970341 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+76800 (11952+48629 Sqrt[1-ef^2]) \[Eta]^3+11948800 Sqrt[1-ef^2] \[Eta]^4)-ef^6 (24883200 (3090+1439 Sqrt[1-ef^2])+450 (-392323072+43266336 Sqrt[1-ef^2]+3 (121312+37683 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+9 (-2816 (-256000+9639 Sqrt[1-ef^2])+75 (461824+114117 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2-28800 (-88320+116411 Sqrt[1-ef^2]) \[Eta]^3+12241600 Sqrt[1-ef^2] \[Eta]^4)+16 ef^2 (3110400 (379+1927 Sqrt[1-ef^2])+54 (254433280-961376992 Sqrt[1-ef^2]+75 (-113626+189085 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+27 (-32 (8414400+47138987 Sqrt[1-ef^2])+75 (97088+678585 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+2400 (-38592+533263 Sqrt[1-ef^2]) \[Eta]^3+25827200 Sqrt[1-ef^2] \[Eta]^4)))/(796262400 (1-ef^2)^(9/2));
x\[Omega]Bynet\[Ellipsis]ADM=n^(2/3)-(2 n^(4/3) \[Epsilon]^2)/(-1+et^2)+(n^2 \[Epsilon]^4 (72+et^2 (51-26 \[Eta])-28 \[Eta]))/(6 (-1+et^2)^2)+1/(192 (1-et^2)^(7/2)) n^(8/3) \[Epsilon]^6 (640 (3+25 Sqrt[1-et^2])+12 (-8 (8+255 Sqrt[1-et^2])+41 Sqrt[1-et^2] \[Pi]^2) \[Eta]+896 Sqrt[1-et^2] \[Eta]^2+16 et^4 (-240+156 Sqrt[1-et^2]+(96-110 Sqrt[1-et^2]) \[Eta]+65 Sqrt[1-et^2] \[Eta]^2)+et^2 (192 (10+137 Sqrt[1-et^2])-64 (12+473 Sqrt[1-et^2]) \[Eta]+123 Sqrt[1-et^2] \[Pi]^2 \[Eta]+5120 Sqrt[1-et^2] \[Eta]^2))-(n^(10/3) \[Epsilon]^8 (256 et^6 (-1080 (-99+7 Sqrt[1-et^2])+27 (-3712+71 Sqrt[1-et^2]) \[Eta]-945 (-32+5 Sqrt[1-et^2]) \[Eta]^2+6422 Sqrt[1-et^2] \[Eta]^3)+8 (-55296 (135+481 Sqrt[1-et^2])+(384 (20112+144851 Sqrt[1-et^2])-9 (3936+126727 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+288 (-8 (456+6679 Sqrt[1-et^2])+1353 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+100352 Sqrt[1-et^2] \[Eta]^3)+12 et^2 (-34560 (330+1337 Sqrt[1-et^2])+384 (28720+257929 Sqrt[1-et^2]) \[Eta]-9 (2624+179093 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+384 (-5472-108782 Sqrt[1-et^2]+1845 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+1707008 Sqrt[1-et^2] \[Eta]^3)+3 et^4 (3456 (16320-17497 Sqrt[1-et^2])+7680 (-7312+13231 Sqrt[1-et^2]) \[Eta]-9 (-20992+72961 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+96 (89856-600080 Sqrt[1-et^2]+3321 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+8018944 Sqrt[1-et^2] \[Eta]^3)))/(331776 (1-et^2)^(9/2));
nByx\[Omega]et\[Ellipsis]ADM=x\[Omega]^(3/2)+(3 x\[Omega]^(5/2) \[Epsilon]^2)/(-1+et^2)+1/(4 (1-et^2)^(5/2)) x\[Omega]^(7/2) \[Epsilon]^4 (30-18 Sqrt[1-et^2]+4 (-3+7 Sqrt[1-et^2]) \[Eta]-6 et^4 (-5+2 \[Eta])+6 Sqrt[1-et^2] Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (-5+2 \[Eta])-et^2 (60+51 Sqrt[1-et^2]-2 (12+13 Sqrt[1-et^2]) \[Eta]+6 Sqrt[1-et^2] Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (-5+2 \[Eta])))-1/(384 (1-et^2)^(7/2)) x\[Omega]^(9/2) \[Epsilon]^6 (-192 et^6 (30-29 \[Eta]+11 \[Eta]^2)-2 et^4 (-288 (5+13 Sqrt[1-et^2])+(-5888+2640 Sqrt[1-et^2]+123 \[Pi]^2) \[Eta]-24 (48+65 Sqrt[1-et^2]) \[Eta]^2+96 Sqrt[1-et^2] Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (30-29 \[Eta]+11 \[Eta]^2))+et^2 (288 (-20+87 Sqrt[1-et^2])-64 (521+990 Sqrt[1-et^2]) \[Eta]+123 (4+3 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+192 (9+80 Sqrt[1-et^2]) \[Eta]^2+2 Sqrt[1-et^2] Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (4320+(6368-123 \[Pi]^2) \[Eta]+96 \[Eta]^2))+2 (-288 (-15+Sqrt[1-et^2])+(8000-21936 Sqrt[1-et^2]+123 (-1+6 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+192 (-5+7 Sqrt[1-et^2]) \[Eta]^2+Sqrt[1-et^2] Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (-1440+(-9152+123 \[Pi]^2) \[Eta]+960 \[Eta]^2)))+(x\[Omega]^(11/2) \[Epsilon]^8 (-23040 et^8 (-360+111 \[Eta]-403 \[Eta]^2+286 \[Eta]^3)-20 et^6 (17280 (-255+268 Sqrt[1-et^2])-3 (-9753088+1146816 Sqrt[1-et^2]+159843 \[Pi]^2) \[Eta]+864 (-20120+1118 Sqrt[1-et^2]+205 \[Pi]^2) \[Eta]^2-128 (-8172+3211 Sqrt[1-et^2]) \[Eta]^3+1152 Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (-360 (10+Sqrt[1-et^2])+3 (960+37 Sqrt[1-et^2]) \[Eta]-(576+403 Sqrt[1-et^2]) \[Eta]^2+286 Sqrt[1-et^2] \[Eta]^3))+8 (51840 (-241+415 Sqrt[1-et^2])+3 (4296064-20410240 Sqrt[1-et^2]+15 (34774+26777 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+1440 (15288-32488 Sqrt[1-et^2]+123 (-5+11 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+10240 (-45+49 Sqrt[1-et^2]) \[Eta]^3+6 Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (8640 (-350+41 Sqrt[1-et^2])+64 (37800+38917 Sqrt[1-et^2]) \[Eta]-290325 Sqrt[1-et^2] \[Pi]^2 \[Eta]+720 (-672-6312 Sqrt[1-et^2]+205 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+76800 Sqrt[1-et^2] \[Eta]^3))-3 et^4 (-51840 (3024+475 Sqrt[1-et^2])+3 (-512 (28667+147685 Sqrt[1-et^2])+105 (2552+10423 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-1440 (-16 (4315+8627 Sqrt[1-et^2])+1107 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-5120 (3771+7831 Sqrt[1-et^2]) \[Eta]^3+20 Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (51840 (100+13 Sqrt[1-et^2])+3200 (-1296+2393 Sqrt[1-et^2]) \[Eta]-159843 Sqrt[1-et^2] \[Pi]^2 \[Eta]+96 (8640-55252 Sqrt[1-et^2]+615 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+458496 Sqrt[1-et^2] \[Eta]^3))+12 et^2 (-17280 (2251+2248 Sqrt[1-et^2])+384 (76506+554165 Sqrt[1-et^2]) \[Eta]-45 (36477+153509 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+480 (-8 (5096+38475 Sqrt[1-et^2])+1845 (1+4 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+5120 (-435+1667 Sqrt[1-et^2]) \[Eta]^3+Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (17280 (1800+73 Sqrt[1-et^2])+512 (-48600+55739 Sqrt[1-et^2]) \[Eta]+362085 Sqrt[1-et^2] \[Pi]^2 \[Eta]-480 (-10368+18992 Sqrt[1-et^2]+615 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+2534400 Sqrt[1-et^2] \[Eta]^3))))/(1105920 (1-et^2)^(9/2));
aMBy\[Psi]EJ\[Ellipsis]ADM=\[Psi]+1/(7372800 J^8) \[Epsilon]^4 (\[Epsilon]^4 (177004800+(-2446310192+72629250 \[Pi]^2) \[Eta]-15 (-132716108+963535 \[Pi]^2) \[Eta]^2-86679000 \[Eta]^3+1929600 \[Eta]^4)-7200 J^6 \[ScriptCapitalE] \[Eta] (256 (-1+3 \[Eta])-64 \[ScriptCapitalE] \[Epsilon]^2 (-11-40 \[Eta]+24 \[Eta]^2)+\[ScriptCapitalE]^2 \[Epsilon]^4 (6844-13989 \[Eta]-1530 \[Eta]^2+1888 \[Eta]^3))+4 J^4 (-230400 \[Eta] (-1+3 \[Eta])+14400 \[ScriptCapitalE] \[Epsilon]^2 (256+(-1192+49 \[Pi]^2) \[Eta]-336 \[Eta]^2+80 \[Eta]^3)+\[ScriptCapitalE]^2 \[Epsilon]^4 (9273600+2 (-303923464+7907025 \[Pi]^2) \[Eta]+(567130588+8219475 \[Pi]^2) \[Eta]^2-26411400 \[Eta]^3+1180800 \[Eta]^4))+4 J^2 (7200 \[Epsilon]^2 (256+(-1076+49 \[Pi]^2) \[Eta]-384 \[Eta]^2-40 \[Eta]^3)+\[ScriptCapitalE] \[Epsilon]^4 (84844800+10 (-149381636+4263405 \[Pi]^2) \[Eta]-19 (-67975466+173325 \[Pi]^2) \[Eta]^2-54814500 \[Eta]^3+2980800 \[Eta]^4))) Sin[2 \[Psi]]+((-16588800 J^4 \[Epsilon]^4 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2+230400 J^2 (1+2 J^2 \[ScriptCapitalE]) \[Epsilon]^6 \[Eta] (220+\[Pi]^2 (3+6 J^2 \[ScriptCapitalE])+96 \[Eta]+45 \[Eta]^2+12 J^4 \[ScriptCapitalE]^2 \[Eta] (-9+26 \[Eta])+4 J^2 \[ScriptCapitalE] (110+156 \[Eta]+75 \[Eta]^2))+\[Epsilon]^8 (44236800+2 (-5543017952+112713225 \[Pi]^2) \[Eta]-3 (-5907471872+93782475 \[Pi]^2) \[Eta]^2-1527246000 \[Eta]^3+50133600 \[Eta]^4-172800 J^8 \[ScriptCapitalE]^4 \[Eta]^2 (36-95 \[Eta]+1226 \[Eta]^2)+4 J^4 \[ScriptCapitalE]^2 (44236800+2 (-6842155424+127907475 \[Pi]^2) \[Eta]-87 (-253902848+3210525 \[Pi]^2) \[Eta]^2-2262477600 \[Eta]^3+39096000 \[Eta]^4)+2 J^2 \[ScriptCapitalE] (88473600+10 (-2355674528+46488075 \[Pi]^2) \[Eta]+(37649997312-561808575 \[Pi]^2) \[Eta]^2-3436488000 \[Eta]^3+103766400 \[Eta]^4)-24 J^6 \[ScriptCapitalE]^3 \[Eta] (-225 \[Pi]^2 (24238+1697 \[Eta])+64 (6320841-11422240 \[Eta]+1797975 \[Eta]^2+142650 \[Eta]^3)))) Sin[3 \[Psi]])/(176947200 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])-1/(14745600 J^8) (1+2 J^2 \[ScriptCapitalE]) \[Epsilon]^6 \[Eta] (28800 J^4 \[ScriptCapitalE] (-8 (5+28 \[Eta]+10 \[Eta]^2)+\[ScriptCapitalE] \[Epsilon]^2 (440-1330 \[Eta]+700 \[Eta]^2+173 \[Eta]^3))+\[Epsilon]^2 (75 \[Pi]^2 (-23564+120829 \[Eta])-32 (-5298382+12898185 \[Eta]-1825650 \[Eta]^2+110475 \[Eta]^3))+2 J^2 (-57600 (5+28 \[Eta]+10 \[Eta]^2)+\[ScriptCapitalE] \[Epsilon]^2 (75 \[Pi]^2 (-23564+120829 \[Eta])-32 (-5478382+12734835 \[Eta]-2195550 \[Eta]^2+53550 \[Eta]^3)))) Sin[4 \[Psi]]+1/(6553600 J^8) (1+2 J^2 \[ScriptCapitalE])^(3/2) (128000 J^2 (1+2 J^2 \[ScriptCapitalE]) \[Epsilon]^6 \[Eta]^3+\[Epsilon]^8 \[Eta] (-225 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE]) (-50+2577 \[Eta])-16 (517116-1515904 \[Eta]+435125 \[Eta]^2-30650 \[Eta]^3+500 J^4 \[ScriptCapitalE]^2 \[Eta]^2 (-39+86 \[Eta])-4 J^2 \[ScriptCapitalE] (-258558+757952 \[Eta]-237625 \[Eta]^2+7450 \[Eta]^3)))) Sin[5 \[Psi]]-((1+2 J^2 \[ScriptCapitalE])^3 \[Epsilon]^8 \[Eta] (1476-5755 \[Eta]+4154 \[Eta]^2+150 \[Eta]^3) Sin[6 \[Psi]])/(24576 J^8)-(35 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Epsilon]^8 \[Eta]^3 (-1+2 \[Eta]) Sin[7 \[Psi]])/(16384 J^8);
f4\[Phi]\[Ellipsis]ADM=\[Eta]/(8 J^4)+(\[ScriptCapitalE] \[Eta])/(4 J^2)-(3 \[Eta]^2)/(8 J^4)-(3 \[ScriptCapitalE] \[Eta]^2)/(4 J^2);
f6\[Phi]\[Ellipsis]ADM=1/J^6+(2 \[ScriptCapitalE])/J^4-(269 \[Eta])/(64 J^6)+(49 \[Pi]^2 \[Eta])/(256 J^6)-(149 \[ScriptCapitalE] \[Eta])/(16 J^4)+(49 \[Pi]^2 \[ScriptCapitalE] \[Eta])/(128 J^4)-(11 \[ScriptCapitalE]^2 \[Eta])/(16 J^2)-(3 \[Eta]^2)/(2 J^6)-(21 \[ScriptCapitalE] \[Eta]^2)/(8 J^4)-(5 \[ScriptCapitalE]^2 \[Eta]^2)/(2 J^2)-(5 \[Eta]^3)/(32 J^6)+(5 \[ScriptCapitalE] \[Eta]^3)/(8 J^4)+(3 \[ScriptCapitalE]^2 \[Eta]^3)/(2 J^2);
f8\[Phi]\[Ellipsis]ADM=3073/(128 J^8)+(1473 \[ScriptCapitalE])/(32 J^6)+(161 \[ScriptCapitalE]^2)/(32 J^4)-(152894387 \[Eta])/(460800 J^8)+(484195 \[Pi]^2 \[Eta])/(49152 J^8)-(37345409 \[ScriptCapitalE] \[Eta])/(46080 J^6)+(284227 \[Pi]^2 \[ScriptCapitalE] \[Eta])/(12288 J^6)-(37990433 \[ScriptCapitalE]^2 \[Eta])/(115200 J^4)+(105427 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta])/(12288 J^4)-(1711 \[ScriptCapitalE]^3 \[Eta])/(256 J^2)+(33179027 \[Eta]^2)/(122880 J^8)-(192707 \[Pi]^2 \[Eta]^2)/(98304 J^8)+(645766927 \[ScriptCapitalE] \[Eta]^2)/(921600 J^6)-(43909 \[Pi]^2 \[ScriptCapitalE] \[Eta]^2)/(24576 J^6)+(141782647 \[ScriptCapitalE]^2 \[Eta]^2)/(460800 J^4)+(36531 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta]^2)/(8192 J^4)+(13989 \[ScriptCapitalE]^3 \[Eta]^2)/(1024 J^2)-(48155 \[Eta]^3)/(4096 J^8)-(60905 \[ScriptCapitalE] \[Eta]^3)/(2048 J^6)-(14673 \[ScriptCapitalE]^2 \[Eta]^3)/(1024 J^4)+(765 \[ScriptCapitalE]^3 \[Eta]^3)/(512 J^2)+(67 \[Eta]^4)/(256 J^8)+(207 \[ScriptCapitalE] \[Eta]^4)/(128 J^6)+(41 \[ScriptCapitalE]^2 \[Eta]^4)/(64 J^4)-(59 \[ScriptCapitalE]^3 \[Eta]^4)/(32 J^2);

g4\[Phi]\[Ellipsis]ADM=-((3 \[Eta]^2)/(32 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]]))-(3 \[ScriptCapitalE] \[Eta]^2)/(8 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(3 \[ScriptCapitalE]^2 \[Eta]^2)/(8 Sqrt[1+2 J^2 \[ScriptCapitalE]]);
g6\[Phi]\[Ellipsis]ADM=(55 \[Eta])/(192 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(\[Pi]^2 \[Eta])/(256 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(55 \[ScriptCapitalE] \[Eta])/(48 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(\[Pi]^2 \[ScriptCapitalE] \[Eta])/(64 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(55 \[ScriptCapitalE]^2 \[Eta])/(48 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(\[Pi]^2 \[ScriptCapitalE]^2 \[Eta])/(64 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])+\[Eta]^2/(8 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(17 \[ScriptCapitalE] \[Eta]^2)/(16 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(95 \[ScriptCapitalE]^2 \[Eta]^2)/(64 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(9 \[ScriptCapitalE]^3 \[Eta]^2)/(32 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(15 \[Eta]^3)/(256 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(65 \[ScriptCapitalE] \[Eta]^3)/(128 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(19 \[ScriptCapitalE]^2 \[Eta]^3)/(16 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(13 \[ScriptCapitalE]^3 \[Eta]^3)/(16 Sqrt[1+2 J^2 \[ScriptCapitalE]]);
g8\[Phi]\[Ellipsis]ADM=1/(4 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])+\[ScriptCapitalE]/(J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+\[ScriptCapitalE]^2/(J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(173219311 \[Eta])/(2764800 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(1502843 \[Pi]^2 \[Eta])/(1179648 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(73614829 \[ScriptCapitalE] \[Eta])/(276480 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(3099205 \[Pi]^2 \[ScriptCapitalE] \[Eta])/(589824 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(213817357 \[ScriptCapitalE]^2 \[Eta])/(691200 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(1705433 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta])/(294912 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(2106947 \[ScriptCapitalE]^3 \[Eta])/(38400 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(12119 \[Pi]^2 \[ScriptCapitalE]^3 \[Eta])/(16384 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(11538031 \[Eta]^2)/(115200 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(416811 \[Pi]^2 \[Eta]^2)/(262144 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(24511717 \[ScriptCapitalE] \[Eta]^2)/(57600 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(832309 \[Pi]^2 \[ScriptCapitalE] \[Eta]^2)/(131072 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(449413 \[ScriptCapitalE]^2 \[Eta]^2)/(900 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(413801 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta]^2)/(65536 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(71389 \[ScriptCapitalE]^3 \[Eta]^2)/(720 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(1697 \[Pi]^2 \[ScriptCapitalE]^3 \[Eta]^2)/(32768 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(9 \[ScriptCapitalE]^4 \[Eta]^2)/(256 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(424235 \[Eta]^3)/(49152 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(238645 \[ScriptCapitalE] \[Eta]^3)/(6144 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(314233 \[ScriptCapitalE]^2 \[Eta]^3)/(6144 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(7991 \[ScriptCapitalE]^3 \[Eta]^3)/(512 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(95 \[ScriptCapitalE]^4 \[Eta]^3)/(1024 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(2321 \[Eta]^4)/(8192 J^8 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(1201 \[ScriptCapitalE] \[Eta]^4)/(1024 J^6 Sqrt[1+2 J^2 \[ScriptCapitalE]])+(905 \[ScriptCapitalE]^2 \[Eta]^4)/(1024 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(317 \[ScriptCapitalE]^3 \[Eta]^4)/(256 J^2 Sqrt[1+2 J^2 \[ScriptCapitalE]])-(613 \[ScriptCapitalE]^4 \[Eta]^4)/(512 Sqrt[1+2 J^2 \[ScriptCapitalE]]);

i6\[Phi]\[Ellipsis]ADM=(5 \[Eta])/(128 J^6)+(5 \[ScriptCapitalE] \[Eta])/(32 J^4)+(5 \[ScriptCapitalE]^2 \[Eta])/(32 J^2)+(7 \[Eta]^2)/(32 J^6)+(7 \[ScriptCapitalE] \[Eta]^2)/(8 J^4)+(7 \[ScriptCapitalE]^2 \[Eta]^2)/(8 J^2)+(5 \[Eta]^3)/(64 J^6)+(5 \[ScriptCapitalE] \[Eta]^3)/(16 J^4)+(5 \[ScriptCapitalE]^2 \[Eta]^3)/(16 J^2);
i8\[Phi]\[Ellipsis]ADM=-((2649191 \[Eta])/(230400 J^8))+(5891 \[Pi]^2 \[Eta])/(49152 J^8)-(2694191 \[ScriptCapitalE] \[Eta])/(57600 J^6)+(5891 \[Pi]^2 \[ScriptCapitalE] \[Eta])/(12288 J^6)-(2788691 \[ScriptCapitalE]^2 \[Eta])/(57600 J^4)+(5891 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta])/(12288 J^4)-(55 \[ScriptCapitalE]^3 \[Eta])/(32 J^2)+(859879 \[Eta]^2)/(30720 J^8)-(120829 \[Pi]^2 \[Eta]^2)/(196608 J^8)+(427217 \[ScriptCapitalE] \[Eta]^2)/(3840 J^6)-(120829 \[Pi]^2 \[ScriptCapitalE] \[Eta]^2)/(49152 J^6)+(868939 \[ScriptCapitalE]^2 \[Eta]^2)/(7680 J^4)-(120829 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta]^2)/(49152 J^4)+(665 \[ScriptCapitalE]^3 \[Eta]^2)/(128 J^2)-(4057 \[Eta]^3)/(1024 J^8)-(1117 \[ScriptCapitalE] \[Eta]^3)/(64 J^6)-(5229 \[ScriptCapitalE]^2 \[Eta]^3)/(256 J^4)-(175 \[ScriptCapitalE]^3 \[Eta]^3)/(64 J^2)+(491 \[Eta]^4)/(2048 J^8)+(729 \[ScriptCapitalE] \[Eta]^4)/(1024 J^6)+(65 \[ScriptCapitalE]^2 \[Eta]^4)/(512 J^4)-(173 \[ScriptCapitalE]^3 \[Eta]^4)/(256 J^2);

h6\[Phi]\[Ellipsis]ADM=(5 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(256 J^6)+(5 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(64 J^4)+(5 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(64 J^2);
h8\[Phi]\[Ellipsis]ADM=-((129279 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(102400 J^8))+(225 \[Pi]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(131072 J^8)-(129279 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(25600 J^6)+(225 \[Pi]^2 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(32768 J^6)-(129279 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(25600 J^4)+(225 \[Pi]^2 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(32768 J^4)+(11843 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(3200 J^8)-(23193 \[Pi]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(262144 J^8)+(11843 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(800 J^6)-(23193 \[Pi]^2 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(65536 J^6)+(11843 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(800 J^4)-(23193 \[Pi]^2 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(65536 J^4)-(17405 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(16384 J^8)-(36415 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(8192 J^6)-(18815 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(4096 J^4)+(195 \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(2048 J^2)+(613 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(8192 J^8)+(911 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(4096 J^6)+(83 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(2048 J^4)-(215 \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(1024 J^2);

k8\[Phi]\[Ellipsis]ADM=-((123 \[Eta])/(2048 J^8))-(369 \[ScriptCapitalE] \[Eta])/(1024 J^6)-(369 \[ScriptCapitalE]^2 \[Eta])/(512 J^4)-(123 \[ScriptCapitalE]^3 \[Eta])/(256 J^2)+(5755 \[Eta]^2)/(24576 J^8)+(5755 \[ScriptCapitalE] \[Eta]^2)/(4096 J^6)+(5755 \[ScriptCapitalE]^2 \[Eta]^2)/(2048 J^4)+(5755 \[ScriptCapitalE]^3 \[Eta]^2)/(3072 J^2)-(2077 \[Eta]^3)/(12288 J^8)-(2077 \[ScriptCapitalE] \[Eta]^3)/(2048 J^6)-(2077 \[ScriptCapitalE]^2 \[Eta]^3)/(1024 J^4)-(2077 \[ScriptCapitalE]^3 \[Eta]^3)/(1536 J^2)-(25 \[Eta]^4)/(4096 J^8)-(75 \[ScriptCapitalE] \[Eta]^4)/(2048 J^6)-(75 \[ScriptCapitalE]^2 \[Eta]^4)/(1024 J^4)-(25 \[ScriptCapitalE]^3 \[Eta]^4)/(512 J^2);

j8\[Phi]\[Ellipsis]ADM=(35 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(16384 J^8)+(105 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(8192 J^6)+(105 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(4096 J^4)+(35 \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(2048 J^2)-(35 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(8192 J^8)-(105 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(4096 J^6)-(105 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(2048 J^4)-(35 \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(1024 J^2);

lBy\[Chi]\[Psi]etEJ\[Ellipsis]ADM=\[Chi]-(18 \[ScriptCapitalE]^3 \[Epsilon]^8 (5-2 \[Eta])^2 (\[Chi]-\[Psi]))/J^2+1/(7680 Sqrt[2] J^5) (-\[ScriptCapitalE])^(3/2) \[Epsilon]^8 (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3) (\[Chi]-\[Psi])+1/(16 Sqrt[2] J) 3 (-\[ScriptCapitalE])^(3/2) \[Epsilon]^4 (32 (-5+2 \[Eta])-8 \[ScriptCapitalE] \[Epsilon]^2 (95-55 \[Eta]+18 \[Eta]^2)+\[ScriptCapitalE]^2 \[Epsilon]^4 (-3375+1600 \[Eta]-755 \[Eta]^2+246 \[Eta]^3)) (\[Chi]-\[Psi])+1/(2304 Sqrt[2] J^3) (-\[ScriptCapitalE])^(3/2) \[Epsilon]^6 (-48 (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+\[ScriptCapitalE] \[Epsilon]^2 (-3628800+(7835008-128847 \[Pi]^2) \[Eta]+36 (-98144+861 \[Pi]^2) \[Eta]^2+293760 \[Eta]^3)) (\[Chi]-\[Psi])-et Sin[\[Chi]]+(\[ScriptCapitalE] \[Epsilon]^4 (11059200 J^3 \[ScriptCapitalE]^2 \[Epsilon]^4 \[Eta] (-20+3 \[Eta]+2 \[Eta]^2)+44236800 J^5 \[ScriptCapitalE]^3 \[Epsilon]^4 \[Eta] (-20+3 \[Eta]+2 \[Eta]^2)+44236800 J^7 \[ScriptCapitalE]^4 \[Epsilon]^4 \[Eta] (-20+3 \[Eta]+2 \[Eta]^2)+Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[Epsilon]^4 (-1712332800+(8314359104-246319350 \[Pi]^2) \[Eta]+(-4388287232+86487075 \[Pi]^2) \[Eta]^2+184226400 \[Eta]^3-1944000 \[Eta]^4)+115200 Sqrt[2] J^8 (-\[ScriptCapitalE])^(5/2) \[Eta] (64 (4+\[Eta])-16 \[ScriptCapitalE] \[Epsilon]^2 (-64-4 \[Eta]+23 \[Eta]^2)+\[ScriptCapitalE]^2 \[Epsilon]^4 (4672+912 \[Eta]-303 \[Eta]^2+902 \[Eta]^3))-2 Sqrt[2] J^2 Sqrt[-\[ScriptCapitalE]] \[Epsilon]^2 (38400 (1728+(-4148+3 \[Pi]^2) \[Eta]+600 \[Eta]^2+33 \[Eta]^3)+\[ScriptCapitalE] \[Epsilon]^2 (3607142400+2 (-8729633504+247794225 \[Pi]^2) \[Eta]+(9340505856-170534025 \[Pi]^2) \[Eta]^2-471441600 \[Eta]^3+1152000 \[Eta]^4))+4 Sqrt[2] J^4 Sqrt[-\[ScriptCapitalE]] (460800 \[Eta] (4+\[Eta])-38400 \[ScriptCapitalE] \[Epsilon]^2 (3456+(-8380+6 \[Pi]^2) \[Eta]+1227 \[Eta]^2+138 \[Eta]^3)+\[ScriptCapitalE]^2 \[Epsilon]^4 (-2226585600+(10348301504-252478050 \[Pi]^2) \[Eta]+9 (-614377024+9064225 \[Pi]^2) \[Eta]^2+383328000 \[Eta]^3+10411200 \[Eta]^4))+8 Sqrt[2] J^6 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (921600 \[Eta] (4+\[Eta])-38400 \[ScriptCapitalE] \[Epsilon]^2 (1728+(-4424+3 \[Pi]^2) \[Eta]+615 \[Eta]^2+174 \[Eta]^3)+\[ScriptCapitalE]^2 \[Epsilon]^4 (-331776000-1350 (-919776+2377 \[Pi]^2) \[Eta]-(568404992+2468925 \[Pi]^2) \[Eta]^2+94248000 \[Eta]^3+16128000 \[Eta]^4))) Sin[\[Psi]])/(7372800 J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))+1/(230400 Sqrt[2] J^5) Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Epsilon]^6 (-28800 J^2 (1+2 J^2 \[ScriptCapitalE]) \[Eta] (23+12 \[Eta]+6 \[Eta]^2)+\[Epsilon]^2 (-1857600+(12167056-1072425 \[Pi]^2) \[Eta]+(-43313932+3152775 \[Pi]^2) \[Eta]^2+3709200 \[Eta]^3-126000 \[Eta]^4+1200 J^4 \[ScriptCapitalE]^2 \[Eta] (-8904+12207 \[Eta]+2356 \[Eta]^2+864 \[Eta]^3)+2 J^2 \[ScriptCapitalE] (-1857600+(10986256-1072425 \[Pi]^2) \[Eta]+(-38708632+3152775 \[Pi]^2) \[Eta]^2+4891200 \[Eta]^3+176400 \[Eta]^4))) Sin[2 \[Psi]]+1/(3686400 Sqrt[2] J^5) \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Epsilon]^6 \[Eta] (-998400 J^2 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^2+\[Epsilon]^2 (225 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE]) (10802+59407 \[Eta])+16 (-3594972-6795760 \[Eta]+1441725 \[Eta]^2-56250 \[Eta]^3+900 J^4 \[ScriptCapitalE]^2 \[Eta]^2 (-839+526 \[Eta])+4 J^2 \[ScriptCapitalE] (-1797486-3397880 \[Eta]+731775 \[Eta]^2+42750 \[Eta]^3)))) Sin[3 \[Psi]]+(Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])^2 \[Epsilon]^8 \[Eta] (516-3303 \[Eta]+2444 \[Eta]^2+150 \[Eta]^3) Sin[4 \[Psi]])/(1536 Sqrt[2] J^5)+(Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Epsilon]^8 \[Eta]^3 (-25+66 \[Eta]) Sin[5 \[Psi]])/(1024 Sqrt[2] J^5);
g4t\[Ellipsis]ADM=-((15 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/J)+(6 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/J;
g6t\[Ellipsis]ADM=-((105 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/J^3)-(285 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2)/(2 Sqrt[2] J)+(436 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(3 J^3)-(41 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(16 Sqrt[2] J^3)+(165 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(2 Sqrt[2] J)-(15 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/J^3-(27 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(Sqrt[2] J);
g8t\[Ellipsis]ADM=-((9009 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/(4 Sqrt[2] J^5))-(1575 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2)/(Sqrt[2] J^3)+(450 \[ScriptCapitalE]^3)/J^2-(10125 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3)/(16 Sqrt[2] J)+(293413 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(60 Sqrt[2] J^5)-(51439 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(512 Sqrt[2] J^5)+(61211 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(18 Sqrt[2] J^3)-(42949 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(768 Sqrt[2] J^3)-(360 \[ScriptCapitalE]^3 \[Eta])/J^2+(150 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/J-(7013 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(4 Sqrt[2] J^5)+(123 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(4 Sqrt[2] J^5)-(3067 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(2 Sqrt[2] J^3)+(861 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(64 Sqrt[2] J^3)+(72 \[ScriptCapitalE]^3 \[Eta]^2)/J^2-(2265 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(16 Sqrt[2] J)+(105 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^3)/(2 Sqrt[2] J^5)+(255 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^3)/(2 Sqrt[2] J^3)+(369 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^3)/(8 Sqrt[2] J);

f4t\[Ellipsis]ADM=(Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(4 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(4 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(2 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(Sqrt[2] J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(1+2 J^2 \[ScriptCapitalE])^(3/2);
f6t\[Ellipsis]ADM=-((18 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/(J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2)))-(72 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2)/(J (1+2 J^2 \[ScriptCapitalE])^(3/2))-(72 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3)/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(1037 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(12 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(\[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(16 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(2095 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(6 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))-(\[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(4 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(553 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(3 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(4 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))+(16 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta])/(1+2 J^2 \[ScriptCapitalE])^(3/2)-(25 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(2 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(409 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(8 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))-(205 J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(4 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))+(Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta]^2)/(1+2 J^2 \[ScriptCapitalE])^(3/2)-(11 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^3)/(16 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(23 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^3)/(4 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))-(29 J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^3)/(2 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))-(23 J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta]^3)/(2 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2));
f8t\[Ellipsis]ADM=-((929 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/(2 Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2)))-(1957 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2)/(Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(1208 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3)/(J (1+2 J^2 \[ScriptCapitalE])^(3/2))-(360 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4)/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(129911861 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(57600 Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(1642129 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(24576 Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(272801047 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(28800 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(3303923 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(12288 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(30 \[ScriptCapitalE]^3 \[Eta])/(J^2 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(161692211 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(14400 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))-(1683187 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(6144 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))-(120 \[ScriptCapitalE]^4 \[Eta])/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(86229 J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta])/(32 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))-(7131 J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta])/(1024 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))-(120 J^2 \[ScriptCapitalE]^5 \[Eta])/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(73 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^5 \[Eta])/(1+2 J^2 \[ScriptCapitalE])^(3/2)-(17141747 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(14400 Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(384387 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(16384 Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(4054039 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(800 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(757929 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(8192 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(9 \[ScriptCapitalE]^3 \[Eta]^2)/(2 J^2 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(9599641 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(1600 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(362569 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(4096 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(18 \[ScriptCapitalE]^4 \[Eta]^2)/(1+2 J^2 \[ScriptCapitalE])^(3/2)-(555083 J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta]^2)/(450 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))-(10973 J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta]^2)/(2048 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))+(18 J^2 \[ScriptCapitalE]^5 \[Eta]^2)/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(57 J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^5 \[Eta]^2)/(2 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))+(25587 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^3)/(512 Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(32739 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^3)/(128 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(3 \[ScriptCapitalE]^3 \[Eta]^3)/(J^2 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(6655 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^3)/(16 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(12 \[ScriptCapitalE]^4 \[Eta]^3)/(1+2 J^2 \[ScriptCapitalE])^(3/2)+(6545 J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta]^3)/(32 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))+(12 J^2 \[ScriptCapitalE]^5 \[Eta]^3)/(1+2 J^2 \[ScriptCapitalE])^(3/2)-(303 J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^5 \[Eta]^3)/(32 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))-(135 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^4)/(256 Sqrt[2] J^5 (1+2 J^2 \[ScriptCapitalE])^(3/2))-(5 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^4)/(8 Sqrt[2] J^3 (1+2 J^2 \[ScriptCapitalE])^(3/2))+(723 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^4)/(64 Sqrt[2] J (1+2 J^2 \[ScriptCapitalE])^(3/2))+(35 J Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^4 \[Eta]^4)/(Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2))+(451 J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^5 \[Eta]^4)/(16 Sqrt[2] (1+2 J^2 \[ScriptCapitalE])^(3/2));

i6t\[Ellipsis]ADM=-((23 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(8 Sqrt[2] J^3))-(23 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(4 Sqrt[2] J)-(3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(2 Sqrt[2] J^3)-(3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(Sqrt[2] J)-(3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^3)/(4 Sqrt[2] J^3)-(3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^3)/(2 Sqrt[2] J);
i8t\[Ellipsis]ADM=-((129 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/(16 Sqrt[2] J^5))-(129 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2)/(8 Sqrt[2] J^3)+(760441 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(14400 Sqrt[2] J^5)-(14299 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(3072 Sqrt[2] J^5)+(686641 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(7200 Sqrt[2] J^3)-(14299 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(1536 Sqrt[2] J^3)-(371 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(8 Sqrt[2] J)-(10828483 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(57600 Sqrt[2] J^5)+(42037 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(3072 Sqrt[2] J^5)-(4838579 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(14400 Sqrt[2] J^3)+(42037 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(1536 Sqrt[2] J^3)+(4069 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(64 Sqrt[2] J)+(3091 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^3)/(192 Sqrt[2] J^5)+(1019 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^3)/(24 Sqrt[2] J^3)+(589 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^3)/(48 Sqrt[2] J)-(35 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^4)/(64 Sqrt[2] J^5)+(49 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^4)/(32 Sqrt[2] J^3)+(9 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^4)/(2 Sqrt[2] J);

h6t\[Ellipsis]ADM=-((13 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^3)/(48 Sqrt[2] J^3))-(13 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^3)/(24 Sqrt[2] J);
h8t\[Ellipsis]ADM=-((299581 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta])/(19200 Sqrt[2] J^5))+(5401 \[Pi]^2 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta])/(8192 Sqrt[2] J^5)-(299581 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta])/(9600 Sqrt[2] J^3)+(5401 \[Pi]^2 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta])/(4096 Sqrt[2] J^3)-(84947 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^2)/(2880 Sqrt[2] J^5)+(59407 \[Pi]^2 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^2)/(16384 Sqrt[2] J^5)-(84947 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^2)/(1440 Sqrt[2] J^3)+(59407 \[Pi]^2 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^2)/(8192 Sqrt[2] J^3)+(19223 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^3)/(3072 Sqrt[2] J^5)+(9757 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^3)/(768 Sqrt[2] J^3)-(839 \[ScriptCapitalE]^3 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^3)/(256 Sqrt[2] J)-(125 \[ScriptCapitalE] Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^4)/(512 Sqrt[2] J^5)+(95 \[ScriptCapitalE]^2 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^4)/(128 Sqrt[2] J^3)+(263 \[ScriptCapitalE]^3 Sqrt[-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])] \[Eta]^4)/(128 Sqrt[2] J);

k8t\[Ellipsis]ADM=(43 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(128 Sqrt[2] J^5)+(43 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(32 Sqrt[2] J^3)+(43 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/(32 Sqrt[2] J)-(1101 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(512 Sqrt[2] J^5)-(1101 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(128 Sqrt[2] J^3)-(1101 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(128 Sqrt[2] J)+(611 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^3)/(384 Sqrt[2] J^5)+(611 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^3)/(96 Sqrt[2] J^3)+(611 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^3)/(96 Sqrt[2] J)+(25 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^4)/(256 Sqrt[2] J^5)+(25 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^4)/(64 Sqrt[2] J^3)+(25 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^4)/(64 Sqrt[2] J);
j8t\[Ellipsis]ADM=-((25 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(1024 Sqrt[2] J^5))-(25 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(256 Sqrt[2] J^3)-(25 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(256 Sqrt[2] J)+(33 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(512 Sqrt[2] J^5)+(33 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(128 Sqrt[2] J^3)+(33 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^4)/(128 Sqrt[2] J);





(* Hamiltonian *)
HByRP\[Ellipsis]EOB=P^2/2-1/R-(\[Epsilon]^2 (-4 P^2 R (-1+\[Eta])+P^4 R^2 (1+\[Eta])+4 (1+2 PR^2 R+\[Eta])))/(8 R^2)+(\[Epsilon]^4 (2 P^4 R^2 (1+\[Eta]-3 \[Eta]^2)+P^6 R^3 (1+\[Eta]+\[Eta]^2)+4 P^2 R (-1-\[Eta]+3 \[Eta]^2+2 PR^2 R (1+\[Eta]))+8 (-1+\[Eta]-\[Eta]^2+2 PR^2 (R+2 R \[Eta]))))/(16 R^3)-1/(384 R^4) \[Epsilon]^6 (-24 P^6 R^3 (-1-\[Eta]+5 \[Eta]^3)+3 P^8 R^4 (5+5 \[Eta]+6 \[Eta]^2+5 \[Eta]^3)+96 P^2 R (1-\[Eta]+2 \[Eta]^2-5 \[Eta]^3+2 PR^2 (R+4 R \[Eta]))+24 P^4 R^2 (-1-\[Eta]-6 \[Eta]^2+15 \[Eta]^3+6 PR^2 R (1+\[Eta]+\[Eta]^2))+2 (120-3080 \[Eta]+123 \[Pi]^2 \[Eta]-48 \[Eta]^2+120 \[Eta]^3+96 PR^2 R (-1-37 \[Eta]+3 \[Eta]^2)+96 PR^4 R^2 (1-7 \[Eta]+6 \[Eta]^2)))+1/(46080 R^5) \[Epsilon]^8 (13824 PR^6 R^3 \[Eta] (-3-9 \[Eta]+10 \[Eta]^2)+23040 PR^4 R^2 (1+19 \[Eta]-66 \[Eta]^2+4 \[Eta]^3)-5 PR^2 R (-4608+(-312832+77187 \[Pi]^2) \[Eta]-864 (-1072+41 \[Pi]^2) \[Eta]^2+9216 \[Eta]^3)+180 P^10 R^5 (7+7 \[Eta]+9 \[Eta]^2+10 \[Eta]^3+7 \[Eta]^4)-360 P^8 R^4 (-5-5 \[Eta]-3 \[Eta]^2+10 \[Eta]^3+35 \[Eta]^4)-3 (13440+(292096-24285 \[Pi]^2) \[Eta]+36480 \[Eta]^2-3840 \[Eta]^3+13440 \[Eta]^4)-2880 P^4 R^2 (-1+\[Eta]-\[Eta]^2-16 \[Eta]^3+35 \[Eta]^4+6 PR^2 R (-1-4 \[Eta]-3 \[Eta]^2+2 \[Eta]^3))+1440 P^6 R^3 (-1-\[Eta]-3 \[Eta]^2-10 \[Eta]^3+35 \[Eta]^4+2 PR^2 R (5+5 \[Eta]+6 \[Eta]^2+5 \[Eta]^3))+120 P^2 R (-120+(3080-123 \[Pi]^2) \[Eta]+(-2888+123 \[Pi]^2) \[Eta]^2-336 \[Eta]^3+840 \[Eta]^4+96 PR^2 R (-1-37 \[Eta]-36 \[Eta]^2+3 \[Eta]^3)+96 PR^4 R^2 (3-5 \[Eta]+\[Eta]^2+6 \[Eta]^3)));

arByEJ\[Ellipsis]EOB=-(1/(2 \[ScriptCapitalE]))+1/4 \[Epsilon]^2 (-3+\[Eta])+\[Epsilon]^4 ((-4+\[Eta])/J^2-1/8 \[ScriptCapitalE] (1+\[Eta]^2))+(\[Epsilon]^6 (-3072+192 J^2 \[ScriptCapitalE] (-4+\[Eta])+(4160-123 \[Pi]^2) \[Eta]+6 J^4 \[ScriptCapitalE]^2 (1-\[Eta]+\[Eta]^3)))/(96 J^4)+1/(7680 J^6) \[Epsilon]^8 (-2457600+(3994368-89190 \[Pi]^2) \[Eta]+160 (-3728+123 \[Pi]^2) \[Eta]^2+7680 J^4 \[ScriptCapitalE]^2 (-4-3 \[Eta]+\[Eta]^2)+J^2 \[ScriptCapitalE] (-1228800+(1935744-44595 \[Pi]^2) \[Eta]+80 (-3536+123 \[Pi]^2) \[Eta]^2)-240 J^6 \[ScriptCapitalE]^3 (1-2 \[Eta]+\[Eta]^4));
VR2ByuEJ\[Ellipsis]EOB=2 u-J^2 u^2+2 \[ScriptCapitalE]+\[Epsilon]^2 (6 J^2 u^3-3 \[ScriptCapitalE]^2 (1+\[Eta])-4 u \[ScriptCapitalE] (3+\[Eta])+2 u^2 (-4+J^2 \[ScriptCapitalE] (1+\[Eta])))+\[Epsilon]^4 (-6 J^2 u^4 (2+\[Eta])+6 u \[ScriptCapitalE]^2 (3+3 \[Eta]+\[Eta]^2)+\[ScriptCapitalE]^3 (4+3 \[Eta]+4 \[Eta]^2)-2 u^3 (-4-5 \[Eta]+6 J^2 \[ScriptCapitalE] (1+\[Eta]))+u^2 \[ScriptCapitalE] (4 (6+7 \[Eta])-3 J^2 \[ScriptCapitalE] (1+\[Eta]+\[Eta]^2)))+\[Epsilon]^6 (-6 J^4 u^6 \[Eta] (-4+3 \[Eta])+u^4 (41/96 (320+3 \[Pi]^2) \[Eta]-84 \[Eta]^2)-6 u^2 \[ScriptCapitalE]^2 (6-7 \[Eta]+19 \[Eta]^2)-4 u^3 \[ScriptCapitalE] (4-55 \[Eta]+44 \[Eta]^2)-2 u \[ScriptCapitalE]^3 (12+9 \[Eta]+12 \[Eta]^2+4 \[Eta]^3)-1/4 \[ScriptCapitalE]^4 (20+8 \[Eta]+15 \[Eta]^2+20 \[Eta]^3)+J^2 u^2 (18 u \[ScriptCapitalE]^2 (1+\[Eta]+\[Eta]^2)+12 u^2 \[ScriptCapitalE] (2-5 \[Eta]+7 \[Eta]^2)+2 u^3 (4-59 \[Eta]+39 \[Eta]^2)+\[ScriptCapitalE]^3 (4+3 \[Eta]+4 \[Eta]^2+4 \[Eta]^3)))+\[Epsilon]^8 (3 J^6 u^8 \[Eta] (3+9 \[Eta]-10 \[Eta]^2)+6 u^3 \[ScriptCapitalE]^2 (4-19 \[Eta]-314 \[Eta]^2+184 \[Eta]^3)+2 u^2 \[ScriptCapitalE]^3 (24-54 \[Eta]-87 \[Eta]^2+184 \[Eta]^3)+3/2 \[ScriptCapitalE]^5 (4+2 \[Eta]^2+3 \[Eta]^3+4 \[Eta]^4)+1/2 u \[ScriptCapitalE]^4 (60+24 \[Eta]+45 \[Eta]^2+60 \[Eta]^3+20 \[Eta]^4)+3 J^4 u^6 \[Eta] (2 \[ScriptCapitalE] (-17-29 \[Eta]+36 \[Eta]^2)+u (-14-125 \[Eta]+70 \[Eta]^2))+(u^4 \[ScriptCapitalE] \[Eta] (15 \[Pi]^2 (-5933+1968 \[Eta])+512 (2201-15774 \[Eta]+5076 \[Eta]^2)))/2304+(u^5 \[Eta] (15 \[Pi]^2 (-70091+21648 \[Eta])+128 (119231-324570 \[Eta]+64800 \[Eta]^2)))/23040-1/4608 J^2 u^2 (27648 u \[ScriptCapitalE]^3 (4+3 \[Eta]+4 \[Eta]^2+4 \[Eta]^3)+82944 u^2 \[ScriptCapitalE]^2 (2-11 \[Eta]-17 \[Eta]^2+27 \[Eta]^3)+18432 u^3 \[ScriptCapitalE] (4-49 \[Eta]-431 \[Eta]^2+249 \[Eta]^3)+1152 \[ScriptCapitalE]^4 (20+8 \[Eta]+15 \[Eta]^2+20 \[Eta]^3+20 \[Eta]^4)+u^4 \[Eta] (\[Pi]^2 (-88995+35424 \[Eta])+512 (1337-13896 \[Eta]+4320 \[Eta]^2))));
VF2ByuEJ\[Ellipsis]EOB=J^2 u^2-2 J^2 u^2 \[Epsilon]^2 (2 u+\[ScriptCapitalE]+\[ScriptCapitalE] \[Eta])+J^2 u^2 \[Epsilon]^4 (4 u^2+8 u \[ScriptCapitalE] (1+\[Eta])+3 \[ScriptCapitalE]^2 (1+\[Eta]+\[Eta]^2))+J^2 u^2 \[Epsilon]^6 (4 u^3 \[Eta]-8 u^2 \[ScriptCapitalE] (1+\[Eta])-12 u \[ScriptCapitalE]^2 (1+\[Eta]+\[Eta]^2)-\[ScriptCapitalE]^3 (4+3 \[Eta]+4 \[Eta]^2+4 \[Eta]^3))-1/48 J^2 u^2 \[Epsilon]^8 (41 (-64+3 \[Pi]^2) u^4 \[Eta]+384 u^3 \[ScriptCapitalE] \[Eta] (1+\[Eta])-576 u^2 \[ScriptCapitalE]^2 (1+\[Eta]+\[Eta]^2)-192 u \[ScriptCapitalE]^3 (4+3 \[Eta]+4 \[Eta]^2+4 \[Eta]^3)-12 \[ScriptCapitalE]^4 (20+8 \[Eta]+15 \[Eta]^2+20 \[Eta]^3+20 \[Eta]^4));
PByEJ\[Ellipsis]EOB=\[Pi]/(Sqrt[2] (-\[ScriptCapitalE])^(3/2))-(\[Pi] \[Epsilon]^2 (-15+\[Eta]))/(4 Sqrt[2] Sqrt[-\[ScriptCapitalE]])+\[Epsilon]^4 (-((3 \[Pi] (-5+2 \[Eta]))/J)-(3 \[Pi] Sqrt[-\[ScriptCapitalE]] (35+30 \[Eta]+3 \[Eta]^2))/(32 Sqrt[2]))+(\[Pi] \[Epsilon]^6 (80640+8 (-13952+123 \[Pi]^2) \[Eta]+11520 \[Eta]^2+2304 J^2 \[ScriptCapitalE] (5-5 \[Eta]+4 \[Eta]^2)+15 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (21-105 \[Eta]+15 \[Eta]^2+5 \[Eta]^3)))/(768 J^3)-1/(737280 J^5) \[Pi] \[Epsilon]^8 (64 (-10704960+(21664288-445305 \[Pi]^2) \[Eta]+60 (-104672+2337 \[Pi]^2) \[Eta]^2+8640 \[Eta]^3)+315 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (99-420 \[Eta]+210 \[Eta]^2+60 \[Eta]^3+35 \[Eta]^4)+45 (1+2 J^2 \[ScriptCapitalE])^2 (18432 \[Eta]^2 (-5+4 \[Eta])+7 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (99-420 \[Eta]+210 \[Eta]^2+60 \[Eta]^3+35 \[Eta]^4))-10 (1+2 J^2 \[ScriptCapitalE]) (-8 (-1814400+(5202688-106707 \[Pi]^2) \[Eta]+240 (-12512+123 \[Pi]^2) \[Eta]^2+193536 \[Eta]^3)+63 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (99-420 \[Eta]+210 \[Eta]^2+60 \[Eta]^3+35 \[Eta]^4)));
nByEJ\[Ellipsis]EOB=2 Sqrt[2] (-\[ScriptCapitalE])^(3/2)+((-\[ScriptCapitalE])^(5/2) \[Epsilon]^2 (-15+\[Eta]))/Sqrt[2]-(\[ScriptCapitalE]^3 \[Epsilon]^4 (192 (-5+2 \[Eta])+Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (555+30 \[Eta]+11 \[Eta]^2)))/(16 J)+(\[ScriptCapitalE]^3 \[Epsilon]^6 (80640+8 (-13952+123 \[Pi]^2) \[Eta]+11520 \[Eta]^2+5760 J^2 \[ScriptCapitalE] (17-9 \[Eta]+2 \[Eta]^2)+45 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (-653-111 \[Eta]-7 \[Eta]^2+3 \[Eta]^3)))/(192 J^3)-1/(46080 J^5) \[ScriptCapitalE]^3 \[Epsilon]^8 (1658880 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (5-2 \[Eta])^2+138240 J^4 \[ScriptCapitalE]^2 (-1125+550 \[Eta]-175 \[Eta]^2+38 \[Eta]^3)+40 J^2 \[ScriptCapitalE] (-5443200+(10467328-150987 \[Pi]^2) \[Eta]+24 (-164992+1353 \[Pi]^2) \[Eta]^2+311040 \[Eta]^3)+12 (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+135 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (232881+65300 \[Eta]+4070 \[Eta]^2-460 \[Eta]^3+241 \[Eta]^4));
er2ByEJ\[Ellipsis]EOB=1+2 J^2 \[ScriptCapitalE]+\[ScriptCapitalE] \[Epsilon]^2 (-8+J^2 \[ScriptCapitalE] (-7+\[Eta]))+\[ScriptCapitalE] \[Epsilon]^4 (J^2 \[ScriptCapitalE]^2 (16-7 \[Eta])+4 \[ScriptCapitalE] (-5+\[Eta])+(8 (-4+\[Eta]))/J^2)+(\[ScriptCapitalE] \[Epsilon]^6 (-6144+(8320-246 \[Pi]^2) \[Eta]+96 J^4 \[ScriptCapitalE]^2 (20-11 \[Eta]+2 \[Eta]^2)-6 J^6 \[ScriptCapitalE]^3 (120-96 \[Eta]+7 \[Eta]^2)+3 J^2 \[ScriptCapitalE] (-1664+(3680-123 \[Pi]^2) \[Eta]+32 \[Eta]^2)))/(24 J^4)+1/(960 J^6) \[ScriptCapitalE] \[Epsilon]^8 (-2457600+(3994368-89190 \[Pi]^2) \[Eta]+160 (-3728+123 \[Pi]^2) \[Eta]^2+1920 J^8 \[ScriptCapitalE]^4 (25-30 \[Eta]+6 \[Eta]^2)+J^4 \[ScriptCapitalE]^2 (307200+(-232576+9525 \[Pi]^2) \[Eta]-40 (-4928+123 \[Pi]^2) \[Eta]^2)+4 J^2 \[ScriptCapitalE] (-645120-3 (-421888+8715 \[Pi]^2) \[Eta]+10 (-24512+861 \[Pi]^2) \[Eta]^2)+960 J^6 \[ScriptCapitalE]^3 (-180+170 \[Eta]-41 \[Eta]^2+2 \[Eta]^3));
ef2ByEJ\[Ellipsis]EOB=1+2 J^2 \[ScriptCapitalE]+\[ScriptCapitalE] \[Epsilon]^2 (-12+J^2 \[ScriptCapitalE] (-15+\[Eta]))+(\[ScriptCapitalE] \[Epsilon]^4 (-52+5 J^4 \[ScriptCapitalE]^2 (16-3 \[Eta])+36 \[Eta]+2 J^2 \[ScriptCapitalE] (-5+29 \[Eta])))/J^2-1/(24 J^4) \[ScriptCapitalE] \[Epsilon]^6 (18 J^6 \[ScriptCapitalE]^3 (496-160 \[Eta]+5 \[Eta]^2)+48 J^4 \[ScriptCapitalE]^2 (-174+71 \[Eta]+22 \[Eta]^2)+4 (2640+(-6914+123 \[Pi]^2) \[Eta]+378 \[Eta]^2)+J^2 \[ScriptCapitalE] (3696+(-44768+861 \[Pi]^2) \[Eta]+3888 \[Eta]^2))+1/(46080 J^6) \[ScriptCapitalE] \[Epsilon]^8 (-211783680+(663963008-18718395 \[Pi]^2) \[Eta]+240 (-1209248+30381 \[Pi]^2) \[Eta]^2+3110400 \[Eta]^3+552960 J^8 \[ScriptCapitalE]^4 (134-62 \[Eta]+5 \[Eta]^2)+23040 J^6 \[ScriptCapitalE]^3 (-5474-16 \[Eta]+79 \[Eta]^2+68 \[Eta]^3)+12 J^4 \[ScriptCapitalE]^2 (9615360-(30674816+696045 \[Pi]^2) \[Eta]+240 (-96608+2829 \[Pi]^2) \[Eta]^2+1036800 \[Eta]^3)+4 J^2 \[ScriptCapitalE] (-29767680+(200467456-8925375 \[Pi]^2) \[Eta]+720 (-249400+6519 \[Pi]^2) \[Eta]^2+3265920 \[Eta]^3));
et2ByEJ\[Ellipsis]EOB=1+2 J^2 \[ScriptCapitalE]+\[ScriptCapitalE] \[Epsilon]^2 (4+J^2 \[ScriptCapitalE] (17+\[Eta]))+(\[ScriptCapitalE] \[Epsilon]^4 (12 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (5-2 \[Eta])+4 (-4+\[Eta])+2 J^2 \[ScriptCapitalE] (3+\[Eta])-6 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta])+J^4 \[ScriptCapitalE]^2 (112+17 \[Eta])))/J^2+1/(48 J^4) \[ScriptCapitalE] \[Epsilon]^6 (-6144+(8320-246 \[Pi]^2) \[Eta]+96 J^4 \[ScriptCapitalE]^2 (-14+3 \[Eta])+144 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (265-113 \[Eta]+14 \[Eta]^2)+12 J^6 \[ScriptCapitalE]^3 (2640+672 \[Eta]+17 \[Eta]^2)+2 J^2 \[ScriptCapitalE] (-6336+(4784-123 \[Pi]^2) \[Eta]+48 \[Eta]^2)+Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+2 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (16380+(-17084+123 \[Pi]^2) \[Eta]+2088 \[Eta]^2))+1/(23040 J^6) \[ScriptCapitalE] \[Epsilon]^8 (92160 J^8 \[ScriptCapitalE]^4 (914+330 \[Eta]+21 \[Eta]^2)-11520 J^6 \[ScriptCapitalE]^3 (6134-4236 \[Eta]+861 \[Eta]^2)+24 (-1228800+(1997184-44595 \[Pi]^2) \[Eta]+80 (-3728+123 \[Pi]^2) \[Eta]^2)-960 J^4 \[ScriptCapitalE]^2 (86160+(-70336+1353 \[Pi]^2) \[Eta]+(208+123 \[Pi]^2) \[Eta]^2)+12 J^2 \[ScriptCapitalE] (-5160960+(7908992-197745 \[Pi]^2) \[Eta]+40 (-17632+615 \[Pi]^2) \[Eta]^2)-8640 Sqrt[2] J^7 (-\[ScriptCapitalE])^(7/2) (18795-7184 \[Eta]+1215 \[Eta]^2-174 \[Eta]^3)-20 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-9334440+(14025088-179031 \[Pi]^2) \[Eta]+12 (-337142+2337 \[Pi]^2) \[Eta]^2+312336 \[Eta]^3)-3 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+4 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (-37091520+(80822656-1538535 \[Pi]^2) \[Eta]+810 (-36352+533 \[Pi]^2) \[Eta]^2+1339200 \[Eta]^3));

erByEJef\[Ellipsis]EOB=ef (1+2 \[ScriptCapitalE] \[Epsilon]^2+(\[ScriptCapitalE] \[Epsilon]^4 (10-3 J^2 \[ScriptCapitalE]-14 \[Eta]+J^2 \[ScriptCapitalE] \[Eta]))/J^2-(\[ScriptCapitalE] \[Epsilon]^6 (-2208+168 J^2 \[ScriptCapitalE]-96 J^4 \[ScriptCapitalE]^2+9668 \[Eta]-123 \[Pi]^2 \[Eta]+2616 J^2 \[ScriptCapitalE] \[Eta]+72 J^4 \[ScriptCapitalE]^2 \[Eta]-756 \[Eta]^2-480 J^2 \[ScriptCapitalE] \[Eta]^2))/(24 J^4)-1/(92160 J^6) \[ScriptCapitalE] \[Epsilon]^8 (-93818880-16773120 J^2 \[ScriptCapitalE]-1105920 J^4 \[ScriptCapitalE]^2+460800 J^6 \[ScriptCapitalE]^3+472233344 \[Eta]-14437275 \[Pi]^2 \[Eta]+285412608 J^2 \[ScriptCapitalE] \[Eta]-10308870 J^2 \[Pi]^2 \[ScriptCapitalE] \[Eta]+1566720 J^4 \[ScriptCapitalE]^2 \[Eta]-552960 J^6 \[ScriptCapitalE]^3 \[Eta]-261588480 \[Eta]^2+6346800 \[Pi]^2 \[Eta]^2-226091520 J^2 \[ScriptCapitalE] \[Eta]^2+4428000 J^2 \[Pi]^2 \[ScriptCapitalE] \[Eta]^2-7603200 J^4 \[ScriptCapitalE]^2 \[Eta]^2+69120 J^6 \[ScriptCapitalE]^3 \[Eta]^2+3110400 \[Eta]^3+6842880 J^2 \[ScriptCapitalE] \[Eta]^3+1658880 J^4 \[ScriptCapitalE]^2 \[Eta]^3));
erByEJet\[Ellipsis]EOB=et (1-6 \[ScriptCapitalE] \[Epsilon]^2+(\[ScriptCapitalE] \[Epsilon]^4 (2 (-4+\[Eta])-3 J^2 \[ScriptCapitalE] (-3+\[Eta])+3 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta])))/J^2+1/(96 J^4) \[ScriptCapitalE] \[Epsilon]^6 (-6144+(8320-246 \[Pi]^2) \[Eta]+288 J^4 \[ScriptCapitalE]^2 (-4+3 \[Eta])+96 J^2 \[ScriptCapitalE] (44-15 \[Eta]+\[Eta]^2)+72 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (-25-7 \[Eta]+18 \[Eta]^2)-Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2))+1/(46080 J^6) \[ScriptCapitalE] \[Epsilon]^8 (34560 J^6 \[ScriptCapitalE]^3 (20-24 \[Eta]+3 \[Eta]^2)-46080 J^4 \[ScriptCapitalE]^2 (48-56 \[Eta]+11 \[Eta]^2)+24 (-1228800+(1997184-44595 \[Pi]^2) \[Eta]+80 (-3728+123 \[Pi]^2) \[Eta]^2)+12 J^2 \[ScriptCapitalE] (860160+3 (-268672+9735 \[Pi]^2) \[Eta]+40 (-2528+123 \[Pi]^2) \[Eta]^2)+4320 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-255+16 \[Eta]-83 \[Eta]^2+246 \[Eta]^3)+10 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (-172800+(3457408-93423 \[Pi]^2) \[Eta]+36 (-85088+861 \[Pi]^2) \[Eta]^2+293760 \[Eta]^3)+3 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)));
efByEJer\[Ellipsis]EOB=er (1-2 \[ScriptCapitalE] \[Epsilon]^2-(\[ScriptCapitalE] \[Epsilon]^4 (10+J^2 \[ScriptCapitalE] (-7+\[Eta])-14 \[Eta]))/J^2+(\[ScriptCapitalE] \[Epsilon]^6 (-2208+(9668-123 \[Pi]^2) \[Eta]-756 \[Eta]^2+24 J^4 \[ScriptCapitalE]^2 (-24+7 \[Eta])-24 J^2 \[ScriptCapitalE] (-47-53 \[Eta]+20 \[Eta]^2)))/(24 J^4)+1/(92160 J^6) \[ScriptCapitalE] \[Epsilon]^8 (-93818880+(472233344-14437275 \[Pi]^2) \[Eta]+240 (-1089952+26445 \[Pi]^2) \[Eta]^2+3110400 \[Eta]^3+23040 J^6 \[ScriptCapitalE]^3 (328-144 \[Eta]+7 \[Eta]^2)+46080 J^4 \[ScriptCapitalE]^2 (-440-294 \[Eta]-61 \[Eta]^2+36 \[Eta]^3)+6 J^2 \[ScriptCapitalE] (4392960+(18517888-1403265 \[Pi]^2) \[Eta]+6000 (-5456+123 \[Pi]^2) \[Eta]^2+1140480 \[Eta]^3)));
efByEJet\[Ellipsis]EOB=et (1-8 \[ScriptCapitalE] \[Epsilon]^2+(\[ScriptCapitalE] \[Epsilon]^4 (-4 J^2 \[ScriptCapitalE] (-7+\[Eta])+3 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta])+2 (-9+8 \[Eta])))/J^2+1/(96 J^4) \[ScriptCapitalE] \[Epsilon]^6 (384 J^4 \[ScriptCapitalE]^2 (-24+7 \[Eta])+72 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (-65+9 \[Eta]+18 \[Eta]^2)-96 J^2 \[ScriptCapitalE] (-167+50 \[Eta]+19 \[Eta]^2)-6 (2496+(-7832+123 \[Pi]^2) \[Eta]+504 \[Eta]^2)-Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2))+1/(92160 J^6) \[ScriptCapitalE] \[Epsilon]^8 (-152801280+(568098176-16577835 \[Pi]^2) \[Eta]+720 (-383200+9471 \[Pi]^2) \[Eta]^2+3110400 \[Eta]^3+92160 J^6 \[ScriptCapitalE]^3 (328-144 \[Eta]+7 \[Eta]^2)+46080 J^4 \[ScriptCapitalE]^2 (-1568-402 \[Eta]+65 \[Eta]^2+36 \[Eta]^3)+8640 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-1775+512 \[Eta]+141 \[Eta]^2+246 \[Eta]^3)+20 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (1486080+(873856-81615 \[Pi]^2) \[Eta]+36 (-70496+861 \[Pi]^2) \[Eta]^2+293760 \[Eta]^3)+6 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+6 J^2 \[ScriptCapitalE] (19507200-(26521216+735405 \[Pi]^2) \[Eta]+880 (-33872+861 \[Pi]^2) \[Eta]^2+1140480 \[Eta]^3)));
etByEJer\[Ellipsis]EOB=er (1+6 \[ScriptCapitalE] \[Epsilon]^2+(\[ScriptCapitalE] \[Epsilon]^4 (8+3 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (5-2 \[Eta])-2 \[Eta]+3 J^2 \[ScriptCapitalE] (9+\[Eta])))/J^2+1/(96 J^4) \[ScriptCapitalE] \[Epsilon]^6 (6144+(-8320+246 \[Pi]^2) \[Eta]+288 J^4 \[ScriptCapitalE]^2 (40+9 \[Eta])-96 J^2 \[ScriptCapitalE] (-52+9 \[Eta]+\[Eta]^2)+72 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (215-103 \[Eta]+18 \[Eta]^2)+Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2))+1/(46080 J^6) \[ScriptCapitalE] \[Epsilon]^8 (34560 J^6 \[ScriptCapitalE]^3 (712+240 \[Eta]+9 \[Eta]^2)-46080 J^4 \[ScriptCapitalE]^2 (210-352 \[Eta]+85 \[Eta]^2)-24 (-1228800+(1997184-44595 \[Pi]^2) \[Eta]+80 (-3728+123 \[Pi]^2) \[Eta]^2)-12 J^2 \[ScriptCapitalE] (-2334720+(3310464-88875 \[Pi]^2) \[Eta]+40 (-2912+123 \[Pi]^2) \[Eta]^2)-4320 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-12255+5488 \[Eta]-1427 \[Eta]^2+246 \[Eta]^3)+10 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (-7084800+(12212608-164271 \[Pi]^2) \[Eta]+36 (-111200+861 \[Pi]^2) \[Eta]^2+293760 \[Eta]^3)-3 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)));
etByEJef\[Ellipsis]EOB=ef (1+8 \[ScriptCapitalE] \[Epsilon]^2+(\[ScriptCapitalE] \[Epsilon]^4 (18+3 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (5-2 \[Eta])-16 \[Eta]+4 J^2 \[ScriptCapitalE] (9+\[Eta])))/J^2+1/(96 J^4) \[ScriptCapitalE] \[Epsilon]^6 (384 J^4 \[ScriptCapitalE]^2 (40+9 \[Eta])+72 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (255-119 \[Eta]+18 \[Eta]^2)+96 J^2 \[ScriptCapitalE] (121-206 \[Eta]+19 \[Eta]^2)+6 (2496+(-7832+123 \[Pi]^2) \[Eta]+504 \[Eta]^2)+Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2))+1/(92160 J^6) \[ScriptCapitalE] \[Epsilon]^8 (152801280+(-568098176+16577835 \[Pi]^2) \[Eta]-720 (-383200+9471 \[Pi]^2) \[Eta]^2-3110400 \[Eta]^3+92160 J^6 \[ScriptCapitalE]^3 (712+240 \[Eta]+9 \[Eta]^2)-46080 J^4 \[ScriptCapitalE]^2 (-220+1342 \[Eta]-143 \[Eta]^2+36 \[Eta]^3)-8640 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-15215+6784 \[Eta]-1651 \[Eta]^2+246 \[Eta]^3)+20 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (-8743680+(14796160-176079 \[Pi]^2) \[Eta]+36 (-125792+861 \[Pi]^2) \[Eta]^2+293760 \[Eta]^3)-6 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)-6 J^2 \[ScriptCapitalE] (-23808000+(102625664-2624685 \[Pi]^2) \[Eta]+80 (-518512+9471 \[Pi]^2) \[Eta]^2+1140480 \[Eta]^3)));

lBy\[Chi]\[Zeta]EJ\[Ellipsis]EOB=\[Chi]-Sqrt[1+2 J^2 \[ScriptCapitalE]] Sin[\[Chi]]-(\[ScriptCapitalE] \[Epsilon]^2 (4+J^2 \[ScriptCapitalE] (17+\[Eta])) Sin[\[Chi]])/(2 Sqrt[1+2 J^2 \[ScriptCapitalE]])-1/(1536 J^4 (1+2 J^2 \[ScriptCapitalE])^(5/2)) \[ScriptCapitalE] \[Epsilon]^6 (106560 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Zeta]+54720 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta]-191552 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Zeta] \[Eta]+1968 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Zeta] \[Eta]-31680 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]+12672 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Zeta] \[Eta]^2+10368 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^2-106560 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Chi]-54720 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Chi]+191552 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Eta] \[Chi]-1968 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Eta] \[Chi]+31680 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] \[Chi]-12672 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Eta]^2 \[Chi]-10368 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 \[Chi]+1536 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 (35-76 \[Eta]+6 \[Eta]^2) Sin[\[Zeta]]-2304 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] (-4+3 \[Eta]) Sin[2 \[Zeta]]-2187 Sin[\[Chi]]+8991 (1+2 J^2 \[ScriptCapitalE]) Sin[\[Chi]]-47790 (1+2 J^2 \[ScriptCapitalE])^2 Sin[\[Chi]]+25920 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 Sin[\[Chi]]+2238 (1+2 J^2 \[ScriptCapitalE])^3 Sin[\[Chi]]+31680 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 Sin[\[Chi]]-91959 (1+2 J^2 \[ScriptCapitalE])^4 Sin[\[Chi]]+103680 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 Sin[\[Chi]]+32403 (1+2 J^2 \[ScriptCapitalE])^5 Sin[\[Chi]]-729 \[Eta] Sin[\[Chi]]-2187 (1+2 J^2 \[ScriptCapitalE]) \[Eta] Sin[\[Chi]]+59942 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]-7488 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]+91466 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]-1968 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]-167360 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]+1968 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]-24477 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]-48384 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]+9105 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]-1968 (\[Pi]+2 J^2 \[Pi] \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]-81 \[Eta]^2 Sin[\[Chi]]-219 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^2 Sin[\[Chi]]+690 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]+14976 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]-381 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]+9216 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]+153 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]-3 \[Eta]^3 Sin[\[Chi]]+15 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^3 Sin[\[Chi]]-30 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3 Sin[\[Chi]]-15 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Sin[\[Chi]]+3 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Sin[\[Chi]]-162 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2 Sin[\[Chi]]-1152 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2 Sin[\[Chi]]+30 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3 Sin[\[Chi]])+1/(737280 J^6 (1+2 J^2 \[ScriptCapitalE])^(7/2)) \[ScriptCapitalE] \[Epsilon]^8 (82944000 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta]-598285440 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta]-165888000 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta]-173664000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta]+82944000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta]-58320000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta]-66355200 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]+1203576832 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]-26728320 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]+132710400 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]+571504640 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]-10307760 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]-66355200 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]+27648000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]+13271040 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^2-376709760 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^2+8856000 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^2-26542080 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]^2-256561920 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]^2+2479680 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]^2+13271040 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]^2-13046400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]^2+103680 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Zeta] \[Eta]^3+14999040 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Zeta] \[Eta]^3+4250880 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Zeta] \[Eta]^3-82944000 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Chi]+598285440 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Chi]+165888000 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Chi]+173664000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Chi]-82944000 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Chi]+58320000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Chi]+66355200 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] \[Chi]-1203576832 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] \[Chi]+26728320 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] \[Chi]-132710400 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] \[Chi]-571504640 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] \[Chi]+10307760 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] \[Chi]+66355200 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] \[Chi]-27648000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] \[Chi]-13271040 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 \[Chi]+376709760 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 \[Chi]-8856000 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 \[Chi]+26542080 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 \[Chi]+256561920 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 \[Chi]-2479680 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 \[Chi]-13271040 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 \[Chi]+13046400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 \[Chi]-103680 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^3 \[Chi]-14999040 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^3 \[Chi]-4250880 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^3 \[Chi]+32 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 (-2880 (315-649 \[Eta]-22 \[Eta]^2+6 \[Eta]^3)+5760 (1+2 J^2 \[ScriptCapitalE])^2 (-350+918 \[Eta]-283 \[Eta]^2+18 \[Eta]^3)+(1+2 J^2 \[ScriptCapitalE]) (-8769600+(33666112-994215 \[Pi]^2) \[Eta]+240 (-68600+1599 \[Pi]^2) \[Eta]^2+86400 \[Eta]^3)) Sin[\[Zeta]]-40 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(7/2) (-6912 \[Eta] (-36+23 \[Eta]+3 \[Eta]^2)+3456 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] (72-79 \[Eta]+25 \[Eta]^2)+(1+2 J^2 \[ScriptCapitalE]) (362880+(-1182208+88995 \[Pi]^2) \[Eta]-288 (1780+123 \[Pi]^2) \[Eta]^2+210816 \[Eta]^3)) Sin[2 \[Zeta]]-14008320 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[3 \[Zeta]]+23040000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[3 \[Zeta]]-1843200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Sin[3 \[Zeta]]-207360 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] Sin[4 \[Zeta]]-622080 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 Sin[4 \[Zeta]]+691200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^3 Sin[4 \[Zeta]]-1476225 Sin[\[Chi]]+9283815 (1+2 J^2 \[ScriptCapitalE]) Sin[\[Chi]]-35199765 (1+2 J^2 \[ScriptCapitalE])^2 Sin[\[Chi]]+6998400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 Sin[\[Chi]]+144811395 (1+2 J^2 \[ScriptCapitalE])^3 Sin[\[Chi]]-73094400 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 Sin[\[Chi]]+416389725 (1+2 J^2 \[ScriptCapitalE])^4 Sin[\[Chi]]-548173440 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 Sin[\[Chi]]-243064395 (1+2 J^2 \[ScriptCapitalE])^5 Sin[\[Chi]]-49420800 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 Sin[\[Chi]]+215717625 (1+2 J^2 \[ScriptCapitalE])^6 Sin[\[Chi]]-166579200 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 Sin[\[Chi]]-34602975 (1+2 J^2 \[ScriptCapitalE])^7 Sin[\[Chi]]-656100 \[Eta] Sin[\[Chi]]-131220 (1+2 J^2 \[ScriptCapitalE]) \[Eta] Sin[\[Chi]]+36329580 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]-1244160 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]-241897284 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]+5343840 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]+115706880 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]-1062720 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] Sin[\[Chi]]-496618092 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]+9655200 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]+938693632 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]-23658240 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta] Sin[\[Chi]]-34898940 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]+3188160 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]+680729600 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]-12315120 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Sin[\[Chi]]-15437340 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta] Sin[\[Chi]]+68843520 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta] Sin[\[Chi]]-13609260 (1+2 J^2 \[ScriptCapitalE])^7 \[Eta] Sin[\[Chi]]-1062720 (\[Pi]+2 J^2 \[Pi] \[ScriptCapitalE])^2 \[Eta] Sin[\[Chi]]-109350 \[Eta]^2 Sin[\[Chi]]-245430 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^2 Sin[\[Chi]]-118080 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^2 Sin[\[Chi]]+27052050 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]-826560 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]-672000 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]-118080 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 Sin[\[Chi]]+112567950 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]-3188160 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]-372186240 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]+9092160 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2 Sin[\[Chi]]-43449570 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]+354240 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]-254814720 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]+2361600 Sqrt[2] J \[Pi]^2 Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Sin[\[Chi]]+16190550 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^2 Sin[\[Chi]]-18109440 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^2 Sin[\[Chi]]-819450 (1+2 J^2 \[ScriptCapitalE])^7 \[Eta]^2 Sin[\[Chi]]-8100 \[Eta]^3 Sin[\[Chi]]+1260 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^3 Sin[\[Chi]]+31500 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3 Sin[\[Chi]]-34560 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3 Sin[\[Chi]]-24300 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Sin[\[Chi]]+794880 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3 Sin[\[Chi]]+26820 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Sin[\[Chi]]+15621120 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Sin[\[Chi]]-10620 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Sin[\[Chi]]+3594240 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3 Sin[\[Chi]]+3060 (1+2 J^2 \[ScriptCapitalE])^7 \[Eta]^3 Sin[\[Chi]]-225 \[Eta]^4 Sin[\[Chi]]+1575 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^4 Sin[\[Chi]]-4725 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^4 Sin[\[Chi]]+7875 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^4 Sin[\[Chi]]+4725 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^4 Sin[\[Chi]]-1575 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^4 Sin[\[Chi]]+225 (1+2 J^2 \[ScriptCapitalE])^7 \[Eta]^4 Sin[\[Chi]]+3337410 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2 Sin[\[Chi]]-535680 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2 Sin[\[Chi]]-19620 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3 Sin[\[Chi]]-622080 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3 Sin[\[Chi]]-7875 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^4 Sin[\[Chi]])+(\[ScriptCapitalE] \[Epsilon]^4 (192 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta]) (\[Zeta]-\[Chi])+((-(9+\[Eta])^2+(1+2 J^2 \[ScriptCapitalE])^3 (-607-102 \[Eta]+\[Eta]^2)+3 (1+2 J^2 \[ScriptCapitalE]) (33-54 \[Eta]+\[Eta]^2)+(1+2 J^2 \[ScriptCapitalE])^2 (1101+154 \[Eta]-3 \[Eta]^2+192 Sqrt[2] J Sqrt[-\[ScriptCapitalE]] (-5+2 \[Eta]))) Sin[\[Chi]])/(1+2 J^2 \[ScriptCapitalE])^(3/2)))/(64 J^2);
\[CapitalPhi]ByEJ\[Ellipsis]EOB=2 \[Pi]+(6 \[Pi] \[Epsilon]^2)/J^2-(3 \[Pi] \[Epsilon]^4 (-30+8 \[Eta]+(1+2 J^2 \[ScriptCapitalE]) (-5+2 \[Eta])))/(2 J^4)+(\[Pi] \[Epsilon]^6 (24 (1+2 J^2 \[ScriptCapitalE])^2 (5-5 \[Eta]+4 \[Eta]^2)+4 (6750+(-6542+123 \[Pi]^2) \[Eta]+84 \[Eta]^2)+(1+2 J^2 \[ScriptCapitalE]) (9840+(-13712+123 \[Pi]^2) \[Eta]+1248 \[Eta]^2)))/(64 J^6)-1/(36864 J^8) \[Pi] \[Epsilon]^8 (6912 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2 (-5+4 \[Eta])+8 (-20139840+(29348128-577227 \[Pi]^2) \[Eta]+30 (-125984+3075 \[Pi]^2) \[Eta]^2-20736 \[Eta]^3)+12 (1+2 J^2 \[ScriptCapitalE]) (-7741440+(16177088-332439 \[Pi]^2) \[Eta]+840 (-6176+123 \[Pi]^2) \[Eta]^2+70272 \[Eta]^3)+3 (1+2 J^2 \[ScriptCapitalE])^2 (-1814400+(5202688-106707 \[Pi]^2) \[Eta]+240 (-12800+123 \[Pi]^2) \[Eta]^2+248832 \[Eta]^3));
aMBy\[Zeta]EJ\[Ellipsis]EOB=\[Zeta]+(Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Epsilon]^2 Sin[\[Zeta]])/J^2+(\[Epsilon]^4 (40-28 \[Eta]+2 J^4 \[ScriptCapitalE]^2 (1+\[Eta])-8 J^2 \[ScriptCapitalE] (-9+7 \[Eta])-3 (1+2 J^2 \[ScriptCapitalE])^(3/2) (-1+2 \[Eta]) Cos[\[Zeta]]) Sin[\[Zeta]])/(4 J^4 Sqrt[1+2 J^2 \[ScriptCapitalE]])-1/(384 J^6 (1+2 J^2 \[ScriptCapitalE])^(3/2)) \[Epsilon]^6 (243-5724 (1+2 J^2 \[ScriptCapitalE])-35358 (1+2 J^2 \[ScriptCapitalE])^2-4220 (1+2 J^2 \[ScriptCapitalE])^3+3 (1+2 J^2 \[ScriptCapitalE])^4+54 \[Eta]+2880 (1+2 J^2 \[ScriptCapitalE]) \[Eta]+78796 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]+13200 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]-18 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]-984 (\[Pi]+2 J^2 \[Pi] \[ScriptCapitalE])^2 \[Eta]+3 \[Eta]^2+324 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^2-1788 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2+3 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2-4110 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2+(1+2 J^2 \[ScriptCapitalE])^(3/2) (72 (-9+17 \[Eta]+2 \[Eta]^2)+72 (1+2 J^2 \[ScriptCapitalE])^2 (-1-3 \[Eta]+5 \[Eta]^2)-(1+2 J^2 \[ScriptCapitalE]) (5040+(-21680+123 \[Pi]^2) \[Eta]+288 \[Eta]^2)) Cos[\[Zeta]]+32 (1+2 J^2 \[ScriptCapitalE])^3 (-5+12 \[Eta]+30 \[Eta]^2) Cos[2 \[Zeta]]-288 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] Cos[3 \[Zeta]]+216 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 Cos[3 \[Zeta]]) Sin[\[Zeta]]+1/(2211840 J^8 (1+2 J^2 \[ScriptCapitalE])^(5/2)) \[Epsilon]^8 (1574640-24844320 (1+2 J^2 \[ScriptCapitalE])+393290640 (1+2 J^2 \[ScriptCapitalE])^2+2315442240 (1+2 J^2 \[ScriptCapitalE])^3+597764880 (1+2 J^2 \[ScriptCapitalE])^4+7987680 (1+2 J^2 \[ScriptCapitalE])^5+2160 (1+2 J^2 \[ScriptCapitalE])^6+524880 \[Eta]+7115040 (1+2 J^2 \[ScriptCapitalE]) \[Eta]-626308560 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]-6446552640 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]+139733280 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]-2703292496 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]+77065080 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]-41642208 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]-10800 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]+7793280 (\[Pi]+2 J^2 \[Pi] \[ScriptCapitalE])^2 \[Eta]+58320 \[Eta]^2+2069280 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^2+708480 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^2+2036053440 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2-49593600 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta]^2+1445064240 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2-30228480 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^2+18036000 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2+6480 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^2+2160 \[Eta]^3+108000 (1+2 J^2 \[ScriptCapitalE]) \[Eta]^3+2036880 (1+2 J^2 \[ScriptCapitalE])^2 \[Eta]^3-23675760 (1+2 J^2 \[ScriptCapitalE])^4 \[Eta]^3-3348000 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3+2160 (1+2 J^2 \[ScriptCapitalE])^6 \[Eta]^3-22170960 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^2+267840 (\[Eta]+2 J^2 \[ScriptCapitalE] \[Eta])^3+45 (1+2 J^2 \[ScriptCapitalE])^(5/2) (768 (1+2 J^2 \[ScriptCapitalE])^3 \[Eta] (15-51 \[Eta]+32 \[Eta]^2)+32 (57024+9 (-23824+123 \[Pi]^2) \[Eta]+(-16928+123 \[Pi]^2) \[Eta]^2)+8 (1+2 J^2 \[ScriptCapitalE]) (1202688+(-6105536+184209 \[Pi]^2) \[Eta]+(2698688-81672 \[Pi]^2) \[Eta]^2+44352 \[Eta]^3)+(1+2 J^2 \[ScriptCapitalE])^2 (885888+(-5844992+251241 \[Pi]^2) \[Eta]-64 (-15512+1599 \[Pi]^2) \[Eta]^2+488448 \[Eta]^3)) Cos[\[Zeta]]+8 (1+2 J^2 \[ScriptCapitalE])^3 (-8640 (-45+103 \[Eta]+282 \[Eta]^2+30 \[Eta]^3)+1728 (1+2 J^2 \[ScriptCapitalE])^2 (25+1421 \[Eta]-2930 \[Eta]^2+490 \[Eta]^3)+(1+2 J^2 \[ScriptCapitalE]) (3024000+(-20352512+1588965 \[Pi]^2) \[Eta]-240 (-2432+3075 \[Pi]^2) \[Eta]^2+2592000 \[Eta]^3)) Cos[2 \[Zeta]]+604800 (1+2 J^2 \[ScriptCapitalE])^(9/2) Cos[3 \[Zeta]]+7464960 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta] Cos[3 \[Zeta]]+28208640 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] Cos[3 \[Zeta]]+1157805 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta] Cos[3 \[Zeta]]+622080 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] Cos[3 \[Zeta]]-4769280 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^2 Cos[3 \[Zeta]]-57300480 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 Cos[3 \[Zeta]]-531360 \[Pi]^2 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^2 Cos[3 \[Zeta]]-414720 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 Cos[3 \[Zeta]]-622080 (1+2 J^2 \[ScriptCapitalE])^(7/2) \[Eta]^3 Cos[3 \[Zeta]]+5391360 (1+2 J^2 \[ScriptCapitalE])^(9/2) \[Eta]^3 Cos[3 \[Zeta]]+69120 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^3 Cos[3 \[Zeta]]+5474304 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta] Cos[4 \[Zeta]]-7879680 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^2 Cos[4 \[Zeta]]-829440 (1+2 J^2 \[ScriptCapitalE])^5 \[Eta]^3 Cos[4 \[Zeta]]+103680 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta] Cos[5 \[Zeta]]+311040 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^2 Cos[5 \[Zeta]]-345600 (1+2 J^2 \[ScriptCapitalE])^(11/2) \[Eta]^3 Cos[5 \[Zeta]]) Sin[\[Zeta]];
\[Zeta]By\[Psi]EJer\[Ellipsis]EOB=\[Psi]+1/(92160 (-1+er^2)^4 J^6) er \[ScriptCapitalE] \[Epsilon]^2 ((-1+er^2)^3 \[Epsilon]^6 (-93818880+(472233344-14437275 \[Pi]^2) \[Eta]+240 (-1089952+26445 \[Pi]^2) \[Eta]^2+3110400 \[Eta]^3)+23040 J^6 (8+4 \[ScriptCapitalE]^2 \[Epsilon]^4 (24-7 \[Eta])+4 \[ScriptCapitalE] \[Epsilon]^2 (-7+\[Eta])+\[ScriptCapitalE]^3 \[Epsilon]^6 (-328+144 \[Eta]-7 \[Eta]^2)+er^4 (24+4 \[ScriptCapitalE]^2 \[Epsilon]^4 (22-13 \[Eta])+4 \[ScriptCapitalE] \[Epsilon]^2 (-13+3 \[Eta])+\[ScriptCapitalE]^3 \[Epsilon]^6 (-124+132 \[Eta]-13 \[Eta]^2))+er^6 (-8-4 \[ScriptCapitalE] \[Epsilon]^2 (-3+\[Eta])+4 \[ScriptCapitalE]^2 \[Epsilon]^4 (-4+3 \[Eta])+\[ScriptCapitalE]^3 \[Epsilon]^6 (20-24 \[Eta]+3 \[Eta]^2))+er^2 (-24+4 \[ScriptCapitalE] \[Epsilon]^2 (17-3 \[Eta])+4 \[ScriptCapitalE]^2 \[Epsilon]^4 (-42+17 \[Eta])+\[ScriptCapitalE]^3 \[Epsilon]^6 (320-252 \[Eta]+17 \[Eta]^2)))+46080 (-1+er^2) J^4 \[Epsilon]^2 (4 (-5+7 \[Eta])+2 \[ScriptCapitalE] \[Epsilon]^2 (47+53 \[Eta]-20 \[Eta]^2)+\[ScriptCapitalE]^2 \[Epsilon]^4 (-440-294 \[Eta]-61 \[Eta]^2+36 \[Eta]^3)+er^2 (40-56 \[Eta]+4 \[ScriptCapitalE] \[Epsilon]^2 (-27-81 \[Eta]+20 \[Eta]^2)+2 \[ScriptCapitalE]^2 \[Epsilon]^4 (82+340 \[Eta]+113 \[Eta]^2-36 \[Eta]^3))+er^4 (4 (-5+7 \[Eta])+2 \[ScriptCapitalE] \[Epsilon]^2 (7+109 \[Eta]-20 \[Eta]^2)+\[ScriptCapitalE]^2 \[Epsilon]^4 (-24+34 \[Eta]-165 \[Eta]^2+36 \[Eta]^3)))+6 (-1+er^2)^2 J^2 \[Epsilon]^4 (640 (2208+(-9668+123 \[Pi]^2) \[Eta]+756 \[Eta]^2)-\[ScriptCapitalE] \[Epsilon]^2 (4392960+(18517888-1403265 \[Pi]^2) \[Eta]+6000 (-5456+123 \[Pi]^2) \[Eta]^2+1140480 \[Eta]^3)+er^2 (-640 (2208+(-9668+123 \[Pi]^2) \[Eta]+756 \[Eta]^2)+3 \[ScriptCapitalE] \[Epsilon]^2 (-931840+(15856256-572715 \[Pi]^2) \[Eta]+240 (-52336+1025 \[Pi]^2) \[Eta]^2+380160 \[Eta]^3)))) Sin[\[Psi]]+1/(24 (-1+er^2)^4 J^4) er^2 \[ScriptCapitalE]^2 \[Epsilon]^4 ((-1+er^2)^2 \[Epsilon]^4 (2808+(-11348+123 \[Pi]^2) \[Eta]+1932 \[Eta]^2)+6 J^4 (4+4 \[ScriptCapitalE] \[Epsilon]^2 (-7+\[Eta])+\[ScriptCapitalE]^2 \[Epsilon]^4 (145-42 \[Eta]+\[Eta]^2)-2 er^2 (4+4 \[ScriptCapitalE] \[Epsilon]^2 (-5+\[Eta])+\[ScriptCapitalE]^2 \[Epsilon]^4 (57-30 \[Eta]+\[Eta]^2))+er^4 (4+4 \[ScriptCapitalE] \[Epsilon]^2 (-3+\[Eta])+\[ScriptCapitalE]^2 \[Epsilon]^4 (25-18 \[Eta]+\[Eta]^2)))+24 (-1+er^2) J^2 \[Epsilon]^2 (2 (-5+7 \[Eta])-\[ScriptCapitalE] \[Epsilon]^2 (-82+\[Eta]+13 \[Eta]^2)+er^2 (10-14 \[Eta]+\[ScriptCapitalE] \[Epsilon]^2 (-22-83 \[Eta]+13 \[Eta]^2)))) Sin[2 \[Psi]]+(er^3 \[ScriptCapitalE]^3 \[Epsilon]^6 (J^2 (2+er^2 (-2-3 \[ScriptCapitalE] \[Epsilon]^2 (-3+\[Eta]))+3 \[ScriptCapitalE] \[Epsilon]^2 (-7+\[Eta]))+6 (-1+er^2) \[Epsilon]^2 (-5+7 \[Eta])) Sin[3 \[Psi]])/(3 (-1+er^2)^4 J^2)+(er^4 \[ScriptCapitalE]^4 \[Epsilon]^8 Sin[4 \[Psi]])/(2 (-1+er^2)^4);

xnByEJ\[Ellipsis]EOB=-2 \[ScriptCapitalE]+1/3 \[ScriptCapitalE]^2 \[Epsilon]^2 (-15+\[Eta])-(\[ScriptCapitalE]^2 \[Epsilon]^4 (36 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (5-2 \[Eta])+J \[ScriptCapitalE] (180+15 \[Eta]+4 \[Eta]^2)))/(9 J)+(\[ScriptCapitalE]^2 \[Epsilon]^6 (216 Sqrt[2] J^2 (-\[ScriptCapitalE])^(3/2) (435-235 \[Eta]+58 \[Eta]^2)-9 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+10 J^3 \[ScriptCapitalE]^2 (-5076-1080 \[Eta]-45 \[Eta]^2+28 \[Eta]^3)))/(648 J^3)-1/(311040 J^5) \[ScriptCapitalE]^2 \[Epsilon]^8 (-6220800 J^3 \[ScriptCapitalE]^2 (5-2 \[Eta])^2-4320 Sqrt[2] J^4 (-\[ScriptCapitalE])^(5/2) (-61875+30000 \[Eta]-10535 \[Eta]^2+2558 \[Eta]^3)+90 Sqrt[2] J^2 (-\[ScriptCapitalE])^(3/2) (-4838400+(9589888-143607 \[Pi]^2) \[Eta]+20 (-190880+1599 \[Pi]^2) \[Eta]^2+305280 \[Eta]^3)-27 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+640 J^5 \[ScriptCapitalE]^3 (156168+50760 \[Eta]+2970 \[Eta]^2-255 \[Eta]^3+200 \[Eta]^4));
kp1ByEJ\[Ellipsis]EOB=1+(3 \[Epsilon]^2)/J^2+(\[Epsilon]^4 (105-30 \[Eta]-6 J^2 \[ScriptCapitalE] (-5+2 \[Eta])))/(4 J^4)+(\[Epsilon]^6 (96 J^4 \[ScriptCapitalE]^2 (5-5 \[Eta]+4 \[Eta]^2)+5 (7392+(-8000+123 \[Pi]^2) \[Eta]+336 \[Eta]^2)+2 J^2 \[ScriptCapitalE] (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)))/(128 J^6)-1/(73728 J^8) \[Epsilon]^8 (55296 J^6 \[ScriptCapitalE]^3 \[Eta]^2 (-5+4 \[Eta])+7 (-37065600+(63502592-1275315 \[Pi]^2) \[Eta]+2400 (-6056+123 \[Pi]^2) \[Eta]^2+207360 \[Eta]^3)+12 J^4 \[ScriptCapitalE]^2 (-1814400+(5202688-106707 \[Pi]^2) \[Eta]+240 (-12944+123 \[Pi]^2) \[Eta]^2+276480 \[Eta]^3)+12 J^2 \[ScriptCapitalE] (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3));
\[Omega]ByEJ\[Ellipsis]EOB=2 Sqrt[2] (-\[ScriptCapitalE])^(3/2)+(Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Epsilon]^2 (-12+J^2 \[ScriptCapitalE] (-15+\[Eta])))/(Sqrt[2] J^2)-(\[ScriptCapitalE] \[Epsilon]^4 (120 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (7-2 \[Eta])+120 Sqrt[2] J^2 (-\[ScriptCapitalE])^(3/2) (-5+\[Eta])+192 J^3 \[ScriptCapitalE]^2 (-5+2 \[Eta])+Sqrt[2] J^4 (-\[ScriptCapitalE])^(5/2) (555+30 \[Eta]+11 \[Eta]^2)))/(16 J^4)+1/(192 J^6) \[ScriptCapitalE] \[Epsilon]^6 (5760 J^5 \[ScriptCapitalE]^3 (17-9 \[Eta]+2 \[Eta]^2)-36 Sqrt[2] J^4 (-\[ScriptCapitalE])^(5/2) (895-150 \[Eta]+51 \[Eta]^2)-15 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (7392+(-8000+123 \[Pi]^2) \[Eta]+336 \[Eta]^2)+8 J^3 \[ScriptCapitalE]^2 (14400+(-15680+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+6 Sqrt[2] J^2 (-\[ScriptCapitalE])^(3/2) (16380+(-16172+123 \[Pi]^2) \[Eta]+1560 \[Eta]^2)+45 Sqrt[2] J^6 (-\[ScriptCapitalE])^(7/2) (653+111 \[Eta]+7 \[Eta]^2-3 \[Eta]^3))+1/(184320 J^8) \[ScriptCapitalE] \[Epsilon]^8 (-552960 J^7 \[ScriptCapitalE]^4 (-1125+550 \[Eta]-175 \[Eta]^2+38 \[Eta]^3)+8640 Sqrt[2] J^6 (-\[ScriptCapitalE])^(5/2) \[ScriptCapitalE] (3255-14465 \[Eta]+2297 \[Eta]^2+249 \[Eta]^3)+35 Sqrt[2] Sqrt[-\[ScriptCapitalE]] (-37065600+(63502592-1275315 \[Pi]^2) \[Eta]+2400 (-6056+123 \[Pi]^2) \[Eta]^2+207360 \[Eta]^3)-160 J^5 \[ScriptCapitalE]^3 (-7724160+(11815168-150987 \[Pi]^2) \[Eta]+24 (-177088+1353 \[Pi]^2) \[Eta]^2+311040 \[Eta]^3)+60 Sqrt[2] J^4 (-\[ScriptCapitalE])^(5/2) (-8240400+(11115328-150987 \[Pi]^2) \[Eta]+24 (-165502+1353 \[Pi]^2) \[Eta]^2+326880 \[Eta]^3)-48 J^3 \[ScriptCapitalE]^2 (-28183680+(48401024-830625 \[Pi]^2) \[Eta]+1920 (-7733+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3)+60 Sqrt[2] J^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (-23950080+(45200384-882285 \[Pi]^2) \[Eta]+540 (-26384+451 \[Pi]^2) \[Eta]^2+423360 \[Eta]^3)-540 Sqrt[2] J^8 (-\[ScriptCapitalE])^(9/2) (232881+65300 \[Eta]+4070 \[Eta]^2-460 \[Eta]^3+241 \[Eta]^4));
x\[Omega]ByEJ\[Ellipsis]EOB=-2 \[ScriptCapitalE]+1/3 \[ScriptCapitalE] \[Epsilon]^2 (-(12/J^2)+\[ScriptCapitalE] (-15+\[Eta]))-(\[ScriptCapitalE] \[Epsilon]^4 (297-90 \[Eta]+36 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (-5+2 \[Eta])-6 J^2 \[ScriptCapitalE] (-30+7 \[Eta])+J^4 \[ScriptCapitalE]^2 (180+15 \[Eta]+4 \[Eta]^2)))/(9 J^4)+1/(2592 J^6) \[ScriptCapitalE] \[Epsilon]^6 (-2880 J^4 \[ScriptCapitalE]^2 (63-12 \[Eta]+5 \[Eta]^2)-864 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (435-235 \[Eta]+58 \[Eta]^2)+36 Sqrt[2] J^3 (-\[ScriptCapitalE])^(3/2) (12960+(-15104+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)-54 J^2 \[ScriptCapitalE] (13560+(-15224+123 \[Pi]^2) \[Eta]+1520 \[Eta]^2)-27 (33856+5 (-7808+123 \[Pi]^2) \[Eta]+1680 \[Eta]^2)+40 J^6 \[ScriptCapitalE]^3 (-5076-1080 \[Eta]-45 \[Eta]^2+28 \[Eta]^3))+1/(2488320 J^8) \[ScriptCapitalE] \[Epsilon]^8 (34560 Sqrt[2] J^7 (-\[ScriptCapitalE])^(7/2) (61875-30000 \[Eta]+10535 \[Eta]^2-2558 \[Eta]^3)+76800 J^6 \[ScriptCapitalE]^3 (7479-12582 \[Eta]+2070 \[Eta]^2+208 \[Eta]^3)+648 Sqrt[2] J^3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (-8108160-3 (-4966016+90105 \[Pi]^2) \[Eta]+640 (-7493+123 \[Pi]^2) \[Eta]^2+134400 \[Eta]^3)+720 Sqrt[2] J^5 (-\[ScriptCapitalE])^(5/2) (-6186240+(10407808-143607 \[Pi]^2) \[Eta]+4 (-1001632+7995 \[Pi]^2) \[Eta]^2+305280 \[Eta]^3)+540 J^4 \[ScriptCapitalE]^2 (-5558400+(8923648-136227 \[Pi]^2) \[Eta]+256 (-14219+123 \[Pi]^2) \[Eta]^2+309760 \[Eta]^3)+540 J^2 \[ScriptCapitalE] (-20081280+(40933504-833577 \[Pi]^2) \[Eta]+40 (-344864+6027 \[Pi]^2) \[Eta]^2+416640 \[Eta]^3)+45 (-233315712+(417745664-8572965 \[Pi]^2) \[Eta]+480 (-208504+4305 \[Pi]^2) \[Eta]^2+1451520 \[Eta]^3)-5120 J^8 \[ScriptCapitalE]^4 (156168+50760 \[Eta]+2970 \[Eta]^2-255 \[Eta]^3+200 \[Eta]^4));

EByx\[Omega]et\[Ellipsis]EOB=-(x\[Omega]/2)+(x\[Omega]^2 \[Epsilon]^2 (-9+et^2 (-15+\[Eta])-\[Eta]))/(24 (-1+et^2))+(x\[Omega]^3 \[Epsilon]^4 (201-120 Sqrt[1-et^2]+3 (-35+16 Sqrt[1-et^2]) \[Eta]+\[Eta]^2+et^4 (-15+15 \[Eta]+\[Eta]^2)-2 et^2 (-57-60 Sqrt[1-et^2]+3 (5+8 Sqrt[1-et^2]) \[Eta]+\[Eta]^2)))/(48 (-1+et^2)^2)-1/(10368 (-1+et^2)^3) x\[Omega]^4 \[Epsilon]^6 (405 (167-32 Sqrt[1-et^2])-9 (54957-20512 Sqrt[1-et^2]+246 (-6+Sqrt[1-et^2]) \[Pi]^2) \[Eta]-54 (-507+352 Sqrt[1-et^2]) \[Eta]^2+35 \[Eta]^3+3 et^2 (27 (3767+2240 Sqrt[1-et^2])+3 (-44121-28096 Sqrt[1-et^2]+123 (3+2 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+6 (1013+672 Sqrt[1-et^2]) \[Eta]^2-35 \[Eta]^3)-5 et^6 (999+1215 \[Eta]+90 \[Eta]^2+7 \[Eta]^3)+3 et^4 (-27 (103+160 Sqrt[1-et^2])+9 (739+224 Sqrt[1-et^2]) \[Eta]+6 (11+384 Sqrt[1-et^2]) \[Eta]^2+35 \[Eta]^3))-1/(9953280 (-1+et^2)^4) x\[Omega]^5 \[Epsilon]^8 (-8 (4860 (-8623+12592 Sqrt[1-et^2])-9 (1971500-4045376 Sqrt[1-et^2]+15 (-14551+41662 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+180 (947457-449008 Sqrt[1-et^2]+246 (-138+61 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+2520 (-667+624 Sqrt[1-et^2]) \[Eta]^3-1540 \[Eta]^4)+640 et^6 (243 (207+340 Sqrt[1-et^2])+(71793-9072 Sqrt[1-et^2]) \[Eta]+27 (-581+352 Sqrt[1-et^2]) \[Eta]^2+18 (-101+192 Sqrt[1-et^2]) \[Eta]^3-77 \[Eta]^4)+1120 et^8 (-10773+945 \[Eta]+945 \[Eta]^2+150 \[Eta]^3+11 \[Eta]^4)+15 et^4 (-5184 (1669+5600 Sqrt[1-et^2])-3 (-64 (313221+395248 Sqrt[1-et^2])+(479529+521292 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+192 (-22107-151600 Sqrt[1-et^2]+123 (3+11 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+384 (1391+4608 Sqrt[1-et^2]) \[Eta]^3+4928 \[Eta]^4)-4 et^2 (38880 (11657+10232 Sqrt[1-et^2])+9 (-32 (7204875+1665916 Sqrt[1-et^2])+15 (420999+63499 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-360 (-4 (404973+115268 Sqrt[1-et^2])+123 (243+100 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+960 (-11681+4212 Sqrt[1-et^2]) \[Eta]^3+12320 \[Eta]^4));
JByx\[Omega]et\[Ellipsis]EOB=Sqrt[(1-et^2)/x\[Omega]]+1/6 Sqrt[(1-et^2)/x\[Omega]] x\[Omega] \[Epsilon]^2 (9+\[Eta])+(Sqrt[(1-et^2)/x\[Omega]] x\[Omega]^2 \[Epsilon]^4 (141-60 Sqrt[1-et^2]+3 (-27+8 Sqrt[1-et^2]) \[Eta]+\[Eta]^2+2 et^2 (60-60 Sqrt[1-et^2]-\[Eta]+24 Sqrt[1-et^2] \[Eta]-\[Eta]^2)+et^4 (33-\[Eta]+\[Eta]^2)))/(24 (-1+et^2)^2)-1/(10368 (1-et^2)^(7/2)) Sqrt[(1-et^2)/x\[Omega]] x\[Omega]^3 \[Epsilon]^6 (8 et^6 (6480+351 Sqrt[1-et^2]-27 (-16+43 Sqrt[1-et^2]) \[Eta]+18 (-168+Sqrt[1-et^2]) \[Eta]^2+7 Sqrt[1-et^2] \[Eta]^3)-12 et^4 (54 (620+167 Sqrt[1-et^2])+3 (-13016+6 Sqrt[1-et^2]+123 \[Pi]^2) \[Eta]-48 (-18+Sqrt[1-et^2]) \[Eta]^2+14 Sqrt[1-et^2] \[Eta]^3)-2 (1620 (-4+31 Sqrt[1-et^2])+9 (10256-37812 Sqrt[1-et^2]+123 (-1+9 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+216 (-44+75 Sqrt[1-et^2]) \[Eta]^2+28 Sqrt[1-et^2] \[Eta]^3)+3 et^2 (216 (520-1213 Sqrt[1-et^2])+(-95808+253224 Sqrt[1-et^2]-369 (-2+9 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-48 (-108+95 Sqrt[1-et^2]) \[Eta]^2+56 Sqrt[1-et^2] \[Eta]^3))+1/(9953280 (1-et^2)^(9/2)) Sqrt[(1-et^2)/x\[Omega]] x\[Omega]^4 \[Epsilon]^8 (-320 et^8 (243 (560+173 Sqrt[1-et^2])+27 (-3168+1615 Sqrt[1-et^2]) \[Eta]-27 (-2272+81 Sqrt[1-et^2]) \[Eta]^2+54 (1024+5 Sqrt[1-et^2]) \[Eta]^3+55 Sqrt[1-et^2] \[Eta]^4)-16 (4860 (-3896+1061 Sqrt[1-et^2])-9 (3059488-1578148 Sqrt[1-et^2]+15 (-20831+1466 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+180 (234872-590907 Sqrt[1-et^2]+123 (-61+171 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+360 (-2184+2399 Sqrt[1-et^2]) \[Eta]^3+1100 Sqrt[1-et^2] \[Eta]^4)+40 et^6 (-15552 (-615+97 Sqrt[1-et^2])+9 (-5824768+316320 Sqrt[1-et^2]+124419 \[Pi]^2) \[Eta]-288 (-91664+1317 Sqrt[1-et^2]+861 \[Pi]^2) \[Eta]^2+1152 (-876+19 Sqrt[1-et^2]) \[Eta]^3+1760 Sqrt[1-et^2] \[Eta]^4)+4 et^2 (155520 (962+4145 Sqrt[1-et^2])+27 (128 (252613-979979 Sqrt[1-et^2])+15 (-59311+233207 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-1080 (260912-680208 Sqrt[1-et^2]+123 (-44+117 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2-172800 (-43+64 Sqrt[1-et^2]) \[Eta]^3+17600 Sqrt[1-et^2] \[Eta]^4)-3 et^4 (-414720 (-997+2903 Sqrt[1-et^2])+1152 (539104+1225525 Sqrt[1-et^2]) \[Eta]-945 (33964+22231 Sqrt[1-et^2]) \[Pi]^2 \[Eta]-2880 (88800+9814 Sqrt[1-et^2]+123 (-33+4 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+11520 (-456+233 Sqrt[1-et^2]) \[Eta]^3+35200 Sqrt[1-et^2] \[Eta]^4));

EByx\[Omega]ef\[Ellipsis]EOB=-(x\[Omega]/2)+(x\[Omega]^2 \[Epsilon]^2 (-9+ef^2 (-15+\[Eta])-\[Eta]))/(24 (-1+ef^2))+(x\[Omega]^3 \[Epsilon]^4 (201-120 Sqrt[1-ef^2]+3 (-35+16 Sqrt[1-ef^2]) \[Eta]+\[Eta]^2+ef^4 (-15+15 \[Eta]+\[Eta]^2)-2 ef^2 (135-60 Sqrt[1-ef^2]+3 (5+8 Sqrt[1-ef^2]) \[Eta]+\[Eta]^2)))/(48 (-1+ef^2)^2)-1/(10368 (-1+ef^2)^3) x\[Omega]^4 \[Epsilon]^6 (405 (167-32 Sqrt[1-ef^2])-9 (54957-20512 Sqrt[1-ef^2]+246 (-6+Sqrt[1-ef^2]) \[Pi]^2) \[Eta]-54 (-507+352 Sqrt[1-ef^2]) \[Eta]^2+35 \[Eta]^3+3 ef^2 (675 (-177+64 Sqrt[1-ef^2])+3 (23463-25792 Sqrt[1-ef^2]+123 (3+2 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+6 (1013+672 Sqrt[1-ef^2]) \[Eta]^2-35 \[Eta]^3)-5 ef^6 (999+1215 \[Eta]+90 \[Eta]^2+7 \[Eta]^3)+3 ef^4 (405 (215-96 Sqrt[1-ef^2])+45 (-57+352 Sqrt[1-ef^2]) \[Eta]+6 (11+384 Sqrt[1-ef^2]) \[Eta]^2+35 \[Eta]^3))-1/(9953280 (-1+ef^2)^4) x\[Omega]^5 \[Epsilon]^8 (-8 (4860 (-8623+12592 Sqrt[1-ef^2])-9 (1971500-4045376 Sqrt[1-ef^2]+15 (-14551+41662 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+180 (947457-449008 Sqrt[1-ef^2]+246 (-138+61 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+2520 (-667+624 Sqrt[1-ef^2]) \[Eta]^3-1540 \[Eta]^4)+640 ef^6 (1215 (723-380 Sqrt[1-ef^2])+135 (-505+1968 Sqrt[1-ef^2]) \[Eta]+189 (-403+160 Sqrt[1-ef^2]) \[Eta]^2+18 (-101+192 Sqrt[1-ef^2]) \[Eta]^3-77 \[Eta]^4)+1120 ef^8 (-10773+945 \[Eta]+945 \[Eta]^2+150 \[Eta]^3+11 \[Eta]^4)+15 ef^4 (-5184 (14597+1920 Sqrt[1-ef^2])+3 (8950080-29447168 Sqrt[1-ef^2]+(654039+45492 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+192 (60645-12208 Sqrt[1-ef^2]+123 (3+11 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+384 (1391+4608 Sqrt[1-ef^2]) \[Eta]^3+4928 \[Eta]^4)-4 ef^2 (-38880 (423+6008 Sqrt[1-ef^2])+9 (249505440-40176512 Sqrt[1-ef^2]+15 (-334713+87115 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]-360 (-4 (65517+109508 Sqrt[1-ef^2])+123 (243+100 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+960 (-11681+4212 Sqrt[1-ef^2]) \[Eta]^3+12320 \[Eta]^4));
JByx\[Omega]ef\[Ellipsis]EOB=Sqrt[(1-ef^2)/x\[Omega]]+(Sqrt[(1-ef^2)/x\[Omega]] x\[Omega] \[Epsilon]^2 (-9+ef^2 (-15+\[Eta])-\[Eta]))/(6 (-1+ef^2))+(Sqrt[(1-ef^2)/x\[Omega]] x\[Omega]^2 \[Epsilon]^4 (141-60 Sqrt[1-ef^2]+3 (-27+8 Sqrt[1-ef^2]) \[Eta]+\[Eta]^2+ef^4 (-15+15 \[Eta]+\[Eta]^2)-2 ef^2 (-30 Sqrt[1-ef^2]+3 (35+4 Sqrt[1-ef^2]) \[Eta]+\[Eta]^2)))/(24 (-1+ef^2)^2)-1/(10368 (1-ef^2)^(7/2)) Sqrt[(1-ef^2)/x\[Omega]] x\[Omega]^3 \[Epsilon]^6 (8 ef^6 (27 (-540+37 Sqrt[1-ef^2])+135 (44+9 Sqrt[1-ef^2]) \[Eta]+18 (48+5 Sqrt[1-ef^2]) \[Eta]^2+7 Sqrt[1-ef^2] \[Eta]^3)-2 (1620 (-4+31 Sqrt[1-ef^2])+9 (10256-37812 Sqrt[1-ef^2]+123 (-1+9 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+216 (-44+75 Sqrt[1-ef^2]) \[Eta]^2+28 Sqrt[1-ef^2] \[Eta]^3)-6 ef^4 (-108 (380+81 Sqrt[1-ef^2])+3 (15536+6012 Sqrt[1-ef^2]-123 \[Pi]^2) \[Eta]+48 (-18+101 Sqrt[1-ef^2]) \[Eta]^2+28 Sqrt[1-ef^2] \[Eta]^3)+3 ef^2 (216 (-220+403 Sqrt[1-ef^2])+24 (5788+21975 Sqrt[1-ef^2]) \[Eta]-369 (4+45 Sqrt[1-ef^2]) \[Pi]^2 \[Eta]-48 (216+1027 Sqrt[1-ef^2]) \[Eta]^2+56 Sqrt[1-ef^2] \[Eta]^3))+1/(9953280 (1-ef^2)^(9/2)) Sqrt[(1-ef^2)/x\[Omega]] x\[Omega]^4 \[Epsilon]^8 (-320 ef^8 (-7695 (-120+7 Sqrt[1-ef^2])+135 (-3936+35 Sqrt[1-ef^2]) \[Eta]+945 (-64+5 Sqrt[1-ef^2]) \[Eta]^2+(-6912+750 Sqrt[1-ef^2]) \[Eta]^3+55 Sqrt[1-ef^2] \[Eta]^4)-16 (4860 (-3896+1061 Sqrt[1-ef^2])-9 (3059488-1578148 Sqrt[1-ef^2]+15 (-20831+1466 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+180 (234872-590907 Sqrt[1-ef^2]+123 (-61+171 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+360 (-2184+2399 Sqrt[1-ef^2]) \[Eta]^3+1100 Sqrt[1-ef^2] \[Eta]^4)+20 ef^6 (31104 (1585+757 Sqrt[1-ef^2])+9 (-13283072+1220160 Sqrt[1-ef^2]+11373 \[Pi]^2) \[Eta]-144 (-58832+1308 Sqrt[1-ef^2]-1353 \[Pi]^2) \[Eta]^2-2304 (-528+43 Sqrt[1-ef^2]) \[Eta]^3+3520 Sqrt[1-ef^2] \[Eta]^4)+4 ef^2 (-466560 (113+697 Sqrt[1-ef^2])-27 (128 (212096-949457 Sqrt[1-ef^2])+15 (-56813+41483 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]-1080 (-16 (22584+118331 Sqrt[1-ef^2])+123 (74+621 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2-7680 (-117+3973 Sqrt[1-ef^2]) \[Eta]^3+17600 Sqrt[1-ef^2] \[Eta]^4)-3 ef^4 (-414720 (-629+290 Sqrt[1-ef^2])+9 (-128 (1363532+3660557 Sqrt[1-ef^2])+15 (121208+345293 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]+1440 (248464-389276 Sqrt[1-ef^2]+123 (-26+181 Sqrt[1-ef^2]) \[Pi]^2) \[Eta]^2+3840 (3708+8263 Sqrt[1-ef^2]) \[Eta]^3+35200 Sqrt[1-ef^2] \[Eta]^4));

x\[Omega]Bynet\[Ellipsis]EOB=n^(2/3)-(2 n^(4/3) \[Epsilon]^2)/(-1+et^2)-(n^2 \[Epsilon]^4 (-72+28 \[Eta]+et^2 (-51+2 \[Eta])))/(6 (-1+et^2)^2)-1/(192 (-1+et^2)^3) n^(8/3) \[Epsilon]^6 (640 (25+3 Sqrt[1-et^2])-12 (2040+64 Sqrt[1-et^2]-41 \[Pi]^2) \[Eta]+896 \[Eta]^2+16 et^4 (156+22 \[Eta]+\[Eta]^2)+et^2 (384 (69+10 Sqrt[1-et^2])-64 (281+24 Sqrt[1-et^2]) \[Eta]+123 \[Pi]^2 \[Eta]+768 \[Eta]^2))+1/(331776 (-1+et^2)^4) n^(10/3) \[Epsilon]^8 (3 et^4 (10368 (5899+880 Sqrt[1-et^2])-1536 (32315+2688 Sqrt[1-et^2]) \[Eta]+656649 \[Pi]^2 \[Eta]+96 (48272+8448 Sqrt[1-et^2]-369 \[Pi]^2) \[Eta]^2-265216 \[Eta]^3)+12 et^2 (41472 (1129+395 Sqrt[1-et^2])-384 (210853+34208 Sqrt[1-et^2]) \[Eta]+9 (178709+5248 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+96 (151112+16512 Sqrt[1-et^2]-2583 \[Pi]^2) \[Eta]^2-229376 \[Eta]^3)+8 (55296 (481+135 Sqrt[1-et^2])-384 (144851+20112 Sqrt[1-et^2]) \[Eta]+9 (126727+3936 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+288 (53432+3648 Sqrt[1-et^2]-1353 \[Pi]^2) \[Eta]^2-100352 \[Eta]^3)-256 et^6 (-7560-5859 \[Eta]+243 \[Eta]^2+14 \[Eta]^3));
nByx\[Omega]et\[Ellipsis]EOB=x\[Omega]^(3/2)+(3 x\[Omega]^(5/2) \[Epsilon]^2)/(-1+et^2)+1/(4 (-1+et^2)^2) x\[Omega]^(7/2) \[Epsilon]^4 (-18+30 Sqrt[1-et^2]+28 \[Eta]-12 Sqrt[1-et^2] \[Eta]+6 Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (-5+2 \[Eta])+et^2 (-51-30 Sqrt[1-et^2]+2 \[Eta]+12 Sqrt[1-et^2] \[Eta]-6 Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (-5+2 \[Eta])))+1/(384 (1-et^2)^(7/2)) x\[Omega]^(9/2) \[Epsilon]^6 (192 et^6 (30-14 \[Eta]+5 \[Eta]^2)+2 et^4 (-288 (5+13 Sqrt[1-et^2])+(-8768-528 Sqrt[1-et^2]+123 \[Pi]^2) \[Eta]-24 Sqrt[1-et^2] \[Eta]^2+96 Sqrt[1-et^2] Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (30-14 \[Eta]+5 \[Eta]^2))+et^2 (288 (20-89 Sqrt[1-et^2])+128 (283+405 Sqrt[1-et^2]) \[Eta]-123 (4+3 Sqrt[1-et^2]) \[Pi]^2 \[Eta]-576 (5+4 Sqrt[1-et^2]) \[Eta]^2+2 Sqrt[1-et^2] Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (-4320+(-7808+123 \[Pi]^2) \[Eta]+480 \[Eta]^2))-2 (-288 (-15+Sqrt[1-et^2])+(8000-21936 Sqrt[1-et^2]+123 (-1+6 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+192 (-5+7 Sqrt[1-et^2]) \[Eta]^2+Sqrt[1-et^2] Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (-1440+(-9152+123 \[Pi]^2) \[Eta]+960 \[Eta]^2)))+1/(1105920 (1-et^2)^(9/2)) x\[Omega]^(11/2) \[Epsilon]^8 (-23040 et^8 (-360-69 \[Eta]-43 \[Eta]^2+70 \[Eta]^3)-20 et^6 (17280 (-261+268 Sqrt[1-et^2])-3 (-8972032+980928 Sqrt[1-et^2]+159843 \[Pi]^2) \[Eta]+1728 (-4764+375 Sqrt[1-et^2]+41 \[Pi]^2) \[Eta]^2-128 (-2340+7 Sqrt[1-et^2]) \[Eta]^3+1152 Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (-360 (10+Sqrt[1-et^2])+(2880-69 Sqrt[1-et^2]) \[Eta]-(576+43 Sqrt[1-et^2]) \[Eta]^2+70 Sqrt[1-et^2] \[Eta]^3))+8 (51840 (-241+415 Sqrt[1-et^2])+3 (4296064-20410240 Sqrt[1-et^2]+15 (34774+26777 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+1440 (15288-32488 Sqrt[1-et^2]+123 (-5+11 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+10240 (-45+49 Sqrt[1-et^2]) \[Eta]^3+6 Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (8640 (-350+41 Sqrt[1-et^2])+64 (37800+38917 Sqrt[1-et^2]) \[Eta]-290325 Sqrt[1-et^2] \[Pi]^2 \[Eta]+720 (-672-6312 Sqrt[1-et^2]+205 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+76800 Sqrt[1-et^2] \[Eta]^3))-3 et^4 (-17280 (8992+1225 Sqrt[1-et^2])+3 (-512 (59627+109525 Sqrt[1-et^2])+105 (2552+10423 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-1440 (-16 (99+251 Sqrt[1-et^2])+123 (-8+Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2-5120 (855+259 Sqrt[1-et^2]) \[Eta]^3+20 Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (17280 (300+37 Sqrt[1-et^2])+(-4147200+7913344 Sqrt[1-et^2]-159843 Sqrt[1-et^2] \[Pi]^2) \[Eta]+192 (4320-13322 Sqrt[1-et^2]+123 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+126720 Sqrt[1-et^2] \[Eta]^3))+12 et^2 (-466560 (83+86 Sqrt[1-et^2])+384 (34476+590225 Sqrt[1-et^2]) \[Eta]-315 (5211+21875 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+480 (-8 (7268+17949 Sqrt[1-et^2])+369 (6+7 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+10240 (-15+112 Sqrt[1-et^2]) \[Eta]^3+Sqrt[(1-et^2)/x\[Omega]] Sqrt[x\[Omega]] (155520 (200+7 Sqrt[1-et^2])+(-24883200+29471488 Sqrt[1-et^2]+362085 Sqrt[1-et^2] \[Pi]^2) \[Eta]-3840 (-1296-1382 Sqrt[1-et^2]+123 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+460800 Sqrt[1-et^2] \[Eta]^3)));

aMBy\[Psi]EJ\[Ellipsis]EOB=\[Psi]+1/(18432 J^8) \[Epsilon]^4 (\[Epsilon]^4 (770688+(-8771408+301623 \[Pi]^2) \[Eta]-24 (-165838+5781 \[Pi]^2) \[Eta]^2+142560 \[Eta]^3)+1152 J^6 \[ScriptCapitalE] (4-24 \[Eta]-2 \[ScriptCapitalE] \[Epsilon]^2 (-1+5 \[Eta]+6 \[Eta]^2)+\[ScriptCapitalE]^2 \[Epsilon]^4 \[Eta] (-7-39 \[Eta]+30 \[Eta]^2))+2 J^4 (1152 (1-6 \[Eta])+24 \[ScriptCapitalE] \[Epsilon]^2 (1728+(-19136+123 \[Pi]^2) \[Eta])+\[ScriptCapitalE]^2 \[Epsilon]^4 (110592+(-1812064+84567 \[Pi]^2) \[Eta]+(654816-33948 \[Pi]^2) \[Eta]^2+164160 \[Eta]^3))+J^2 (24 \[Epsilon]^2 (1920+(-20288+123 \[Pi]^2) \[Eta])+\[ScriptCapitalE] \[Epsilon]^4 (1423872+(-17048288+674529 \[Pi]^2) \[Eta]-2544 (-3458+123 \[Pi]^2) \[Eta]^2+440640 \[Eta]^3))) Sin[2 \[Psi]]+1/(552960 J^8) Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Epsilon]^6 \[Eta] (69120 J^4 \[ScriptCapitalE] (4-20 \[Eta]+\[ScriptCapitalE] \[Epsilon]^2 (133-245 \[Eta]+55 \[Eta]^2))+\[Epsilon]^2 (\[Pi]^2 (1500405-738000 \[Eta])+128 (8981-71445 \[Eta]+25650 \[Eta]^2))+J^2 (-138240 (-1+5 \[Eta])+2 \[ScriptCapitalE] \[Epsilon]^2 (\[Pi]^2 (1500405-738000 \[Eta])+128 (23291-86700 \[Eta]+35100 \[Eta]^2)))) Sin[3 \[Psi]]+1/(294912 J^8) (1+2 J^2 \[ScriptCapitalE]) \[Epsilon]^6 (-27648 J^2 (1+2 J^2 \[ScriptCapitalE]) \[Eta] (-4+3 \[Eta])+\[Epsilon]^2 (3456+(2468096+77187 \[Pi]^2) \[Eta]-288 (12616+123 \[Pi]^2) \[Eta]^2+345600 \[Eta]^3+27648 J^4 \[ScriptCapitalE]^2 \[Eta] (5-7 \[Eta]+4 \[Eta]^2)+2 J^2 \[ScriptCapitalE] (3456+11 (182272+7017 \[Pi]^2) \[Eta]-288 (11680+123 \[Pi]^2) \[Eta]^2+414720 \[Eta]^3))) Sin[4 \[Psi]]-(3 (1+2 J^2 \[ScriptCapitalE])^(5/2) \[Epsilon]^8 \[Eta] (-26+65 \[Eta]+10 \[Eta]^2) Sin[5 \[Psi]])/(160 J^8)-((1+2 J^2 \[ScriptCapitalE])^3 \[Epsilon]^8 \[Eta] (-3-9 \[Eta]+10 \[Eta]^2) Sin[6 \[Psi]])/(128 J^8);
f4\[Phi]\[Ellipsis]EOB=1/(8 J^4)+\[ScriptCapitalE]/(4 J^2)-(3 \[Eta])/(4 J^4)-(3 \[ScriptCapitalE] \[Eta])/(2 J^2);
f6\[Phi]\[Ellipsis]EOB=5/(2 J^6)+(9 \[ScriptCapitalE])/(2 J^4)+\[ScriptCapitalE]^2/(8 J^2)-(317 \[Eta])/(12 J^6)+(41 \[Pi]^2 \[Eta])/(256 J^6)-(299 \[ScriptCapitalE] \[Eta])/(6 J^4)+(41 \[Pi]^2 \[ScriptCapitalE] \[Eta])/(128 J^4)-(5 \[ScriptCapitalE]^2 \[Eta])/(8 J^2)-(3 \[ScriptCapitalE]^2 \[Eta]^2)/(4 J^2);
f8\[Phi]\[Ellipsis]EOb=669/(16 J^8)+(309 \[ScriptCapitalE])/(4 J^6)+(12 \[ScriptCapitalE]^2)/J^4-(548213 \[Eta])/(1152 J^8)+(100541 \[Pi]^2 \[Eta])/(6144 J^8)-(532759 \[ScriptCapitalE] \[Eta])/(576 J^6)+(224843 \[Pi]^2 \[ScriptCapitalE] \[Eta])/(6144 J^6)-(56627 \[ScriptCapitalE]^2 \[Eta])/(288 J^4)+(28189 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta])/(3072 J^4)-(7 \[ScriptCapitalE]^3 \[Eta])/(16 J^2)+(82919 \[Eta]^2)/(384 J^8)-(1927 \[Pi]^2 \[Eta]^2)/(256 J^8)+(91637 \[ScriptCapitalE] \[Eta]^2)/(192 J^6)-(2173 \[Pi]^2 \[ScriptCapitalE] \[Eta]^2)/(128 J^6)+(6821 \[ScriptCapitalE]^2 \[Eta]^2)/(96 J^4)-(943 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta]^2)/(256 J^4)-(39 \[ScriptCapitalE]^3 \[Eta]^2)/(16 J^2)+(495 \[Eta]^3)/(64 J^8)+(765 \[ScriptCapitalE] \[Eta]^3)/(32 J^6)+(285 \[ScriptCapitalE]^2 \[Eta]^3)/(16 J^4)+(15 \[ScriptCapitalE]^3 \[Eta]^3)/(8 J^2);

g4\[Phi]\[Ellipsis]EOB=0;
g6\[Phi]\[Ellipsis]EOB=(Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(4 J^6)+(\[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(2 J^4)-(5 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(4 J^6)-(5 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(2 J^4);
g8\[Phi]\[Ellipsis]EOB=(8981 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(4320 J^8)+(100027 \[Pi]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(36864 J^8)+(23291 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(2160 J^6)+(100027 \[Pi]^2 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(18432 J^6)+(133 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(8 J^4)-(4763 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(288 J^8)-(1025 \[Pi]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(768 J^8)-(1445 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(36 J^6)-(1025 \[Pi]^2 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(384 J^6)-(245 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(8 J^4)+(95 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(16 J^8)+(65 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(4 J^6)+(55 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(8 J^4);

i6\[Phi]\[Ellipsis]EOB=(3 \[Eta])/(8 J^6)+(3 \[ScriptCapitalE] \[Eta])/(2 J^4)+(3 \[ScriptCapitalE]^2 \[Eta])/(2 J^2)-(9 \[Eta]^2)/(32 J^6)-(9 \[ScriptCapitalE] \[Eta]^2)/(8 J^4)-(9 \[ScriptCapitalE]^2 \[Eta]^2)/(8 J^2);
i8\[Phi]\[Ellipsis]EOB=3/(256 J^8)+(3 \[ScriptCapitalE])/(64 J^6)+(3 \[ScriptCapitalE]^2)/(64 J^4)+(9641 \[Eta])/(1152 J^8)+(25729 \[Pi]^2 \[Eta])/(98304 J^8)+(17473 \[ScriptCapitalE] \[Eta])/(576 J^6)+(25729 \[Pi]^2 \[ScriptCapitalE] \[Eta])/(24576 J^6)+(7967 \[ScriptCapitalE]^2 \[Eta])/(288 J^4)+(25729 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta])/(24576 J^4)+(15 \[ScriptCapitalE]^3 \[Eta])/(16 J^2)-(1577 \[Eta]^2)/(128 J^8)-(123 \[Pi]^2 \[Eta]^2)/(1024 J^8)-(3037 \[ScriptCapitalE] \[Eta]^2)/(64 J^6)-(123 \[Pi]^2 \[ScriptCapitalE] \[Eta]^2)/(256 J^6)-(1481 \[ScriptCapitalE]^2 \[Eta]^2)/(32 J^4)-(123 \[Pi]^2 \[ScriptCapitalE]^2 \[Eta]^2)/(256 J^4)-(21 \[ScriptCapitalE]^3 \[Eta]^2)/(16 J^2)+(75 \[Eta]^3)/(64 J^8)+(165 \[ScriptCapitalE] \[Eta]^3)/(32 J^6)+(6 \[ScriptCapitalE]^2 \[Eta]^3)/J^4+(3 \[ScriptCapitalE]^3 \[Eta]^3)/(4 J^2);

h6\[Phi]\[Ellipsis]EOB=0;
h8\[Phi]\[Ellipsis]EOB=(39 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(80 J^8)+(39 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(20 J^6)+(39 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta])/(20 J^4)-(39 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(32 J^8)-(39 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(8 J^6)-(39 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^2)/(8 J^4)-(3 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(16 J^8)-(3 \[ScriptCapitalE] Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(4 J^6)-(3 \[ScriptCapitalE]^2 Sqrt[1+2 J^2 \[ScriptCapitalE]] \[Eta]^3)/(4 J^4);
k8\[Phi]\[Ellipsis]EOB=(3 \[Eta])/(128 J^8)+(9 \[ScriptCapitalE] \[Eta])/(64 J^6)+(9 \[ScriptCapitalE]^2 \[Eta])/(32 J^4)+(3 \[ScriptCapitalE]^3 \[Eta])/(16 J^2)+(9 \[Eta]^2)/(128 J^8)+(27 \[ScriptCapitalE] \[Eta]^2)/(64 J^6)+(27 \[ScriptCapitalE]^2 \[Eta]^2)/(32 J^4)+(9 \[ScriptCapitalE]^3 \[Eta]^2)/(16 J^2)-(5 \[Eta]^3)/(64 J^8)-(15 \[ScriptCapitalE] \[Eta]^3)/(32 J^6)-(15 \[ScriptCapitalE]^2 \[Eta]^3)/(16 J^4)-(5 \[ScriptCapitalE]^3 \[Eta]^3)/(8 J^2);
j8\[Phi]\[Ellipsis]EOB=0;

lBy\[Chi]\[Psi]etEJ\[Ellipsis]EOB=\[Chi]-(18 \[ScriptCapitalE]^3 \[Epsilon]^8 (5-2 \[Eta])^2 (\[Chi]-\[Psi]))/J^2+((-\[ScriptCapitalE])^(3/2) \[Epsilon]^8 (-17297280+(37556864-771585 \[Pi]^2) \[Eta]+1920 (-7013+123 \[Pi]^2) \[Eta]^2+403200 \[Eta]^3) (\[Chi]-\[Psi]))/(7680 Sqrt[2] J^5)+(3 (-\[ScriptCapitalE])^(3/2) \[Epsilon]^4 (32 (-5+2 \[Eta])-8 \[ScriptCapitalE] \[Epsilon]^2 (95-55 \[Eta]+18 \[Eta]^2)+\[ScriptCapitalE]^2 \[Epsilon]^4 (-3375+1600 \[Eta]-755 \[Eta]^2+246 \[Eta]^3)) (\[Chi]-\[Psi]))/(16 Sqrt[2] J)+1/(2304 Sqrt[2] J^3) (-\[ScriptCapitalE])^(3/2) \[Epsilon]^6 (-48 (10080+(-13952+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+\[ScriptCapitalE] \[Epsilon]^2 (-3628800+(7835008-128847 \[Pi]^2) \[Eta]+36 (-98144+861 \[Pi]^2) \[Eta]^2+293760 \[Eta]^3)) (\[Chi]-\[Psi])-et Sin[\[Chi]]+1/(11520 J^5 Sqrt[-4 J^2-2/\[ScriptCapitalE]]) \[ScriptCapitalE] \[Epsilon]^6 (\[Epsilon]^2 (-5817600+(33534592-964695 \[Pi]^2) \[Eta]+240 (-69224+1599 \[Pi]^2) \[Eta]^2+172800 \[Eta]^3)+23040 J^4 \[ScriptCapitalE] (-4 (10-35 \[Eta]+3 \[Eta]^2)+\[ScriptCapitalE] \[Epsilon]^2 (-200+816 \[Eta]-241 \[Eta]^2+18 \[Eta]^3))+2 J^2 (-23040 (10-35 \[Eta]+3 \[Eta]^2)+\[ScriptCapitalE] \[Epsilon]^2 (-6451200+(36477952-964695 \[Pi]^2) \[Eta]+240 (-75200+1599 \[Pi]^2) \[Eta]^2+293760 \[Eta]^3))) Sin[\[Psi]]+1/(9216 Sqrt[2] J^5) (-\[ScriptCapitalE])^(3/2) \[Epsilon]^6 (-27648 J^2 (1+2 J^2 \[ScriptCapitalE]) \[Eta] (-4+3 \[Eta])+\[Epsilon]^2 (109440+(-11776+88995 \[Pi]^2) \[Eta]-288 (3472+123 \[Pi]^2) \[Eta]^2+276480 \[Eta]^3+13824 J^4 \[ScriptCapitalE]^2 \[Eta] (72-79 \[Eta]+25 \[Eta]^2)+2 J^2 \[ScriptCapitalE] (109440+(-11776+88995 \[Pi]^2) \[Eta]-288 (3868+123 \[Pi]^2) \[Eta]^2+383616 \[Eta]^3))) Sin[2 \[Psi]]+((-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE]))^(3/2) \[Epsilon]^8 \[Eta] (52-107 \[Eta]+10 \[Eta]^2) Sin[3 \[Psi]])/(2 Sqrt[2] J^5)+(3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])^2 \[Epsilon]^8 \[Eta] (-3-9 \[Eta]+10 \[Eta]^2) Sin[4 \[Psi]])/(16 Sqrt[2] J^5);
g4t\[Ellipsis]EOB=-((15 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/J)+(6 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/J;
g6t\[Ellipsis]EOB=-((105 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/J^3)-(285 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2)/(2 Sqrt[2] J)+(436 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(3 J^3)-(41 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(16 Sqrt[2] J^3)+(165 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(2 Sqrt[2] J)-(15 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/J^3-(27 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(Sqrt[2] J);
g8t\[Ellipsis]EOB=-((9009 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE])/(4 Sqrt[2] J^5))-(1575 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2)/(Sqrt[2] J^3)+(450 \[ScriptCapitalE]^3)/J^2-(10125 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3)/(16 Sqrt[2] J)+(293413 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(60 Sqrt[2] J^5)-(51439 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta])/(512 Sqrt[2] J^5)+(61211 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(18 Sqrt[2] J^3)-(42949 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta])/(768 Sqrt[2] J^3)-(360 \[ScriptCapitalE]^3 \[Eta])/J^2+(150 Sqrt[2] Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta])/J-(7013 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(4 Sqrt[2] J^5)+(123 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^2)/(4 Sqrt[2] J^5)-(3067 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(2 Sqrt[2] J^3)+(861 \[Pi]^2 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^2)/(64 Sqrt[2] J^3)+(72 \[ScriptCapitalE]^3 \[Eta]^2)/J^2-(2265 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^2)/(16 Sqrt[2] J)+(105 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] \[Eta]^3)/(2 Sqrt[2] J^5)+(255 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^2 \[Eta]^3)/(2 Sqrt[2] J^3)+(369 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE]^3 \[Eta]^3)/(8 Sqrt[2] J);
f4t\[Ellipsis]EOB=0;
f6t\[Ellipsis]EOB=(2 Sqrt[-4 J^2-2/\[ScriptCapitalE]] \[ScriptCapitalE]^2 (10+\[Eta] (-35+3 \[Eta])))/J^3;
f8t\[Ellipsis]EOB=1/(11520 J^5 Sqrt[-4 J^2-2/\[ScriptCapitalE]]) \[ScriptCapitalE] (-5817600+\[Eta] (33534592+1920 \[Eta] (-8653+90 \[Eta])+15 \[Pi]^2 (-64313+25584 \[Eta]))+23040 J^4 \[ScriptCapitalE]^2 (-200+\[Eta] (816+\[Eta] (-241+18 \[Eta])))+2 J^2 \[ScriptCapitalE] (-6451200+\[Eta] (36477952+1920 \[Eta] (-9400+153 \[Eta])+15 \[Pi]^2 (-64313+25584 \[Eta]))));
i6t\[Ellipsis]EOB=(3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE]) \[Eta] (-4+3 \[Eta]))/(Sqrt[2] J^3);
i8t\[Ellipsis]EOB=1/(9216 Sqrt[2] J^5) Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (-109440+\[Pi]^2 \[Eta] (-88995+35424 \[Eta])-13824 J^4 \[ScriptCapitalE]^2 \[Eta] (72+\[Eta] (-79+25 \[Eta]))-512 \[Eta] (-23+9 \[Eta] (-217+60 \[Eta]))+2 J^2 \[ScriptCapitalE] (-109440+\[Pi]^2 \[Eta] (-88995+35424 \[Eta])-128 \[Eta] (-92+9 \[Eta] (-967+333 \[Eta]))));
h6t\[Ellipsis]EOB=0;
h8t\[Ellipsis]EOB=((-\[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE]))^(3/2) \[Eta] (52+\[Eta] (-107+10 \[Eta])))/(2 Sqrt[2] J^5);
k8t\[Ellipsis]EOB=(3 Sqrt[-\[ScriptCapitalE]] \[ScriptCapitalE] (1+2 J^2 \[ScriptCapitalE])^2 \[Epsilon]^8 \[Eta] (-3-9 \[Eta]+10 \[Eta]^2))/(16 Sqrt[2] J^5);
j8t\[Ellipsis]EOB=0;


lByup\[Chi]\[Chi]tx\[Omega]et\[Ellipsis]MH=\[Chi]+1/(92160 (1-et^2)^(5/2)) x\[Omega]^2 \[Epsilon]^4 (5 et^2 (55296 (-5+2 \[Eta])+96 x\[Omega] \[Epsilon]^2 \[Eta] (8096-123 \[Pi]^2+96 \[Eta])+x\[Omega]^2 \[Epsilon]^4 (17280 (121+40 Sqrt[1-et^2])-512 (18617+1080 Sqrt[1-et^2]) \[Eta]+159843 \[Pi]^2 \[Eta]+96 (61328+1152 Sqrt[1-et^2]-615 \[Pi]^2) \[Eta]^2-568320 \[Eta]^3))+4 (-34560 (-5+2 \[Eta])+120 x\[Omega] \[Epsilon]^2 (2880+(-10880+123 \[Pi]^2) \[Eta]+960 \[Eta]^2)+x\[Omega]^2 \[Epsilon]^4 (8640 (169+50 Sqrt[1-et^2])-64 (123877+5400 Sqrt[1-et^2]) \[Eta]+334605 \[Pi]^2 \[Eta]+720 (7464+96 Sqrt[1-et^2]-205 \[Pi]^2) \[Eta]^2-76800 \[Eta]^3))-1920 et^4 (72 (-5+2 \[Eta])+24 x\[Omega] \[Epsilon]^2 (30-29 \[Eta]+11 \[Eta]^2)+x\[Omega]^2 \[Epsilon]^4 (-360+111 \[Eta]-403 \[Eta]^2+286 \[Eta]^3))) (-\[Chi]+\[Chi]t)-1/(25804800 (1-et^2)^(5/2)) et (2800 et^8 up^5 x\[Omega]^4 \[Epsilon]^8 \[Eta] (-5400+1803 Sqrt[1-et^2]+9 (280+197 Sqrt[1-et^2]) \[Eta]-18 (8+783 Sqrt[1-et^2]) \[Eta]^2+3241 Sqrt[1-et^2] \[Eta]^3)+et^4 (25804800 Sqrt[1-et^2]+3225600 Sqrt[1-et^2] up x\[Omega]^2 \[Epsilon]^4 (-15+\[Eta]) \[Eta]-960 Sqrt[1-et^2] up^3 x\[Omega]^3 \[Epsilon]^6 (-67200+(658752+4305 \[Pi]^2) \[Eta]-222600 \[Eta]^2+17080 \[Eta]^3)+up^5 x\[Omega]^4 \[Epsilon]^8 (-337680000 Sqrt[1-et^2]+(408240000-3704950768 Sqrt[1-et^2]+111820275 Sqrt[1-et^2] \[Pi]^2) \[Eta]-240 (793800-11468357 Sqrt[1-et^2]+767865 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-16800 (-648+61957 Sqrt[1-et^2]) \[Eta]^3+8559600 Sqrt[1-et^2] \[Eta]^4))-2 et^6 up^3 x\[Omega]^3 \[Epsilon]^6 (-67200 Sqrt[1-et^2] \[Eta] (84-375 \[Eta]+65 \[Eta]^2)+up^2 x\[Omega] \[Epsilon]^2 (48384000 Sqrt[1-et^2]+(211680000-203266864 Sqrt[1-et^2]-1006425 Sqrt[1-et^2] \[Pi]^2) \[Eta]+40 (-2469600+15626512 Sqrt[1-et^2]+116235 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-134400 (-42+1465 Sqrt[1-et^2]) \[Eta]^3+8906800 Sqrt[1-et^2] \[Eta]^4))+160 (161280 Sqrt[1-et^2]-10080 up^2 x\[Omega]^4 \[Epsilon]^8 (-5+2 \[Eta]) (-180-312 Sqrt[1-et^2]+72 \[Eta]+17 Sqrt[1-et^2] \[Eta]+Sqrt[1-et^2] \[Eta]^2)+24 Sqrt[1-et^2] up^3 x\[Omega]^3 \[Epsilon]^6 (-67200+(-93468+4305 \[Pi]^2) \[Eta]+58800 \[Eta]^2+280 \[Eta]^3)+up^5 x\[Omega]^4 \[Epsilon]^8 (-10684800 Sqrt[1-et^2]+(-3024000+60476524 Sqrt[1-et^2]-4875675 Sqrt[1-et^2] \[Pi]^2) \[Eta]+4 (352800-9433799 Sqrt[1-et^2]+1201410 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-840 (96+445 Sqrt[1-et^2]) \[Eta]^3+980 Sqrt[1-et^2] \[Eta]^4)+840 Sqrt[1-et^2] up x\[Omega]^2 \[Epsilon]^4 (24 (-15+\[Eta]) \[Eta]-288 x\[Omega] \[Epsilon]^2 (20-13 \[Eta]+2 \[Eta]^2)+x\[Omega]^2 \[Epsilon]^4 (-4+\[Eta]) (2880+(-10880+123 \[Pi]^2) \[Eta]+960 \[Eta]^2)))+2 et^2 (-25804800 Sqrt[1-et^2]+201600 up^2 x\[Omega]^4 \[Epsilon]^8 (-5+2 \[Eta]) (-48 (15+8 Sqrt[1-et^2])+(288+275 Sqrt[1-et^2]) \[Eta]+7 Sqrt[1-et^2] \[Eta]^2)+480 Sqrt[1-et^2] up^3 x\[Omega]^3 \[Epsilon]^6 (201600-3 (-340288+4305 \[Pi]^2) \[Eta]-405300 \[Eta]^2+6860 \[Eta]^3)+up^5 x\[Omega]^4 \[Epsilon]^8 (-632016000 Sqrt[1-et^2]+(257040000+8083564208 Sqrt[1-et^2]-391850025 Sqrt[1-et^2] \[Pi]^2) \[Eta]+80 (-1499400-59837588 Sqrt[1-et^2]+4633335 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+67200 (102+2671 Sqrt[1-et^2]) \[Eta]^3+11200 Sqrt[1-et^2] \[Eta]^4)+3225600 Sqrt[1-et^2] up x\[Omega]^2 \[Epsilon]^4 (-((-15+\[Eta]) \[Eta])+6 x\[Omega] \[Epsilon]^2 (20-13 \[Eta]+2 \[Eta]^2)+2 x\[Omega]^2 \[Epsilon]^4 (-120+146 \[Eta]-73 \[Eta]^2+11 \[Eta]^3)))) Sin[\[Chi]]+1/(12902400 (1-et^2)^(5/2)) et^2 up^2 x\[Omega]^3 \[Epsilon]^6 (-1920 (1-et^2)^(3/2) up (67200-3 (-6516+23940 et^2+1435 \[Pi]^2) \[Eta]+3360 (-9+2 et^2) \[Eta]^2+1960 (-1+et^2) \[Eta]^3)+100800 x\[Omega] \[Epsilon]^2 (-5+2 \[Eta]) (240 (3+2 Sqrt[1-et^2])+4 (-72+79 Sqrt[1-et^2]) \[Eta]-52 Sqrt[1-et^2] \[Eta]^2+et^2 (-720+384 Sqrt[1-et^2]+288 \[Eta]-109 Sqrt[1-et^2] \[Eta]+55 Sqrt[1-et^2] \[Eta]^2))+up^3 x\[Omega] \[Epsilon]^2 (5600 et^6 \[Eta] (45 (-420+803 Sqrt[1-et^2])+(8820-54546 Sqrt[1-et^2]) \[Eta]+252 (-2+41 Sqrt[1-et^2]) \[Eta]^2+1178 Sqrt[1-et^2] \[Eta]^3)+2 (-706608000 Sqrt[1-et^2]-3 (65520000-1671865792 Sqrt[1-et^2]+122148075 Sqrt[1-et^2] \[Pi]^2) \[Eta]+80 (1146600-39427799 Sqrt[1-et^2]+4491270 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+16800 (-312+3233 Sqrt[1-et^2]) \[Eta]^3+53200 Sqrt[1-et^2] \[Eta]^4)+et^2 (-295344000 Sqrt[1-et^2]+(680400000+4003748768 Sqrt[1-et^2]-133018725 Sqrt[1-et^2] \[Pi]^2) \[Eta]+320 (-992250-5977646 Sqrt[1-et^2]+293895 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-672000 (-27+377 Sqrt[1-et^2]) \[Eta]^3+6384000 Sqrt[1-et^2] \[Eta]^4)-et^4 (238896000 Sqrt[1-et^2]+64 (2835000+21118487 Sqrt[1-et^2]) \[Eta]-37350075 Sqrt[1-et^2] \[Pi]^2 \[Eta]+10080 (-8400-46339 Sqrt[1-et^2]+5980 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+33600 (144+4003 Sqrt[1-et^2]) \[Eta]^3+13087200 Sqrt[1-et^2] \[Eta]^4))) Sin[2 \[Chi]]-1/(51609600 (1-et^2)^(5/2)) et^3 up^3 x\[Omega]^3 \[Epsilon]^6 (8400 et^6 up^2 x\[Omega] \[Epsilon]^2 \[Eta] (-5400+3337 Sqrt[1-et^2]+(2520-7629 Sqrt[1-et^2]) \[Eta]-6 (24+107 Sqrt[1-et^2]) \[Eta]^2+671 Sqrt[1-et^2] \[Eta]^3)+2 et^4 (134400 Sqrt[1-et^2] \[Eta] (-8-83 \[Eta]+13 \[Eta]^2)+up^2 x\[Omega] \[Epsilon]^2 (-145152000 Sqrt[1-et^2]+(-408240000+7217024 Sqrt[1-et^2]+5863725 Sqrt[1-et^2] \[Pi]^2) \[Eta]-40 (-4762800+12384356 Sqrt[1-et^2]+322875 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+100800 (-108+1109 Sqrt[1-et^2]) \[Eta]^3+882000 Sqrt[1-et^2] \[Eta]^4))+4 (480 Sqrt[1-et^2] (-67200+(51152+4305 \[Pi]^2) \[Eta]+11900 \[Eta]^2+1820 \[Eta]^3)+up^2 x\[Omega] \[Epsilon]^2 (-837648000 Sqrt[1-et^2]-7 (32400000-1049119888 Sqrt[1-et^2]+73870875 Sqrt[1-et^2] \[Pi]^2) \[Eta]+80 (1323000-57974708 Sqrt[1-et^2]+6252435 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+201600 (-30+589 Sqrt[1-et^2]) \[Eta]^3+3259200 Sqrt[1-et^2] \[Eta]^4))-5 et^2 (384 Sqrt[1-et^2] (-67200+(50032+4305 \[Pi]^2) \[Eta]+280 \[Eta]^2+3640 \[Eta]^3)+up^2 x\[Omega] \[Epsilon]^2 (148176000 Sqrt[1-et^2]-7 (50544000-12141712 Sqrt[1-et^2]+5497245 Sqrt[1-et^2] \[Pi]^2) \[Eta]+80 (2063880-3681287 Sqrt[1-et^2]+705285 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+10080 (-936+23635 Sqrt[1-et^2]) \[Eta]^3+4087440 Sqrt[1-et^2] \[Eta]^4))) Sin[3 \[Chi]]+1/(25804800 (1-et^2)^(5/2)) et^4 up^5 x\[Omega]^4 \[Epsilon]^8 (-410256000 Sqrt[1-et^2]+(-105840000+4530752224 Sqrt[1-et^2]-324913575 Sqrt[1-et^2] \[Pi]^2) \[Eta]+7200 (6860-405073 Sqrt[1-et^2]+42630 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+33600 (-84+2323 Sqrt[1-et^2]) \[Eta]^3+3186400 Sqrt[1-et^2] \[Eta]^4+5600 et^4 \[Eta] (9 (-2100+1853 Sqrt[1-et^2])+(8820-23619 Sqrt[1-et^2]) \[Eta]+18 (-28+293 Sqrt[1-et^2]) \[Eta]^2+569 Sqrt[1-et^2] \[Eta]^3)-5 et^2 (47779200 Sqrt[1-et^2]+576 (-73500+114203 Sqrt[1-et^2]) \[Eta]-9745575 Sqrt[1-et^2] \[Pi]^2 \[Eta]+64 (308700-1132001 Sqrt[1-et^2]+175455 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+13440 (-84+2699 Sqrt[1-et^2]) \[Eta]^3+1274560 Sqrt[1-et^2] \[Eta]^4)) Sin[4 \[Chi]]+1/(51609600 (1-et^2)^(5/2)) et^5 up^5 x\[Omega]^4 \[Epsilon]^8 (65520000 Sqrt[1-et^2]+7 (2160000-141742672 Sqrt[1-et^2]+10964025 Sqrt[1-et^2] \[Pi]^2) \[Eta]-80 (88200-8425147 Sqrt[1-et^2]+874125 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-16800 (-24+977 Sqrt[1-et^2]) \[Eta]^3-792400 Sqrt[1-et^2] \[Eta]^4-2800 et^4 \[Eta] (-5400+1941 Sqrt[1-et^2]-9 (-280+361 Sqrt[1-et^2]) \[Eta]-18 (8+29 Sqrt[1-et^2]) \[Eta]^2+283 Sqrt[1-et^2] \[Eta]^3)+2 et^2 (48384000 Sqrt[1-et^2]-3 (5040000+12696032 Sqrt[1-et^2]+1283625 Sqrt[1-et^2] \[Pi]^2) \[Eta]+2520 (2800-2276 Sqrt[1-et^2]+1435 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+33600 (-12+497 Sqrt[1-et^2]) \[Eta]^3+792400 Sqrt[1-et^2] \[Eta]^4)) Sin[5 \[Chi]];
g4l\[Ellipsis]MH=(3 x\[Omega]^2 (5-2 \[Eta]))/(2 Sqrt[1-et^2]);
g6l\[Ellipsis]MH=(x\[Omega]^3 (2880+(-10880+123 \[Pi]^2) \[Eta]+960 \[Eta]^2+96 et^2 (30-29 \[Eta]+11 \[Eta]^2)))/(192 (1-et^2)^(3/2));
g8l\[Ellipsis]MH=1/(92160 (1-et^2)^(5/2)) x\[Omega]^4 (5 et^2 (17280 (121+40 Sqrt[1-et^2])-512 (18617+1080 Sqrt[1-et^2]) \[Eta]+159843 \[Pi]^2 \[Eta]+96 (61328+1152 Sqrt[1-et^2]-615 \[Pi]^2) \[Eta]^2-568320 \[Eta]^3)+4 (8640 (169+50 Sqrt[1-et^2])-64 (123877+5400 Sqrt[1-et^2]) \[Eta]+334605 \[Pi]^2 \[Eta]+720 (7464+96 Sqrt[1-et^2]-205 \[Pi]^2) \[Eta]^2-76800 \[Eta]^3)-1920 et^4 (-360+111 \[Eta]-403 \[Eta]^2+286 \[Eta]^3));

f4l1\[Ellipsis]MH=-(1/8) et x\[Omega]^2 (-15+\[Eta]) \[Eta];
f6l1\[Ellipsis]MH=-((3 et x\[Omega]^3 (20-13 \[Eta]+2 \[Eta]^2))/(2 (-1+et^2)));
f6l3\[Ellipsis]MH=(et x\[Omega]^3 (-140 et^4 \[Eta] (84-375 \[Eta]+65 \[Eta]^2)+4 (-67200+(-93468+4305 \[Pi]^2) \[Eta]+58800 \[Eta]^2+280 \[Eta]^3)+3 et^2 (-22400+(215664+1435 \[Pi]^2) \[Eta]-56700 \[Eta]^2+2660 \[Eta]^3)))/(26880 (-1+et^2));
f8l1\[Ellipsis]MH=-((et x\[Omega]^4 (-4+\[Eta]) (2880+(-10880+123 \[Pi]^2) \[Eta]+960 \[Eta]^2+96 et^2 (30-29 \[Eta]+11 \[Eta]^2)))/(192 (-1+et^2)^2));
f8l2\[Ellipsis]MH=-((et x\[Omega]^4 (-5+2 \[Eta]) (-4 (-180-312 Sqrt[1-et^2]+72 \[Eta]+17 Sqrt[1-et^2] \[Eta]+Sqrt[1-et^2] \[Eta]^2)+et^2 (-48 (15+8 Sqrt[1-et^2])+(288+275 Sqrt[1-et^2]) \[Eta]+7 Sqrt[1-et^2] \[Eta]^2)))/(64 (1-et^2)^(5/2)));
f8l5\[Ellipsis]MH=1/(25804800 (1-et^2)^(5/2)) et x\[Omega]^4 (-2800 et^8 \[Eta] (-5400+1803 Sqrt[1-et^2]+9 (280+197 Sqrt[1-et^2]) \[Eta]-18 (8+783 Sqrt[1-et^2]) \[Eta]^2+3241 Sqrt[1-et^2] \[Eta]^3)+et^4 (337680000 Sqrt[1-et^2]+(-408240000+3704950768 Sqrt[1-et^2]-111820275 Sqrt[1-et^2] \[Pi]^2) \[Eta]+240 (793800-11468357 Sqrt[1-et^2]+767865 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+16800 (-648+61957 Sqrt[1-et^2]) \[Eta]^3-8559600 Sqrt[1-et^2] \[Eta]^4)-160 (-10684800 Sqrt[1-et^2]+(-3024000+60476524 Sqrt[1-et^2]-4875675 Sqrt[1-et^2] \[Pi]^2) \[Eta]+4 (352800-9433799 Sqrt[1-et^2]+1201410 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-840 (96+445 Sqrt[1-et^2]) \[Eta]^3+980 Sqrt[1-et^2] \[Eta]^4)-2 et^2 (-632016000 Sqrt[1-et^2]+(257040000+8083564208 Sqrt[1-et^2]-391850025 Sqrt[1-et^2] \[Pi]^2) \[Eta]+80 (-1499400-59837588 Sqrt[1-et^2]+4633335 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+67200 (102+2671 Sqrt[1-et^2]) \[Eta]^3+11200 Sqrt[1-et^2] \[Eta]^4)+2 et^6 (48384000 Sqrt[1-et^2]+(211680000-203266864 Sqrt[1-et^2]-1006425 Sqrt[1-et^2] \[Pi]^2) \[Eta]+40 (-2469600+15626512 Sqrt[1-et^2]+116235 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-134400 (-42+1465 Sqrt[1-et^2]) \[Eta]^3+8906800 Sqrt[1-et^2] \[Eta]^4));

i6l3\[Ellipsis]MH=(et^2 x\[Omega]^3 (67200-3 (-6516+23940 et^2+1435 \[Pi]^2) \[Eta]+3360 (-9+2 et^2) \[Eta]^2+1960 (-1+et^2) \[Eta]^3))/(6720 (-1+et^2));
i8l2\[Ellipsis]MH=(et^2 x\[Omega]^4 (-5+2 \[Eta]) (240 (3+2 Sqrt[1-et^2])+4 (-72+79 Sqrt[1-et^2]) \[Eta]-52 Sqrt[1-et^2] \[Eta]^2+et^2 (-720+384 Sqrt[1-et^2]+288 \[Eta]-109 Sqrt[1-et^2] \[Eta]+55 Sqrt[1-et^2] \[Eta]^2)))/(128 (1-et^2)^(5/2));
i8l5\[Ellipsis]MH=1/(12902400 (1-et^2)^(5/2)) et^2 x\[Omega]^4 (5600 et^6 \[Eta] (45 (-420+803 Sqrt[1-et^2])+(8820-54546 Sqrt[1-et^2]) \[Eta]+252 (-2+41 Sqrt[1-et^2]) \[Eta]^2+1178 Sqrt[1-et^2] \[Eta]^3)+2 (-706608000 Sqrt[1-et^2]-3 (65520000-1671865792 Sqrt[1-et^2]+122148075 Sqrt[1-et^2] \[Pi]^2) \[Eta]+80 (1146600-39427799 Sqrt[1-et^2]+4491270 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+16800 (-312+3233 Sqrt[1-et^2]) \[Eta]^3+53200 Sqrt[1-et^2] \[Eta]^4)+et^2 (-295344000 Sqrt[1-et^2]+(680400000+4003748768 Sqrt[1-et^2]-133018725 Sqrt[1-et^2] \[Pi]^2) \[Eta]+320 (-992250-5977646 Sqrt[1-et^2]+293895 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-672000 (-27+377 Sqrt[1-et^2]) \[Eta]^3+6384000 Sqrt[1-et^2] \[Eta]^4)-et^4 (238896000 Sqrt[1-et^2]+64 (2835000+21118487 Sqrt[1-et^2]) \[Eta]-37350075 Sqrt[1-et^2] \[Pi]^2 \[Eta]+10080 (-8400-46339 Sqrt[1-et^2]+5980 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+33600 (144+4003 Sqrt[1-et^2]) \[Eta]^3+13087200 Sqrt[1-et^2] \[Eta]^4));

h6l3\[Ellipsis]MH=(et^3 x\[Omega]^3 (-67200+(51152+1120 et^2+4305 \[Pi]^2) \[Eta]+140 (85+83 et^2) \[Eta]^2-1820 (-1+et^2) \[Eta]^3))/(26880 (-1+et^2));
h8l5\[Ellipsis]MH=-(1/(51609600 (1-et^2)^(5/2))) et^3 x\[Omega]^4 (8400 et^6 \[Eta] (-5400+3337 Sqrt[1-et^2]+(2520-7629 Sqrt[1-et^2]) \[Eta]-6 (24+107 Sqrt[1-et^2]) \[Eta]^2+671 Sqrt[1-et^2] \[Eta]^3)+2 et^4 (-145152000 Sqrt[1-et^2]+(-408240000+7217024 Sqrt[1-et^2]+5863725 Sqrt[1-et^2] \[Pi]^2) \[Eta]-40 (-4762800+12384356 Sqrt[1-et^2]+322875 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+100800 (-108+1109 Sqrt[1-et^2]) \[Eta]^3+882000 Sqrt[1-et^2] \[Eta]^4)+4 (-837648000 Sqrt[1-et^2]-7 (32400000-1049119888 Sqrt[1-et^2]+73870875 Sqrt[1-et^2] \[Pi]^2) \[Eta]+80 (1323000-57974708 Sqrt[1-et^2]+6252435 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+201600 (-30+589 Sqrt[1-et^2]) \[Eta]^3+3259200 Sqrt[1-et^2] \[Eta]^4)-5 et^2 (148176000 Sqrt[1-et^2]-7 (50544000-12141712 Sqrt[1-et^2]+5497245 Sqrt[1-et^2] \[Pi]^2) \[Eta]+80 (2063880-3681287 Sqrt[1-et^2]+705285 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+10080 (-936+23635 Sqrt[1-et^2]) \[Eta]^3+4087440 Sqrt[1-et^2] \[Eta]^4));

k8l5\[Ellipsis]MH=1/(25804800 (1-et^2)^(5/2)) et^4 x\[Omega]^4 (-410256000 Sqrt[1-et^2]+(-105840000+4530752224 Sqrt[1-et^2]-324913575 Sqrt[1-et^2] \[Pi]^2) \[Eta]+7200 (6860-405073 Sqrt[1-et^2]+42630 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+33600 (-84+2323 Sqrt[1-et^2]) \[Eta]^3+3186400 Sqrt[1-et^2] \[Eta]^4+5600 et^4 \[Eta] (9 (-2100+1853 Sqrt[1-et^2])+(8820-23619 Sqrt[1-et^2]) \[Eta]+18 (-28+293 Sqrt[1-et^2]) \[Eta]^2+569 Sqrt[1-et^2] \[Eta]^3)-5 et^2 (47779200 Sqrt[1-et^2]+576 (-73500+114203 Sqrt[1-et^2]) \[Eta]-9745575 Sqrt[1-et^2] \[Pi]^2 \[Eta]+64 (308700-1132001 Sqrt[1-et^2]+175455 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+13440 (-84+2699 Sqrt[1-et^2]) \[Eta]^3+1274560 Sqrt[1-et^2] \[Eta]^4));

j8l5\[Ellipsis]MH=1/(51609600 (1-et^2)^(5/2)) et^5 x\[Omega]^4 (65520000 Sqrt[1-et^2]+7 (2160000-141742672 Sqrt[1-et^2]+10964025 Sqrt[1-et^2] \[Pi]^2) \[Eta]-80 (88200-8425147 Sqrt[1-et^2]+874125 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-16800 (-24+977 Sqrt[1-et^2]) \[Eta]^3-792400 Sqrt[1-et^2] \[Eta]^4-2800 et^4 \[Eta] (-5400+1941 Sqrt[1-et^2]-9 (-280+361 Sqrt[1-et^2]) \[Eta]-18 (8+29 Sqrt[1-et^2]) \[Eta]^2+283 Sqrt[1-et^2] \[Eta]^3)+2 et^2 (48384000 Sqrt[1-et^2]-3 (5040000+12696032 Sqrt[1-et^2]+1283625 Sqrt[1-et^2] \[Pi]^2) \[Eta]+2520 (2800-2276 Sqrt[1-et^2]+1435 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+33600 (-12+497 Sqrt[1-et^2]) \[Eta]^3+792400 Sqrt[1-et^2] \[Eta]^4));

uByupx\[Omega]et\[Ellipsis]MH=up x\[Omega]+(up x\[Omega]^2 \[Epsilon]^2 (18-7 \[Eta]+3 up (-8+3 \[Eta])+et^2 (-6+up (24-9 \[Eta])+7 \[Eta])))/(6 (-1+et^2))+1/(24 (1-et^2)^(5/2)) up x\[Omega]^3 \[Epsilon]^4 (6 Sqrt[1-et^2] up^2 (8-3 \[Eta])^2+up (180-480 Sqrt[1-et^2]-72 \[Eta]+185 Sqrt[1-et^2] \[Eta]-75 Sqrt[1-et^2] \[Eta]^2)+3 (-20+8 \[Eta]+7 Sqrt[1-et^2] \[Eta]+7 Sqrt[1-et^2] \[Eta]^2)-2 et^2 (6 Sqrt[1-et^2] up^2 (8-3 \[Eta])^2+up (180-336 Sqrt[1-et^2]-72 \[Eta]+197 Sqrt[1-et^2] \[Eta]-75 Sqrt[1-et^2] \[Eta]^2)+3 (-20+50 Sqrt[1-et^2]+8 \[Eta]-29 Sqrt[1-et^2] \[Eta]+7 Sqrt[1-et^2] \[Eta]^2))+et^4 (6 Sqrt[1-et^2] up^2 (8-3 \[Eta])^2+up (180-192 Sqrt[1-et^2]-72 \[Eta]+209 Sqrt[1-et^2] \[Eta]-75 Sqrt[1-et^2] \[Eta]^2)+3 (-20+8 \[Eta]+7 Sqrt[1-et^2] \[Eta]+7 Sqrt[1-et^2] \[Eta]^2)))+1/(181440 (1-et^2)^(7/2)) up x\[Omega]^4 \[Epsilon]^6 (-22680 Sqrt[1-et^2] up^3 (-8+3 \[Eta])^3+22680 up^2 (-8+3 \[Eta]) (-60+112 Sqrt[1-et^2]+(24-25 Sqrt[1-et^2]) \[Eta]+18 Sqrt[1-et^2] \[Eta]^2)+35 (2592 (-25+2 Sqrt[1-et^2])+36 (3572+8895 Sqrt[1-et^2]) \[Eta]-1107 (1+12 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+108 (-136+111 Sqrt[1-et^2]) \[Eta]^2+2548 Sqrt[1-et^2] \[Eta]^3)-9 up (-10080 (-55+56 Sqrt[1-et^2])+12 (39340+21057 Sqrt[1-et^2]) \[Eta]-12915 (1+3 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+140 (216+35 Sqrt[1-et^2]) \[Eta]^2+77700 Sqrt[1-et^2] \[Eta]^3)+140 et^6 (-216 (15+2 Sqrt[1-et^2])-27 (-44+9 Sqrt[1-et^2]) \[Eta]-9 (96+193 Sqrt[1-et^2]) \[Eta]^2-637 Sqrt[1-et^2] \[Eta]^3+162 Sqrt[1-et^2] up^3 (-8+3 \[Eta])^3-486 up^2 (-8+3 \[Eta]) (-20+16 Sqrt[1-et^2]+8 \[Eta]-15 Sqrt[1-et^2] \[Eta]+6 Sqrt[1-et^2] \[Eta]^2)+9 up (72 (85-8 Sqrt[1-et^2])+3 (-2004+91 Sqrt[1-et^2]) \[Eta]+(1728-1009 Sqrt[1-et^2]) \[Eta]^2+555 Sqrt[1-et^2] \[Eta]^3))+105 et^2 (-864 (15+82 Sqrt[1-et^2])-3 (21136-53436 Sqrt[1-et^2]+123 (-2+3 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+(8640-36228 Sqrt[1-et^2]) \[Eta]^2-2548 Sqrt[1-et^2] \[Eta]^3+648 Sqrt[1-et^2] up^3 (-8+3 \[Eta])^3-216 up^2 (-8+3 \[Eta]) (-180+272 Sqrt[1-et^2]+72 \[Eta]-95 Sqrt[1-et^2] \[Eta]+54 Sqrt[1-et^2] \[Eta]^2)+18 up (9360-12288 Sqrt[1-et^2]+(488+4386 Sqrt[1-et^2]-123 (1+Sqrt[1-et^2]) \[Pi]^2) \[Eta]+(1440-1010 Sqrt[1-et^2]) \[Eta]^2+1110 Sqrt[1-et^2] \[Eta]^3))-3 et^4 (22680 Sqrt[1-et^2] up^3 (-8+3 \[Eta])^3-7560 up^2 (-8+3 \[Eta]) (-180+208 Sqrt[1-et^2]+72 \[Eta]-115 Sqrt[1-et^2] \[Eta]+54 Sqrt[1-et^2] \[Eta]^2)-35 (-864 (-45+58 Sqrt[1-et^2])+3 (6320+18996 Sqrt[1-et^2]-123 \[Pi]^2) \[Eta]-12 (216+2413 Sqrt[1-et^2]) \[Eta]^2+2548 Sqrt[1-et^2] \[Eta]^3)+9 up (3360 (225-208 Sqrt[1-et^2])+(-403760+235532 Sqrt[1-et^2]+4305 (-1+Sqrt[1-et^2]) \[Pi]^2) \[Eta]-140 (-1224+853 Sqrt[1-et^2]) \[Eta]^2+77700 Sqrt[1-et^2] \[Eta]^3)))+1/(174182400 (1-et^2)^(9/2)) up x\[Omega]^5 \[Epsilon]^8 (5600 et^8 (5184 (15+2 Sqrt[1-et^2])+1944 Sqrt[1-et^2] up^4 (8-3 \[Eta])^4-27 (3840+1273 Sqrt[1-et^2]) \[Eta]+27 (9920+851 Sqrt[1-et^2]) \[Eta]^2+30 (-2880+989 Sqrt[1-et^2]) \[Eta]^3+6545 Sqrt[1-et^2] \[Eta]^4-324 up^3 (8-3 \[Eta])^2 (-540+384 Sqrt[1-et^2]+(216-331 Sqrt[1-et^2]) \[Eta]+141 Sqrt[1-et^2] \[Eta]^2)+486 up^2 (1536 (-15+2 Sqrt[1-et^2])-8 (-3821+492 Sqrt[1-et^2]) \[Eta]+(-15328+4845 Sqrt[1-et^2]) \[Eta]^2-28 (-96+115 Sqrt[1-et^2]) \[Eta]^3+735 Sqrt[1-et^2] \[Eta]^4)-3 up (-1728 (375+16 Sqrt[1-et^2])+27 (31264+1575 Sqrt[1-et^2]) \[Eta]-9 (73632+8875 Sqrt[1-et^2]) \[Eta]^2+(212544-20194 Sqrt[1-et^2]) \[Eta]^3+36645 Sqrt[1-et^2] \[Eta]^4))+4 (2721600 Sqrt[1-et^2] up^4 (8-3 \[Eta])^4-453600 up^3 (8-3 \[Eta])^2 (-540+864 Sqrt[1-et^2]+216 \[Eta]-115 Sqrt[1-et^2] \[Eta]+141 Sqrt[1-et^2] \[Eta]^2)+6480 up^2 (5040 (-400+459 Sqrt[1-et^2])+8 (-104755-184748 Sqrt[1-et^2]+4305 (1+3 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+(430080+438709 Sqrt[1-et^2]-12915 (1+3 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2-420 (-168+281 Sqrt[1-et^2]) \[Eta]^3+77175 Sqrt[1-et^2] \[Eta]^4)+70 (-77760 (289+140 Sqrt[1-et^2])+9 (12701728-17798620 Sqrt[1-et^2]+15 (-25259+38585 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+180 (-348536-253287 Sqrt[1-et^2]+123 (67+96 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+360 (744+1387 Sqrt[1-et^2]) \[Eta]^3+130900 Sqrt[1-et^2] \[Eta]^4)-3 up (1814400 (173+64 Sqrt[1-et^2])+9 (-8 (3239880+126410981 Sqrt[1-et^2])+1575 (-11154+36911 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-360 (3470600-6884351 Sqrt[1-et^2]+105 (-1927+6684 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+2800 (-25272+51679 Sqrt[1-et^2]) \[Eta]^3+51303000 Sqrt[1-et^2] \[Eta]^4))+3 et^4 (21772800 Sqrt[1-et^2] up^4 (8-3 \[Eta])^4-3628800 up^3 (8-3 \[Eta])^2 (-540+624 Sqrt[1-et^2]+(216-223 Sqrt[1-et^2]) \[Eta]+141 Sqrt[1-et^2] \[Eta]^2)+8640 up^2 (1680 (-7920+7331 Sqrt[1-et^2])+8 (889350-863432 Sqrt[1-et^2]+4305 (3+Sqrt[1-et^2]) \[Pi]^2) \[Eta]-3 (1179360-660922 Sqrt[1-et^2]+4305 (3+Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2-2520 (-420+499 Sqrt[1-et^2]) \[Eta]^3+463050 Sqrt[1-et^2] \[Eta]^4)+35 (-51840 (-7984+7433 Sqrt[1-et^2])-9 (93628672-129327680 Sqrt[1-et^2]+15 (-29924+88705 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+1440 (188152-626894 Sqrt[1-et^2]+123 (7+41 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+1920 (-29196+91169 Sqrt[1-et^2]) \[Eta]^3+2094400 Sqrt[1-et^2] \[Eta]^4)-12 up (7257600 (-281+215 Sqrt[1-et^2])-9 (495884480-104525872 Sqrt[1-et^2]+525 (-11417+2363 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+600 (4742808-1752446 Sqrt[1-et^2]+21 (-1599+7342 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+5600 (-28836+40375 Sqrt[1-et^2]) \[Eta]^3+102606000 Sqrt[1-et^2] \[Eta]^4))-2 et^6 (21772800 Sqrt[1-et^2] up^4 (8-3 \[Eta])^4-3628800 up^3 (8-3 \[Eta])^2 (-540+504 Sqrt[1-et^2]+(216-277 Sqrt[1-et^2]) \[Eta]+141 Sqrt[1-et^2] \[Eta]^2)+12960 up^2 (8400 (-1104+653 Sqrt[1-et^2])-8 (668 (-1645+624 Sqrt[1-et^2])+4305 (-1+Sqrt[1-et^2]) \[Pi]^2) \[Eta]+(44 (-99960+34889 Sqrt[1-et^2])+12915 (-1+Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2-1680 (-546+641 Sqrt[1-et^2]) \[Eta]^3+308700 Sqrt[1-et^2] \[Eta]^4)+175 (31104 (-1615+588 Sqrt[1-et^2])-9 (-81152+2142912 Sqrt[1-et^2]-148035 \[Pi]^2) \[Eta]+144 (241936+138372 Sqrt[1-et^2]-2829 \[Pi]^2) \[Eta]^2-1152 (9192+12565 Sqrt[1-et^2]) \[Eta]^3+418880 Sqrt[1-et^2] \[Eta]^4)-3 up (604800 (-15135+15628 Sqrt[1-et^2])-27 (64 (5561500+3065001 Sqrt[1-et^2])+525 (-22571+6202 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+5040 (1389520+6508 Sqrt[1-et^2]+615 (-43+28 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2-22400 (-21384+2807 Sqrt[1-et^2]) \[Eta]^3+410424000 Sqrt[1-et^2] \[Eta]^4))-2 et^2 (21772800 Sqrt[1-et^2] up^4 (8-3 \[Eta])^4-3628800 up^3 (8-3 \[Eta])^2 (-540+744 Sqrt[1-et^2]+(216-169 Sqrt[1-et^2]) \[Eta]+141 Sqrt[1-et^2] \[Eta]^2)+12960 up^2 (58800 (-144+161 Sqrt[1-et^2])+8 (92 (945-7424 Sqrt[1-et^2])+4305 (3+5 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-3 (106400-465028 Sqrt[1-et^2]+4305 (3+5 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2-1680 (-294+379 Sqrt[1-et^2]) \[Eta]^3+308700 Sqrt[1-et^2] \[Eta]^4)+5 (1088640 (5069+524 Sqrt[1-et^2])+27 (-64 (3316376+11828489 Sqrt[1-et^2])+105 (-35165+302314 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-45360 (-4 (104+82435 Sqrt[1-et^2])+41 (-37+282 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2-13440 (19260+6821 Sqrt[1-et^2]) \[Eta]^3+14660800 Sqrt[1-et^2] \[Eta]^4)-3 up (1814400 (-2353+36 Sqrt[1-et^2])+9 (-64 (26511240+12401723 Sqrt[1-et^2])+1575 (-22045+75298 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-3600 (-1587936+446812 Sqrt[1-et^2]+21 (-2091+490 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+22400 (-44388+73765 Sqrt[1-et^2]) \[Eta]^3+410424000 Sqrt[1-et^2] \[Eta]^4)));
vrOverSin\[Chi]Byupx\[Omega]et\[Ellipsis]MH=et up Sqrt[x\[Omega]]+(et up x\[Omega]^(3/2) \[Epsilon]^2 (et^2 (6-7 \[Eta])+7 \[Eta]))/(6 (-1+et^2))-1/72 et up (-(x\[Omega]/(-1+et^2)))^(5/2) \[Epsilon]^4 (-180+324 Sqrt[1-et^2]+72 \[Eta]-189 Sqrt[1-et^2] \[Eta]-9 Sqrt[1-et^2] up^3 (-15+\[Eta]) \[Eta]+9 et^6 Sqrt[1-et^2] up^3 (-15+\[Eta]) \[Eta]-35 Sqrt[1-et^2] \[Eta]^2+108 up (-5+2 \[Eta])+9 Sqrt[1-et^2] up^2 (60-39 \[Eta]+\[Eta]^2)+et^2 (360+234 Sqrt[1-et^2]-6 (24+61 Sqrt[1-et^2]) \[Eta]+27 Sqrt[1-et^2] up^3 (-15+\[Eta]) \[Eta]+70 Sqrt[1-et^2] \[Eta]^2-216 up (-5+2 \[Eta])-18 Sqrt[1-et^2] up^2 (60-39 \[Eta]+\[Eta]^2))+et^4 (-36 (5+2 Sqrt[1-et^2])+3 (24+77 Sqrt[1-et^2]) \[Eta]-27 Sqrt[1-et^2] up^3 (-15+\[Eta]) \[Eta]-35 Sqrt[1-et^2] \[Eta]^2+108 up (-5+2 \[Eta])+9 Sqrt[1-et^2] up^2 (60-39 \[Eta]+\[Eta]^2)))+1/362880 et up (-(x\[Omega]/(-1+et^2)))^(7/2) \[Epsilon]^6 (22680 et^10 Sqrt[1-et^2] up^5 \[Eta] (23-73 \[Eta]+13 \[Eta]^2)-7560 et^8 Sqrt[1-et^2] up^3 \[Eta] (2 (72-87 \[Eta]+10 \[Eta]^2)+15 up^2 (23-73 \[Eta]+13 \[Eta]^2)-3 up (-635+53 \[Eta]+23 \[Eta]^2))+2 et^6 (45360 up (30-11 \[Eta]+8 \[Eta]^2)+113400 Sqrt[1-et^2] up^5 \[Eta] (23-73 \[Eta]+13 \[Eta]^2)-45360 Sqrt[1-et^2] up^4 \[Eta] (-635+53 \[Eta]+23 \[Eta]^2)+7560 Sqrt[1-et^2] up^2 (-180+522 \[Eta]-165 \[Eta]^2+2 \[Eta]^3)+27 Sqrt[1-et^2] up^3 (268800-3 (179824+1435 \[Pi]^2) \[Eta]+10080 \[Eta]^2+12040 \[Eta]^3)+140 (-216 (15+4 Sqrt[1-et^2])+27 (332+261 Sqrt[1-et^2]) \[Eta]-9 (240+437 Sqrt[1-et^2]) \[Eta]^2+49 Sqrt[1-et^2] \[Eta]^3))-2 (11340 Sqrt[1-et^2] up^5 \[Eta] (23-73 \[Eta]+13 \[Eta]^2)-11340 Sqrt[1-et^2] up^4 \[Eta] (-635+53 \[Eta]+23 \[Eta]^2)-945 up (2880+(-12560+123 \[Pi]^2) \[Eta]+1632 \[Eta]^2)+54 Sqrt[1-et^2] up^2 (-84000+(-58004+4305 \[Pi]^2) \[Eta]+13440 \[Eta]^2+280 \[Eta]^3)+27 Sqrt[1-et^2] up^3 (268800-3 (199984+1435 \[Pi]^2) \[Eta]+83160 \[Eta]^2+3640 \[Eta]^3)+35 (5184 (-5+13 Sqrt[1-et^2])+9 (15920-37788 Sqrt[1-et^2]+123 (-1+6 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+108 (-248+475 Sqrt[1-et^2]) \[Eta]^2+196 Sqrt[1-et^2] \[Eta]^3))-6 et^4 (-315 up \[Eta] (-11504+123 \[Pi]^2+864 \[Eta])+37800 Sqrt[1-et^2] up^5 \[Eta] (23-73 \[Eta]+13 \[Eta]^2)-22680 Sqrt[1-et^2] up^4 \[Eta] (-635+53 \[Eta]+23 \[Eta]^2)+18 Sqrt[1-et^2] up^2 (-134400+(88156+4305 \[Pi]^2) \[Eta]-32760 \[Eta]^2+840 \[Eta]^3)+27 Sqrt[1-et^2] up^3 (268800-3 (193264+1435 \[Pi]^2) \[Eta]+58800 \[Eta]^2+6440 \[Eta]^3)+35 (-432 (100+13 Sqrt[1-et^2])+3 (27344+9828 Sqrt[1-et^2]-123 \[Pi]^2) \[Eta]-12 (1224+1663 Sqrt[1-et^2]) \[Eta]^2+196 Sqrt[1-et^2] \[Eta]^3))+3 et^2 (37800 Sqrt[1-et^2] up^5 \[Eta] (23-73 \[Eta]+13 \[Eta]^2)-30240 Sqrt[1-et^2] up^4 \[Eta] (-635+53 \[Eta]+23 \[Eta]^2)-1260 up (2160+(-12296+123 \[Pi]^2) \[Eta]+1440 \[Eta]^2)+72 Sqrt[1-et^2] up^2 (-96600+(-21464+4305 \[Pi]^2) \[Eta]+1890 \[Eta]^2+420 \[Eta]^3)+18 Sqrt[1-et^2] up^3 (806400-9 (197744+1435 \[Pi]^2) \[Eta]+225120 \[Eta]^2+13720 \[Eta]^3)+35 (-1728 (55+62 Sqrt[1-et^2])+24 (9820+6363 Sqrt[1-et^2]) \[Eta]-369 (4+3 Sqrt[1-et^2]) \[Pi]^2 \[Eta]-24 (1728+2447 Sqrt[1-et^2]) \[Eta]^2+392 Sqrt[1-et^2] \[Eta]^3)))-1/38707200 et up (-(x\[Omega]/(-1+et^2)))^(9/2) \[Epsilon]^8 (1512000 et^14 Sqrt[1-et^2] up^7 \[Eta] (-31+161 \[Eta]-186 \[Eta]^2+33 \[Eta]^3)-100800 et^12 Sqrt[1-et^2] up^5 \[Eta] (-1971+7613 \[Eta]-4498 \[Eta]^2+469 \[Eta]^3+105 up^2 (-31+161 \[Eta]-186 \[Eta]^2+33 \[Eta]^3)-up (22315-29479 \[Eta]+2142 \[Eta]^2+921 \[Eta]^3))-3 et^4 (10584000 Sqrt[1-et^2] up^7 \[Eta] (-31+161 \[Eta]-186 \[Eta]^2+33 \[Eta]^3)-504000 Sqrt[1-et^2] up^6 \[Eta] (22315-29479 \[Eta]+2142 \[Eta]^2+921 \[Eta]^3)+840 up (-1820160+(7670848-23655 \[Pi]^2) \[Eta]-40 (73336+861 \[Pi]^2) \[Eta]^2+696960 \[Eta]^3)-35 (5760 (-10592+875 Sqrt[1-et^2])+(128 (991452+37985 Sqrt[1-et^2])+15 (-39864+49345 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-960 (68696+22942 Sqrt[1-et^2]+123 (-7+Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+11520 (-148+367 Sqrt[1-et^2]) \[Eta]^3+40320 Sqrt[1-et^2] \[Eta]^4)-240 up^3 (-403200 (-135+112 Sqrt[1-et^2])+(-61185600+82713224 Sqrt[1-et^2]+2413215 Sqrt[1-et^2] \[Pi]^2) \[Eta]+168 (100840+12811 Sqrt[1-et^2]+3385 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+3920 (-120+1247 Sqrt[1-et^2]) \[Eta]^3+41160 Sqrt[1-et^2] \[Eta]^4)-32 up^2 (302400 (-150+97 Sqrt[1-et^2])-7 (-6804000-25440116 Sqrt[1-et^2]+848025 Sqrt[1-et^2] \[Pi]^2) \[Eta]-10 (1254960+12553354 Sqrt[1-et^2]+120645 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+37800 (8+567 Sqrt[1-et^2]) \[Eta]^3+81900 Sqrt[1-et^2] \[Eta]^4)+96 up^4 (-125496000 Sqrt[1-et^2]+(-75600000+622350444 Sqrt[1-et^2]-5404875 Sqrt[1-et^2] \[Pi]^2) \[Eta]+20 (1764000-4487009 Sqrt[1-et^2]+744975 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+7000 (-288+2519 Sqrt[1-et^2]) \[Eta]^3+289100 Sqrt[1-et^2] \[Eta]^4)+240 Sqrt[1-et^2] up^5 \[Eta] (-77670716-47701900 \[Eta]+415800 \[Eta]^2+690900 \[Eta]^3-1575 \[Pi]^2 (903+328 \[Eta])))+72 et^10 up^3 \[Eta] (441000 Sqrt[1-et^2] up^4 (-31+161 \[Eta]-186 \[Eta]^2+33 \[Eta]^3)-8400 Sqrt[1-et^2] up^3 (22315-29479 \[Eta]+2142 \[Eta]^2+921 \[Eta]^3)+1400 (-3 (1200+401 Sqrt[1-et^2])+21 (80+213 Sqrt[1-et^2]) \[Eta]-2 (48+655 Sqrt[1-et^2]) \[Eta]^2+45 Sqrt[1-et^2] \[Eta]^3)-1400 up (21600+13799 Sqrt[1-et^2]-14 (720+1079 Sqrt[1-et^2]) \[Eta]-8 (-72+263 Sqrt[1-et^2]) \[Eta]^2+182 Sqrt[1-et^2] \[Eta]^3)-Sqrt[1-et^2] up^2 (1575 \[Pi]^2 (903+328 \[Eta])+16 (5630501-16250 \[Eta]+1745100 \[Eta]^2-227850 \[Eta]^3)))+12 et^2 (882000 Sqrt[1-et^2] up^7 \[Eta] (-31+161 \[Eta]-186 \[Eta]^2+33 \[Eta]^3)-50400 Sqrt[1-et^2] up^6 \[Eta] (22315-29479 \[Eta]+2142 \[Eta]^2+921 \[Eta]^3)+105 up (5760 (-79+300 Sqrt[1-et^2])-1024 (7327+1350 Sqrt[1-et^2]) \[Eta]+645555 \[Pi]^2 \[Eta]+80 (133472+3456 Sqrt[1-et^2]-4551 \[Pi]^2) \[Eta]^2+222720 \[Eta]^3)-5 (-40320 (2581+3506 Sqrt[1-et^2])+(128 (2316832+4108421 Sqrt[1-et^2])-105 (53533+123605 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+840 (-16 (15884+23927 Sqrt[1-et^2])+123 (34+59 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+40320 (204+1069 Sqrt[1-et^2]) \[Eta]^3+47040 Sqrt[1-et^2] \[Eta]^4)-8 up^2 (-151200 (200+57 Sqrt[1-et^2])+32 (992250+4345277 Sqrt[1-et^2]) \[Eta]-6764625 Sqrt[1-et^2] \[Pi]^2 \[Eta]+10 (-836640-4061048 Sqrt[1-et^2]+301455 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+16800 (12+689 Sqrt[1-et^2]) \[Eta]^3+54600 Sqrt[1-et^2] \[Eta]^4)-16 up^3 (-1008000 (-135+136 Sqrt[1-et^2])+7 (-22302000+30466129 Sqrt[1-et^2]+1090575 Sqrt[1-et^2] \[Pi]^2) \[Eta]+5 (8764560+7722367 Sqrt[1-et^2]+495390 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+1050 (-1200+6239 Sqrt[1-et^2]) \[Eta]^3+142275 Sqrt[1-et^2] \[Eta]^4)+16 up^4 (-125496000 Sqrt[1-et^2]+(-56700000+634424569 Sqrt[1-et^2]-5404875 Sqrt[1-et^2] \[Pi]^2) \[Eta]+90 (294000-1143977 Sqrt[1-et^2]+165550 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+168000 (-9+94 Sqrt[1-et^2]) \[Eta]^3+448350 Sqrt[1-et^2] \[Eta]^4)+30 Sqrt[1-et^2] up^5 \[Eta] (-1575 \[Pi]^2 (903+328 \[Eta])+16 (-4802681-3181210 \[Eta]+144060 \[Eta]^2+30870 \[Eta]^3)))-8 (210 up (8640 (79+100 Sqrt[1-et^2])+(-7566688-691200 Sqrt[1-et^2]+334605 \[Pi]^2) \[Eta]+20 (339992+6912 Sqrt[1-et^2]-8241 \[Pi]^2) \[Eta]^2-244800 \[Eta]^3)+189000 Sqrt[1-et^2] up^7 \[Eta] (-31+161 \[Eta]-186 \[Eta]^2+33 \[Eta]^3)-12600 Sqrt[1-et^2] up^6 \[Eta] (22315-29479 \[Eta]+2142 \[Eta]^2+921 \[Eta]^3)-35 (-17280 (-281+73 Sqrt[1-et^2])+(10629056-18200120 Sqrt[1-et^2]+15 (-44614+32263 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-120 (157608-365929 Sqrt[1-et^2]+123 (-27+86 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2-2160 (-600+911 Sqrt[1-et^2]) \[Eta]^3+2520 Sqrt[1-et^2] \[Eta]^4)-12 up^2 (-100800 (75+154 Sqrt[1-et^2])+(7938000+33486322 Sqrt[1-et^2]-2531025 Sqrt[1-et^2] \[Pi]^2) \[Eta]+10 (-209160+1487201 Sqrt[1-et^2]+241185 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-2100 (-24+55 Sqrt[1-et^2]) \[Eta]^3+13650 Sqrt[1-et^2] \[Eta]^4)-3 up^3 (-10080000 (-27+32 Sqrt[1-et^2])+9 (-35112000+48925288 Sqrt[1-et^2]+2052225 Sqrt[1-et^2] \[Pi]^2) \[Eta]+200 (447048+702775 Sqrt[1-et^2]+35322 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+8400 (-312+319 Sqrt[1-et^2]) \[Eta]^3+331800 Sqrt[1-et^2] \[Eta]^4)+6 up^4 (-125496000 Sqrt[1-et^2]+(-45360000+641669044 Sqrt[1-et^2]-5404875 Sqrt[1-et^2] \[Pi]^2) \[Eta]+60 (352800-1848143 Sqrt[1-et^2]+248325 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+4200 (-288+3497 Sqrt[1-et^2]) \[Eta]^3+543900 Sqrt[1-et^2] \[Eta]^4)+9 Sqrt[1-et^2] up^5 \[Eta] (-1575 \[Pi]^2 (903+328 \[Eta])+8 (-9536377-6628875 \[Eta]+445550 \[Eta]^2+45325 \[Eta]^3)))+4 et^6 (-525 up (17280 (79+20 Sqrt[1-et^2])-1280 (6017+216 Sqrt[1-et^2]) \[Eta]+148035 \[Pi]^2 \[Eta]+16 (281296+3456 Sqrt[1-et^2]-2829 \[Pi]^2) \[Eta]^2-488448 \[Eta]^3)+13230000 Sqrt[1-et^2] up^7 \[Eta] (-31+161 \[Eta]-186 \[Eta]^2+33 \[Eta]^3)-504000 Sqrt[1-et^2] up^6 \[Eta] (22315-29479 \[Eta]+2142 \[Eta]^2+921 \[Eta]^3)-175 (1710720+64 (-21316+24471 Sqrt[1-et^2]) \[Eta]+124419 \[Pi]^2 \[Eta]-144 (-4880+15092 Sqrt[1-et^2]+123 \[Pi]^2) \[Eta]^2+3456 (-160+37 Sqrt[1-et^2]) \[Eta]^3+4032 Sqrt[1-et^2] \[Eta]^4)-120 up^2 (50400 (-120+89 Sqrt[1-et^2])+64 (99225+228001 Sqrt[1-et^2]) \[Eta]-340515 Sqrt[1-et^2] \[Pi]^2 \[Eta]-30 (55776+464984 Sqrt[1-et^2]+12061 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+3360 (12+457 Sqrt[1-et^2]) \[Eta]^3+10920 Sqrt[1-et^2] \[Eta]^4)-96 up^3 (-504000 (-135+88 Sqrt[1-et^2])+3 (-24444000+33559307 Sqrt[1-et^2]+738675 Sqrt[1-et^2] \[Pi]^2) \[Eta]+5 (3941280-3176447 Sqrt[1-et^2]+36645 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+5250 (-96+1813 Sqrt[1-et^2]) \[Eta]^3+12075 Sqrt[1-et^2] \[Eta]^4)-48 up^4 (125496000 Sqrt[1-et^2]+(113400000-598202194 Sqrt[1-et^2]+5404875 Sqrt[1-et^2] \[Pi]^2) \[Eta]-60 (882000-1055078 Sqrt[1-et^2]+248325 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-21000 (-144+1015 Sqrt[1-et^2]) \[Eta]^3+29400 Sqrt[1-et^2] \[Eta]^4)+180 Sqrt[1-et^2] up^5 \[Eta] (-1575 \[Pi]^2 (903+328 \[Eta])+16 (-4940651-2648300 \[Eta]-170800 \[Eta]^2+63700 \[Eta]^3)))-24 et^8 (-201600 up \[Eta] (-21+6 \[Eta]+8 \[Eta]^2)+2205000 Sqrt[1-et^2] up^7 \[Eta] (-31+161 \[Eta]-186 \[Eta]^2+33 \[Eta]^3)-63000 Sqrt[1-et^2] up^6 \[Eta] (22315-29479 \[Eta]+2142 \[Eta]^2+921 \[Eta]^3)-4200 \[Eta] (5328+2221 Sqrt[1-et^2]-(960+3629 Sqrt[1-et^2]) \[Eta]+6 (-128+69 Sqrt[1-et^2]) \[Eta]^2+7 Sqrt[1-et^2] \[Eta]^3)-4200 up^2 (-7200+(7560+421 Sqrt[1-et^2]) \[Eta]+(-1992+289 Sqrt[1-et^2]) \[Eta]^2+(48-1966 Sqrt[1-et^2]) \[Eta]^3+13 Sqrt[1-et^2] \[Eta]^4)+up^3 (2016000 (-135+64 Sqrt[1-et^2])+(255528000-400278248 Sqrt[1-et^2]-5662125 Sqrt[1-et^2] \[Pi]^2) \[Eta]+40 (-1529640+4228253 Sqrt[1-et^2]+34440 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-8400 (-120+7247 Sqrt[1-et^2]) \[Eta]^3+424200 Sqrt[1-et^2] \[Eta]^4)-2 up^4 (125496000 Sqrt[1-et^2]+(226800000-525757444 Sqrt[1-et^2]+5404875 Sqrt[1-et^2] \[Pi]^2) \[Eta]-180 (588000+88899 Sqrt[1-et^2]+82775 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-21000 (-288+1541 Sqrt[1-et^2]) \[Eta]^3+984900 Sqrt[1-et^2] \[Eta]^4)+15 Sqrt[1-et^2] up^5 \[Eta] (-1575 \[Pi]^2 (903+328 \[Eta])+8 (-10226227-3964325 \[Eta]-1128750 \[Eta]^2+209475 \[Eta]^3))));
vfByupx\[Omega]et\[Ellipsis]MH=up Sqrt[x\[Omega]-et^2 x\[Omega]]+(up x\[Omega] Sqrt[x\[Omega]-et^2 x\[Omega]] \[Epsilon]^2 (6+\[Eta]-3 up \[Eta]+et^2 (6+(-7+3 up) \[Eta])))/(6 (-1+et^2))+1/(72 (1-et^2)^(5/2)) up x\[Omega]^2 Sqrt[x\[Omega]-et^2 x\[Omega]] \[Epsilon]^4 (-360+36 Sqrt[1-et^2]+144 \[Eta]+117 Sqrt[1-et^2] \[Eta]-Sqrt[1-et^2] \[Eta]^2-36 Sqrt[1-et^2] up^3 \[Eta] (3+2 \[Eta])+36 et^6 Sqrt[1-et^2] up^3 \[Eta] (3+2 \[Eta])+18 Sqrt[1-et^2] up^2 (-28+61 \[Eta]+5 \[Eta]^2)-9 up (-60-32 Sqrt[1-et^2]+24 \[Eta]+77 Sqrt[1-et^2] \[Eta]+Sqrt[1-et^2] \[Eta]^2)+2 et^2 (90-63 Sqrt[1-et^2]-3 (12+35 Sqrt[1-et^2]) \[Eta]-35 Sqrt[1-et^2] \[Eta]^2+54 Sqrt[1-et^2] up^3 \[Eta] (3+2 \[Eta])-18 Sqrt[1-et^2] up^2 (-28+61 \[Eta]+5 \[Eta]^2)+9 up (-60-16 Sqrt[1-et^2]+24 \[Eta]+41 Sqrt[1-et^2] \[Eta]+3 Sqrt[1-et^2] \[Eta]^2))-et^4 (-36 (5+2 Sqrt[1-et^2])+3 (24+77 Sqrt[1-et^2]) \[Eta]-35 Sqrt[1-et^2] \[Eta]^2+108 Sqrt[1-et^2] up^3 \[Eta] (3+2 \[Eta])-18 Sqrt[1-et^2] up^2 (-28+61 \[Eta]+5 \[Eta]^2)+9 up (-60+(24+5 Sqrt[1-et^2]) \[Eta]+5 Sqrt[1-et^2] \[Eta]^2)))-1/(362880 (1-et^2)^(7/2)) up x\[Omega]^3 Sqrt[x\[Omega]-et^2 x\[Omega]] \[Epsilon]^6 (-136080 Sqrt[1-et^2] up^5 \[Eta] (-3+8 \[Eta]+2 \[Eta]^2)+136080 et^10 Sqrt[1-et^2] up^5 \[Eta] (-3+8 \[Eta]+2 \[Eta]^2)+30240 Sqrt[1-et^2] up^4 \[Eta] (277+165 \[Eta]+12 \[Eta]^2)+108 Sqrt[1-et^2] up^3 (120960+(-499468+4305 \[Pi]^2) \[Eta]-5460 \[Eta]^2+1820 \[Eta]^3)-30240 up^2 (588 Sqrt[1-et^2]+(90-1576 Sqrt[1-et^2]) \[Eta]+(-36+77 Sqrt[1-et^2]) \[Eta]^2+13 Sqrt[1-et^2] \[Eta]^3)-70 (-2592 (20+21 Sqrt[1-et^2])+612 (320+231 Sqrt[1-et^2]) \[Eta]-1107 (2+3 Sqrt[1-et^2]) \[Pi]^2 \[Eta]-108 (160+123 Sqrt[1-et^2]) \[Eta]^2+20 Sqrt[1-et^2] \[Eta]^3)+54 up (-50400+4 (98560+27917 Sqrt[1-et^2]) \[Eta]-4305 (1+3 Sqrt[1-et^2]) \[Pi]^2 \[Eta]-140 (336+73 Sqrt[1-et^2]) \[Eta]^2+1820 Sqrt[1-et^2] \[Eta]^3)-15120 et^8 Sqrt[1-et^2] up^3 \[Eta] (-66+54 \[Eta]+20 \[Eta]^2+45 up^2 (-3+8 \[Eta]+2 \[Eta]^2)-2 up (277+165 \[Eta]+12 \[Eta]^2))+3 et^2 (-332640 (-10+3 Sqrt[1-et^2])-3 (646240-1730616 Sqrt[1-et^2]+4305 (2+15 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-840 (-1224+2065 Sqrt[1-et^2]) \[Eta]^2-54040 Sqrt[1-et^2] \[Eta]^3+226800 Sqrt[1-et^2] up^5 \[Eta] (-3+8 \[Eta]+2 \[Eta]^2)-40320 Sqrt[1-et^2] up^4 \[Eta] (277+165 \[Eta]+12 \[Eta]^2)-36 Sqrt[1-et^2] up^3 (362880+3 (-496388+4305 \[Pi]^2) \[Eta]-23940 \[Eta]^2+2660 \[Eta]^3)+60480 up^2 (210 Sqrt[1-et^2]+(45-599 Sqrt[1-et^2]) \[Eta]+(-18+37 Sqrt[1-et^2]) \[Eta]^2+4 Sqrt[1-et^2] \[Eta]^3)-1260 up (48 (-15+32 Sqrt[1-et^2])-(-11000+4882 Sqrt[1-et^2]+123 (1+Sqrt[1-et^2]) \[Pi]^2) \[Eta]+18 (-64+75 Sqrt[1-et^2]) \[Eta]^2+26 Sqrt[1-et^2] \[Eta]^3))+4 et^6 (340200 Sqrt[1-et^2] up^5 \[Eta] (-3+8 \[Eta]+2 \[Eta]^2)-30240 Sqrt[1-et^2] up^4 \[Eta] (277+165 \[Eta]+12 \[Eta]^2)+27 Sqrt[1-et^2] up^3 (-120960+(471748-4305 \[Pi]^2) \[Eta]+28140 \[Eta]^2+6580 \[Eta]^3)-15120 up^2 (-42 Sqrt[1-et^2]+(-45+221 Sqrt[1-et^2]) \[Eta]+(18-34 Sqrt[1-et^2]) \[Eta]^2+Sqrt[1-et^2] \[Eta]^3)+1890 up (-360+(132-51 Sqrt[1-et^2]) \[Eta]+(-96+7 Sqrt[1-et^2]) \[Eta]^2+Sqrt[1-et^2] \[Eta]^3)-70 (-216 (15+4 Sqrt[1-et^2])+27 (332+261 Sqrt[1-et^2]) \[Eta]-9 (240+437 Sqrt[1-et^2]) \[Eta]^2+49 Sqrt[1-et^2] \[Eta]^3))-6 et^4 (226800 Sqrt[1-et^2] up^5 \[Eta] (-3+8 \[Eta]+2 \[Eta]^2)-30240 Sqrt[1-et^2] up^4 \[Eta] (277+165 \[Eta]+12 \[Eta]^2)+54 Sqrt[1-et^2] up^3 (-120960+(490228-4305 \[Pi]^2) \[Eta]+13020 \[Eta]^2+980 \[Eta]^3)+15120 up^2 (252 Sqrt[1-et^2]+(90-820 Sqrt[1-et^2]) \[Eta]+(-36+71 Sqrt[1-et^2]) \[Eta]^2+3 Sqrt[1-et^2] \[Eta]^3)+35 (432 (160+19 Sqrt[1-et^2])-3 (34976+16500 Sqrt[1-et^2]-123 \[Pi]^2) \[Eta]+12 (1944+2503 Sqrt[1-et^2]) \[Eta]^2+20 Sqrt[1-et^2] \[Eta]^3)+9 up (-3360 (15+32 Sqrt[1-et^2])+(-357280+446268 Sqrt[1-et^2]-4305 (-1+Sqrt[1-et^2]) \[Pi]^2) \[Eta]-420 (-48+247 Sqrt[1-et^2]) \[Eta]^2+140 Sqrt[1-et^2] \[Eta]^3)))+1/(38707200 (1-et^2)^(9/2)) up x\[Omega]^4 Sqrt[x\[Omega]-et^2 x\[Omega]] \[Epsilon]^8 (12096000 et^14 Sqrt[1-et^2] up^7 \[Eta] (3-14 \[Eta]+11 \[Eta]^2+2 \[Eta]^3)-40320 et^12 Sqrt[1-et^2] up^5 \[Eta] (2100 up^2 (3-14 \[Eta]+11 \[Eta]^2+2 \[Eta]^3)+60 (69-237 \[Eta]+62 \[Eta]^2+14 \[Eta]^3)-up (-61819+8200 \[Eta]+7200 \[Eta]^2+2160 \[Eta]^3))-8 (1512000 Sqrt[1-et^2] up^7 \[Eta] (3-14 \[Eta]+11 \[Eta]^2+2 \[Eta]^3)-5040 Sqrt[1-et^2] up^6 \[Eta] (-61819+8200 \[Eta]+7200 \[Eta]^2+2160 \[Eta]^3)-70 (-8640 (318+439 Sqrt[1-et^2])+(16348736+6779932 Sqrt[1-et^2]-15 (44614+11609 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+60 (-182960-148553 Sqrt[1-et^2]+123 (40+37 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+360 (432+385 Sqrt[1-et^2]) \[Eta]^3+180 Sqrt[1-et^2] \[Eta]^4)-240 up^2 (-25200 (-104+29 Sqrt[1-et^2])+42 (-160260+123559 Sqrt[1-et^2]) \[Eta]+(961800+1077281 Sqrt[1-et^2]+12915 (1+3 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+210 (1032+2057 Sqrt[1-et^2]) \[Eta]^3+12285 Sqrt[1-et^2] \[Eta]^4)-96 up^4 (-6804000 Sqrt[1-et^2]-3 (756000-2772013 Sqrt[1-et^2]+156975 Sqrt[1-et^2] \[Pi]^2) \[Eta]-5 (120960+5200238 Sqrt[1-et^2]+53865 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+4200 (144+527 Sqrt[1-et^2]) \[Eta]^3+112350 Sqrt[1-et^2] \[Eta]^4)+48 up^3 (-151200 (-105+184 Sqrt[1-et^2])-2 (21791700-47291218 Sqrt[1-et^2]+858375 Sqrt[1-et^2] \[Pi]^2) \[Eta]+15 (686280-1946866 Sqrt[1-et^2]+58835 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+25200 (73+199 Sqrt[1-et^2]) \[Eta]^3+114450 Sqrt[1-et^2] \[Eta]^4)+3 up (201600 (-337+198 Sqrt[1-et^2])+(417208960-195874408 Sqrt[1-et^2]+525 (-42646+35949 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-40 (10150000+2399893 Sqrt[1-et^2]+105 (-2624+2133 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+25200 (432+277 Sqrt[1-et^2]) \[Eta]^3+331800 Sqrt[1-et^2] \[Eta]^4)+36 Sqrt[1-et^2] up^5 \[Eta] (1575 \[Pi]^2 (-313+492 \[Eta])+8 (-6697037-3734700 \[Eta]+268800 \[Eta]^2+52500 \[Eta]^3)))+12 et^2 (7056000 Sqrt[1-et^2] up^7 \[Eta] (3-14 \[Eta]+11 \[Eta]^2+2 \[Eta]^3)-20160 Sqrt[1-et^2] up^6 \[Eta] (-61819+8200 \[Eta]+7200 \[Eta]^2+2160 \[Eta]^3)-160 up^2 (-50400 (-163+87 Sqrt[1-et^2])+84 (-257070+259123 Sqrt[1-et^2]) \[Eta]+(3308760+850376 Sqrt[1-et^2]+12915 (3+5 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+5040 (127+179 Sqrt[1-et^2]) \[Eta]^3+48300 Sqrt[1-et^2] \[Eta]^4)-5 (161280 (513+554 Sqrt[1-et^2])-1408 (186039+154390 Sqrt[1-et^2]) \[Eta]+105 (17586+146297 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+128 (1398005+228958 Sqrt[1-et^2]) \[Eta]^2-840 (1066+19399 Sqrt[1-et^2]) \[Pi]^2 \[Eta]^2+40320 (-610+251 Sqrt[1-et^2]) \[Eta]^3+60480 Sqrt[1-et^2] \[Eta]^4)-192 up^4 (-9072000 Sqrt[1-et^2]-3 (1260000-3380189 Sqrt[1-et^2]+209300 Sqrt[1-et^2] \[Pi]^2) \[Eta]-60 (16800+579772 Sqrt[1-et^2]+5985 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+700 (1440+4097 Sqrt[1-et^2]) \[Eta]^3+177800 Sqrt[1-et^2] \[Eta]^4)+64 up^3 (-4536000 (-7+10 Sqrt[1-et^2])-2 (43394400-73577681 Sqrt[1-et^2]+1458450 Sqrt[1-et^2] \[Pi]^2) \[Eta]+15 (1379280-4303634 Sqrt[1-et^2]+113365 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+3150 (1136+2805 Sqrt[1-et^2]) \[Eta]^3+245700 Sqrt[1-et^2] \[Eta]^4)+up (201600 (417+1652 Sqrt[1-et^2])+(-128 (1062495+13479064 Sqrt[1-et^2])+4725 (-13471+10230 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+200 (-3348240+3821152 Sqrt[1-et^2]+21 (8610+9803 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2-201600 (238+297 Sqrt[1-et^2]) \[Eta]^3+2654400 Sqrt[1-et^2] \[Eta]^4)+120 Sqrt[1-et^2] up^5 \[Eta] (1575 \[Pi]^2 (-313+492 \[Eta])+8 (-6682547-3784470 \[Eta]+281820 \[Eta]^2+55440 \[Eta]^3)))-3 et^4 (-201600 (8052+8717 Sqrt[1-et^2])+(128 (60343220+42805419 Sqrt[1-et^2])-525 (252988+97367 Sqrt[1-et^2]) \[Pi]^2) \[Eta]-640 (8260420+6486551 Sqrt[1-et^2]+105 (-1025+636 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+403200 (828+2773 Sqrt[1-et^2]) \[Eta]^3+7056000 Sqrt[1-et^2] \[Eta]^4+84672000 Sqrt[1-et^2] up^7 \[Eta] (3-14 \[Eta]+11 \[Eta]^2+2 \[Eta]^3)-201600 Sqrt[1-et^2] up^6 \[Eta] (-61819+8200 \[Eta]+7200 \[Eta]^2+2160 \[Eta]^3)-1920 up^2 (-25200 (-118+87 Sqrt[1-et^2])+84 (-96810+110239 Sqrt[1-et^2]) \[Eta]+(1385160-537862 Sqrt[1-et^2]+4305 (3+Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+420 (492+415 Sqrt[1-et^2]) \[Eta]^3+19530 Sqrt[1-et^2] \[Eta]^4)+1536 up^3 (-75600 (-105+116 Sqrt[1-et^2])-7 (3077100-3759784 Sqrt[1-et^2]+85725 Sqrt[1-et^2] \[Pi]^2) \[Eta]+5 (1042860-3555557 Sqrt[1-et^2]+81795 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+1050 (812+1815 Sqrt[1-et^2]) \[Eta]^3+67375 Sqrt[1-et^2] \[Eta]^4)+56 up (57600 (714+293 Sqrt[1-et^2])+3 (-16 (4127440+1336459 Sqrt[1-et^2])+825 (203+143 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+20 (4 (986760+587219 Sqrt[1-et^2])+15 (1476+15217 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2-2400 (4824+149 Sqrt[1-et^2]) \[Eta]^3+174000 Sqrt[1-et^2] \[Eta]^4)-512 up^4 (-20412000 Sqrt[1-et^2]-3 (3780000-6421069 Sqrt[1-et^2]+470925 Sqrt[1-et^2] \[Pi]^2) \[Eta]-5 (604800+15742394 Sqrt[1-et^2]+161595 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+8400 (360+731 Sqrt[1-et^2]) \[Eta]^3+505050 Sqrt[1-et^2] \[Eta]^4)+960 Sqrt[1-et^2] up^5 \[Eta] (1575 \[Pi]^2 (-313+492 \[Eta])+8 (-6660812-3859125 \[Eta]+301350 \[Eta]^2+59850 \[Eta]^3)))+4 et^6 (105840000 Sqrt[1-et^2] up^7 \[Eta] (3-14 \[Eta]+11 \[Eta]^2+2 \[Eta]^3)-201600 Sqrt[1-et^2] up^6 \[Eta] (-61819+8200 \[Eta]+7200 \[Eta]^2+2160 \[Eta]^3)+35 (11664000+(-8307200+7186752 Sqrt[1-et^2]+622095 \[Pi]^2) \[Eta]-240 (-27600+37972 Sqrt[1-et^2]+369 \[Pi]^2) \[Eta]^2-5760 (792+175 Sqrt[1-et^2]) \[Eta]^3+8640 Sqrt[1-et^2] \[Eta]^4)-480 up^2 (-50400 (-73+58 Sqrt[1-et^2])+84 (-130170+131183 Sqrt[1-et^2]) \[Eta]+(2231880-1469176 Sqrt[1-et^2]-12915 (-1+Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+1680 (111+40 Sqrt[1-et^2]) \[Eta]^3+21420 Sqrt[1-et^2] \[Eta]^4)+192 up^3 (-302400 (-105+82 Sqrt[1-et^2])-4 (21224700-15928198 Sqrt[1-et^2]+470925 Sqrt[1-et^2] \[Pi]^2) \[Eta]+15 (1412880-5245868 Sqrt[1-et^2]+104755 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+12600 (244+505 Sqrt[1-et^2]) \[Eta]^3+310800 Sqrt[1-et^2] \[Eta]^4)+3 up (-201600 (-1765+84 Sqrt[1-et^2])+(128 (-14075075+3433026 Sqrt[1-et^2])-525 (-49345+10734 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+560 (1734440-548896 Sqrt[1-et^2]+615 (-23+14 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+1478400 (-63+46 Sqrt[1-et^2]) \[Eta]^3+369600 Sqrt[1-et^2] \[Eta]^4)-384 up^4 (-13608000 Sqrt[1-et^2]-3 (3780000-2701571 Sqrt[1-et^2]+313950 Sqrt[1-et^2] \[Pi]^2) \[Eta]-10 (302400+5306498 Sqrt[1-et^2]+53865 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+2100 (1440+1751 Sqrt[1-et^2]) \[Eta]^3+476700 Sqrt[1-et^2] \[Eta]^4)+720 Sqrt[1-et^2] up^5 \[Eta] (1575 \[Pi]^2 (-313+492 \[Eta])+8 (-6624587-3983550 \[Eta]+333900 \[Eta]^2+67200 \[Eta]^3)))-96 et^8 (4410000 Sqrt[1-et^2] up^7 \[Eta] (3-14 \[Eta]+11 \[Eta]^2+2 \[Eta]^3)-6300 Sqrt[1-et^2] up^6 \[Eta] (-61819+8200 \[Eta]+7200 \[Eta]^2+2160 \[Eta]^3)+1050 \[Eta] (5328+2221 Sqrt[1-et^2]-(960+3629 Sqrt[1-et^2]) \[Eta]+6 (-128+69 Sqrt[1-et^2]) \[Eta]^2+7 Sqrt[1-et^2] \[Eta]^3)-1050 up \[Eta] (-3 (64+157 Sqrt[1-et^2])+9 (-112+117 Sqrt[1-et^2]) \[Eta]+(96+98 Sqrt[1-et^2]) \[Eta]^2+9 Sqrt[1-et^2] \[Eta]^3)+140 up^2 (-50400+6 (33360+4381 Sqrt[1-et^2]) \[Eta]+5 (-12096+2357 Sqrt[1-et^2]) \[Eta]^2-90 (-16+23 Sqrt[1-et^2]) \[Eta]^3+165 Sqrt[1-et^2] \[Eta]^4)-24 up^4 (-2268000 Sqrt[1-et^2]-3 (1260000+339309 Sqrt[1-et^2]+52325 Sqrt[1-et^2] \[Pi]^2) \[Eta]-5 (201600+1827866 Sqrt[1-et^2]+17955 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+1400 (720+289 Sqrt[1-et^2]) \[Eta]^3+149450 Sqrt[1-et^2] \[Eta]^4)+4 up^3 (-453600 (-35+16 Sqrt[1-et^2])-2 (20279700-5858158 Sqrt[1-et^2]+341775 Sqrt[1-et^2] \[Pi]^2) \[Eta]+75 (148008-602306 Sqrt[1-et^2]+10045 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+12600 (82+195 Sqrt[1-et^2]) \[Eta]^3+211050 Sqrt[1-et^2] \[Eta]^4)+15 Sqrt[1-et^2] up^5 \[Eta] (1575 \[Pi]^2 (-313+492 \[Eta])+8 (-6552137-4232400 \[Eta]+399000 \[Eta]^2+81900 \[Eta]^3)))+96 et^10 up^3 \[Eta] (2646000 Sqrt[1-et^2] up^4 (3-14 \[Eta]+11 \[Eta]^2+2 \[Eta]^3)-2520 Sqrt[1-et^2] up^3 (-61819+8200 \[Eta]+7200 \[Eta]^2+2160 \[Eta]^3)+8400 (360+183 Sqrt[1-et^2]+(96-583 Sqrt[1-et^2]) \[Eta]-3 (32+9 Sqrt[1-et^2]) \[Eta]^2+10 Sqrt[1-et^2] \[Eta]^3)-280 up (-64800-81213 Sqrt[1-et^2]-40 (432+253 Sqrt[1-et^2]) \[Eta]-60 (-288+119 Sqrt[1-et^2]) \[Eta]^2+2400 Sqrt[1-et^2] \[Eta]^3)+3 Sqrt[1-et^2] up^2 (1575 \[Pi]^2 (-313+492 \[Eta])+8 (-6334787-4978950 \[Eta]+594300 \[Eta]^2+126000 \[Eta]^3))));
kp1Byx\[Omega]et\[Ellipsis]MH=1-(3 x\[Omega] \[Epsilon]^2)/(-1+et^2)+(x\[Omega]^2 \[Epsilon]^4 (54+et^2 (51-26 \[Eta])-28 \[Eta]))/(4 (-1+et^2)^2)+1/(128 (1-et^2)^(7/2)) x\[Omega]^3 \[Epsilon]^6 (960 (2+7 Sqrt[1-et^2])+4 (-192-5000 Sqrt[1-et^2]+123 Sqrt[1-et^2] \[Pi]^2) \[Eta]+896 Sqrt[1-et^2] \[Eta]^2+16 et^4 (-240+156 Sqrt[1-et^2]+(96-110 Sqrt[1-et^2]) \[Eta]+65 Sqrt[1-et^2] \[Eta]^2)+et^2 (96 (20+191 Sqrt[1-et^2])+3 (-256-7616 Sqrt[1-et^2]+41 Sqrt[1-et^2] \[Pi]^2) \[Eta]+5120 Sqrt[1-et^2] \[Eta]^2))-1/(7741440 (1-et^2)^(9/2)) x\[Omega]^4 \[Epsilon]^8 (8960 et^6 (-1080 (-99+7 Sqrt[1-et^2])+27 (-3712+71 Sqrt[1-et^2]) \[Eta]-945 (-32+5 Sqrt[1-et^2]) \[Eta]^2+6422 Sqrt[1-et^2] \[Eta]^3)+280 (-51840 (88+101 Sqrt[1-et^2])+(384 (17088+43169 Sqrt[1-et^2])-9 (3936+44071 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+288 (-8 (456+5405 Sqrt[1-et^2])+1353 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+100352 Sqrt[1-et^2] \[Eta]^3)+105 et^4 (3456 (11840-10739 Sqrt[1-et^2])+1536 (-32528+42725 Sqrt[1-et^2]) \[Eta]-9 (-20992+72961 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+2592 (3328-15920 Sqrt[1-et^2]+123 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+8018944 Sqrt[1-et^2] \[Eta]^3)+12 et^2 (-241920 (1370+2553 Sqrt[1-et^2])+384 (934640+5130911 Sqrt[1-et^2]) \[Eta]-315 (2624+149189 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+40320 (-1824-26962 Sqrt[1-et^2]+615 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+59745280 Sqrt[1-et^2] \[Eta]^3));
\[Psi]Byup\[Chi]\[Chi]tx\[Omega]et\[Ellipsis]MH=\[Chi]t-1/(464486400 (1-et^2)^(7/2)) et up x\[Omega] \[Epsilon]^2 (320 (1451520 (-4+\[Eta])+60480 up x\[Omega] \[Epsilon]^2 (-312-180 Sqrt[1-et^2]+17 \[Eta]+72 Sqrt[1-et^2] \[Eta]+\[Eta]^2)-1080 up^2 x\[Omega]^2 \[Epsilon]^4 (1344 (54+65 Sqrt[1-et^2])-4 (33431+29960 Sqrt[1-et^2]) \[Eta]+861 (1+Sqrt[1-et^2]) \[Pi]^2 \[Eta]+56 (-247+240 Sqrt[1-et^2]) \[Eta]^2)+up^3 x\[Omega]^3 \[Epsilon]^6 (-181440 (2664+3127 Sqrt[1-et^2])+36 (35243641+34283144 Sqrt[1-et^2]) \[Eta]-945 (116150+28867 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+36 (-34524841-14727160 Sqrt[1-et^2]+1470 (2856+205 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+1960 (-3463+8424 Sqrt[1-et^2]) \[Eta]^3-980 \[Eta]^4))+525 et^8 up^2 x\[Omega]^2 \[Epsilon]^4 (-576 \[Eta] (-639+61 \[Eta]+71 \[Eta]^2)+up x\[Omega] \[Epsilon]^2 (2654208+1681119 \[Eta]+417747 \[Eta]^2-406582 \[Eta]^3+84403 \[Eta]^4))+360 et^2 (-3870720 (-4+\[Eta])-40320 up x\[Omega] \[Epsilon]^2 (-480 (2+Sqrt[1-et^2])+(137+192 Sqrt[1-et^2]) \[Eta]+5 \[Eta]^2)+1008 up^2 x\[Omega]^2 \[Epsilon]^4 (320 (246+245 Sqrt[1-et^2])-4 (31077+22480 Sqrt[1-et^2]) \[Eta]+205 (4+3 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+20 (607+304 Sqrt[1-et^2]) \[Eta]^2-620 \[Eta]^3)+up^3 x\[Omega]^3 \[Epsilon]^6 (-120960 (782+2697 Sqrt[1-et^2])+(967153736+1024263296 Sqrt[1-et^2]-105 (1134801+243028 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+8 (-185931371-82544000 Sqrt[1-et^2]+105 (178185+12382 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+5040 (-19849+10720 Sqrt[1-et^2]) \[Eta]^3+476840 \[Eta]^4))+6 et^4 (232243200 (-4+\[Eta])+4838400 up x\[Omega] \[Epsilon]^2 (-24 (14+5 Sqrt[1-et^2])+(103+48 Sqrt[1-et^2]) \[Eta]+3 \[Eta]^2)+720 up^2 x\[Omega]^2 \[Epsilon]^4 (-53760 (37+5 Sqrt[1-et^2])-8 (5347+183680 Sqrt[1-et^2]) \[Eta]+4305 (1+4 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+140 (-11483+2784 Sqrt[1-et^2]) \[Eta]^2+14140 \[Eta]^3)+up^3 x\[Omega]^3 \[Epsilon]^6 (-1209600 (8442+16805 Sqrt[1-et^2])-9 (-16 (255954089+264567100 Sqrt[1-et^2])+525 (483187+106562 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+120 (-22 (14011009+7925820 Sqrt[1-et^2])+945 (19657+1640 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+22400 (-293234+112239 Sqrt[1-et^2]) \[Eta]^3+84187600 \[Eta]^4))+et^6 (-464486400 (-4+\[Eta])-4838400 up x\[Omega] \[Epsilon]^2 (-384+275 \[Eta]+7 \[Eta]^2)+4320 up^2 x\[Omega]^2 \[Epsilon]^4 (26880 (44+25 Sqrt[1-et^2])-(258002+564480 Sqrt[1-et^2]+4305 \[Pi]^2) \[Eta]+70 (-7349+2496 Sqrt[1-et^2]) \[Eta]^2+42910 \[Eta]^3)+up^3 x\[Omega]^3 \[Epsilon]^6 (4838400 (3137+1860 Sqrt[1-et^2])-81 (499847308+100486400 Sqrt[1-et^2]-970025 \[Pi]^2) \[Eta]+2700 (6516649+30912 Sqrt[1-et^2]-49938 \[Pi]^2) \[Eta]^2+1400 (-9839957+1114560 Sqrt[1-et^2]) \[Eta]^3+491644300 \[Eta]^4))) Sin[\[Chi]]+1/(464486400 (1-et^2)^(7/2)) et^2 up^2 x\[Omega]^2 \[Epsilon]^4 (175 et^8 up^2 x\[Omega]^2 \[Epsilon]^4 (884736+1213407 \[Eta]+276903 \[Eta]^2-134254 \[Eta]^3+7207 \[Eta]^4)+480 (20160 (-60 (2+3 Sqrt[1-et^2])+(-79+72 Sqrt[1-et^2]) \[Eta]+13 \[Eta]^2)-720 up x\[Omega] \[Epsilon]^2 (2688 (14+25 Sqrt[1-et^2])-4 (30771+26684 Sqrt[1-et^2]) \[Eta]+861 (1+Sqrt[1-et^2]) \[Pi]^2 \[Eta]+84 (-169+136 Sqrt[1-et^2]) \[Eta]^2-28 \[Eta]^3)+up^2 x\[Omega]^2 \[Epsilon]^4 (-60480 (5363+6521 Sqrt[1-et^2])+36 (28742761+28020384 Sqrt[1-et^2]) \[Eta]-945 (114838+27555 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+24 (-8 (6315808+2431275 Sqrt[1-et^2])+315 (19951+1394 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+560 (-3203+20952 Sqrt[1-et^2]) \[Eta]^3-560 \[Eta]^4))+20 et^2 (-362880 (-96 (2+5 Sqrt[1-et^2])+(-247+192 Sqrt[1-et^2]) \[Eta]+53 \[Eta]^2)+864 up x\[Omega] \[Epsilon]^2 (53760 (1+20 Sqrt[1-et^2])-64 (39677+28630 Sqrt[1-et^2]) \[Eta]+4305 (5+4 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+280 (475+336 Sqrt[1-et^2]) \[Eta]^2-15400 \[Eta]^3)+up^2 x\[Omega]^2 \[Epsilon]^4 (-725760 (7337+13912 Sqrt[1-et^2])+288 (74996879+76004152 Sqrt[1-et^2]) \[Eta]-945 (1849151+387922 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+72 (-4 (87972991+46714640 Sqrt[1-et^2])+105 (256881+19024 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+7840 (-334879+181440 Sqrt[1-et^2]) \[Eta]^3+7208320 \[Eta]^4))+12 et^4 (1209600 (48-120 Sqrt[1-et^2]+(-89+48 Sqrt[1-et^2]) \[Eta]+27 \[Eta]^2)+1440 up x\[Omega] \[Epsilon]^2 (53760 (17+5 Sqrt[1-et^2])-3 (27294+100800 Sqrt[1-et^2]+1435 \[Pi]^2) \[Eta]+70 (-5237+1920 Sqrt[1-et^2]) \[Eta]^2+12110 \[Eta]^3)+up^2 x\[Omega]^2 \[Epsilon]^4 (-604800 (-5022+2575 Sqrt[1-et^2])+(737914992+4987248000 Sqrt[1-et^2]-1575 (246060+58529 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+210 (-21497547-14925760 Sqrt[1-et^2]+480 (3555+328 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+700 (-3916081+768960 Sqrt[1-et^2]) \[Eta]^3+65675050 \[Eta]^4))+3 et^6 (-806400 (384-109 \[Eta]+55 \[Eta]^2)+403200 up x\[Omega] \[Epsilon]^2 (-3072+2279 \[Eta]-719 \[Eta]^2+39 \[Eta]^3)+up^2 x\[Omega]^2 \[Epsilon]^4 (-96768000 (27+7 Sqrt[1-et^2])+9 (-74180798+85187200 Sqrt[1-et^2]+1888425 \[Pi]^2) \[Eta]-30 (-62066933+23217600 Sqrt[1-et^2]+568260 \[Pi]^2) \[Eta]^2+700 (-2522617+399168 Sqrt[1-et^2]) \[Eta]^3+93056950 \[Eta]^4))) Sin[2 \[Chi]]-1/(154828800 (1-et^2)^(7/2)) et^3 up^3 x\[Omega]^3 \[Epsilon]^6 (30 et^2 (48 (17920 (1+15 Sqrt[1-et^2])-16 (193043+81760 Sqrt[1-et^2]) \[Eta]+4305 (5+4 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+140 (2711+96 Sqrt[1-et^2]) \[Eta]^2-42140 \[Eta]^3)+up x\[Omega] \[Epsilon]^2 (-80640 (6674+16325 Sqrt[1-et^2])+336 (7621433+7585300 Sqrt[1-et^2]) \[Eta]-315 (479885+106562 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+120 (-2 (10096201+5924268 Sqrt[1-et^2])+105 (11909+984 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+2240 (-128675+70218 Sqrt[1-et^2]) \[Eta]^3-44240 \[Eta]^4))+80 (-360 (15680 (2+3 Sqrt[1-et^2])-4 (33487+23408 Sqrt[1-et^2]) \[Eta]+861 (1+Sqrt[1-et^2]) \[Pi]^2 \[Eta]+224 (-41+42 Sqrt[1-et^2]) \[Eta]^2-504 \[Eta]^3)+up x\[Omega] \[Epsilon]^2 (-60480 (4398+4621 Sqrt[1-et^2])-9 (-95167844-92836576 Sqrt[1-et^2]+735 (16218+3749 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+12 (-13 (7635161+2683800 Sqrt[1-et^2])+6930 (1810+123 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+280 (12077+30024 Sqrt[1-et^2]) \[Eta]^3+20020 \[Eta]^4))+175 et^6 (-576 \[Eta] (-639+61 \[Eta]+71 \[Eta]^2)+up x\[Omega] \[Epsilon]^2 (2654208+1681119 \[Eta]+417747 \[Eta]^2-406582 \[Eta]^3+84403 \[Eta]^4))+3 et^4 (480 (8960 (68+75 Sqrt[1-et^2])+(364998-564480 Sqrt[1-et^2]-4305 \[Pi]^2) \[Eta]+70 (-7985+2496 Sqrt[1-et^2]) \[Eta]^2+37030 \[Eta]^3)+up x\[Omega] \[Epsilon]^2 (1612800 (747+620 Sqrt[1-et^2])-48 (83087539+18841200 Sqrt[1-et^2]) \[Eta]+8730225 \[Pi]^2 \[Eta]+600 (3017129+15456 Sqrt[1-et^2]-24969 \[Pi]^2) \[Eta]^2+2800 (-551921+61920 Sqrt[1-et^2]) \[Eta]^3+52719800 \[Eta]^4))) Sin[3 \[Chi]]+1/(928972800 (1-et^2)^(7/2)) et^4 up^4 x\[Omega]^4 \[Epsilon]^8 (30 et^2 (-1209600 (514+1075 Sqrt[1-et^2])+48 (68109143+56335160 Sqrt[1-et^2]) \[Eta]-315 (493005+117058 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+24 (-4 (28200789+14989100 Sqrt[1-et^2])+105 (59955+5248 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+12320 (-19973+12312 Sqrt[1-et^2]) \[Eta]^3-3483200 \[Eta]^4)+175 et^6 (884736+1213407 \[Eta]+276903 \[Eta]^2-134254 \[Eta]^3+7207 \[Eta]^4)+80 (-181440 (1187+1227 Sqrt[1-et^2])-9 (-71243044-79397696 Sqrt[1-et^2]+105 (112214+24931 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+72 (-15880663-5358080 Sqrt[1-et^2]+105 (19869+1312 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+2240 (1309+2916 Sqrt[1-et^2]) \[Eta]^3+423640 \[Eta]^4)+3 et^4 (-19353600 (-41+35 Sqrt[1-et^2])+9 (-589260048+85187200 Sqrt[1-et^2]+1888425 \[Pi]^2) \[Eta]-60 (-56482859+11608800 Sqrt[1-et^2]+284130 \[Pi]^2) \[Eta]^2+9800 (-201115+28512 Sqrt[1-et^2]) \[Eta]^3+80849300 \[Eta]^4)) Sin[4 \[Chi]];
WByup\[Chi]\[Chi]tx\[Omega]et\[Ellipsis]MH=-\[Chi]+\[Chi]t+et Sin[\[Chi]]+\[Epsilon]^2 ((et up x\[Omega] (-464486400 (-4+\[Eta])+1393459200 et^2 (-4+\[Eta])-1393459200 et^4 (-4+\[Eta])+464486400 et^6 (-4+\[Eta])) Sin[\[Chi]])/(464486400 (1-et^2)^(7/2))-(3 x\[Omega] (-\[Chi]+\[Chi]t+et Sin[\[Chi]]))/(-1+et^2))+\[Epsilon]^4 (-((3 x\[Omega]^2 (-5+10 et^2-5 et^4+2 \[Eta]-4 et^2 \[Eta]+2 et^4 \[Eta]) (\[Chi]-\[Chi]t))/(2 (1-et^2)^(5/2)))-(3 et (-1+et^2)^2 up x\[Omega]^2 (-4+\[Eta]) Sin[\[Chi]])/(1-et^2)^(7/2)+(et (3225600 Sqrt[1-et^2] up x\[Omega]^2 (-15+\[Eta]) \[Eta]-6451200 et^2 Sqrt[1-et^2] up x\[Omega]^2 (-15+\[Eta]) \[Eta]+3225600 et^4 Sqrt[1-et^2] up x\[Omega]^2 (-15+\[Eta]) \[Eta]) Sin[\[Chi]])/(25804800 (1-et^2)^(5/2))+(et up^2 x\[Omega]^2 (-1248+384 et^2-720 Sqrt[1-et^2]+68 \[Eta]-275 et^2 \[Eta]+288 Sqrt[1-et^2] \[Eta]+4 \[Eta]^2-7 et^2 \[Eta]^2) Sin[\[Chi]])/(96 Sqrt[1-et^2] (-1+et^2))+(et^3 up^3 x\[Omega]^2 (-100800 et^6 \[Eta] (-1+3 \[Eta])+268800 (-1-19 \[Eta]+3 \[Eta]^2)+67200 et^4 (-4-79 \[Eta]+21 \[Eta]^2)-33600 et^2 (-16-307 \[Eta]+57 \[Eta]^2)) Sin[\[Chi]])/(860160 (1-et^2)^(7/2))+(x\[Omega]^2 (54+et^2 (51-26 \[Eta])-28 \[Eta]) (-\[Chi]+\[Chi]t+et Sin[\[Chi]]))/(4 (-1+et^2)^2)-(et^2 up^2 x\[Omega]^2 (-480-384 et^2-720 Sqrt[1-et^2]-316 \[Eta]+109 et^2 \[Eta]+288 Sqrt[1-et^2] \[Eta]+52 \[Eta]^2-55 et^2 \[Eta]^2) Sin[2 \[Chi]])/(192 Sqrt[1-et^2] (-1+et^2))+(et^2 up^3 x\[Omega]^2 (-107520 et^6 (-4-73 \[Eta]+3 \[Eta]^2)-430080 (-1-19 \[Eta]+3 \[Eta]^2)-215040 et^4 (2+35 \[Eta]+3 \[Eta]^2)+107520 et^2 (-4-79 \[Eta]+21 \[Eta]^2)) Sin[2 \[Chi]])/(3440640 (1-et^2)^(7/2))+(et^3 up^3 x\[Omega]^2 (13440 et^6 \[Eta] (-1+3 \[Eta])+26880 et^4 (-4-73 \[Eta]+3 \[Eta]^2)+53760 (-2-37 \[Eta]+3 \[Eta]^2)-13440 et^2 (-16-295 \[Eta]+21 \[Eta]^2)) Sin[3 \[Chi]])/(1720320 (1-et^2)^(7/2)))+\[Epsilon]^6 ((x\[Omega]^2 (-480 et^2 x\[Omega] \[Eta] (8096-123 \[Pi]^2+96 \[Eta])+46080 et^4 x\[Omega] (30-29 \[Eta]+11 \[Eta]^2)-480 x\[Omega] (2880+(-10880+123 \[Pi]^2) \[Eta]+960 \[Eta]^2)) (-\[Chi]+\[Chi]t))/(92160 (1-et^2)^(5/2))+(3 et up x\[Omega]^3 (-4+\[Eta]) (-5+2 \[Eta]) Sin[\[Chi]])/(2 (-1+et^2))-(et (-1+et^2) up x\[Omega]^3 (-4+\[Eta]) (-54-51 et^2+28 \[Eta]+26 et^2 \[Eta]) Sin[\[Chi]])/(4 (1-et^2)^(7/2))+1/(25804800 (1-et^2)^(5/2)) et (134400 et^6 Sqrt[1-et^2] up^3 x\[Omega]^3 \[Eta] (84-375 \[Eta]+65 \[Eta]^2)-960 et^2 Sqrt[1-et^2] up^3 x\[Omega]^3 (-201600-1020864 \[Eta]+12915 \[Pi]^2 \[Eta]+405300 \[Eta]^2-6860 \[Eta]^3)+3840 Sqrt[1-et^2] up^3 x\[Omega]^3 (-67200+(-93468+4305 \[Pi]^2) \[Eta]+58800 \[Eta]^2+280 \[Eta]^3)-960 et^4 Sqrt[1-et^2] up^3 x\[Omega]^3 (-67200+(658752+4305 \[Pi]^2) \[Eta]-222600 \[Eta]^2+17080 \[Eta]^3)) Sin[\[Chi]]+1/(464486400 (1-et^2)^(7/2)) et up x\[Omega] (302400 et^8 up^2 x\[Omega]^2 \[Eta] (-639+61 \[Eta]+71 \[Eta]^2)+345600 up^2 x\[Omega]^2 (1344 (54+65 Sqrt[1-et^2])-4 (33431+29960 Sqrt[1-et^2]) \[Eta]+861 (1+Sqrt[1-et^2]) \[Pi]^2 \[Eta]+56 (-247+240 Sqrt[1-et^2]) \[Eta]^2)-362880 et^2 up^2 x\[Omega]^2 (78720+78400 Sqrt[1-et^2]-124308 \[Eta]-89920 Sqrt[1-et^2] \[Eta]+820 \[Pi]^2 \[Eta]+615 Sqrt[1-et^2] \[Pi]^2 \[Eta]+12140 \[Eta]^2+6080 Sqrt[1-et^2] \[Eta]^2-620 \[Eta]^3)-4320 et^4 up^2 x\[Omega]^2 (-1989120-268800 Sqrt[1-et^2]-42776 \[Eta]-1469440 Sqrt[1-et^2] \[Eta]+4305 \[Pi]^2 \[Eta]+17220 Sqrt[1-et^2] \[Pi]^2 \[Eta]-1607620 \[Eta]^2+389760 Sqrt[1-et^2] \[Eta]^2+14140 \[Eta]^3)-4320 et^6 up^2 x\[Omega]^2 (1182720+672000 Sqrt[1-et^2]-258002 \[Eta]-564480 Sqrt[1-et^2] \[Eta]-4305 \[Pi]^2 \[Eta]-514430 \[Eta]^2+174720 Sqrt[1-et^2] \[Eta]^2+42910 \[Eta]^3)) Sin[\[Chi]]+1/(860160 (1-et^2)^(7/2)) et^3 up^3 x\[Omega]^2 (-1960 et^8 up^2 x\[Omega] \[Eta] (39-181 \[Eta]+177 \[Eta]^2)-112 up^2 x\[Omega] (74400+(996704-30135 \[Pi]^2) \[Eta]-431840 \[Eta]^2+12960 \[Eta]^3)-84 et^4 up^2 x\[Omega] (-27200+(-3184+10045 \[Pi]^2) \[Eta]-84180 \[Eta]^2+24820 \[Eta]^3)+56 et^2 up^2 x\[Omega] (107040+(1814016-47355 \[Pi]^2) \[Eta]-751160 \[Eta]^2+31560 \[Eta]^3)+28 et^6 up^2 x\[Omega] (1920+(351962+4305 \[Pi]^2) \[Eta]-490250 \[Eta]^2+75570 \[Eta]^3)) Sin[\[Chi]]+1/(128 (1-et^2)^(7/2)) x\[Omega]^3 (960 (2+7 Sqrt[1-et^2])+4 (-192-5000 Sqrt[1-et^2]+123 Sqrt[1-et^2] \[Pi]^2) \[Eta]+896 Sqrt[1-et^2] \[Eta]^2+16 et^4 (-240+156 Sqrt[1-et^2]+(96-110 Sqrt[1-et^2]) \[Eta]+65 Sqrt[1-et^2] \[Eta]^2)+et^2 (96 (20+191 Sqrt[1-et^2])+3 (-256-7616 Sqrt[1-et^2]+41 Sqrt[1-et^2] \[Pi]^2) \[Eta]+5120 Sqrt[1-et^2] \[Eta]^2)) (-\[Chi]+\[Chi]t+et Sin[\[Chi]])-(3 x\[Omega]^3 (60 \[Chi]-24 \[Eta] \[Chi]-60 \[Chi]t+24 \[Eta] \[Chi]t-15 et Sqrt[1-et^2] up \[Eta] Sin[\[Chi]]+et Sqrt[1-et^2] up \[Eta]^2 Sin[\[Chi]]))/(8 Sqrt[1-et^2] (-1+et^2))-(et^2 up^3 x\[Omega]^3 (67200+19548 \[Eta]-71820 et^2 \[Eta]-4305 \[Pi]^2 \[Eta]-30240 \[Eta]^2+6720 et^2 \[Eta]^2-1960 \[Eta]^3+1960 et^2 \[Eta]^3) Sin[2 \[Chi]])/(6720 (-1+et^2))-1/(26880 Sqrt[1-et^2] (-1+et^2)^2) et^2 up^3 x\[Omega]^3 (752640+698880 et^2-215040 et^4+1344000 Sqrt[1-et^2]+268800 et^2 Sqrt[1-et^2]-2461680 \[Eta]+77648 et^2 \[Eta]+159530 et^4 \[Eta]-2134720 Sqrt[1-et^2] \[Eta]-302400 et^2 Sqrt[1-et^2] \[Eta]+17220 \[Pi]^2 \[Eta]-4305 et^2 \[Pi]^2 \[Eta]+17220 Sqrt[1-et^2] \[Pi]^2 \[Eta]-283920 \[Eta]^2-416920 et^2 \[Eta]^2-50330 et^4 \[Eta]^2+228480 Sqrt[1-et^2] \[Eta]^2+134400 et^2 Sqrt[1-et^2] \[Eta]^2-560 \[Eta]^3+14840 et^2 \[Eta]^3+2730 et^4 \[Eta]^3) Sin[2 \[Chi]]+1/(3440640 (1-et^2)^(7/2)) et^2 up^3 x\[Omega]^2 (-64 et^2 up^2 x\[Omega] (-453600+(-5072224+176505 \[Pi]^2) \[Eta]+2068920 \[Eta]^2-17640 \[Eta]^3)-128 up^2 x\[Omega] (-70560-924704 \[Eta]+30135 \[Pi]^2 \[Eta]+402080 \[Eta]^2-10080 \[Eta]^3)+8960 et^8 up^2 x\[Omega] (-48-2339 \[Eta]+2034 \[Eta]^2+24 \[Eta]^3)+384 et^4 up^2 x\[Omega] (-95200+(-1105988+41615 \[Pi]^2) \[Eta]+333410 \[Eta]^2+15050 \[Eta]^3)-64 et^6 up^2 x\[Omega] (16800+(-41756+12915 \[Pi]^2) \[Eta]-587860 \[Eta]^2+131460 \[Eta]^3)) Sin[2 \[Chi]]-(3 x\[Omega] ((et up^2 x\[Omega]^2 (-1248+384 et^2-720 Sqrt[1-et^2]+68 \[Eta]-275 et^2 \[Eta]+288 Sqrt[1-et^2] \[Eta]+4 \[Eta]^2-7 et^2 \[Eta]^2) Sin[\[Chi]])/(96 Sqrt[1-et^2] (-1+et^2))-(et^2 up^2 x\[Omega]^2 (-480-384 et^2-720 Sqrt[1-et^2]-316 \[Eta]+109 et^2 \[Eta]+288 Sqrt[1-et^2] \[Eta]+52 \[Eta]^2-55 et^2 \[Eta]^2) Sin[2 \[Chi]])/(192 Sqrt[1-et^2] (-1+et^2))))/(-1+et^2)+(et^3 up^3 x\[Omega]^3 (67200-51152 \[Eta]-1120 et^2 \[Eta]-4305 \[Pi]^2 \[Eta]-11900 \[Eta]^2-11620 et^2 \[Eta]^2-1820 \[Eta]^3+1820 et^2 \[Eta]^3) Sin[3 \[Chi]])/(26880 (-1+et^2))+1/(107520 Sqrt[1-et^2] (-1+et^2)^2) et^3 up^3 x\[Omega]^3 (627200+609280 et^2+940800 Sqrt[1-et^2]+672000 et^2 Sqrt[1-et^2]-2678960 \[Eta]+409728 et^2 \[Eta]+44730 et^4 \[Eta]-1872640 Sqrt[1-et^2] \[Eta]-564480 et^2 Sqrt[1-et^2] \[Eta]+17220 \[Pi]^2 \[Eta]-4305 et^2 \[Pi]^2 \[Eta]+17220 Sqrt[1-et^2] \[Pi]^2 \[Eta]-183680 \[Eta]^2-563220 et^2 \[Eta]^2-4270 et^4 \[Eta]^2+188160 Sqrt[1-et^2] \[Eta]^2+174720 et^2 Sqrt[1-et^2] \[Eta]^2-10080 \[Eta]^3+32060 et^2 \[Eta]^3-4970 et^4 \[Eta]^3) Sin[3 \[Chi]]+1/(1720320 (1-et^2)^(7/2)) et^3 up^3 x\[Omega]^2 (-280 et^8 up^2 x\[Omega] \[Eta] (147-553 \[Eta]+501 \[Eta]^2)+8 et^2 up^2 x\[Omega] (-211680-2786808 \[Eta]+12915 \[Pi]^2 \[Eta]+2196880 \[Eta]^2-283920 \[Eta]^3)+32 up^2 x\[Omega] (-184800-2050416 \[Eta]+81795 \[Pi]^2 \[Eta]+814520 \[Eta]^2+4200 \[Eta]^3)+12 et^4 up^2 x\[Omega] (611520+(6039336-245385 \[Pi]^2) \[Eta]-2180500 \[Eta]^2+59220 \[Eta]^3)+4 et^6 up^2 x\[Omega] (67200+(3869226+55965 \[Pi]^2) \[Eta]-4407130 \[Eta]^2+391650 \[Eta]^3)) Sin[3 \[Chi]]+1/(860160 (1-et^2)^(7/2)) et^4 up^5 x\[Omega]^3 (-1120 et^6 (48+1491 \[Eta]-1066 \[Eta]^2+48 \[Eta]^3)+224 et^2 (-2400+4776 \[Eta]+1845 \[Pi]^2 \[Eta]-15065 \[Eta]^2+3015 \[Eta]^3)-40 (-31584+(-278560+14637 \[Pi]^2) \[Eta]+104048 \[Eta]^2+3024 \[Eta]^3)-8 et^4 (84000+(1317788-21525 \[Pi]^2) \[Eta]-792820 \[Eta]^2+62580 \[Eta]^3)) Sin[4 \[Chi]]+1/(1720320 (1-et^2)^(7/2)) et^5 up^5 x\[Omega]^3 (280 et^6 \[Eta] (15-61 \[Eta]+57 \[Eta]^2)+8 (-43680-266248 \[Eta]+21525 \[Pi]^2 \[Eta]+103600 \[Eta]^2+5040 \[Eta]^3)+4 et^4 (40320+1029438 \[Eta]-4305 \[Pi]^2 \[Eta]-590030 \[Eta]^2+32550 \[Eta]^3)-4 et^2 (-47040+497992 \[Eta]+38745 \[Pi]^2 \[Eta]-387100 \[Eta]^2+46620 \[Eta]^3)) Sin[5 \[Chi]])+\[Epsilon]^8 (1/(92160 (1-et^2)^(5/2)) x\[Omega]^2 (-5 et^2 x\[Omega]^2 (17280 (121+40 Sqrt[1-et^2])-512 (18617+1080 Sqrt[1-et^2]) \[Eta]+159843 \[Pi]^2 \[Eta]+96 (61328+1152 Sqrt[1-et^2]-615 \[Pi]^2) \[Eta]^2-568320 \[Eta]^3)-4 x\[Omega]^2 (8640 (169+50 Sqrt[1-et^2])-64 (123877+5400 Sqrt[1-et^2]) \[Eta]+334605 \[Pi]^2 \[Eta]+720 (7464+96 Sqrt[1-et^2]-205 \[Pi]^2) \[Eta]^2-76800 \[Eta]^3)+1920 et^4 x\[Omega]^2 (-360+111 \[Eta]-403 \[Eta]^2+286 \[Eta]^3)) (-\[Chi]+\[Chi]t)+1/(384 (-1+et^2)^4) et up x\[Omega]^4 (-4+\[Eta]) (8640-28800 et^2+14400 et^4+5760 et^6-20160 Sqrt[1-et^2]-55008 et^2 Sqrt[1-et^2]-7488 et^4 Sqrt[1-et^2]-22912 \[Eta]+47168 et^2 \[Eta]-18688 et^4 \[Eta]-5568 et^6 \[Eta]+60000 Sqrt[1-et^2] \[Eta]+68544 et^2 Sqrt[1-et^2] \[Eta]+5280 et^4 Sqrt[1-et^2] \[Eta]+246 \[Pi]^2 \[Eta]-492 et^2 \[Pi]^2 \[Eta]+246 et^4 \[Pi]^2 \[Eta]-1476 Sqrt[1-et^2] \[Pi]^2 \[Eta]-369 et^2 Sqrt[1-et^2] \[Pi]^2 \[Eta]+1920 \[Eta]^2-1728 et^2 \[Eta]^2-2304 et^4 \[Eta]^2+2112 et^6 \[Eta]^2-2688 Sqrt[1-et^2] \[Eta]^2-15360 et^2 Sqrt[1-et^2] \[Eta]^2-3120 et^4 Sqrt[1-et^2] \[Eta]^2) Sin[\[Chi]]+1/(860160 (1-et^2)^(7/2)) et^3 up^3 x\[Omega]^2 (1575 et^8 up^3 x\[Omega]^2 \[Eta] (-800+3799 \[Eta]-4098 \[Eta]^2+847 \[Eta]^3)+48 et^2 up^3 x\[Omega]^2 (109200 (14+Sqrt[1-et^2])+(22943814+2056320 Sqrt[1-et^2]-591220 \[Pi]^2) \[Eta]+(-14764956-1243200 Sqrt[1-et^2]+147805 \[Pi]^2) \[Eta]^2+140 (18379+1152 Sqrt[1-et^2]) \[Eta]^3-76930 \[Eta]^4)-32 up^3 x\[Omega]^2 (1680 (194+15 Sqrt[1-et^2])+4 (1113949+117180 Sqrt[1-et^2]-30135 \[Pi]^2) \[Eta]+(-2709424-267120 Sqrt[1-et^2]+30135 \[Pi]^2) \[Eta]^2+3360 (133+9 Sqrt[1-et^2]) \[Eta]^3-9660 \[Eta]^4)-24 et^4 up^3 x\[Omega]^2 (-8400 (122+11 Sqrt[1-et^2])-2 (3085689+790020 Sqrt[1-et^2]-31570 \[Pi]^2) \[Eta]+(999732+508200 Sqrt[1-et^2]-15785 \[Pi]^2) \[Eta]^2+140 (-527+396 Sqrt[1-et^2]) \[Eta]^3-5530 \[Eta]^4)-20 et^6 up^3 x\[Omega]^2 (-102144+2 (-2780747+9450 Sqrt[1-et^2]-25830 \[Pi]^2) \[Eta]+(6454156-64260 Sqrt[1-et^2]+12915 \[Pi]^2) \[Eta]^2+84 (-26591+270 Sqrt[1-et^2]) \[Eta]^3+190890 \[Eta]^4)) Sin[\[Chi]]+1/(464486400 (1-et^2)^(7/2)) et up x\[Omega] (-320 up^3 x\[Omega]^3 (-181440 (2664+3127 Sqrt[1-et^2])+36 (35243641+34283144 Sqrt[1-et^2]) \[Eta]-945 (116150+28867 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+36 (-34524841-14727160 Sqrt[1-et^2]+1470 (2856+205 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+1960 (-3463+8424 Sqrt[1-et^2]) \[Eta]^3-980 \[Eta]^4)-525 et^8 up^3 x\[Omega]^3 (2654208+1681119 \[Eta]+417747 \[Eta]^2-406582 \[Eta]^3+84403 \[Eta]^4)-360 et^2 up^3 x\[Omega]^3 (-120960 (782+2697 Sqrt[1-et^2])+(967153736+1024263296 Sqrt[1-et^2]-105 (1134801+243028 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+8 (-185931371-82544000 Sqrt[1-et^2]+105 (178185+12382 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+5040 (-19849+10720 Sqrt[1-et^2]) \[Eta]^3+476840 \[Eta]^4)-6 et^4 up^3 x\[Omega]^3 (-1209600 (8442+16805 Sqrt[1-et^2])-9 (-16 (255954089+264567100 Sqrt[1-et^2])+525 (483187+106562 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+120 (-22 (14011009+7925820 Sqrt[1-et^2])+945 (19657+1640 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+22400 (-293234+112239 Sqrt[1-et^2]) \[Eta]^3+84187600 \[Eta]^4)-et^6 up^3 x\[Omega]^3 (4838400 (3137+1860 Sqrt[1-et^2])-81 (499847308+100486400 Sqrt[1-et^2]-970025 \[Pi]^2) \[Eta]+2700 (6516649+30912 Sqrt[1-et^2]-49938 \[Pi]^2) \[Eta]^2+1400 (-9839957+1114560 Sqrt[1-et^2]) \[Eta]^3+491644300 \[Eta]^4)) Sin[\[Chi]]+1/(25804800 (1-et^2)^(5/2)) et (2800 et^8 up^5 x\[Omega]^4 \[Eta] (-5400+1803 Sqrt[1-et^2]+9 (280+197 Sqrt[1-et^2]) \[Eta]-18 (8+783 Sqrt[1-et^2]) \[Eta]^2+3241 Sqrt[1-et^2] \[Eta]^3)+160 up^5 x\[Omega]^4 (-10684800 Sqrt[1-et^2]+(-3024000+60476524 Sqrt[1-et^2]-4875675 Sqrt[1-et^2] \[Pi]^2) \[Eta]+4 (352800-9433799 Sqrt[1-et^2]+1201410 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-840 (96+445 Sqrt[1-et^2]) \[Eta]^3+980 Sqrt[1-et^2] \[Eta]^4)+2 et^2 up^5 x\[Omega]^4 (-632016000 Sqrt[1-et^2]+(257040000+8083564208 Sqrt[1-et^2]-391850025 Sqrt[1-et^2] \[Pi]^2) \[Eta]+80 (-1499400-59837588 Sqrt[1-et^2]+4633335 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+67200 (102+2671 Sqrt[1-et^2]) \[Eta]^3+11200 Sqrt[1-et^2] \[Eta]^4)+et^4 up^5 x\[Omega]^4 (-337680000 Sqrt[1-et^2]+(408240000-3704950768 Sqrt[1-et^2]+111820275 Sqrt[1-et^2] \[Pi]^2) \[Eta]-240 (793800-11468357 Sqrt[1-et^2]+767865 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-16800 (-648+61957 Sqrt[1-et^2]) \[Eta]^3+8559600 Sqrt[1-et^2] \[Eta]^4)-2 et^6 up^5 x\[Omega]^4 (48384000 Sqrt[1-et^2]+(211680000-203266864 Sqrt[1-et^2]-1006425 Sqrt[1-et^2] \[Pi]^2) \[Eta]+40 (-2469600+15626512 Sqrt[1-et^2]+116235 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-134400 (-42+1465 Sqrt[1-et^2]) \[Eta]^3+8906800 Sqrt[1-et^2] \[Eta]^4)) Sin[\[Chi]]+1/(7741440 (1-et^2)^(9/2)) x\[Omega]^4 (8960 et^6 (-1080 (-99+7 Sqrt[1-et^2])+27 (-3712+71 Sqrt[1-et^2]) \[Eta]-945 (-32+5 Sqrt[1-et^2]) \[Eta]^2+6422 Sqrt[1-et^2] \[Eta]^3)+280 (-51840 (88+101 Sqrt[1-et^2])+(384 (17088+43169 Sqrt[1-et^2])-9 (3936+44071 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+288 (-8 (456+5405 Sqrt[1-et^2])+1353 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+100352 Sqrt[1-et^2] \[Eta]^3)+105 et^4 (3456 (11840-10739 Sqrt[1-et^2])+1536 (-32528+42725 Sqrt[1-et^2]) \[Eta]-9 (-20992+72961 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+2592 (3328-15920 Sqrt[1-et^2]+123 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+8018944 Sqrt[1-et^2] \[Eta]^3)+12 et^2 (-241920 (1370+2553 Sqrt[1-et^2])+384 (934640+5130911 Sqrt[1-et^2]) \[Eta]-315 (2624+149189 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+40320 (-1824-26962 Sqrt[1-et^2]+615 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+59745280 Sqrt[1-et^2] \[Eta]^3)) (\[Chi]-\[Chi]t-et Sin[\[Chi]])+(x\[Omega]^4 (54+et^2 (51-26 \[Eta])-28 \[Eta]) (60 \[Chi]-24 \[Eta] \[Chi]-60 \[Chi]t+24 \[Eta] \[Chi]t-15 et Sqrt[1-et^2] up \[Eta] Sin[\[Chi]]+et Sqrt[1-et^2] up \[Eta]^2 Sin[\[Chi]]))/(32 Sqrt[1-et^2] (-1+et^2)^2)+1/(3440640 (1-et^2)^(7/2)) et^2 up^3 x\[Omega]^2 (-192 et^4 up^3 x\[Omega]^2 (2100 (790+61 Sqrt[1-et^2])+(21091417+2355885 Sqrt[1-et^2]-539560 \[Pi]^2) \[Eta]+(-12121768-1266825 Sqrt[1-et^2]+134890 \[Pi]^2) \[Eta]^2+35 (54901+3474 Sqrt[1-et^2]) \[Eta]^3-31465 \[Eta]^4)-2240 et^2 up^3 x\[Omega]^2 (2880 (14+Sqrt[1-et^2])+4 (151166+13527 Sqrt[1-et^2]-3813 \[Pi]^2) \[Eta]+(-391571-32364 Sqrt[1-et^2]+3813 \[Pi]^2) \[Eta]^2+18 (3877+228 Sqrt[1-et^2]) \[Eta]^3-2283 \[Eta]^4)-35 et^8 up^3 x\[Omega]^2 (101376+4459624 \[Eta]-3844897 \[Eta]^2+373854 \[Eta]^3+133263 \[Eta]^4)+12 et^6 up^3 x\[Omega]^2 (-3360 (882+55 Sqrt[1-et^2])-4 (10914927+681345 Sqrt[1-et^2]+265475 \[Pi]^2) \[Eta]+(42206502-461580 Sqrt[1-et^2]+265475 \[Pi]^2) \[Eta]^2+140 (-123595+4518 Sqrt[1-et^2]) \[Eta]^3+1848490 \[Eta]^4)) Sin[2 \[Chi]]+1/(464486400 (1-et^2)^(7/2)) et^2 up^2 x\[Omega]^2 (480 up^2 x\[Omega]^2 (-60480 (5363+6521 Sqrt[1-et^2])+36 (28742761+28020384 Sqrt[1-et^2]) \[Eta]-945 (114838+27555 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+24 (-8 (6315808+2431275 Sqrt[1-et^2])+315 (19951+1394 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+560 (-3203+20952 Sqrt[1-et^2]) \[Eta]^3-560 \[Eta]^4)+175 et^8 up^2 x\[Omega]^2 (884736+1213407 \[Eta]+276903 \[Eta]^2-134254 \[Eta]^3+7207 \[Eta]^4)+20 et^2 up^2 x\[Omega]^2 (-725760 (7337+13912 Sqrt[1-et^2])+288 (74996879+76004152 Sqrt[1-et^2]) \[Eta]-945 (1849151+387922 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+72 (-4 (87972991+46714640 Sqrt[1-et^2])+105 (256881+19024 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+7840 (-334879+181440 Sqrt[1-et^2]) \[Eta]^3+7208320 \[Eta]^4)+12 et^4 up^2 x\[Omega]^2 (-604800 (-5022+2575 Sqrt[1-et^2])+(737914992+4987248000 Sqrt[1-et^2]-1575 (246060+58529 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+210 (-21497547-14925760 Sqrt[1-et^2]+480 (3555+328 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+700 (-3916081+768960 Sqrt[1-et^2]) \[Eta]^3+65675050 \[Eta]^4)+3 et^6 up^2 x\[Omega]^2 (-96768000 (27+7 Sqrt[1-et^2])+9 (-74180798+85187200 Sqrt[1-et^2]+1888425 \[Pi]^2) \[Eta]-30 (-62066933+23217600 Sqrt[1-et^2]+568260 \[Pi]^2) \[Eta]^2+700 (-2522617+399168 Sqrt[1-et^2]) \[Eta]^3+93056950 \[Eta]^4)) Sin[2 \[Chi]]+1/(12902400 (1-et^2)^(5/2)) et^2 up^3 x\[Omega]^3 (-5600 et^6 up^2 x\[Omega] \[Eta] (-18900+36135 Sqrt[1-et^2]+8820 \[Eta]-54546 Sqrt[1-et^2] \[Eta]-504 \[Eta]^2+10332 Sqrt[1-et^2] \[Eta]^2+1178 Sqrt[1-et^2] \[Eta]^3)-2 up^2 x\[Omega] (-706608000 Sqrt[1-et^2]-3 (65520000-1671865792 Sqrt[1-et^2]+122148075 Sqrt[1-et^2] \[Pi]^2) \[Eta]+80 (1146600-39427799 Sqrt[1-et^2]+4491270 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+16800 (-312+3233 Sqrt[1-et^2]) \[Eta]^3+53200 Sqrt[1-et^2] \[Eta]^4)-et^2 up^2 x\[Omega] (-295344000 Sqrt[1-et^2]+(680400000+4003748768 Sqrt[1-et^2]-133018725 Sqrt[1-et^2] \[Pi]^2) \[Eta]+320 (-992250-5977646 Sqrt[1-et^2]+293895 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-672000 (-27+377 Sqrt[1-et^2]) \[Eta]^3+6384000 Sqrt[1-et^2] \[Eta]^4)+et^4 up^2 x\[Omega] (238896000 Sqrt[1-et^2]+64 (2835000+21118487 Sqrt[1-et^2]) \[Eta]-37350075 Sqrt[1-et^2] \[Pi]^2 \[Eta]+10080 (-8400-46339 Sqrt[1-et^2]+5980 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+33600 (144+4003 Sqrt[1-et^2]) \[Eta]^3+13087200 Sqrt[1-et^2] \[Eta]^4)) Sin[2 \[Chi]]-1/(768 (-1+et^2)^4) up^2 x\[Omega]^4 (-30+60 et^2-30 et^4+54 Sqrt[1-et^2]+51 et^2 Sqrt[1-et^2]+12 \[Eta]-24 et^2 \[Eta]+12 et^4 \[Eta]-28 Sqrt[1-et^2] \[Eta]-26 et^2 Sqrt[1-et^2] \[Eta]) (-2496 et Sin[\[Chi]]+768 et^3 Sin[\[Chi]]-1440 et Sqrt[1-et^2] Sin[\[Chi]]+136 et \[Eta] Sin[\[Chi]]-550 et^3 \[Eta] Sin[\[Chi]]+576 et Sqrt[1-et^2] \[Eta] Sin[\[Chi]]+8 et \[Eta]^2 Sin[\[Chi]]-14 et^3 \[Eta]^2 Sin[\[Chi]]+480 et^2 Sin[2 \[Chi]]+384 et^4 Sin[2 \[Chi]]+720 et^2 Sqrt[1-et^2] Sin[2 \[Chi]]+316 et^2 \[Eta] Sin[2 \[Chi]]-109 et^4 \[Eta] Sin[2 \[Chi]]-288 et^2 Sqrt[1-et^2] \[Eta] Sin[2 \[Chi]]-52 et^2 \[Eta]^2 Sin[2 \[Chi]]+55 et^4 \[Eta]^2 Sin[2 \[Chi]])+1/(1720320 (1-et^2)^(7/2)) et^3 up^3 x\[Omega]^2 (-105 et^8 up^3 x\[Omega]^2 \[Eta] (1184+2205 \[Eta]-11542 \[Eta]^2+1733 \[Eta]^3)+8 et^4 up^3 x\[Omega]^2 (529200 (14+Sqrt[1-et^2])+2 (53617927+4808160 Sqrt[1-et^2]-955710 \[Pi]^2) \[Eta]+(-72840701-4838400 Sqrt[1-et^2]+477855 \[Pi]^2) \[Eta]^2+630 (25963+576 Sqrt[1-et^2]) \[Eta]^3-985635 \[Eta]^4)+16 et^2 up^3 x\[Omega]^2 (5040 (798+65 Sqrt[1-et^2])+904 (52343+6615 Sqrt[1-et^2]) \[Eta]-1257060 \[Pi]^2 \[Eta]+(-25526138-3087000 Sqrt[1-et^2]+314265 \[Pi]^2) \[Eta]^2+420 (8965+612 Sqrt[1-et^2]) \[Eta]^3-16170 \[Eta]^4)+64 up^3 x\[Omega]^2 (1680 (194+15 Sqrt[1-et^2])+4 (1113949+117180 Sqrt[1-et^2]-30135 \[Pi]^2) \[Eta]+(-2709424-267120 Sqrt[1-et^2]+30135 \[Pi]^2) \[Eta]^2+3360 (133+9 Sqrt[1-et^2]) \[Eta]^3-9660 \[Eta]^4)-28 et^6 up^3 x\[Omega]^2 (-172800+2 (-2285327+9450 Sqrt[1-et^2]-25830 \[Pi]^2) \[Eta]+(4181101-64260 Sqrt[1-et^2]+12915 \[Pi]^2) \[Eta]^2+30 (-33035+756 Sqrt[1-et^2]) \[Eta]^3+21915 \[Eta]^4)) Sin[3 \[Chi]]+1/(154828800 (1-et^2)^(7/2)) et^3 up^3 x\[Omega]^3 (-30 et^2 up x\[Omega] (-80640 (6674+16325 Sqrt[1-et^2])+336 (7621433+7585300 Sqrt[1-et^2]) \[Eta]-315 (479885+106562 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+120 (-2 (10096201+5924268 Sqrt[1-et^2])+105 (11909+984 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+2240 (-128675+70218 Sqrt[1-et^2]) \[Eta]^3-44240 \[Eta]^4)-80 up x\[Omega] (-60480 (4398+4621 Sqrt[1-et^2])-9 (-95167844-92836576 Sqrt[1-et^2]+735 (16218+3749 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+12 (-13 (7635161+2683800 Sqrt[1-et^2])+6930 (1810+123 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+280 (12077+30024 Sqrt[1-et^2]) \[Eta]^3+20020 \[Eta]^4)-175 et^6 up x\[Omega] (2654208+1681119 \[Eta]+417747 \[Eta]^2-406582 \[Eta]^3+84403 \[Eta]^4)-3 et^4 up x\[Omega] (1612800 (747+620 Sqrt[1-et^2])-48 (83087539+18841200 Sqrt[1-et^2]) \[Eta]+8730225 \[Pi]^2 \[Eta]+600 (3017129+15456 Sqrt[1-et^2]-24969 \[Pi]^2) \[Eta]^2+2800 (-551921+61920 Sqrt[1-et^2]) \[Eta]^3+52719800 \[Eta]^4)) Sin[3 \[Chi]]+1/(51609600 (1-et^2)^(5/2)) et^3 up^3 x\[Omega]^3 (8400 et^6 up^2 x\[Omega] \[Eta] (-5400+3337 Sqrt[1-et^2]+(2520-7629 Sqrt[1-et^2]) \[Eta]-6 (24+107 Sqrt[1-et^2]) \[Eta]^2+671 Sqrt[1-et^2] \[Eta]^3)+2 et^4 up^2 x\[Omega] (-145152000 Sqrt[1-et^2]+(-408240000+7217024 Sqrt[1-et^2]+5863725 Sqrt[1-et^2] \[Pi]^2) \[Eta]-40 (-4762800+12384356 Sqrt[1-et^2]+322875 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+100800 (-108+1109 Sqrt[1-et^2]) \[Eta]^3+882000 Sqrt[1-et^2] \[Eta]^4)+4 up^2 x\[Omega] (-837648000 Sqrt[1-et^2]-7 (32400000-1049119888 Sqrt[1-et^2]+73870875 Sqrt[1-et^2] \[Pi]^2) \[Eta]+80 (1323000-57974708 Sqrt[1-et^2]+6252435 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+201600 (-30+589 Sqrt[1-et^2]) \[Eta]^3+3259200 Sqrt[1-et^2] \[Eta]^4)-5 et^2 up^2 x\[Omega] (148176000 Sqrt[1-et^2]-7 (50544000-12141712 Sqrt[1-et^2]+5497245 Sqrt[1-et^2] \[Pi]^2) \[Eta]+80 (2063880-3681287 Sqrt[1-et^2]+705285 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+10080 (-936+23635 Sqrt[1-et^2]) \[Eta]^3+4087440 Sqrt[1-et^2] \[Eta]^4)) Sin[3 \[Chi]]-1/(-1+et^2) 3 x\[Omega] ((x\[Omega]^2 (-480 et^2 x\[Omega] \[Eta] (8096-123 \[Pi]^2+96 \[Eta])+46080 et^4 x\[Omega] (30-29 \[Eta]+11 \[Eta]^2)-480 x\[Omega] (2880+(-10880+123 \[Pi]^2) \[Eta]+960 \[Eta]^2)) (-\[Chi]+\[Chi]t))/(92160 (1-et^2)^(5/2))+1/(25804800 (1-et^2)^(5/2)) et (134400 et^6 Sqrt[1-et^2] up^3 x\[Omega]^3 \[Eta] (84-375 \[Eta]+65 \[Eta]^2)-960 et^2 Sqrt[1-et^2] up^3 x\[Omega]^3 (-201600-1020864 \[Eta]+12915 \[Pi]^2 \[Eta]+405300 \[Eta]^2-6860 \[Eta]^3)+3840 Sqrt[1-et^2] up^3 x\[Omega]^3 (-67200+(-93468+4305 \[Pi]^2) \[Eta]+58800 \[Eta]^2+280 \[Eta]^3)-960 et^4 Sqrt[1-et^2] up^3 x\[Omega]^3 (-67200+(658752+4305 \[Pi]^2) \[Eta]-222600 \[Eta]^2+17080 \[Eta]^3)) Sin[\[Chi]]-(et^2 up^3 x\[Omega]^3 (67200+19548 \[Eta]-71820 et^2 \[Eta]-4305 \[Pi]^2 \[Eta]-30240 \[Eta]^2+6720 et^2 \[Eta]^2-1960 \[Eta]^3+1960 et^2 \[Eta]^3) Sin[2 \[Chi]])/(6720 (-1+et^2))+(et^3 up^3 x\[Omega]^3 (67200-51152 \[Eta]-1120 et^2 \[Eta]-4305 \[Pi]^2 \[Eta]-11900 \[Eta]^2-11620 et^2 \[Eta]^2-1820 \[Eta]^3+1820 et^2 \[Eta]^3) Sin[3 \[Chi]])/(26880 (-1+et^2)))-1/(-1+et^2) 3 x\[Omega] (1/(464486400 (1-et^2)^(7/2)) et up x\[Omega] (302400 et^8 up^2 x\[Omega]^2 \[Eta] (-639+61 \[Eta]+71 \[Eta]^2)+345600 up^2 x\[Omega]^2 (1344 (54+65 Sqrt[1-et^2])-4 (33431+29960 Sqrt[1-et^2]) \[Eta]+861 (1+Sqrt[1-et^2]) \[Pi]^2 \[Eta]+56 (-247+240 Sqrt[1-et^2]) \[Eta]^2)-362880 et^2 up^2 x\[Omega]^2 (78720+78400 Sqrt[1-et^2]-124308 \[Eta]-89920 Sqrt[1-et^2] \[Eta]+820 \[Pi]^2 \[Eta]+615 Sqrt[1-et^2] \[Pi]^2 \[Eta]+12140 \[Eta]^2+6080 Sqrt[1-et^2] \[Eta]^2-620 \[Eta]^3)-4320 et^4 up^2 x\[Omega]^2 (-1989120-268800 Sqrt[1-et^2]-42776 \[Eta]-1469440 Sqrt[1-et^2] \[Eta]+4305 \[Pi]^2 \[Eta]+17220 Sqrt[1-et^2] \[Pi]^2 \[Eta]-1607620 \[Eta]^2+389760 Sqrt[1-et^2] \[Eta]^2+14140 \[Eta]^3)-4320 et^6 up^2 x\[Omega]^2 (1182720+672000 Sqrt[1-et^2]-258002 \[Eta]-564480 Sqrt[1-et^2] \[Eta]-4305 \[Pi]^2 \[Eta]-514430 \[Eta]^2+174720 Sqrt[1-et^2] \[Eta]^2+42910 \[Eta]^3)) Sin[\[Chi]]-1/(26880 Sqrt[1-et^2] (-1+et^2)^2) et^2 up^3 x\[Omega]^3 (752640+698880 et^2-215040 et^4+1344000 Sqrt[1-et^2]+268800 et^2 Sqrt[1-et^2]-2461680 \[Eta]+77648 et^2 \[Eta]+159530 et^4 \[Eta]-2134720 Sqrt[1-et^2] \[Eta]-302400 et^2 Sqrt[1-et^2] \[Eta]+17220 \[Pi]^2 \[Eta]-4305 et^2 \[Pi]^2 \[Eta]+17220 Sqrt[1-et^2] \[Pi]^2 \[Eta]-283920 \[Eta]^2-416920 et^2 \[Eta]^2-50330 et^4 \[Eta]^2+228480 Sqrt[1-et^2] \[Eta]^2+134400 et^2 Sqrt[1-et^2] \[Eta]^2-560 \[Eta]^3+14840 et^2 \[Eta]^3+2730 et^4 \[Eta]^3) Sin[2 \[Chi]]+1/(107520 Sqrt[1-et^2] (-1+et^2)^2) et^3 up^3 x\[Omega]^3 (627200+609280 et^2+940800 Sqrt[1-et^2]+672000 et^2 Sqrt[1-et^2]-2678960 \[Eta]+409728 et^2 \[Eta]+44730 et^4 \[Eta]-1872640 Sqrt[1-et^2] \[Eta]-564480 et^2 Sqrt[1-et^2] \[Eta]+17220 \[Pi]^2 \[Eta]-4305 et^2 \[Pi]^2 \[Eta]+17220 Sqrt[1-et^2] \[Pi]^2 \[Eta]-183680 \[Eta]^2-563220 et^2 \[Eta]^2-4270 et^4 \[Eta]^2+188160 Sqrt[1-et^2] \[Eta]^2+174720 et^2 Sqrt[1-et^2] \[Eta]^2-10080 \[Eta]^3+32060 et^2 \[Eta]^3-4970 et^4 \[Eta]^3) Sin[3 \[Chi]])+1/(860160 (1-et^2)^(7/2)) et^4 up^5 x\[Omega]^3 (-4 et^2 up x\[Omega] (13440 (182+15 Sqrt[1-et^2])+4 (7105927+890190 Sqrt[1-et^2]-111930 \[Pi]^2) \[Eta]+(-17435617-1494360 Sqrt[1-et^2]+111930 \[Pi]^2) \[Eta]^2+630 (6725+24 Sqrt[1-et^2]) \[Eta]^3-298725 \[Eta]^4)-10 et^4 up x\[Omega] (4032 (134+5 Sqrt[1-et^2])+8 (1492322+49707 Sqrt[1-et^2]-19803 \[Pi]^2) \[Eta]+(-9365473-290808 Sqrt[1-et^2]+39606 \[Pi]^2) \[Eta]^2+42 (44371+1224 Sqrt[1-et^2]) \[Eta]^3-45801 \[Eta]^4)-336 up x\[Omega] (240 (178+15 Sqrt[1-et^2])+4 (125293+16515 Sqrt[1-et^2]-3690 \[Pi]^2) \[Eta]+(-266443-35100 Sqrt[1-et^2]+3690 \[Pi]^2) \[Eta]^2+90 (401+36 Sqrt[1-et^2]) \[Eta]^3+345 \[Eta]^4)+35 et^6 up x\[Omega] (-9216-117880 \[Eta]+98509 \[Eta]^2-57798 \[Eta]^3+10701 \[Eta]^4)) Sin[4 \[Chi]]+1/(928972800 (1-et^2)^(7/2)) et^4 up^4 x\[Omega]^4 (30 et^2 (-1209600 (514+1075 Sqrt[1-et^2])+48 (68109143+56335160 Sqrt[1-et^2]) \[Eta]-315 (493005+117058 Sqrt[1-et^2]) \[Pi]^2 \[Eta]+24 (-4 (28200789+14989100 Sqrt[1-et^2])+105 (59955+5248 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+12320 (-19973+12312 Sqrt[1-et^2]) \[Eta]^3-3483200 \[Eta]^4)+175 et^6 (884736+1213407 \[Eta]+276903 \[Eta]^2-134254 \[Eta]^3+7207 \[Eta]^4)+80 (-181440 (1187+1227 Sqrt[1-et^2])-9 (-71243044-79397696 Sqrt[1-et^2]+105 (112214+24931 Sqrt[1-et^2]) \[Pi]^2) \[Eta]+72 (-15880663-5358080 Sqrt[1-et^2]+105 (19869+1312 Sqrt[1-et^2]) \[Pi]^2) \[Eta]^2+2240 (1309+2916 Sqrt[1-et^2]) \[Eta]^3+423640 \[Eta]^4)+3 et^4 (-19353600 (-41+35 Sqrt[1-et^2])+9 (-589260048+85187200 Sqrt[1-et^2]+1888425 \[Pi]^2) \[Eta]-60 (-56482859+11608800 Sqrt[1-et^2]+284130 \[Pi]^2) \[Eta]^2+9800 (-201115+28512 Sqrt[1-et^2]) \[Eta]^3+80849300 \[Eta]^4)) Sin[4 \[Chi]]-1/(25804800 (1-et^2)^(5/2)) et^4 up^5 x\[Omega]^4 (-410256000 Sqrt[1-et^2]+(-105840000+4530752224 Sqrt[1-et^2]-324913575 Sqrt[1-et^2] \[Pi]^2) \[Eta]+7200 (6860-405073 Sqrt[1-et^2]+42630 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+33600 (-84+2323 Sqrt[1-et^2]) \[Eta]^3+3186400 Sqrt[1-et^2] \[Eta]^4+5600 et^4 \[Eta] (9 (-2100+1853 Sqrt[1-et^2])+(8820-23619 Sqrt[1-et^2]) \[Eta]+18 (-28+293 Sqrt[1-et^2]) \[Eta]^2+569 Sqrt[1-et^2] \[Eta]^3)-5 et^2 (47779200 Sqrt[1-et^2]+576 (-73500+114203 Sqrt[1-et^2]) \[Eta]-9745575 Sqrt[1-et^2] \[Pi]^2 \[Eta]+64 (308700-1132001 Sqrt[1-et^2]+175455 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+13440 (-84+2699 Sqrt[1-et^2]) \[Eta]^3+1274560 Sqrt[1-et^2] \[Eta]^4)) Sin[4 \[Chi]]+1/(1720320 (1-et^2)^(7/2)) et^5 up^5 x\[Omega]^3 (-105 et^6 up x\[Omega] \[Eta] (-2336+8655 \[Eta]-6482 \[Eta]^2+1543 \[Eta]^3)+16 up x\[Omega] (15120 (54+5 Sqrt[1-et^2])+4 (2032459+342090 Sqrt[1-et^2]-64575 \[Pi]^2) \[Eta]+(-3691774-672840 Sqrt[1-et^2]+64575 \[Pi]^2) \[Eta]^2+1260 (343+36 Sqrt[1-et^2]) \[Eta]^3+11550 \[Eta]^4)+4 et^4 up x\[Omega] (188160+2 (2095739+28350 Sqrt[1-et^2]-77490 \[Pi]^2) \[Eta]+(-2515507-192780 Sqrt[1-et^2]+38745 \[Pi]^2) \[Eta]^2+210 (1055+324 Sqrt[1-et^2]) \[Eta]^3+16695 \[Eta]^4)-8 et^2 up x\[Omega] (5040 (6+5 Sqrt[1-et^2])+2 (-2329697+234360 Sqrt[1-et^2]-60270 \[Pi]^2) \[Eta]+(5811571-267120 Sqrt[1-et^2]+30135 \[Pi]^2) \[Eta]^2+210 (-8407+144 Sqrt[1-et^2]) \[Eta]^3+119805 \[Eta]^4)) Sin[5 \[Chi]]-1/(51609600 (1-et^2)^(5/2)) et^5 up^5 x\[Omega]^4 (65520000 Sqrt[1-et^2]+7 (2160000-141742672 Sqrt[1-et^2]+10964025 Sqrt[1-et^2] \[Pi]^2) \[Eta]-80 (88200-8425147 Sqrt[1-et^2]+874125 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2-16800 (-24+977 Sqrt[1-et^2]) \[Eta]^3-792400 Sqrt[1-et^2] \[Eta]^4-2800 et^4 \[Eta] (-5400+1941 Sqrt[1-et^2]-9 (-280+361 Sqrt[1-et^2]) \[Eta]-18 (8+29 Sqrt[1-et^2]) \[Eta]^2+283 Sqrt[1-et^2] \[Eta]^3)+2 et^2 (48384000 Sqrt[1-et^2]-3 (5040000+12696032 Sqrt[1-et^2]+1283625 Sqrt[1-et^2] \[Pi]^2) \[Eta]+2520 (2800-2276 Sqrt[1-et^2]+1435 Sqrt[1-et^2] \[Pi]^2) \[Eta]^2+33600 (-12+497 Sqrt[1-et^2]) \[Eta]^3+792400 Sqrt[1-et^2] \[Eta]^4)) Sin[5 \[Chi]]-1/(3440640 (1-et^2)^(7/2)) et^6 up^6 x\[Omega]^4 (28 et^2 (-1440 (22+5 Sqrt[1-et^2])+(453788-125820 Sqrt[1-et^2]+12300 \[Pi]^2) \[Eta]+(-662042+48780 Sqrt[1-et^2]-3075 \[Pi]^2) \[Eta]^2+60 (3017+18 Sqrt[1-et^2]) \[Eta]^3-9630 \[Eta]^4)+35 et^4 (-9216-247864 \[Eta]+211987 \[Eta]^2-47034 \[Eta]^3+387 \[Eta]^4)+80 (336 (146+15 Sqrt[1-et^2])+4 (102631+22491 Sqrt[1-et^2]-3444 \[Pi]^2) \[Eta]+(-152359-40572 Sqrt[1-et^2]+3444 \[Pi]^2) \[Eta]^2+126 (109+12 Sqrt[1-et^2]) \[Eta]^3+1029 \[Eta]^4)) Sin[6 \[Chi]]);

